When Does Reward Teach State? A Hidden-Automaton Instrument and a Group-Language Warning Signal

Does a reinforcement-learning agent that earns reward learn its task's hidden state? We study this question with hidden finite automata that the agent partially controls. Because each automaton is known, we can normalize reward by the best achievable return and probe the network for the true state at every step. Together the two measurements separate failures that reward alone conflates. An agent can encode too little of a state its network could hold, or encode the state and still control poorly. Weak on-policy RL matches random play while the state probe stays at chance. State learning depends on the optimizer, the training budget, and the task's structure. Permutation automata provide a warning before training: no input symbol maps two distinct states to the same successor. On a stratified held-out set, 86 of 103 permutation automata fail the state probe, and the classification is stable across probe read-outs and recovery thresholds. Most of these failures come with weak reward. High reward without the state occurs but is rare. Non-permutation automata can also fail. Oracle-normalized reward alone therefore does not establish that the task's state was learned.

==> anc/hidden-automata-rl/LICENSE <==
MIT License

Copyright (c) 2026 The Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/hidden-automata-rl/README.md <==
# Anonymized reproduction artifact

Self-contained code to reproduce the paper's results. Large datasets and trained checkpoints are regenerated by the commands in `hidden-automata-rl/README.md`, not bundled.

## Setup

```sh
# Option A (uv):
cd hidden-automata-rl && uv sync

# Option B (conda/pip):
conda env create -f environment.yml && conda activate artifact
  pip install ./blocksmith-lm
  pip install ./hidden-automata-rl
```

See `hidden-automata-rl/README.md` for the full reproduction commands.

## License

The software in this artifact is released under the MIT License; see LICENSE for the complete terms. The MIT grant covers the code only. The accompanying research article, including its text and figures, is not covered by it and is licensed separately, under whatever terms the venue or preprint server that distributes the article applies.


==> anc/hidden-automata-rl/blocksmith-lm/LICENSE <==
MIT License

Copyright (c) 2026 The Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/hidden-automata-rl/blocksmith-lm/README.md <==
# BlocksmithLM

BlocksmithLM is a small, from-scratch decoder-only transformer language model implementation in PyTorch.

It is intended as a readable research and experimentation codebase: the main model components are implemented directly, including embeddings, attention, RoPE, transformer blocks, normalization, optimization utilities, checkpointing, tokenization, and a basic training/inference CLI.

## Status

The core transformer implementation is stable and used by the `finite-automata-microscope` paper experiments. Additional tests, documentation, and CLI polish are ongoing.

## Package

The Python package is:

```python
import blocksmith_lm
```

The GitHub repository name uses a hyphen:

```text
blocksmith-lm
```

The Python import package uses an underscore:

```text
blocksmith_lm
```

## What Is Included

- Decoder-only transformer language model (`TransformerLM`)
- Looped variant with weight-shared depth (`LoopedTransformerLM`, CLI: `--model looped`)
- Attention-free per-position MLP language model (`MLPLM`, CLI: `--model mlp`)
- Multi-head self-attention with optional RoPE
- Transformer blocks with RMSNorm and SwiGLU
- BPE tokenizer utilities
- Cross-entropy loss and softmax utilities
- AdamW, learning-rate scheduling, and gradient clipping
- Checkpoint save/load helpers
- Data loading and training utilities
- Text decoding/inference helpers

## Development Setup

This project is intended to work with `uv`.

```sh
uv sync --group dev
```

After installation, check the CLI entry point with:

```sh
uv run python -m blocksmith_lm.llm --help
```

## Running Tests

Run the full suite:

```sh
uv run pytest
```

Run a single module:

```sh
uv run pytest tests/test_tokenizer.py
uv run pytest tests/test_train_bpe.py::test_train_bpe_matches_golden
```

Skip slow integration tests:

```sh
uv run pytest -m "not slow"
```

Test inputs live under `tests/testdata/` (including `corpus/microstories.txt`, a small committed excerpt for BPE and tokenizer tests).

## Local training data

Full corpora are **not** included in the repository. Download TinyStories (or any `.txt` corpus) into gitignored `data/`:

```text
data/TinyStoriesV2-GPT4-train.txt
data/TinyStoriesV2-GPT4-valid.txt
```

Then run the CLI with an explicit path (there is no default `-i`):

```sh
uv run python -m blocksmith_lm.llm --build-vocab --encode --train \
  -i data/TinyStoriesV2-GPT4-train.txt
```

To try the pipeline without downloading data:

```sh
./examples/smoke_train.sh
# equivalent to:
uv run python -m blocksmith_lm.llm --demo --build-vocab --encode --train --max-iters 50
```

Looped smoke test (shared block, four iterations; `--demo` skips validation):

```sh
uv run python -m blocksmith_lm.llm --demo --build-vocab --encode --train \
  --model looped --loops 4 --max-iters 50
```

The constant `DEFAULT_INPUT` in `blocksmith_lm.llm` remains the conventional TinyStories train path for documentation and path inference examples; it is not assumed to exist on clone.

## Model architectures

The training CLI supports three decoder layouts via `--model`:

| `--model` | Class | Depth flag | Notes |
|-----------|-------|------------|-------|
| `plain` (default) | `TransformerLM` | `--layers` | Stacked blocks, each with its own weights |
| `looped` | `LoopedTransformerLM` | `--loops` | One shared `TransformerBlock` applied repeatedly |
| `mlp` | `MLPLM` | `--layers` | Stacked per-position MLP blocks, no attention; `--heads`, `--theta`, and `--loops` are ignored |

Examples:

```sh
# Standard stacked transformer (default)
uv run python -m blocksmith_lm.llm --build-vocab --encode --train \
  -i data/TinyStoriesV2-GPT4-train.txt --layers 4

# Looped transformer (--layers is ignored)
uv run python -m blocksmith_lm.llm --build-vocab --encode --train \
  -i data/TinyStoriesV2-GPT4-train.txt --model looped --loops 12

# Per-position MLP, no attention (--heads and --theta are ignored)
uv run python -m blocksmith_lm.llm --build-vocab --encode --train \
  -i data/TinyStoriesV2-GPT4-train.txt --model mlp --layers 4
```

Each run writes `hyperparameters.json` with `model_type` and `num_loops`. Inference reloads the correct class from that file. Runs created before looped support omit `model_type` and load as `plain`.

Full CLI examples: `uv run python -m blocksmith_lm.llm --help`

## Example Imports

The main classes and utilities are re-exported from the top-level package:

```python
from blocksmith_lm import TransformerLM, LoopedTransformerLM, MLPLM, Tokenizer, AdamW
```

For a runnable end-to-end example that drives the library directly (no CLI) —
train a tiny tokenizer and model on the committed sample corpus, checkpoint, and
generate — see `examples/minimal_train.py`:

```sh
uv run python examples/minimal_train.py
```

The fully qualified module paths remain valid and unchanged, if you prefer them:

```python
from blocksmith_lm.transformer_lm import TransformerLM
from blocksmith_lm.looped_transformer_lm import LoopedTransformerLM
from blocksmith_lm.mlp_lm import MLPLM
from blocksmith_lm.tokenizer import Tokenizer
from blocksmith_lm.adamw import AdamW
```

## Repository Layout

Expected layout:

```text
blocksmith-lm/
  blocksmith_lm/        # Python package source
  tests/                # Package tests
  data/                 # Local datasets and tokenized corpora; ignored by Git
  runs/                 # Local training outputs and checkpoints; ignored by Git
  pyproject.toml        # Package metadata and dependencies
  README.md
```

`blocksmith_lm/` is the only importable package directory. It should contain reusable model, tokenizer, optimization, checkpointing, and training code.

`tests/` is used for package tests.

`data/` is for local corpora, vocabularies, merges, token encodings, and other generated or downloaded inputs. These files can be large and should not be committed.

`runs/` is for local experiment outputs: checkpoints, logs, plots, metrics, and generated samples. These files should also stay out of Git unless a small artifact is intentionally added for documentation.

## Repository Scope

BlocksmithLM is the general-purpose transformer package. Project-specific experiments, paper code, generated datasets, checkpoints, and run artifacts should live in separate repositories or ignored local directories.

Large artifacts such as model checkpoints, tokenized corpora, and training runs are intentionally excluded from the package repository.

## Roadmap

- Expose programmatic `train`/`generate` entry points (training and inference
  logic currently lives in the `blocksmith_lm.llm` CLI)
- Expand the example suite beyond the minimal training script


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/__init__.py <==
"""BlocksmithLM: a small, from-scratch decoder-only transformer language model.

This module re-exports the stable, public surface of the package so callers can
write, e.g. ``from blocksmith_lm import TransformerLM`` instead of reaching into
internal module paths. The deep module paths (e.g.
``from blocksmith_lm.transformer_lm import TransformerLM``) remain valid and
unchanged; these re-exports are purely additive.
"""

import importlib.metadata

try:
    __version__ = importlib.metadata.version("blocksmith-lm")
except importlib.metadata.PackageNotFoundError:
    __version__ = "0.1.0"

# Models
from blocksmith_lm.transformer_lm import TransformerLM
from blocksmith_lm.looped_transformer_lm import LoopedTransformerLM
from blocksmith_lm.mlp_lm import MLPLM

# Model components
from blocksmith_lm.transformer_block import TransformerBlock
from blocksmith_lm.multihead_self_attention import MultiheadSelfAttention
from blocksmith_lm.multihead_self_attention_with_rope import MultiheadSelfAttentionWithRoPE
from blocksmith_lm.rotary_positional_embedding import RotaryPositionalEmbedding
from blocksmith_lm.scaled_dot_product_attention import scaled_dot_product_attention
from blocksmith_lm.embedding import Embedding
from blocksmith_lm.linear import Linear
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.swiglu import SwiGLU
from blocksmith_lm.softmax import softmax

# Tokenization
from blocksmith_lm.tokenizer import Tokenizer
from blocksmith_lm.train_bpe import train_bpe

# Optimization and training utilities
from blocksmith_lm.adamw import AdamW
from blocksmith_lm.sgd import SGD
from blocksmith_lm.learning_rate_scheduler import get_lr_cosine_schedule
from blocksmith_lm.gradient_clipping import gradient_clipping
from blocksmith_lm.cross_entropy_loss import cross_entropy_loss
from blocksmith_lm.data_loading import data_loading

# Checkpointing
from blocksmith_lm.checkpoint import save_checkpoint, load_checkpoint

# Inference
from blocksmith_lm.decode import decode_tokens

__all__ = [
    "__version__",
    # Models
    "TransformerLM",
    "LoopedTransformerLM",
    "MLPLM",
    # Model components
    "TransformerBlock",
    "MultiheadSelfAttention",
    "MultiheadSelfAttentionWithRoPE",
    "RotaryPositionalEmbedding",
    "scaled_dot_product_attention",
    "Embedding",
    "Linear",
    "RMSNorm",
    "SwiGLU",
    "softmax",
    # Tokenization
    "Tokenizer",
    "train_bpe",
    # Optimization and training utilities
    "AdamW",
    "SGD",
    "get_lr_cosine_schedule",
    "gradient_clipping",
    "cross_entropy_loss",
    "data_loading",
    # Checkpointing
    "save_checkpoint",
    "load_checkpoint",
    # Inference
    "decode_tokens",
]


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/adamw.py <==
import torch
import torch.optim as optim
import math
from typing import Optional, Callable

class AdamW(optim.Optimizer):
    """Adam with decoupled weight decay (Loshchilov & Hutter)."""

    def __init__(self, params, lr=0.01, betas=(0.9, 0.999), eps=1e-8, weight_decay=0.01):
        if lr < 0:
            raise ValueError(f"Invalid learning rate: {lr}")
        if betas[0] < 0 or betas[0] > 1:
            raise ValueError(f"Invalid beta1: {betas[0]}")
        if betas[1] < 0 or betas[1] > 1:
            raise ValueError(f"Invalid beta2: {betas[1]}")
        if eps < 0:
            raise ValueError(f"Invalid epsilon: {eps}")
        if weight_decay < 0:
            raise ValueError(f"Invalid weight decay: {weight_decay}")
        defaults = {"lr": lr, "betas": betas, "eps": eps, "weight_decay": weight_decay}
        super().__init__(params, defaults)
        self.lr = lr
        self.betas = betas
        self.eps = eps
        self.weight_decay = weight_decay

        # AdamW (decoupled weight decay). Symbol → code name:
        #   p.data     — parameter tensor θ (weights)
        #   g          — gradient p.grad = ∇_θ ℓ (from loss.backward() in the training loop)
        #   m          — first moment EMA of g (state["m"])
        #   v          — second moment EMA of g² (state["v"])
        #   step       — iteration t (state["step"], incremented each step)
        #   beta1      — β₁, betas[0]; beta2 — β₂, betas[1]
        #   lr         — learning rate α (hyperparameter; set in __init__, stored in
        #                param_groups; read each step as lr = group["lr"], not updated
        #                inside step()). To change lr during training, assign a new value
        #                to param_groups[i]["lr"] from outside (e.g. a LR schedule).
        #   weight_decay — λ (decoupled L2-style shrink on θ)
        #   eps        — ε, stabilizer in the denominator
        #   bias_correction1 — 1 − β₁^step
        #   bias_correction2 — 1 − β₂^step
        #   step_size  — lr / bias_correction1 (effective scale for m; this is what
        #                changes with step, not lr itself)
        #   denom      — sqrt(v) / sqrt(bias_correction2) + eps (bias-corrected denom for v)
        #
        # Per parameter p each step (after g is set by backward()):
        #   1. If first visit: m ← 0, v ← 0; then step ← step + 1
        #   2. bias_correction1 ← 1 − beta1**step; bias_correction2 ← 1 − beta2**step
        #   3. step_size ← lr / bias_correction1
        #   4. p.data ← p.data − lr * weight_decay * p.data   (weight decay)
        #   5. m ← beta1 * m + (1 − beta1) * g
        #   6. v ← beta2 * v + (1 − beta2) * g²
        #   7. denom ← sqrt(v) / sqrt(bias_correction2) + eps
        #   8. p.data ← p.data − step_size * m / denom          (addcdiv_)

    def step(self, closure: Optional[Callable] = None):
        """Step the optimizer."""
        # Shape checkpoint:
        # p.data:           (batch, seq, d_model)
        # g:                (batch, seq, d_model)
        # m:                (batch, seq, d_model)
        # v:                (batch, seq, d_model)
        # step:             (batch, seq, d_model)
        # beta1:            (batch, seq, d_model)
        # beta2:            (batch, seq, d_model)
        # eps:              (batch, seq, d_model)
        # weight_decay:     (batch, seq, d_model)
        # bias_correction1: (batch, seq, d_model)
        # bias_correction2: (batch, seq, d_model)
        # step_size:        (batch, seq, d_model)
        # denom:            (batch, seq, d_model)
        
        loss = None if closure is None else closure()
        for group in self.param_groups:
            lr = group["lr"]
            betas = group["betas"]
            beta1, beta2 = betas
            eps = group["eps"]
            weight_decay = group["weight_decay"]
            for p in group["params"]:
                if p.grad is None:
                    continue
                state = self.state[p]
                if len(state) == 0:
                    state["step"] = 0
                    state["m"] = torch.zeros_like(p.data)
                    state["v"] = torch.zeros_like(p.data)
                m, v = state["m"], state["v"]
                state["step"] += 1
                step = state["step"]

                g = p.grad
                bias_correction1 = 1 - beta1 ** step
                bias_correction2 = 1 - beta2 ** step

                # compute the step size
                step_size = lr / bias_correction1

                # apply weight decay to the parameters
                p.data.add_(p.data, alpha=-lr * weight_decay)

                # update the first moment
                m.mul_(beta1).add_(g, alpha=1 - beta1)

                # update the second moment
                v.mul_(beta2).addcmul_(g, g, value=1 - beta2)

                # compute the denominator
                denom = (v.sqrt()/math.sqrt(bias_correction2)) + eps

                # update the parameters
                p.data.addcdiv_(m, denom, value=-step_size)

        return loss


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/checkpoint.py <==
import torch
import os
import typing

def save_checkpoint(
    model: torch.nn.Module,
    optimizer: torch.optim.Optimizer,
    iteration: int,
    out: str | os.PathLike | typing.BinaryIO | typing.IO[bytes],
):
    """Save model weights, optimizer state, and iteration number."""
    checkpoint = {
        'iteration': iteration,
        'model_state_dict': model.state_dict(),
        'optimizer_state_dict': optimizer.state_dict(),
    }
    torch.save(checkpoint, out)

def load_checkpoint(src: str | os.PathLike | typing.BinaryIO | typing.IO[bytes], model: torch.nn.Module, optimizer: torch.optim.Optimizer) -> int:
    """Restore model and optimizer from a checkpoint; return the saved iteration."""
    checkpoint = torch.load(src)
    model.load_state_dict(checkpoint['model_state_dict'])
    optimizer.load_state_dict(checkpoint['optimizer_state_dict'])
    return checkpoint['iteration']


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/cross_entropy_loss.py <==
import torch
from jaxtyping import Float
from torch import Tensor
from jaxtyping import Int

def cross_entropy_loss(logits: Float[Tensor, " batch_size sequence_length vocab_size"], targets: Int[Tensor, " batch_size sequence_length"]) -> torch.Tensor:
    """Cross-entropy loss for a sequence of logits and targets."""
    # Shape checkpoint:
    # logits:            (batch, seq_len, vocab_size)
    # targets:           (batch, seq_len)
    # after max:         (batch, seq_len, vocab_size)
    # after gather:      (batch, seq_len, 1)
    # after squeeze:     (batch, seq_len)
    # after log:         (batch, seq_len)
    #ℓ𝑖 = − log (softmax(𝑜𝑖)[𝑥𝑖+1]) for 0 ≤ 𝑖 < 𝑁 − 1, and ℓ𝑖 = 0 for 𝑖 = 𝑁 − 1.
    #so log (softmax(x)) = log(exp(x)) - log(sum(exp(x))) = x - log(sum(exp(x)))
    #so log (softmax(x)[i]) = x[i] - log(sum(exp(x)))
    #loss per position = −x[target] + log(Σ exp(x))
    
    normalized_logits = logits - logits.max(dim=-1, keepdim=True)[0] # (batch, seq_len, vocab_size) -> (batch, seq_len, vocab_size)

    targets_array = - torch.gather(normalized_logits, dim=-1, index=targets.unsqueeze(-1)).squeeze(-1) # (batch, seq_len, vocab_size) -> (batch, seq_len, 1) -> (batch, seq_len)

    loss = targets_array + torch.log(torch.exp(normalized_logits).sum(dim=-1))

    mean_loss = loss.mean() # (batch, seq_len) -> (batch) -> average loss over all examples in the batch
    return mean_loss

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/data_loading.py <==
import torch
import numpy as np

def data_loading(token_ids: np.ndarray, batch_size: int, context_length: int, device: str) -> tuple[torch.Tensor, torch.Tensor]:
    """Sample random (input, target) LM batches from a flat 1D token array.

    x and y are both shape (batch_size, context_length); y is x shifted by one token.
    """
    # Shape checkpoint:
    # token_ids:         (num_examples)
    # after randint:     (batch_size)
    # after stack:       (batch_size, context_length)
    
    num_examples = len(token_ids)
    indices = torch.randint(0, num_examples - context_length, (batch_size,), device=device)
    x = torch.stack(
        [
            torch.tensor(token_ids[i : i + context_length], device=device, dtype=torch.long)
            for i in indices
        ]
    )
    y = torch.stack(
        [
            torch.tensor(token_ids[i + 1 : i + context_length + 1], device=device, dtype=torch.long)
            for i in indices
        ]
    )
    return x, y


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/decode.py <==
import torch
import torch.nn as nn


def decode_tokens(
    token_ids: list[int],
    transformer: nn.Module,
    device: torch.device | None = None,
) -> int:
    if device is None:
        device = next(transformer.parameters()).device
    tokens_tensor = torch.tensor(token_ids, dtype=torch.long, device=device).unsqueeze(0)
    transformer.eval()
    with torch.inference_mode():
        logits = transformer(tokens_tensor)
        return int(logits[0, -1].argmax().item())

    

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/embedding.py <==
import torch
import torch.nn as nn

class Embedding(nn.Module):
    def __init__(self, num_embeddings: int, embedding_dim: int, device: torch.device = None, dtype: torch.dtype = None):
        super().__init__()
        self.weight = nn.Parameter(torch.empty(num_embeddings, embedding_dim, device=device, dtype=dtype))
        torch.nn.init.trunc_normal_(self.weight, mean=0.0, std=1.0, a=-3.0, b=3.0)

    def forward(self, token_ids: torch.Tensor) -> torch.Tensor:
        return self.weight[token_ids]

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/gradient_clipping.py <==
from torch.nn.parameter import Parameter
import torch
from typing import Iterable
import math

def gradient_clipping(parameters: Iterable[torch.nn.Parameter], max_l2_norm: float, eps: float = 1e-6) -> None:
    """Scale all parameter gradients so their combined L2 norm is at most max_l2_norm."""

    param_list = list[Parameter](parameters)
    total_squared_norm = 0
    for p in param_list:
        if p.grad is not None:
            total_squared_norm += torch.sum(p.grad ** 2).item()
    total_norm = math.sqrt(total_squared_norm)
    clip_coefficient = max_l2_norm / (total_norm + eps)

    # clip and scalethe gradients if the total norm > the maximum l2 norm
    if total_norm + eps > max_l2_norm:
        for p in param_list:
            if p.grad is not None:
                p.grad.data.mul_(clip_coefficient)

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/learning_rate_scheduler.py <==
import math

def get_lr_cosine_schedule(t: int, alpha_max: float, alpha_min: float, T_w: int, T_c: int) -> float:
    """Warmup linear to alpha_max, cosine decay to alpha_min, then hold."""

    # (Warm-up) If 𝑡 < 𝑇𝑤, then 𝛼𝑡 =𝑡/𝑇𝑤 * 𝛼max.
    # (Cosine annealing) If 𝑇𝑤 ≤ 𝑡 ≤ 𝑇𝑐, then 𝛼𝑡 = 𝛼min + 1/2 (1 + cos(𝑡−𝑇𝑤)/(𝑇𝑐−𝑇𝑤) * 𝜋)) * (𝛼max− 𝛼min).
    # (Post-annealing) If 𝑡 > 𝑇𝑐, then 𝛼𝑡 = 𝛼min.
    # t: iteration number
    # alpha_max: maximum learning rate
    # alpha_min: minimum learning rate
    # T_w: warm-up period
    # T_c: cosine annealing period

    if t < T_w:
        return t / T_w * alpha_max
    elif t <= T_c:
        return alpha_min + 1/2 * (1 + math.cos((t - T_w) / (T_c - T_w) * math.pi)) * (alpha_max - alpha_min)
    else:
        return alpha_min

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/linear.py <==
import torch
import torch.nn as nn
import math
from einops import einsum

class Linear(nn.Module):

    def __init__(self, in_features: int, out_features: int, device: torch.device = None, dtype: torch.dtype = None):
        super().__init__()
        self.weight = nn.Parameter(torch.empty(out_features, in_features, device=device, dtype=dtype))
        sigma = math.sqrt(2 / (in_features + out_features))
        torch.nn.init.trunc_normal_(self.weight, mean=0.0, std=sigma, a=-3.0*sigma, b=3.0*sigma)

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward pass for the Linear module."""
        # Shape checkpoint:
        # x:                (batch, seq, d_in)
        # after einsum:     (batch, seq, d_out)
        return einsum(x, self.weight, "... d_in, d_out d_in -> ... d_out")



==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/llm.py <==
import argparse
import os
import re
from concurrent.futures import ProcessPoolExecutor
from datetime import datetime
from pathlib import Path
from typing import BinaryIO, NamedTuple

from blocksmith_lm.train_bpe import (
    build_fixed_vocab,
    load_fixed_vocab_json,
    train_bpe,
)
from blocksmith_lm.tokenizer import Tokenizer
from blocksmith_lm.cross_entropy_loss import cross_entropy_loss
from blocksmith_lm.gradient_clipping import gradient_clipping
from blocksmith_lm.learning_rate_scheduler import get_lr_cosine_schedule
from blocksmith_lm.transformer_lm import TransformerLM
from blocksmith_lm.looped_transformer_lm import LoopedTransformerLM
from blocksmith_lm.mlp_lm import MLPLM
from blocksmith_lm.adamw import AdamW
from blocksmith_lm.checkpoint import load_checkpoint, save_checkpoint
from blocksmith_lm.data_loading import data_loading
from blocksmith_lm.decode import decode_tokens
from blocksmith_lm.training_plots import loss_to_perplexity, write_training_plots
import numpy as np
import torch
import json

"""llm.py — build vocab, encode tokens, train a TransformerLM, and run inference."""

CLI_DESCRIPTION = (
    "Prepare data, train a language model, or generate text from a checkpoint. "
    "Pass one or more mode flags: --build-vocab, --encode, --train, --inference. "
    "Model: --model plain (stacked layers, default), --model looped (one shared "
    "block applied --loops times), or --model mlp (per-position MLP stack, no "
    "attention). Tokenizer: default is BPE (trained merges); "
    "use --fixed-vocab for a user-supplied vocab with no merging."
)

CLI_EXAMPLES = """
examples:
  Show this help:
    python -m blocksmith_lm.llm --help

  --- Quick smoke test (committed sample corpus, small model) ---

  Build vocab, encode, and train on tests/testdata/corpus/microstories.txt:
    python -m blocksmith_lm.llm --demo --build-vocab --encode --train --max-iters 50

  Same corpus with explicit path (no --demo):
    python -m blocksmith_lm.llm --build-vocab --encode --train \\
        -i tests/testdata/corpus/microstories.txt --bpe-size 512 --ctx 64 --layers 2 \\
        --d-model 128 --heads 4 --batch 8 --iters 50 --no-valid

  --- Looped transformer (shared block, repeated depth) ---

  Smoke test with a looped model (--demo disables validation):
    python -m blocksmith_lm.llm --demo --build-vocab --encode --train \\
        --model looped --loops 4 --max-iters 50

  Full corpus; --layers is ignored when --model looped:
    python -m blocksmith_lm.llm --build-vocab --encode --train \\
        -i data/TinyStoriesV2-GPT4-train.txt --model looped --loops 12

  Load a looped run for inference (hyperparameters.json records model_type):
    python -m blocksmith_lm.llm --inference \\
        --ckpt microstories_2026-06-12_091213 --no-chat --prompt "Once upon a time"

  --- MLP language model (no attention) ---

  Smoke test with an MLP model (--heads and --theta are ignored):
    python -m blocksmith_lm.llm --demo --build-vocab --encode --train \\
        --model mlp --layers 2 --max-iters 50

  --- BPE tokenizer (default): train merges from corpus ---

  Build BPE vocab (pass -i; no default corpus path):
    python -m blocksmith_lm.llm --build-vocab \\
        -i data/TinyStoriesV2-GPT4-train.txt --bpe-size 10000

  Encode corpus with BPE vocab (tokenizer mode read from -v pickle):
    python -m blocksmith_lm.llm --encode \\
        -i data/TinyStoriesV2-GPT4-train.txt

  Full BPE pipeline:
    python -m blocksmith_lm.llm --build-vocab --encode --train \\
        -i data/TinyStoriesV2-GPT4-train.txt

  --- Fixed vocab: no BPE training, no merges ---

  Fixed vocab from JSON mapping (token -> id):
    # my-vocab.json: {"a": 0, "b": 1, "<BOS>": 2, "<EOS>": 3}
    python -m blocksmith_lm.llm --build-vocab --fixed-vocab \\
        --fixed-vocab-json data/my-vocab.json -i data/my-task.txt

  Fixed vocab from ordered token list (ids 0, 1, 2, ...):
    python -m blocksmith_lm.llm --build-vocab --fixed-vocab \\
        --fixed-vocab-tokens '<BOS>' a b '?' '<EOS>' -i data/my-task.txt

  Full fixed-vocab pipeline (--vocab-size defaults to token count):
    python -m blocksmith_lm.llm --build-vocab --encode --train --fixed-vocab \\
        --fixed-vocab-json data/my-vocab.json -i data/my-task.txt \\
        --ctx 64 --layers 2 --d-model 128

  --- Training and inference ---

  Train on token file (--train-data or paths inferred from -i / -t):
    python -m blocksmith_lm.llm --train \\
        --train-data data/TinyStoriesV2-GPT4-train-token-encoding.bin

  Each training run writes to its own folder under runs/, e.g.:
    runs/TinyStoriesV2-GPT4-train_2026-06-03_143052/
      checkpoint.pt              (final)
      checkpoint_iter_1000.pt    (periodic)
      hyperparameters.json       (required for --inference)
      metrics.json
      loss.png                   (loss + perplexity subplots)
      accuracy.png               (token prediction accuracy)

  Generate text (--ckpt = run folder name under runs/; omit for latest run):
    python -m blocksmith_lm.llm --inference \\
        --ckpt TinyStoriesV2-GPT4-train_2026-06-03_170956

    python -m blocksmith_lm.llm --inference \\
        --no-chat --prompt "Once upon a time" --max-new-tokens 128

path inference from -i (when -v / -t omitted):
  foo-train.txt                  -> foo-train-vocab.pickle
  foo-train.txt                  -> foo-train-token-encoding.bin
  foo-train-token-encoding.bin   -> foo-valid-token-encoding.bin (validation)

model notes:
  - --model plain (default): stacked transformer blocks; depth set by --layers.
  - --model looped: one shared TransformerBlock applied --loops times; --layers
    is ignored. Checkpoints and hyperparameters.json store model_type and num_loops.
  - --model mlp: stacked per-position MLP blocks (no attention); depth set by
    --layers. --loops, --heads, and --theta are ignored.
  - Older runs without model_type in hyperparameters.json load as plain.

tokenizer notes:
  - Without --fixed-vocab: BPE is trained/used; --bpe-size controls vocab size.
  - With --fixed-vocab: merges are empty; provide --fixed-vocab-json or
    --fixed-vocab-tokens. Encoding splits left-to-right by longest vocab match
    (e.g. ababaaaa -> a b a b a a a a when a and b are single-character tokens).
  - Existing BPE pickles (no tokenizer_mode field) keep working unchanged.

validation notes:
  - --demo sets --no-valid by default; val_* fields in metrics.json are NaN.
  - Omit --demo and provide --valid-data (or an inferred *-valid*.bin) for val metrics.
"""

END_OF_TEXT = "<|endoftext|>"
CHAT_EXIT_COMMANDS = frozenset({"quit", "exit", "stop", "q", ":q"})
REPO_ROOT = Path(__file__).resolve().parent.parent
DEFAULT_INPUT = "data/TinyStoriesV2-GPT4-train.txt"
# Committed smoke corpus for --demo (not a CLI default; see -i / --demo).
DEMO_CORPUS = REPO_ROOT / "tests" / "testdata" / "corpus" / "microstories.txt"
RUNS_DIR_NAME = "runs"

# Training defaults for model, optimizer, and LR schedule in this CLI.
DEFAULTS: dict[str, int | float] = {
    "bpe_size": 10_000,
    "vocab_size": 10_000,
    "context_length": 256,
    "num_layers": 4,
    "model_type": "plain",
    "num_loops": 1,
    "d_model": 512,
    "num_heads": 16,
    "theta": 10_000.0,
    "batch_size": 32,
    "max_iters": 10_000,
    "lr_max": 3e-4,
    "lr_min": 3e-5,
    "warmup_iters": 1000,
    "cosine_iters": 10_000, # ignored if cosine_iters is not set, max_iters is used so that cosine annealing is used for the entire training process
    "beta1": 0.9,
    "beta2": 0.95,
    "eps": 1e-8,
    "weight_decay": 0.01,
    "grad_clip": 1.0,
    "log_every": 100,
    "val_batches": 10,
    "ckpt_every": 1000,
}


def system_memory_bytes() -> int | None:
    try:
        import psutil
        return int(psutil.virtual_memory().total)
    except Exception:
        return None


def load_tokens_auto(
    path: str,
    *,
    dtype: np.dtype = np.uint16,
    max_ram_fraction: float = 0.60,
    max_ram_bytes: int | None = None,
) -> np.ndarray:
    """Load token ids into RAM when safe; otherwise use memmap."""
    path = str(resolve_user_path(path))
    if not os.path.exists(path):
        raise FileNotFoundError(
            f"Token file not found: {path}\n"
            f"(cwd={Path.cwd()}, repo root={REPO_ROOT})\n"
            "Encode your corpus first, e.g. python -m llm --encode -i <corpus.txt>"
        )

    file_size = os.path.getsize(path)

    if max_ram_bytes is None:
        total_ram = system_memory_bytes()
        if total_ram is not None:
            max_ram_bytes = int(total_ram * max_ram_fraction)

    use_memmap = max_ram_bytes is not None and file_size > max_ram_bytes

    if use_memmap:
        token_ids = np.memmap(path, dtype=dtype, mode="r")
        print(
            f"Loaded tokens as memmap: {path} "
            f"({file_size / 2**30:.2f} GB > RAM budget {max_ram_bytes / 2**30:.2f} GB)"
        )
    else:
        token_ids = np.fromfile(path, dtype=dtype)
        if max_ram_bytes is None:
            print(f"Loaded tokens into RAM: {path} ({file_size / 2**30:.2f} GB)")
        else:
            print(
                f"Loaded tokens into RAM: {path} "
                f"({file_size / 2**30:.2f} GB <= RAM budget {max_ram_bytes / 2**30:.2f} GB)"
            )

    if token_ids.ndim != 1:
        raise ValueError(f"Expected 1D token-id file, got shape {token_ids.shape}")

    return token_ids


def build_language_model(
    model_type: str,
    *,
    vocab_size: int,
    context_length: int,
    num_layers: int,
    num_loops: int,
    d_model: int,
    num_heads: int,
    d_ff: int,
    theta: float,
    device: torch.device,
    dtype: torch.dtype | None,
) -> torch.nn.Module:
    """Construct a language model from architecture hyperparameters."""
    if model_type == "plain":
        return TransformerLM(
            vocab_size=vocab_size,
            context_length=context_length,
            num_layers=num_layers,
            d_model=d_model,
            num_heads=num_heads,
            d_ff=d_ff,
            theta=theta,
            device=device,
            dtype=dtype,
        )
    if model_type == "looped":
        return LoopedTransformerLM(
            vocab_size=vocab_size,
            context_length=context_length,
            num_loops=num_loops,
            d_model=d_model,
            num_heads=num_heads,
            d_ff=d_ff,
            theta=theta,
            device=device,
            dtype=dtype,
        )
    if model_type == "mlp":
        return MLPLM(
            vocab_size=vocab_size,
            context_length=context_length,
            num_layers=num_layers,
            d_model=d_model,
            d_ff=d_ff,
            device=device,
            dtype=dtype,
        )
    raise ValueError(f"Invalid model type: {model_type}")


def default_d_ff(d_model: int, *, align: int = 64, round_up: bool = False) -> int:
    """FFN width from (8/3)*d_model, aligned to a multiple of align (floor by default)."""
    target = int((8 / 3) * d_model)
    target = max(target, align)
    if round_up:
        return ((target + align - 1) // align) * align
    return (target // align) * align


def resolve_user_path(path: str | Path) -> Path:
    """Resolve relative paths from the repository root; absolute paths unchanged."""
    path = Path(path)
    if path.is_absolute():
        return path
    return (REPO_ROOT / path).resolve()


def replace_train_with_valid(path: str | Path) -> Path | None:
    """Infer a validation filename by replacing the last 'train' with 'valid'."""
    path = Path(path)
    name = path.name
    idx = name.rfind("train")
    if idx == -1:
        return None
    valid_name = name[:idx] + "valid" + name[idx + len("train") :]
    return path.with_name(valid_name)


def missing_input_help() -> str:
    return (
        "No input corpus given. Pass -i <path/to/corpus.txt>.\n\n"
        "TinyStories (full training): download to\n"
        f"  {DEFAULT_INPUT}\n"
        "See README.md (Local training data).\n\n"
        "Quick smoke test on the committed sample:\n"
        "  python -m blocksmith_lm.llm --demo --build-vocab --encode --train --max-iters 50\n"
        "  # or: -i tests/testdata/corpus/microstories.txt"
    )


def needs_input_chain(args: argparse.Namespace) -> bool:
    """True when -i (or --demo input) is required to infer vocab/tokens/train paths."""
    if args.build_vocab or args.encode:
        return True
    if not args.train:
        return False
    if args.path_sources.get("train_data") == "CLI":
        return False
    if args.path_sources.get("tokens") == "CLI":
        return False
    return True


def apply_demo_settings(args: argparse.Namespace) -> None:
    """Small-model defaults and microstories corpus; only overrides non-CLI options."""
    if not args.demo:
        return

    if args.input is None and args.path_sources.get("input") != "CLI":
        args.input = str(DEMO_CORPUS)
        args.path_sources["input"] = "demo"

    if args._cli_bpe_size is None:
        args.bpe_size = 512
    if args._cli_vocab_size is None:
        args.vocab_size = args.bpe_size
    if args._cli_context_length is None:
        args.context_length = 64
    if args._cli_num_layers is None:
        args.num_layers = 2
    if args._cli_d_model is None:
        args.d_model = 128
    if args._cli_num_heads is None:
        args.num_heads = 4
    if args._cli_batch_size is None:
        args.batch_size = 8
    if args._cli_max_iters is None:
        args.max_iters = 100
    if args._cli_log_every is None:
        args.log_every = 10
    if args._cli_warmup_iters is None:
        args.warmup_iters = 10
    if args._cli_cosine_iters is None:
        args.cosine_iters = args.max_iters
    if not args._cli_no_valid and not args._cli_valid_data:
        args.no_valid = True
        args.path_sources["valid_data"] = "demo (--no-valid)"


def validate_cli_paths(args: argparse.Namespace) -> None:
    """Fail fast with actionable errors when required paths are missing."""
    import sys

    if args.demo and not (args.build_vocab or args.encode or args.train):
        print(
            "Note: --demo only affects --build-vocab, --encode, and --train.",
            file=sys.stderr,
        )

    if needs_input_chain(args):
        if not args.input:
            raise SystemExit(missing_input_help())
        input_path = Path(args.input)
        if not input_path.is_file():
            raise SystemExit(
                f"Input corpus not found: {input_path}\n\n{missing_input_help()}"
            )

    if args.encode and not args.build_vocab:
        if not args.vocab:
            raise SystemExit(
                "No vocab pickle given. Pass -v <path> or run --build-vocab first."
            )
        if not Path(args.vocab).is_file():
            raise SystemExit(f"Vocab pickle not found: {args.vocab}")

    if args.train:
        if not args.train_data:
            raise SystemExit(
                "No training token file. Pass --train-data <tokens.bin>, "
                "or -t / -i to infer token paths."
            )
        # Same invocation: --encode writes args.tokens before --train reads train_data.
        tokens_created_by_encode = (
            args.encode
            and args.tokens is not None
            and Path(args.train_data).resolve() == Path(args.tokens).resolve()
        )
        if not tokens_created_by_encode and not Path(args.train_data).is_file():
            raise SystemExit(f"Training token file not found: {args.train_data}")

    if args.valid_data and not Path(args.valid_data).is_file():
        raise SystemExit(f"Validation token file not found: {args.valid_data}")


def infer_vocab_path(input_file: str | Path) -> str:
    """Infer a vocab/merges pickle path from a text input path."""
    path = Path(input_file)
    if path.suffix == ".pickle":
        return str(path)
    return str(path.with_suffix("").with_name(path.with_suffix("").name + "-vocab.pickle"))


def infer_tokens_path(input_file: str | Path) -> str:
    """Infer a uint16 token-id binary path from a text input path."""
    path = Path(input_file)
    if path.suffix == ".bin":
        return str(path)
    return str(
        path.with_suffix("").with_name(path.with_suffix("").name + "-token-encoding.bin")
    )


def _arg_source(
    cli_value,
    *,
    default=None,
    inferred_label: str | None = None,
) -> str:
    """Describe whether a value came from the CLI, a default, or path inference."""
    if cli_value is not None:
        return "CLI"
    if inferred_label is not None:
        return f"inferred ({inferred_label})"
    if default is not None and cli_value == default:
        return "default"
    return "default"


def print_config(title: str, fields: list[tuple[str, object, str]]) -> None:
    """Print a labeled block of name = value lines with a source tag."""
    print(f"\n=== {title} ===")
    width = max(len(name) for name, _, _ in fields) if fields else 0
    for name, value, source in fields:
        print(f"  {name:<{width}}  = {value!r}  [{source}]")


def print_vocab_config(args: argparse.Namespace) -> None:
    sources = args.path_sources
    fields = [
        ("input", args.input, sources["input"]),
        ("vocab_output", args.vocab, sources["vocab"]),
        ("fixed_vocab", args.fixed_vocab, _arg_source(args._cli_fixed_vocab)),
        ("bpe_size", args.bpe_size, _arg_source(args._cli_bpe_size)),
        ("special_tokens", args.special_tokens, _arg_source(args._cli_special_tokens, default=[END_OF_TEXT])),
        ("repo_root", str(REPO_ROOT), "fixed"),
        ("cwd", str(Path.cwd()), "fixed"),
    ]
    if args.fixed_vocab:
        fields.insert(
            3,
            (
                "fixed_vocab_json",
                args.fixed_vocab_json,
                _arg_source(args._cli_fixed_vocab_json),
            ),
        )
        fields.insert(
            4,
            (
                "fixed_vocab_tokens",
                args.fixed_vocab_tokens,
                _arg_source(args._cli_fixed_vocab_tokens),
            ),
        )
    print_config("Build vocab", fields)


def print_encode_config(args: argparse.Namespace) -> None:
    sources = args.path_sources
    fields = [
        ("input", args.input, sources["input"]),
        ("vocab", args.vocab, sources["vocab"]),
        ("tokens_output", args.tokens, sources["tokens"]),
        ("fixed_vocab", args.fixed_vocab, _arg_source(args._cli_fixed_vocab)),
        ("special_tokens", args.special_tokens, _arg_source(args._cli_special_tokens, default=[END_OF_TEXT])),
        ("procs", args.procs, _arg_source(args._cli_procs, default=os.cpu_count() or 1)),
        ("repo_root", str(REPO_ROOT), "fixed"),
        ("cwd", str(Path.cwd()), "fixed"),
    ]
    if args.fixed_vocab:
        fields.insert(
            4,
            (
                "fixed_vocab_json",
                args.fixed_vocab_json,
                _arg_source(args._cli_fixed_vocab_json),
            ),
        )
        fields.insert(
            5,
            (
                "fixed_vocab_tokens",
                args.fixed_vocab_tokens,
                _arg_source(args._cli_fixed_vocab_tokens),
            ),
        )
    print_config("Encode tokens", fields)


def _d_ff_config_source(args: argparse.Namespace) -> str:
    if args._cli_d_ff is not None:
        return "CLI"
    if getattr(args, "_d_ff_source", None):
        return args._d_ff_source
    return "default"


def _dtype_config_source(args: argparse.Namespace) -> str:
    if args._cli_dtype is not None:
        return "CLI"
    if getattr(args, "_dtype_source", None):
        return args._dtype_source
    return "default"


def print_train_config(
    args: argparse.Namespace,
    *,
    train_token_count: int | None = None,
    valid_token_count: int | None = None,
) -> None:
    sources = args.path_sources

    def num_source(cli_value, default=None):
        return "CLI" if cli_value is not None else "default"

    fields: list[tuple[str, object, str]] = [
        ("train_data", args.train_data, sources["train_data"]),
        ("valid_data", args.valid_data, sources["valid_data"]),
        ("no_valid", args.no_valid, "CLI" if args._cli_no_valid else "default"),
        ("device", args.device, _arg_source(args._cli_device)),
        ("dtype", args.dtype, _dtype_config_source(args)),
        ("seed", args.seed, num_source(args._cli_seed)),
        ("vocab_size", args.vocab_size, num_source(args._cli_vocab_size)),
        ("context_length", args.context_length, num_source(args._cli_context_length)),
        ("num_layers", args.num_layers, num_source(args._cli_num_layers)),
        ("num_loops", args.num_loops, num_source(args._cli_num_loops)),
        ("model_type", args.model_type, num_source(args._cli_model_type)),
        ("d_model", args.d_model, num_source(args._cli_d_model)),
        ("num_heads", args.num_heads, num_source(args._cli_num_heads)),
        ("d_ff", args.d_ff, _d_ff_config_source(args)),
        ("theta", args.theta, num_source(args._cli_theta)),
        ("batch_size", args.batch_size, num_source(args._cli_batch_size)),
        ("max_iters", args.max_iters, num_source(args._cli_max_iters)),
        ("lr_max", args.lr_max, num_source(args._cli_lr_max)),
        ("lr_min", args.lr_min, num_source(args._cli_lr_min)),
        ("warmup_iters", args.warmup_iters, num_source(args._cli_warmup_iters)),
        ("cosine_iters", args.cosine_iters, num_source(args._cli_cosine_iters)),
        ("beta1", args.beta1, num_source(args._cli_beta1)),
        ("beta2", args.beta2, num_source(args._cli_beta2)),
        ("eps", args.eps, num_source(args._cli_eps)),
        ("weight_decay", args.weight_decay, num_source(args._cli_weight_decay)),
        ("grad_clip", args.grad_clip, num_source(args._cli_grad_clip)),
        ("log_every", args.log_every, num_source(args._cli_log_every)),
        ("val_batches", args.val_batches, num_source(args._cli_val_batches)),
        ("ckpt_every", args.ckpt_every, num_source(args._cli_ckpt_every)),
        ("runs_dir", getattr(args, "runs_dir", RUNS_DIR_NAME), sources.get("runs_dir", "default")),
        ("run_dir", getattr(args, "run_dir", None), sources.get("run_dir", "pending")),
        ("ckpt_dir", getattr(args, "ckpt_dir", None), sources.get("ckpt_dir", "per-run (set at train start)")),
        ("ckpt", args.ckpt, sources["ckpt"]),
        ("final_ckpt", args.final_ckpt, sources["final_ckpt"]),
        ("resume", args.resume, sources["resume"]),
        ("save_final", args.save_final, "CLI" if args._cli_save_final is not None else "default"),
        ("repo_root", str(REPO_ROOT), "fixed"),
        ("cwd", str(Path.cwd()), "fixed"),
    ]
    if train_token_count is not None:
        fields.append(("train_token_count", train_token_count, "loaded"))
    if valid_token_count is not None:
        fields.append(("valid_token_count", valid_token_count, "loaded"))
    print_config("Train", fields)


def record_cli_overrides(args: argparse.Namespace, argv: list[str] | None = None) -> None:
    """Remember which options appeared on the command line (for config printing)."""
    if argv is None:
        import sys

        argv = sys.argv[1:]

    flags_seen = set()
    for token in argv:
        if token.startswith("-"):
            flags_seen.add(token.split("=")[0])

    def seen(*option_names: str) -> bool:
        return any(name in flags_seen for name in option_names)

    args._cli_bpe_size = args.bpe_size if seen("--bpe-size", "--vocab-build-size") else None
    args._cli_fixed_vocab = args.fixed_vocab if seen("--fixed-vocab") else None
    args._cli_fixed_vocab_json = (
        args.fixed_vocab_json if seen("--fixed-vocab-json") else None
    )
    args._cli_fixed_vocab_tokens = (
        args.fixed_vocab_tokens if seen("--fixed-vocab-tokens") else None
    )
    args._cli_special_tokens = args.special_tokens if seen("--special-tokens") else None
    args._cli_procs = args.procs if seen("--procs", "--num-processes") else None
    args._cli_no_valid = seen("--no-valid")
    args._cli_valid_data = seen("--valid-data")
    args._cli_demo = seen("--demo")
    args._cli_device = args.device if seen("--device") else None
    args._cli_dtype = args.dtype if seen("--dtype") else None
    args._cli_model_type = args.model_type if seen("--model","--model-type") else None
    args._cli_num_loops = args.num_loops if seen("--loops", "--num-loops") else None
    args._cli_seed = args.seed if seen("--seed") else None
    args._cli_vocab_size = args.vocab_size if seen("--vocab-size") else None
    args._cli_context_length = args.context_length if seen("--ctx", "--context-length") else None
    args._cli_num_layers = args.num_layers if seen("--layers", "--num-layers") else None
    args._cli_d_model = args.d_model if seen("--d-model") else None
    args._cli_num_heads = args.num_heads if seen("--heads", "--num-heads") else None
    args._cli_d_ff = args.d_ff if seen("--d-ff") else None
    args._cli_theta = args.theta if seen("--theta") else None
    args._cli_batch_size = args.batch_size if seen("--batch", "--batch-size") else None
    args._cli_max_iters = args.max_iters if seen("--iters", "--max-iters") else None
    args._cli_lr_max = args.lr_max if seen("--lr-max") else None
    args._cli_lr_min = args.lr_min if seen("--lr-min") else None
    args._cli_warmup_iters = args.warmup_iters if seen("--warmup", "--warmup-iters") else None
    args._cli_cosine_iters = args.cosine_iters if seen("--cosine-iters", "--cosine-cycle-iters") else None
    if args._cli_cosine_iters is None:
        args.cosine_iters = args.max_iters # default to max_iters if cosine_iters is not set so that cosine annealing is used for the entire training process
    args._cli_beta1 = args.beta1 if seen("--beta1") else None
    args._cli_beta2 = args.beta2 if seen("--beta2") else None
    args._cli_eps = args.eps if seen("--eps") else None
    args._cli_weight_decay = args.weight_decay if seen("--wd", "--weight-decay") else None
    args._cli_grad_clip = args.grad_clip if seen("--clip", "--grad-clip") else None
    args._cli_log_every = args.log_every if seen("--log-every", "--log-interval") else None
    args._cli_val_batches = args.val_batches if seen("--val-batches") else None
    args._cli_ckpt_every = args.ckpt_every if seen("--ckpt-every", "--checkpoint-interval") else None
    args._cli_save_final = args.save_final if seen("--save-final", "--no-save-final") else None

    args.path_sources = {
        "input": "CLI" if seen("-i", "--input", "--vocab-input-file", "--tokens-encoding-input-file") else "unset",
        "vocab": "CLI" if seen("-v", "--vocab", "--vocab-output-file", "--tokens-encoding-vocab-file") else "inferred",
        "tokens": "CLI" if seen("-t", "--tokens", "--tokens-encoding-output-file") else "inferred",
        "train_data": "CLI" if seen("--train-data") else "inferred",
        "valid_data": "CLI" if seen("--valid-data") else "inferred",
        "runs_dir": "CLI"
        if seen("--runs-dir", "--run-dir-root", "--ckpt-dir", "--checkpoint-dir")
        else "default",
        "ckpt": "CLI" if seen("--ckpt", "--checkpoint-path") else "inferred",
        "final_ckpt": "CLI" if seen("--final-ckpt", "--final-checkpoint-path") else "inferred",
        "resume": "CLI" if seen("--resume", "--resume-from") else "default",
    }


def train_data_stem(train_data: str | Path) -> str:
    """Short dataset label derived from a train token file path."""
    stem = Path(train_data).stem
    return stem.removesuffix("-token-encoding")


def format_run_dir_name(train_data: str | Path, started_at: datetime) -> str:
    """Build a run folder name from dataset stem and run start time."""
    return f"{train_data_stem(train_data)}_{started_at.strftime('%Y-%m-%d_%H%M%S')}"


def args_to_json_dict(args: argparse.Namespace) -> dict:
    """Convert argparse Namespace to a JSON-serializable dict."""
    payload: dict[str, object] = {}
    for key, value in vars(args).items():
        if key.startswith("_"):
            continue
        if isinstance(value, Path):
            payload[key] = str(value)
        else:
            payload[key] = value
    return payload


def setup_run_directory(args: argparse.Namespace) -> Path:
    """
    Put each training run in its own folder under the runs root.

    New runs: ``{runs_dir}/{dataset_stem}_{YYYY-MM-DD_HHMMSS}/``
    Resume: reuse the folder containing the checkpoint passed to ``--resume``.
    Explicit ``--runs-dir`` on the CLI is treated as the exact run folder.
    """
    if args.resume:
        run_dir = Path(args.resume).resolve().parent
        args.run_dir = str(run_dir)
        args.ckpt_dir = args.run_dir
        args.runs_dir = str(run_dir.parent)
        args.path_sources["run_dir"] = f"resume ({run_dir.name})"
        if args.path_sources["ckpt"] != "CLI":
            args.ckpt = str(run_dir / "checkpoint.pt")
            args.path_sources["ckpt"] = "inferred (run_dir)"
        if args.path_sources["final_ckpt"] != "CLI":
            args.final_ckpt = args.ckpt
            args.path_sources["final_ckpt"] = "inferred (run_dir)"
        return run_dir

    runs_root = Path(args.runs_dir)
    runs_root.mkdir(parents=True, exist_ok=True)
    if args.path_sources["runs_dir"] == "CLI":
        run_dir = runs_root
        args.path_sources["run_dir"] = "CLI (--runs-dir)"
    else:
        started_at = datetime.now()
        run_name = format_run_dir_name(args.train_data, started_at)
        run_dir = runs_root / run_name
        suffix = 2
        while run_dir.exists():
            run_dir = runs_root / f"{run_name}-{suffix}"
            suffix += 1
        args.path_sources["run_dir"] = f"auto ({run_dir.name})"

    run_dir.mkdir(parents=True, exist_ok=True)
    args.run_dir = str(run_dir)
    args.ckpt_dir = args.run_dir

    if args.path_sources["ckpt"] != "CLI":
        args.ckpt = str(run_dir / "checkpoint.pt")
        args.path_sources["ckpt"] = "inferred (run_dir)"
    if args.path_sources["final_ckpt"] != "CLI":
        args.final_ckpt = args.ckpt
        args.path_sources["final_ckpt"] = "inferred (run_dir)"

    return run_dir


def infer_checkpoint_path(train_data: str | Path, runs_dir: str | Path = RUNS_DIR_NAME) -> str:
    """Placeholder final checkpoint path before ``setup_run_directory`` runs."""
    return str(Path(runs_dir) / train_data_stem(train_data) / "checkpoint.pt")


def resolve_fixed_vocab_spec(
    *,
    fixed_vocab_json: str | None,
    fixed_vocab_tokens: list[str] | None,
) -> tuple[dict[int, bytes], list[tuple[bytes, bytes]], dict[str, int], list[str]]:
    """Resolve a user-supplied fixed vocab from JSON file and/or CLI token list."""
    if fixed_vocab_json is not None:
        json_path = str(resolve_user_path(fixed_vocab_json))
        vocab, token_to_id, ordered_tokens = load_fixed_vocab_json(json_path)
        return vocab, [], token_to_id, ordered_tokens

    if fixed_vocab_tokens:
        return build_fixed_vocab(fixed_vocab_tokens)

    raise ValueError(
        "Fixed vocab mode requires --fixed-vocab-json <path> or --fixed-vocab-tokens <token...>"
    )


def build_vocab(
    filename: str,
    vocab_size: int,
    special_tokens: list[str],
    output_file: str | None = None,
    *,
    fixed_vocab: bool = False,
    fixed_vocab_json: str | None = None,
    fixed_vocab_tokens: list[str] | None = None,
) -> None:
    """Train BPE or build a fixed character-level vocab and serialize the pickle."""
    if output_file is None:
        output_file = infer_vocab_path(filename)

    from blocksmith_lm.train_bpe import save_vocab_merges

    Path(output_file).parent.mkdir(parents=True, exist_ok=True)

    if fixed_vocab:
        vocab, merges, token_to_id, ordered_tokens = resolve_fixed_vocab_spec(
            fixed_vocab_json=fixed_vocab_json,
            fixed_vocab_tokens=fixed_vocab_tokens,
        )
        save_vocab_merges(
            vocab,
            merges,
            output_file,
            tokenizer_mode="fixed",
            fixed_vocab_tokens=ordered_tokens,
            fixed_vocab_map=token_to_id,
        )
        print(f"Saved fixed vocab ({len(ordered_tokens)} tokens): {output_file}")
        return

    vocab, merges = train_bpe(filename, vocab_size, special_tokens)
    save_vocab_merges(vocab, merges, output_file)
    print(f"Saved vocab/merges: {output_file}")


def encode_chunk(args) -> np.ndarray:
    from blocksmith_lm.tokenizer import Tokenizer

    input_file, start, end, vocab_filename, special_tokens = args
    tokenizer = Tokenizer.from_files(vocab_filename, special_tokens)

    with open(input_file, "rb") as f:
        f.seek(start)
        chunk = f.read(end - start).decode("utf-8")

    chunk_ids = tokenizer.encode(chunk)
    return np.array(chunk_ids, dtype=np.uint16)


def build_token_encoding(
    input_file: str,
    vocab_filename: str,
    tokens_encoding_filename: str,
    special_tokens: list[str],
    num_processes: int = os.cpu_count() or 1,
) -> None:
    """Encode a text file to a flat uint16 token-id binary file."""
    special_tokens_bytes = [token.encode("utf-8") for token in special_tokens]

    with open(input_file, "rb") as f:
        boundaries = find_chunk_boundaries(f, num_processes, special_tokens_bytes)

    jobs = [
        (input_file, start, end, vocab_filename, special_tokens)
        for start, end in zip(boundaries[:-1], boundaries[1:])
    ]

    Path(tokens_encoding_filename).parent.mkdir(parents=True, exist_ok=True)
    with open(tokens_encoding_filename, "wb") as encoding_file:
        with ProcessPoolExecutor(max_workers=num_processes) as executor:
            for chunk_ids in executor.map(encode_chunk, jobs):
                chunk_ids.tofile(encoding_file)
    print(f"Saved token encoding: {tokens_encoding_filename}")


def find_chunk_boundaries(
    file: BinaryIO,
    desired_num_chunks: int,
    split_special_tokens: list[bytes],
) -> list[int]:
    """
    Compute byte offsets that split a file into independently processable chunks.

    Interior boundaries are snapped forward to the start of the nearest special token
    so no chunk splits inside a special-token byte sequence.
    """
    for token in split_special_tokens:
        assert isinstance(token, bytes), "Must represent special tokens as bytes"

    desired_num_chunks = max(1, desired_num_chunks)
    file.seek(0, os.SEEK_END)
    file_size = file.tell()
    file.seek(0)

    if file_size == 0:
        return [0]

    chunk_size = max(1, file_size // desired_num_chunks)
    chunk_boundaries = [i * chunk_size for i in range(desired_num_chunks + 1)]
    chunk_boundaries[-1] = file_size

    mini_chunk_size = 4096
    for bi in range(1, len(chunk_boundaries) - 1):
        initial_position = min(chunk_boundaries[bi], file_size)
        file.seek(initial_position)

        while True:
            mini_chunk = file.read(mini_chunk_size)
            if mini_chunk == b"":
                chunk_boundaries[bi] = file_size
                break

            found_boundary = False
            for token in split_special_tokens:
                found_at = mini_chunk.find(token)
                if found_at != -1:
                    chunk_boundaries[bi] = initial_position + found_at
                    found_boundary = True
                    break

            if found_boundary:
                break
            initial_position += mini_chunk_size

    return sorted(set(chunk_boundaries))


def load_training_api():

    return {
        "data_loading": data_loading,
        "cross_entropy_loss": cross_entropy_loss,
        "gradient_clipping": gradient_clipping,
        "get_lr_cosine_schedule": get_lr_cosine_schedule,
        "TransformerLM": TransformerLM,
        "AdamW": AdamW,
        "save_checkpoint": save_checkpoint,
        "load_checkpoint": load_checkpoint,
    }


def load_memmap_tokens(path: str) -> np.memmap:
    """Memory-efficiently load a flat uint16 token-id file."""
    path = str(resolve_user_path(path))
    if not os.path.exists(path):
        raise FileNotFoundError(
            f"Token file not found: {path}\n"
            f"(cwd={Path.cwd()}, repo root={REPO_ROOT})\n"
            "Encode your corpus first, e.g. python -m blocksmith_lm.llm --encode -i <corpus.txt>"
        )
    token_ids = np.memmap(path, dtype=np.uint16, mode="r")
    if token_ids.ndim != 1:
        raise ValueError(f"Expected 1D token-id file, got shape {token_ids.shape}")
    return token_ids


def checkpoint_path_for_iteration(args: argparse.Namespace, iteration: int) -> str:
    """Choose where periodic checkpoints should be written."""
    if args.ckpt_dir:
        Path(args.ckpt_dir).mkdir(parents=True, exist_ok=True)
        return str(Path(args.ckpt_dir) / f"checkpoint_iter_{iteration}.pt")

    ckpt = Path(args.ckpt)
    ckpt.parent.mkdir(parents=True, exist_ok=True)
    return str(ckpt.with_name(f"{ckpt.stem}_iter_{iteration}{ckpt.suffix or '.pt'}"))


def set_optimizer_lr(optimizer, lr: float) -> None:
    for group in optimizer.param_groups:
        group["lr"] = lr


def batch_token_accuracy(logits: torch.Tensor, targets: torch.Tensor) -> float:
    """Fraction of next-token predictions that match the target."""
    predictions = logits.argmax(dim=-1)
    return float((predictions == targets).float().mean().item())


def evaluate(
    model: torch.nn.Module,
    valid_tokens: np.memmap,
    args: argparse.Namespace,
    api: dict,
) -> tuple[float, float]:
    """Estimate validation loss and token accuracy over random batches."""
    model.eval()
    losses: list[float] = []
    accuracies: list[float] = []
    with torch.inference_mode():
        for _ in range(args.val_batches):
            x, y = api["data_loading"](
                valid_tokens, args.batch_size, args.context_length, args.device
            )
            logits = model(x)
            loss = api["cross_entropy_loss"](logits, y)
            losses.append(float(loss.item()))
            accuracies.append(batch_token_accuracy(logits, y))
    model.train()
    if not losses:
        return float("nan"), float("nan")
    return float(np.mean(losses)), float(np.mean(accuracies))

class LoadedModel(NamedTuple):
    model: torch.nn.Module
    tokenizer: Tokenizer
    hyperparameters: dict
    iteration: int
    run_dir: Path
    checkpoint_path: Path


def inference_runs_root(runs_dir: str | Path) -> Path:
    """
    Top-level directory whose immediate children are training run folders.

    If ``runs_dir`` already points at a single run (contains hyperparameters.json),
    use its parent so sibling runs remain visible.
    """
    path = resolve_user_path(runs_dir)
    if (path / "hyperparameters.json").exists():
        return path.parent
    return path


def list_run_directories(runs_root: Path) -> list[Path]:
    """Immediate subdirectories of ``runs_root`` that represent training runs."""
    if not runs_root.is_dir():
        return []
    return sorted(p for p in runs_root.iterdir() if p.is_dir())


def latest_run_directory(runs_root: Path) -> Path:
    """Return the run folder under ``runs_root`` with the most recent modification time."""
    runs = list_run_directories(runs_root)
    if not runs:
        raise FileNotFoundError(
            f"No run folders found under {runs_root}. "
            "Train a model first or pass --ckpt <run-folder-name>."
        )
    return max(runs, key=lambda p: p.stat().st_mtime)


def resolve_inference_run_dir(
    run_name: str | None,
    *,
    runs_root: Path,
) -> Path:
    """
    Resolve which ``runs/<run-folder>/`` to use for inference.

    ``run_name`` is the folder name (or path) under ``runs_root``. When omitted,
    use the most recently modified run folder.
    """
    if run_name is None or not str(run_name).strip():
        run_dir = latest_run_directory(runs_root)
        print(f"No run folder specified; using most recent: {run_dir.name}")
        return run_dir

    raw = str(run_name).strip()
    direct = resolve_user_path(raw)

    if direct.is_file() and direct.suffix == ".pt":
        run_dir = direct.parent
        if not (run_dir / "hyperparameters.json").exists():
            raise FileNotFoundError(f"Missing hyperparameters.json in {run_dir}")
        return run_dir

    if direct.is_dir():
        if not (direct / "hyperparameters.json").exists():
            raise FileNotFoundError(f"Missing hyperparameters.json in {direct}")
        return direct

    folder_name = Path(raw).name
    candidate = runs_root / folder_name
    if candidate.is_dir():
        if not (candidate / "hyperparameters.json").exists():
            raise FileNotFoundError(f"Missing hyperparameters.json in {candidate}")
        return candidate

    raise FileNotFoundError(
        f"Run folder {run_name!r} not found under {runs_root}. "
        "Pass the folder name created under runs/ (e.g. Dataset_2026-06-03_170956)."
    )


def _checkpoint_iteration(path: Path) -> int:
    """Return the training iteration encoded in a checkpoint filename, or -1."""
    match = re.search(r"(\d+)\s*$", path.stem)
    return int(match.group(1)) if match else -1


def checkpoint_from_run_dir(run_dir: Path) -> Path:
    """Pick checkpoint.pt, or the highest-iteration checkpoint*.pt, in a run folder."""
    final_ckpt = run_dir / "checkpoint.pt"
    if final_ckpt.exists():
        return final_ckpt
    candidates = list(run_dir.glob("checkpoint*.pt"))
    if not candidates:
        raise FileNotFoundError(f"No checkpoint .pt file found in run directory: {run_dir}")
    return max(candidates, key=_checkpoint_iteration)


def resolve_inference_run_and_checkpoint(
    run_name: str | None,
    *,
    runs_root: Path,
) -> tuple[Path, Path]:
    """Resolve (run_dir, checkpoint_path) for inference from a run folder name."""
    run_dir = resolve_inference_run_dir(run_name, runs_root=runs_root)
    ckpt_path = checkpoint_from_run_dir(run_dir)
    return run_dir, ckpt_path


def load_model(
    run_name: str | None = None,
    *,
    runs_root: Path | None = None,
    device: str | None = None,
    dtype: str | None = None,
) -> LoadedModel:
    """
    Load a trained language model from a run folder under ``runs_root``.

    ``run_name`` is the subdirectory name under runs/ (e.g. Dataset_2026-06-03_170956).
    When omitted, the most recently updated run folder is used. hyperparameters.json,
    checkpoint.pt, and vocab paths all come from that folder.
    """
    if runs_root is None:
        runs_root = REPO_ROOT / RUNS_DIR_NAME
    run_dir, ckpt_path = resolve_inference_run_and_checkpoint(run_name, runs_root=runs_root)
    hyperparameters_path = run_dir / "hyperparameters.json"
    if not hyperparameters_path.exists():
        raise FileNotFoundError(f"Missing hyperparameters.json in {run_dir}")

    with open(hyperparameters_path) as f:
        hyperparameters = json.load(f)

    resolved_device = torch.device(device or hyperparameters.get("device", "cpu"))
    dtype_name = dtype if dtype is not None else hyperparameters.get("dtype")
    resolved_dtype = getattr(torch, dtype_name) if dtype_name else None

    d_ff = hyperparameters.get("d_ff")
    if d_ff is None:
        d_ff = default_d_ff(hyperparameters["d_model"])

    model_type = hyperparameters.get("model_type", DEFAULTS["model_type"])
    num_loops = hyperparameters.get("num_loops", DEFAULTS["num_loops"])

    model = build_language_model(
        model_type,
        vocab_size=hyperparameters["vocab_size"],
        context_length=hyperparameters["context_length"],
        num_layers=hyperparameters.get("num_layers", DEFAULTS["num_layers"]),
        num_loops=num_loops,
        d_model=hyperparameters["d_model"],
        num_heads=hyperparameters.get("num_heads", DEFAULTS["num_heads"]),
        d_ff=d_ff,
        theta=hyperparameters.get("theta", DEFAULTS["theta"]),
        device=resolved_device,
        dtype=resolved_dtype,
    )
    optimizer = AdamW(
        model.parameters(),
        lr=hyperparameters["lr_max"],
        betas=(hyperparameters["beta1"], hyperparameters["beta2"]),
        eps=hyperparameters["eps"],
        weight_decay=hyperparameters["weight_decay"],
    )
    iteration = load_checkpoint(ckpt_path, model, optimizer)
    model.to(resolved_device)
    model.eval()

    vocab_path = hyperparameters.get("vocab")
    if vocab_path is None:
        train_data = hyperparameters.get("train_data")
        if train_data is None:
            raise ValueError(
                "hyperparameters.json must include 'vocab' or 'train_data' to load the tokenizer"
            )
        vocab_path = infer_vocab_path(train_data)
    vocab_path = str(resolve_user_path(vocab_path))
    special_tokens = hyperparameters.get("special_tokens", [END_OF_TEXT])
    tokenizer = Tokenizer.from_files(vocab_path, special_tokens)

    print(f"Loaded checkpoint from {ckpt_path} (iteration {iteration})")
    print(f"Loaded tokenizer from {vocab_path}")

    return LoadedModel(
        model=model,
        tokenizer=tokenizer,
        hyperparameters=hyperparameters,
        iteration=iteration,
        run_dir=run_dir,
        checkpoint_path=ckpt_path,
    )


def generate_completion(
    model: torch.nn.Module,
    tokenizer: Tokenizer,
    prompt: str,
    *,
    max_new_tokens: int,
    context_length: int,
    device: torch.device,
) -> str:
    """Autoregressively extend ``prompt`` and return only the newly generated text."""
    token_ids = tokenizer.encode(prompt)
    prompt_len = len(token_ids)
    end_of_text_id = tokenizer.encode(END_OF_TEXT)[0]

    for _ in range(max_new_tokens):
        window = token_ids
        if len(window) >= context_length:
            window = window[-(context_length - 1) :]
        next_id = decode_tokens(window, model, device=device)
        if next_id == end_of_text_id:
            break
        token_ids.append(next_id)

    return tokenizer.decode(token_ids[prompt_len:]).strip()


def print_inference_setup(loaded: LoadedModel, *, max_new_tokens: int) -> None:
    print("\n=== Inference ===")
    print(f"  run_dir        = {loaded.run_dir!r}")
    print(f"  checkpoint     = {loaded.checkpoint_path!r}")
    print(f"  iteration      = {loaded.iteration}")
    print(f"  max_new_tokens = {max_new_tokens}")


def run_inference_chat(
    loaded: LoadedModel,
    *,
    max_new_tokens: int,
) -> None:
    """Interactive CLI chat: load once, then prompt repeatedly until the user exits."""
    model = loaded.model
    tokenizer = loaded.tokenizer
    context_length = loaded.hyperparameters["context_length"]
    device = next(model.parameters()).device

    print("\nHi! Ask me anything.")
    print("Type quit, stop, or exit when you are done.\n")

    while True:
        try:
            user_input = input("> ").strip()
        except (EOFError, KeyboardInterrupt):
            print("\nBye!")
            break

        if not user_input:
            continue
        if user_input.lower() in CHAT_EXIT_COMMANDS:
            print("Bye!")
            break

        response = generate_completion(
            model,
            tokenizer,
            user_input,
            max_new_tokens=max_new_tokens,
            context_length=context_length,
            device=device,
        )
        if response:
            print(response)
        else:
            print("(no response)")
        print()


def inference(args: argparse.Namespace) -> None:
    """Load a checkpoint and either run an interactive chat or a one-shot generation."""
    runs_root = inference_runs_root(args.runs_dir)
    run_name = args.ckpt if args.path_sources.get("ckpt") == "CLI" else None
    loaded = load_model(
        run_name,
        runs_root=runs_root,
        device=args.device,
        dtype=args.dtype,
    )

    print_inference_setup(loaded, max_new_tokens=args.max_new_tokens)

    if args.no_chat:
        print(f"  prompt         = {args.prompt!r}")
        device = next(loaded.model.parameters()).device
        generated = generate_completion(
            loaded.model,
            loaded.tokenizer,
            args.prompt,
            max_new_tokens=args.max_new_tokens,
            context_length=loaded.hyperparameters["context_length"],
            device=device,
        )
        print(f"\n--- Generated text ---\n{generated}\n")
        return

    run_inference_chat(loaded, max_new_tokens=args.max_new_tokens)


def train(args: argparse.Namespace) -> None:
    """Run the training loop for TransformerLM."""
    run_dir = setup_run_directory(args)
    metrics_path = run_dir / "metrics.json"
    hyperparameters_path = run_dir / "hyperparameters.json"

    with open(hyperparameters_path, "w") as f:
        json.dump(args_to_json_dict(args), f, indent=2)

    metrics: dict[str, list] = {
        "iteration": [],
        "lr": [],
        "train_loss": [],
        "val_loss": [],
        "train_perplexity": [],
        "val_perplexity": [],
        "train_accuracy": [],
        "val_accuracy": [],
    }

    def log_metrics(
        iteration: int,
        train_loss: float,
        train_accuracy: float,
        val_loss: float | None = None,
        val_accuracy: float | None = None,
        lr: float | None = None,
    ) -> None:
        metrics["iteration"].append(iteration)
        metrics["lr"].append(lr)
        metrics["train_loss"].append(train_loss)
        metrics["train_perplexity"].append(loss_to_perplexity(train_loss))
        metrics["train_accuracy"].append(train_accuracy)
        if val_loss is not None:
            metrics["val_loss"].append(val_loss)
            metrics["val_perplexity"].append(loss_to_perplexity(val_loss))
        else:
            metrics["val_loss"].append(float("nan"))
            metrics["val_perplexity"].append(float("nan"))
        if val_accuracy is not None:
            metrics["val_accuracy"].append(val_accuracy)
        else:
            metrics["val_accuracy"].append(float("nan"))
        if val_loss is not None and val_accuracy is not None:
            print(
                f"iter={iteration} lr={lr:.6g} train_loss={train_loss:.4f} "
                f"train_ppl={loss_to_perplexity(train_loss):.2f} train_acc={train_accuracy:.4f} "
                f"val_loss={val_loss:.4f} val_ppl={loss_to_perplexity(val_loss):.2f} "
                f"val_acc={val_accuracy:.4f}"
            )
        else:
            print(
                f"iter={iteration} lr={lr:.6g} train_loss={train_loss:.4f} "
                f"train_ppl={loss_to_perplexity(train_loss):.2f} train_acc={train_accuracy:.4f}"
            )
        with open(metrics_path, "w") as f:
            json.dump(metrics, f, indent=2)
        write_training_plots(
            metrics,
            metrics_path,
            hyperparameters_path,
            announce=(iteration == 1),
        )

    api = load_training_api()
    print(f"Run directory: {run_dir.resolve()}")
    print(f"Metrics: {metrics_path.resolve()}")
    print(f"Plots:   {metrics_path.with_name('loss.png').resolve()}")
    print(f"         {metrics_path.with_name('accuracy.png').resolve()}")

    train_tokens = load_tokens_auto(args.train_data)
    valid_tokens = load_tokens_auto(args.valid_data) if args.valid_data and not args.no_valid else None

    if len(train_tokens) <= args.context_length:
        raise ValueError(
            f"train_data must contain more than context_length={args.context_length} tokens"
        )
    if valid_tokens is not None and len(valid_tokens) <= args.context_length:
        raise ValueError(
            f"valid_data must contain more than context_length={args.context_length} tokens"
        )

    torch.manual_seed(args.seed)
    if torch.cuda.is_available() and args.device.startswith("cuda"):
        torch.cuda.manual_seed_all(args.seed)

    dtype = getattr(torch, args.dtype) if args.dtype else None
    device = torch.device(args.device)

    model = build_language_model(
        args.model_type,
        vocab_size=args.vocab_size,
        context_length=args.context_length,
        num_layers=args.num_layers,
        num_loops=args.num_loops,
        d_model=args.d_model,
        num_heads=args.num_heads,
        d_ff=args.d_ff,
        theta=args.theta,
        device=device,
        dtype=dtype,
    )
    model.train()

    optimizer = api["AdamW"](
        model.parameters(),
        lr=args.lr_max,
        betas=(args.beta1, args.beta2),
        eps=args.eps,
        weight_decay=args.weight_decay,
    )

    start_iteration = 0
    if args.resume:
        start_iteration = api["load_checkpoint"](args.resume, model, optimizer)
        print(f"Resumed from {args.resume} at iteration {start_iteration}")

    for iteration in range(start_iteration + 1, args.max_iters + 1):
        lr = api["get_lr_cosine_schedule"](
            iteration,
            args.lr_max,
            args.lr_min,
            args.warmup_iters,
            args.cosine_iters,
        )
        set_optimizer_lr(optimizer, lr)

        x, y = api["data_loading"](
            train_tokens, args.batch_size, args.context_length, args.device
        )
        optimizer.zero_grad()
        logits = model(x)
        loss = api["cross_entropy_loss"](logits, y)
        loss.backward()

        if args.grad_clip > 0:
            api["gradient_clipping"](model.parameters(), args.grad_clip)

        optimizer.step()

        should_log = iteration == 1 or iteration % args.log_every == 0
        if should_log:
            train_loss = float(loss.item())
            train_accuracy = batch_token_accuracy(logits, y)
            if valid_tokens is not None and args.val_batches > 0:
                val_loss, val_accuracy = evaluate(model, valid_tokens, args, api)
                log_metrics(
                    iteration,
                    train_loss,
                    train_accuracy,
                    val_loss,
                    val_accuracy,
                    lr,
                )
            else:
                log_metrics(iteration, train_loss, train_accuracy, lr=lr)

        if args.ckpt_every > 0 and iteration % args.ckpt_every == 0:
            out_path = checkpoint_path_for_iteration(args, iteration)
            api["save_checkpoint"](model, optimizer, iteration, out_path)
            print(f"Saved checkpoint: {out_path}")

    if args.save_final:
        final_path = args.final_ckpt or args.ckpt
        Path(final_path).parent.mkdir(parents=True, exist_ok=True)
        api["save_checkpoint"](model, optimizer, args.max_iters, final_path)
        print(f"Saved final checkpoint: {final_path}")

    if metrics["iteration"]:
        write_training_plots(
            metrics,
            metrics_path,
            hyperparameters_path,
            announce=True,
        )


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=CLI_DESCRIPTION,
        epilog=CLI_EXAMPLES,
        formatter_class=argparse.RawDescriptionHelpFormatter,
    )

    modes = parser.add_argument_group("modes (pick at least one)")
    modes.add_argument(
        "--demo",
        action="store_true",
        help=(
            "Smoke-run defaults: tests/testdata/corpus/microstories.txt, small model, "
            "--no-valid. Only overrides options not set on the CLI. "
            "Use with --build-vocab, --encode, and/or --train."
        ),
    )
    modes.add_argument(
        "--build-vocab",
        "--vocab-build",
        action="store_true",
        dest="build_vocab",
        help=(
            "Write a vocab pickle to -v. Default: train BPE from -i (--bpe-size). "
            "With --fixed-vocab: save a user-supplied vocab with no merges."
        ),
    )
    modes.add_argument(
        "--encode",
        "--token-encoding",
        action="store_true",
        dest="encode",
        help=(
            "Encode raw text from -i to a uint16 token-id .bin (-t) using the "
            "vocab pickle at -v (BPE or fixed, depending on how -v was built)."
        ),
    )
    modes.add_argument(
        "--train",
        action="store_true",
        help="Train on --train-data (--model plain, looped, or mlp); writes a run under --runs-dir.",
    )
    modes.add_argument(
        "--inference",
        action="store_true",
        help="Load a checkpoint and chat in the terminal (see --ckpt).",
    )

    inference = parser.add_argument_group("inference (with --inference)")
    inference.add_argument(
        "--no-chat",
        action="store_true",
        help="Generate once from --prompt instead of starting an interactive chat.",
    )
    inference.add_argument(
        "--prompt",
        default="Once upon a time",
        help="Starting text for --no-chat one-shot generation (default: %(default)r).",
    )
    inference.add_argument(
        "--max-new-tokens",
        type=int,
        default=128,
        dest="max_new_tokens",
        help="Number of tokens to sample after the prompt (default: %(default)s).",
    )

    paths = parser.add_argument_group("paths (inferred from -i when omitted)")
    paths.add_argument(
        "-i",
        "--input",
        "--vocab-input-file",
        "--tokens-encoding-input-file",
        default=None,
        help=(
            "Corpus .txt or token .bin used to infer related paths. "
            "Required for --build-vocab and --encode; required for --train unless "
            "--train-data or -t is given. Typical full corpus: "
            f"{DEFAULT_INPUT}. Use --demo for the committed microstories sample."
        ),
    )
    paths.add_argument(
        "-v",
        "--vocab",
        "--vocab-output-file",
        "--tokens-encoding-vocab-file",
        default=None,
        help=(
            "Vocab pickle for --build-vocab (output) and --encode (input). "
            "Contains vocab + merges for BPE, or a fixed vocab spec when built "
            "with --fixed-vocab."
        ),
    )
    paths.add_argument(
        "-t",
        "--tokens",
        "--tokens-encoding-output-file",
        default=None,
        help="uint16 token-id binary from --encode; default train data for --train.",
    )
    paths.add_argument(
        "--train-data",
        default=None,
        help="Training token file for --train. Inferred from -i / -t when omitted.",
    )
    paths.add_argument(
        "--valid-data",
        default=None,
        help="Validation token file for --train. Inferred from --train-data when omitted.",
    )
    paths.add_argument(
        "--no-valid",
        action="store_true",
        help="Train without validation even if an inferred valid file exists.",
    )

    data_prep = parser.add_argument_group(
        "data preparation (--build-vocab, --encode)",
        "BPE (default) or fixed vocab (--fixed-vocab). Fixed mode skips merge "
        "training and requires --fixed-vocab-json and/or --fixed-vocab-tokens.",
    )
    data_prep.add_argument(
        "--bpe-size",
        "--vocab-build-size",
        type=int,
        default=DEFAULTS["bpe_size"],
        help=(
            "Target BPE vocabulary size for --build-vocab without --fixed-vocab "
            "(default: %(default)s). Ignored when --fixed-vocab is set."
        ),
    )
    data_prep.add_argument(
        "--fixed-vocab",
        action="store_true",
        help=(
            "Use a user-supplied fixed vocabulary instead of training BPE. "
            "No merge rules are created or applied. Requires --fixed-vocab-json "
            "and/or --fixed-vocab-tokens. Encoding scans left-to-right and "
            "matches the longest vocab token at each position."
        ),
    )
    data_prep.add_argument(
        "--fixed-vocab-json",
        default=None,
        help=(
            "JSON file for --fixed-vocab. Object with explicit IDs, e.g. "
            '{\"a\": 0, \"b\": 1, \"<BOS>\": 2}, or array with sequential IDs, '
            'e.g. [\"<BOS>\", \"a\", \"b\"].'
        ),
    )
    data_prep.add_argument(
        "--fixed-vocab-tokens",
        nargs="+",
        default=None,
        help=(
            "Ordered token strings for --fixed-vocab; assigned IDs 0, 1, 2, .... "
            "Alternative to --fixed-vocab-json."
        ),
    )
    data_prep.add_argument(
        "--special-tokens",
        nargs="+",
        default=[END_OF_TEXT],
        help=(
            "Atomic tokens for BPE training/encoding (default: %(default)s). "
            "Not used for --fixed-vocab; include those strings in the fixed vocab "
            "spec instead."
        ),
    )
    data_prep.add_argument(
        "--procs",
        "--num-processes",
        type=int,
        default=os.cpu_count() or 1,
        help="Worker processes for parallel --encode (default: CPU count).",
    )

    runtime = parser.add_argument_group("runtime (--train, --inference)")
    runtime.add_argument(
        "--device",
        default="cuda"
        if torch.cuda.is_available()
        else "mps"
        if torch.backends.mps.is_available()
        else "cpu",
        help="Torch device for training or inference (default: auto-detect).",
    )
    runtime.add_argument(
        "--dtype",
        default=None,
        choices=[None, "float32", "float16", "bfloat16"],
        help="Model dtype; if omitted, derived from --device (cuda/cpu: float32, mps: bfloat16 or float16).",
    )
    runtime.add_argument("--seed", type=int, default=1337, help="RNG seed for --train.")

    model = parser.add_argument_group("model (--train; loaded from hyperparameters.json for --inference)")
    model.add_argument(
        "--vocab-size",
        type=int,
        default=DEFAULTS["vocab_size"],
        help=(
            "Embedding / output vocabulary size for --train (default: %(default)s). "
            "With --fixed-vocab and no explicit override, derived from the number "
            "of tokens in --fixed-vocab-json or --fixed-vocab-tokens."
        ),
    )
    model.add_argument(
        "--ctx",
        "--context-length",
        type=int,
        default=DEFAULTS["context_length"],
        dest="context_length",
        help="Maximum sequence length (default: %(default)s).",
    )
    model.add_argument(
        "--model",
        "--model-type",
        default=DEFAULTS["model_type"],
        dest="model_type",
        choices=["plain", "looped", "mlp"],
        help=(
            "Architecture: stacked transformer layers (plain), shared block looped "
            "(looped), or per-position MLP stack without attention (mlp)."
        ),
    )
    model.add_argument(
        "--loops",
        "--num-loops",
        type=int,
        default=DEFAULTS["num_loops"],
        dest="num_loops",
        help="Loop count for looped model (default: %(default)s). Ignored for plain and mlp.",
    )
    model.add_argument(
        "--layers",
        "--num-layers",
        type=int,
        default=DEFAULTS["num_layers"],
        dest="num_layers",
        help="Stack depth for plain and mlp models (default: %(default)s). Ignored for looped.",
    )
    model.add_argument("--d-model", type=int, default=DEFAULTS["d_model"])
    model.add_argument(
        "--heads",
        "--num-heads",
        type=int,
        default=DEFAULTS["num_heads"],
        dest="num_heads",
        help="Attention heads for plain and looped models. Ignored for mlp.",
    )
    model.add_argument(
        "--d-ff",
        type=int,
        default=None,
        help="FFN width; default None uses floor((8/3)*d_model) aligned down to a multiple of 64.",
    )
    model.add_argument(
        "--theta",
        type=float,
        default=DEFAULTS["theta"],
        help="RoPE base frequency for plain and looped models. Ignored for mlp.",
    )

    optim = parser.add_argument_group("optimizer and schedule (--train)")
    optim.add_argument("--batch", "--batch-size", type=int, default=DEFAULTS["batch_size"], dest="batch_size")
    optim.add_argument("--iters", "--max-iters", type=int, default=DEFAULTS["max_iters"], dest="max_iters")
    optim.add_argument("--lr-max", type=float, default=DEFAULTS["lr_max"])
    optim.add_argument("--lr-min", type=float, default=DEFAULTS["lr_min"])
    optim.add_argument("--warmup", "--warmup-iters", type=int, default=DEFAULTS["warmup_iters"], dest="warmup_iters")
    optim.add_argument("--cosine-iters", "--cosine-cycle-iters", type=int, default=DEFAULTS["cosine_iters"])
    optim.add_argument("--beta1", type=float, default=DEFAULTS["beta1"])
    optim.add_argument("--beta2", type=float, default=DEFAULTS["beta2"])
    optim.add_argument("--eps", type=float, default=DEFAULTS["eps"])
    optim.add_argument("--wd", "--weight-decay", type=float, default=DEFAULTS["weight_decay"], dest="weight_decay")
    optim.add_argument("--clip", "--grad-clip", type=float, default=DEFAULTS["grad_clip"], dest="grad_clip")

    checkpoints = parser.add_argument_group("checkpoints")
    checkpoints.add_argument("--log-every", "--log-interval", type=int, default=DEFAULTS["log_every"])
    checkpoints.add_argument("--val-batches", type=int, default=DEFAULTS["val_batches"])
    checkpoints.add_argument("--ckpt-every", "--checkpoint-interval", type=int, default=DEFAULTS["ckpt_every"])
    checkpoints.add_argument(
        "--runs-dir",
        "--run-dir-root",
        "--ckpt-dir",
        "--checkpoint-dir",
        default=RUNS_DIR_NAME,
        dest="runs_dir",
        help=(
            f"Top-level directory for training runs (default: {RUNS_DIR_NAME}/). "
            "Each new run creates a timestamped subfolder unless this path is "
            "passed explicitly on the CLI, in which case it is used as the run folder."
        ),
    )
    checkpoints.add_argument(
        "--ckpt",
        "--checkpoint-path",
        default=None,
        help=(
            "For --inference: run folder name under --runs-dir (e.g. Dataset_2026-06-03_170956); "
            "omit to use the most recently updated run. "
            "For --train: output checkpoint path (inferred from train data when omitted)."
        ),
    )
    checkpoints.add_argument("--final-ckpt", "--final-checkpoint-path", default=None)
    checkpoints.add_argument(
        "--resume",
        "--resume-from",
        default=None,
        help="Resume --train from an existing checkpoint path.",
    )
    checkpoints.add_argument(
        "--save-final",
        action=argparse.BooleanOptionalAction,
        default=True,
        help="Write a final checkpoint.pt at the end of --train.",
    )

    args = parser.parse_args()
    record_cli_overrides(args)
    apply_demo_settings(args)
    resolve_inferred_paths(args)
    validate_cli_paths(args)
    resolve_derived_defaults(args)
    return args


def resolve_device_dtype_default(args: argparse.Namespace) -> None:
    """Pick a training dtype from --device when --dtype was not passed on the CLI."""
    if args._cli_dtype is not None:
        return

    device = args.device
    if device.startswith("cuda"):
        args.dtype = "float32"
        args._dtype_source = "derived (cuda default)"
    elif device == "mps" or device.startswith("mps"):
        if hasattr(torch.backends.mps, "is_bf16_supported") and torch.backends.mps.is_bf16_supported():
            args.dtype = "bfloat16"
            args._dtype_source = "derived (mps bf16 supported)"
        elif hasattr(torch.backends.mps, "is_macos_or_newer") and torch.backends.mps.is_macos_or_newer(14, 0):
            args.dtype = "bfloat16"
            args._dtype_source = "derived (mps macOS 14+)"
        else:
            args.dtype = "float16"
            args._dtype_source = "derived (mps float16 fallback)"
    else:
        args.dtype = "float32"
        args._dtype_source = "derived (cpu default)"


def resolve_derived_defaults(args: argparse.Namespace) -> None:
    """Fill in values derived from other options (e.g. d_ff from d_model)."""
    resolve_device_dtype_default(args)
    if args.fixed_vocab and args._cli_vocab_size is None:
        try:
            _, _, _, ordered_tokens = resolve_fixed_vocab_spec(
                fixed_vocab_json=args.fixed_vocab_json,
                fixed_vocab_tokens=args.fixed_vocab_tokens,
            )
            args.vocab_size = len(ordered_tokens)
            args._vocab_size_source = "derived (fixed vocab token count)"
        except ValueError:
            pass
    if args.d_ff is None:
        args.d_ff = default_d_ff(args.d_model)
        if args._cli_d_ff is None:
            args._d_ff_source = "derived (floor (8/3)*d_model to x64)"


def resolve_inferred_paths(args: argparse.Namespace) -> None:
    """Fill in omitted related filenames from the filenames the user did provide."""
    args.runs_dir = str(resolve_user_path(args.runs_dir))

    if needs_input_chain(args):
        if args.input is not None:
            args.input = str(resolve_user_path(args.input))
        if args.input is not None and args.vocab is None:
            args.vocab = infer_vocab_path(args.input)
            if args.path_sources["vocab"] == "inferred":
                args.path_sources["vocab"] = "inferred (from -i)"
        if args.input is not None and args.tokens is None:
            args.tokens = infer_tokens_path(args.input)
            if args.path_sources["tokens"] == "inferred":
                args.path_sources["tokens"] = "inferred (from -i)"
        if args.train and args.train_data is None and args.tokens is not None:
            args.train_data = args.tokens
            if args.path_sources["train_data"] == "inferred":
                args.path_sources["train_data"] = "inferred (from tokens / -i)"

    if args.train and args.path_sources.get("train_data") == "CLI" and args.train_data is not None:
        args.train_data = str(resolve_user_path(args.train_data))
    if args.path_sources.get("tokens") == "CLI" and args.tokens is not None:
        args.tokens = str(resolve_user_path(args.tokens))
        if args.train and args.train_data is None:
            args.train_data = args.tokens
            if args.path_sources["train_data"] == "inferred":
                args.path_sources["train_data"] = "inferred (from -t)"

    for attr in ("vocab", "tokens", "train_data"):
        value = getattr(args, attr)
        if value is not None:
            setattr(args, attr, str(resolve_user_path(value)))

    if args.valid_data is not None:
        args.valid_data = str(resolve_user_path(args.valid_data))

    if args.valid_data is None and not args.no_valid and args.train_data:
        inferred_valid = replace_train_with_valid(args.train_data)
        if inferred_valid is not None and inferred_valid.exists():
            args.valid_data = str(inferred_valid)
            if args.path_sources.get("valid_data") == "inferred":
                args.path_sources["valid_data"] = f"inferred ({inferred_valid.name})"
        elif inferred_valid is not None and args.train:
            print(
                f"No validation token file found at inferred path {inferred_valid}; "
                "training without validation."
            )
            args.valid_data = None
            args.path_sources["valid_data"] = "missing (skipped)"

    if args.no_valid:
        args.valid_data = None
        if args.path_sources.get("valid_data") == "inferred":
            args.path_sources["valid_data"] = "disabled (--no-valid)"

    if args.ckpt is None and not args.inference:
        if args.train_data:
            args.ckpt = infer_checkpoint_path(args.train_data, args.runs_dir)
            if args.path_sources["ckpt"] == "inferred":
                args.path_sources["ckpt"] = "inferred (from train_data)"
    if args.ckpt is not None and not args.inference:
        args.ckpt = str(resolve_user_path(args.ckpt))

    if args.final_ckpt is None:
        args.final_ckpt = args.ckpt
        if args.path_sources["final_ckpt"] == "inferred":
            args.path_sources["final_ckpt"] = "inferred (same as ckpt)"
    else:
        args.final_ckpt = str(resolve_user_path(args.final_ckpt))

    if args.resume is not None:
        args.resume = str(resolve_user_path(args.resume))


# spawn on macOS/Windows: guard the __main__ entry point
if __name__ == "__main__":

    args = parse_args()

    if args.build_vocab:
        if args.fixed_vocab and not args.fixed_vocab_json and not args.fixed_vocab_tokens:
            raise SystemExit(
                "--fixed-vocab requires --fixed-vocab-json <path> or --fixed-vocab-tokens <token...>"
            )
        print_vocab_config(args)
        build_vocab(
            args.input,
            args.bpe_size,
            args.special_tokens,
            args.vocab,
            fixed_vocab=args.fixed_vocab,
            fixed_vocab_json=args.fixed_vocab_json,
            fixed_vocab_tokens=args.fixed_vocab_tokens,
        )

    if args.encode:
        print_encode_config(args)
        build_token_encoding(
            args.input,
            args.vocab,
            args.tokens,
            args.special_tokens,
            args.procs,
        )

    if args.train:
        train(args)

    if args.inference:
        inference(args)

    if not (args.build_vocab or args.encode or args.train or args.inference):
        print("Nothing to do. Pass --build-vocab, --encode, --train, and/or --inference.\n")
        print(CLI_EXAMPLES.strip())
        print("\nFull option list: python -m blocksmith_lm.llm --help")

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/looped_transformer_lm.py <==
import torch
import torch.nn as nn
from blocksmith_lm.embedding import Embedding
from blocksmith_lm.transformer_block import TransformerBlock
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.linear import Linear
from jaxtyping import Bool, Int, Float
from torch import Tensor

class LoopedTransformerLM(nn.Module):

    def __init__(self, vocab_size: int, context_length: int, num_loops: int, d_model: int, num_heads: int, d_ff: int, theta: float, device: torch.device = None, dtype: torch.dtype = None, pos_encoding: str = "rope"):
        super().__init__()
        self.vocab_size = vocab_size
        if num_loops < 1:
            raise ValueError(f"num_loops must be >= 1, got {num_loops}")
        self.num_loops = num_loops
        self.pos_encoding = pos_encoding
        self.context_length = context_length
        self.token_embeddings = Embedding(vocab_size, d_model, device=device, dtype=dtype)
        if pos_encoding == "learned":
            self.position_embeddings = nn.Embedding(context_length, d_model, device=device, dtype=dtype)
        self.block = TransformerBlock(d_model, num_heads, d_ff, context_length, theta, device=device, dtype=dtype, pos_encoding=pos_encoding)
        self.ln_final = RMSNorm(d_model, device=device, dtype=dtype)
        self.lm_head = Linear(d_model, vocab_size, device=device, dtype=dtype)

    def _apply_padding_mask(
        self,
        x: Float[Tensor, " batch_size sequence_length d_model"],
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None,
    ) -> Float[Tensor, " batch_size sequence_length d_model"]:
        if attention_mask is None:
            return x
        return x.masked_fill(~attention_mask.unsqueeze(-1), 0.0)

    def forward(
        self,
        in_indices: Int[Tensor, " batch_size sequence_length"],
        token_positions: Int[Tensor, " batch_size sequence_length"] | None = None,
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None = None,
    ) -> Float[Tensor, " batch_size sequence_length vocab_size"]:
        x = self.token_embeddings(in_indices)
        if self.pos_encoding == "learned":
            positions = torch.arange(in_indices.shape[-1], device=in_indices.device, dtype=torch.long)
            x = x + self.position_embeddings(positions)
        x = self._apply_padding_mask(x, attention_mask)
        for _ in range(self.num_loops):
            x = self.block(x, token_positions, attention_mask)
            x = self._apply_padding_mask(x, attention_mask)
        x = self.ln_final(x)
        x = self._apply_padding_mask(x, attention_mask)
        return self.lm_head(x)

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/mlp_lm.py <==
import torch
import torch.nn as nn
from blocksmith_lm.embedding import Embedding
from blocksmith_lm.swiglu import SwiGLU
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.linear import Linear
from jaxtyping import Bool, Int, Float
from torch import Tensor

class MLPLM(nn.Module):

    def __init__(self, vocab_size: int, context_length: int, num_layers: int, d_model: int, d_ff: int, device: torch.device = None, dtype: torch.dtype = None):
        """ MLP Language Model (Multi-Layer Perceptron) with position embeddings and padding mask -- no attention; Each position is independent through the MLP stack """
        super().__init__()
        self.vocab_size = vocab_size
        self.context_length = context_length
        self.token_embeddings = Embedding(vocab_size, d_model, device=device, dtype=dtype)
        self.position_embeddings = nn.Embedding(context_length, d_model, device=device, dtype=dtype)
        self.layers = nn.ModuleList([MLPBlock(d_model, d_ff, device=device, dtype=dtype) for _ in range(num_layers)])
        self.ln_final = RMSNorm(d_model, device=device, dtype=dtype)
        self.lm_head = Linear(d_model, vocab_size, device=device, dtype=dtype)

    def _apply_padding_mask(
        self,
        x: Float[Tensor, " batch_size sequence_length d_model"],
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None,
    ) -> Float[Tensor, " batch_size sequence_length d_model"]:
        if attention_mask is None:
            return x
        return x.masked_fill(~attention_mask.unsqueeze(-1), 0.0)

    def forward(
        self,
        in_indices: Int[Tensor, " batch_size sequence_length"],
        token_positions: Int[Tensor, " batch_size sequence_length"] | None = None,
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None = None,
    ) -> Float[Tensor, " batch_size sequence_length vocab_size"]:
        x = self.token_embeddings(in_indices)
        positions = torch.arange(in_indices.shape[-1], device=in_indices.device, dtype=torch.long)
        x = x + self.position_embeddings(positions)
        x = self._apply_padding_mask(x, attention_mask)
        for layer in self.layers:
            x = layer(x)
            x = self._apply_padding_mask(x, attention_mask)
        x = self.ln_final(x)
        x = self._apply_padding_mask(x, attention_mask)
        return self.lm_head(x)

class MLPBlock(nn.Module):
    def __init__(self, d_model, d_ff, device=None, dtype=None):
        super().__init__()
        self.ln = RMSNorm(d_model, device=device, dtype=dtype)
        self.ffn = SwiGLU(d_model, d_ff, device=device, dtype=dtype)

    def forward(self, x: Float[Tensor, " batch_size sequence_length d_model"]):
        return x + self.ffn(self.ln(x))

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/multihead_self_attention.py <==
import torch
import torch.nn as nn
from jaxtyping import Float
from torch import Tensor
from einops import rearrange
from blocksmith_lm.scaled_dot_product_attention import scaled_dot_product_attention
from blocksmith_lm.linear import Linear

class MultiheadSelfAttention(nn.Module):

    def __init__(self, d_model: int, num_heads: int, device: torch.device = None, dtype: torch.dtype = None):
        super().__init__()
        self.d_model = d_model
        self.num_heads = num_heads
        self.d_k = d_model // num_heads
        self.device = device
        self.dtype = dtype
        self.q_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.k_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.v_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.output_proj = Linear(d_model, d_model, device=device, dtype=dtype)

    def forward(self, in_features: Float[Tensor, " ... seq_len d_model"]) -> Float[Tensor, " ... seq_len d_model"]:
        """Forward pass for the MultiheadSelfAttention module."""
        # Shape checkpoint:
        # in_features:          (batch, seq, d_model)
        # after q_proj:         (batch, seq, d_model)
        # after k_proj:         (batch, seq, d_model)
        # after v_proj:         (batch, seq, d_model)
        # after output_proj:    (batch, seq, d_model)
        # after head split:     (batch, num_heads, seq, d_k)
        # after attention:      (batch, num_heads, seq, d_k)
        # after concat:         (batch, seq, d_model) 
        # after output_proj:    (batch, seq, d_model)
        
        # Get the input features to the query, key, and value matrices (batch, seq, d_model)
        Q = self.q_proj(in_features)
        K = self.k_proj(in_features)
        V = self.v_proj(in_features)

        # Rearrange the query, key, and value matrices to the head dimension
        Q = rearrange(Q, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)
        K = rearrange(K, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)
        V = rearrange(V, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)

        # only apply attention to the valid positions
        mask = torch.tril(torch.ones(Q.shape[-2], Q.shape[-2], device=Q.device, dtype=Q.dtype), diagonal=0)
        mask = mask.bool()

        # Apply the scaled dot product attention
        O = scaled_dot_product_attention(Q, K, V, mask=mask) # [..., num_heads, seq_len, d_k]

        # Rearrange the output features to the sequence length dimension
        O = rearrange(O, "... num_heads seq_len d_k -> ... seq_len (num_heads d_k)") # after: (batch, seq_len, d_model)

        # Project the output features to the output dimension
        O = self.output_proj(O) # after: ..., seq_len, d_model)

        return O

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/multihead_self_attention_with_rope.py <==
import torch
import torch.nn as nn
from jaxtyping import Float
from torch import Tensor
from einops import rearrange
from blocksmith_lm.scaled_dot_product_attention import scaled_dot_product_attention
from blocksmith_lm.rotary_positional_embedding import RotaryPositionalEmbedding
from jaxtyping import Bool, Int
from blocksmith_lm.linear import Linear

class MultiheadSelfAttentionWithRoPE(nn.Module):

    def __init__(self, d_model: int,
        num_heads: int,
        max_seq_len: int,
        theta: float,
        device: torch.device = None,
        dtype: torch.dtype = None,
    ):
        super().__init__()
        self.d_model = d_model
        self.num_heads = num_heads
        self.d_k = d_model // num_heads
        self.max_seq_len = max_seq_len
        self.theta = theta
        self.device = device
        self.dtype = dtype
        self.q_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.k_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.v_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.output_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.RoPE = RotaryPositionalEmbedding(theta, self.d_k, max_seq_len, device=device)

    def forward(
        self,
        in_features: Float[Tensor, " ... seq_len d_model"],
        token_positions: Int[Tensor, " ... seq_len"] | None = None,
        attention_mask: Bool[Tensor, " batch seq_len"] | None = None,
    ) -> Float[Tensor, " ... seq_len d_model"]:
        """Forward pass for the MultiheadSelfAttentionWithRoPE module."""
        # Shape checkpoint:
        # in_features:       (batch, seq, d_model)
        # after q_proj:     (batch, seq, d_model)
        # after k_proj:     (batch, seq, d_model)
        # after v_proj:     (batch, seq, d_model)
        # after output_proj: (batch, seq, d_model)
        # after head split:  (batch, num_heads, seq, d_k)
        # after attention:   (batch, num_heads, seq, d_k)
        # after concat:      (batch, seq, d_model)
        # after output proj: (batch, seq, d_model)  

        final_token_positions = token_positions if token_positions is not None else torch.arange(in_features.shape[-2], device=in_features.device, dtype=torch.int32)
        
        # Get the input features to the query, key, and value matrices (batch, seq, d_model)
        Q = self.q_proj(in_features)
        K = self.k_proj(in_features)
        V = self.v_proj(in_features)

        # Rearrange the query, key, and value matrices to the head dimension
        Q = rearrange(Q, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)
        K = rearrange(K, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)
        V = rearrange(V, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)

        # Apply RoPE to the query matrix
        Q = self.RoPE(Q, final_token_positions)
        K = self.RoPE(K, final_token_positions)

        if attention_mask is not None:
            pad = attention_mask.unsqueeze(1).unsqueeze(-1)
            Q = Q.masked_fill(~pad, 0.0)
            K = K.masked_fill(~pad, 0.0)
            V = V.masked_fill(~pad, 0.0)

        # Causal mask, optionally combined with padding mask (batch, seq).
        causal = torch.tril(
            torch.ones(Q.shape[-2], Q.shape[-2], device=Q.device, dtype=torch.bool),
            diagonal=0,
        )
        if attention_mask is not None:
            key_valid = attention_mask.unsqueeze(1).unsqueeze(2)
            query_valid = attention_mask.unsqueeze(1).unsqueeze(3)
            pad_mask = key_valid & query_valid
            mask = causal.unsqueeze(0) & pad_mask
        else:
            mask = causal

        O = scaled_dot_product_attention(Q, K, V, mask=mask)

        # Rearrange the output features to the sequence length dimension
        O = rearrange(O, "... num_heads seq_len d_k -> ... seq_len (num_heads d_k)") # after: (batch, seq_len, d_model)

        # Project the output features to the output dimension
        O = self.output_proj(O) # after: ..., seq_len, d_model)

        return O


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/rmsnorm.py <==
import torch
import torch.nn as nn

class RMSNorm(nn.Module):
    def __init__(self, d_model: int, eps: float = 1e-5, device=None, dtype=None):
        super().__init__()
        self.weight = nn.Parameter(torch.ones(d_model, device=device, dtype=dtype))
        self.eps = eps

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward pass for the RMSNorm module."""
        
        # math:
        # RMSNorm(x) = x * weight / sqrt(1/N * sum(x^2) + eps)
        in_dtype = x.dtype
        x = x.to(torch.float32)
        sum_of_squares = torch.sum(x**2, dim=-1, keepdim=True, dtype=torch.float32)
        rms_norm = torch.sqrt((1/(x.shape[-1])) * sum_of_squares + self.eps).to(torch.float32)
        normalized = x * self.weight.to(torch.float32) /  rms_norm
        return normalized.to(in_dtype)

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/rotary_positional_embedding.py <==
import math
import torch
import torch.nn as nn

class RotaryPositionalEmbedding(nn.Module):

    def __init__(self, theta: float, d_k: int, max_seq_len: int, device=None):
        super().__init__()
        self.theta = theta
        self.d_k = d_k
        self.max_seq_len = max_seq_len
        self.device = device
        self.cos_cache = torch.zeros(max_seq_len, d_k//2, device=device, dtype=torch.float32)
        self.sin_cache = torch.zeros(max_seq_len, d_k//2, device=device, dtype=torch.float32)
        for i in range(max_seq_len):
            for k in range(d_k//2):
                full_position = i / (theta ** (((2 * k) / d_k)))
                self.cos_cache[i, k] = math.cos(full_position)
                self.sin_cache[i, k] = math.sin(full_position)
        
    def forward(self, x: torch.Tensor, token_positions: torch.Tensor) -> torch.Tensor:
        """Forward pass for the RotaryPositionalEmbedding module."""
        # Shape checkpoint:
        # x:                (batch, seq, d_model)
        # after reshape:    (batch, seq, 2)
        # after flip:       (batch, seq, 2)
        # after multiply:   (batch, seq, 2)
        # after repeat:     (batch, seq, 2)
        # after add:        (batch, seq, d_model)
        
        x_prime = x.reshape(-1, 2).flip(-1)
        x_prime = x_prime * torch.tensor([-1, 1], device=x.device, dtype=x.dtype)
        x_prime = x_prime.reshape(x.shape)
        x_prime = x * torch.repeat_interleave(self.cos_cache[token_positions, :], 2, dim=-1).to(x.dtype) + x_prime * torch.repeat_interleave(self.sin_cache[token_positions, :], 2, dim=-1).to(x.dtype)
        return x_prime.reshape(x.shape)

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/scaled_dot_product_attention.py <==
import torch
from jaxtyping import Float, Bool
from torch import Tensor
from einops import einsum

def scaled_dot_product_attention(
    Q: Float[Tensor, " ... queries d_k"],
    K: Float[Tensor, " ... keys d_k"],
    V: Float[Tensor, " ... keys d_v"],
    mask: Bool[Tensor, " ... queries keys"] | None = None,
) -> Float[Tensor, " ... queries d_v"]:
    """Attention(Q,K,V) = softmax(QK^T / sqrt(d_k)) V with optional boolean mask."""

    QK = einsum(Q, K, "... queries d_k, ... keys d_k -> ... queries keys")
    d_k = Q.shape[-1]
    QK = QK / torch.sqrt(torch.tensor(d_k, device=Q.device, dtype=Q.dtype))

    row_valid = None
    if mask is not None:
        # -1e4 not -inf: all-masked rows stay differentiable
        QK = QK.masked_fill(~mask, -1e4)
        row_valid = mask.any(dim=-1, keepdim=True)

    # Stable softmax (equivalent to F.softmax when rows have at least one valid key).
    QK = QK - QK.max(dim=-1, keepdim=True).values
    weights = torch.exp(QK)
    weights = weights / weights.sum(dim=-1, keepdim=True).clamp_min(1e-12)

    if row_valid is not None:
        weights = weights * row_valid

    out = einsum(weights, V, "... queries keys, ... keys d_v -> ... queries d_v")
    if row_valid is not None:
        out = out * row_valid
    return out


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/sgd.py <==
import torch.optim as optim
from typing import Optional, Callable

class SGD(optim.Optimizer):
    """SGD with optional momentum and L2-style weight decay in the gradient."""

    def __init__(self, params, lr=0.01, momentum=0.0, weight_decay=0.0):
        if lr < 0:
            raise ValueError(f"Invalid learning rate: {lr}")
        if momentum < 0 or momentum >= 1:
            raise ValueError(f"Invalid momentum: {momentum}")
        if weight_decay < 0:
            raise ValueError(f"Invalid weight decay: {weight_decay}")
        defaults = {"lr": lr, "momentum": momentum, "weight_decay": weight_decay}
        super().__init__(params, defaults)

    def step(self, closure: Optional[Callable] = None):
        """Step the optimizer."""

        # todo: add momentum and weight decay
        loss = None if closure is None else closure()
        for group in self.param_groups:
            lr = group["lr"]
            #momentum = group["momentum"]
            weight_decay = group["weight_decay"]
            for p in group["params"]:
                if p.grad is None:
                    continue
                grad = p.grad # Get the gradient of loss with respect to p.
                p.data -= lr * (grad + weight_decay * p.data) # Update weight tensor in-place.
                
        return loss


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/softmax.py <==
import torch

def softmax(x: torch.Tensor, dim: int, tau: float =1.0) -> torch.Tensor:
    # softmax is defined as 
    #   softmax(x) = exp(x) / sum(exp(x))
    # Expanded form with temperature tau:
    #   softmax(x, tau) = exp(x / tau) / sum(exp(x / tau))
    #   assume x is the vocab
    assert tau > 0, "Temperature must be positive in softmax"

    scaled = x / tau
    scaled = scaled - scaled.max(dim=dim, keepdim=True).values
    exp = torch.exp(scaled)
    return exp / exp.sum(dim=dim, keepdim=True)

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/swiglu.py <==
import torch
import torch.nn as nn
from blocksmith_lm.linear import Linear

class SwiGLU(nn.Module):
    def __init__(self, d_model: int, d_ff: int = None, device: torch.device = None, dtype: torch.dtype = None):
        super().__init__()
        if d_ff is None:
            d_ff = int((8 / 3) * d_model)
            d_ff = max(d_ff, 64)
            d_ff = (d_ff + 63) // 64 * 64
        self.d_ff = d_ff
        self.w1 = Linear(d_model, self.d_ff, device=device, dtype=dtype)
        self.w2 = Linear(self.d_ff, d_model, device=device, dtype=dtype)
        self.w3 = Linear(d_model, self.d_ff, device=device, dtype=dtype)

    @staticmethod
    def silu(x: torch.Tensor) -> torch.Tensor:
        return x * torch.sigmoid(x)

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        return self.w2(self.silu(self.w1(x)) * self.w3(x))


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/tokenizer.py <==
"""
BPE (Byte Pair Encoding) Tokenizer — Encode / Decode
===================================================

OVERVIEW
--------
This module applies a trained BPE vocabulary to text. Training lives in
train_bpe.py; here we only *use* the learned vocab and merge list.

  encode(text)  -> list[int]     pretokenize, then merge each pretoken into vocab IDs
  decode(ids)   -> str           concatenate vocab byte strings and UTF-8 decode

The pipeline mirrors training but runs per string (not over a corpus):

  1. Pretokenization   (pretokenize)
  2. BPE on each pretoken byte sequence   (apply_bpe_to_pretoken)
  3. Optional streaming over an iterable   (encode_iterable)


STAGE 1: PRETOKENIZATION
------------------------
Text is split on special tokens first (longest match first via sorted alternation).
Segments that are special tokens become single atomic byte pretokens; all other
segments are matched with the same GPT-2-style regex used during training.

  Why split on special tokens before regex?
    Special tokens must never be broken apart or merged — they map directly to
    fixed vocab IDs and bypass the BPE merge loop.


STAGE 2: BPE ON A SINGLE PRETOKEN
-----------------------------------
Each pretoken starts as a list of single-byte pieces. Repeatedly find the adjacent
pair with the *lowest merge rank* (earliest merge in the training list), replace
that pair with the merged bytes, and continue until no mergeable pair remains.
Final piece byte strings are looked up in vocab_inv to produce token IDs.

KEY DATA STRUCTURES:
  vocab / vocab_inv
    Forward map ID -> bytes; inverse map bytes -> ID for encoding output.

  mergeable_ranks: dict[bytes, int]
    Rank 0..255 for raw bytes; rank 256+i for the i-th trained merge (left+right).
    Lower rank = merge first. This matches the greedy merge order from training.

  special_pattern
    Compiled regex that splits input on special token strings (longest first).
"""

import regex
from typing import Iterable, Iterator
from blocksmith_lm.train_bpe import build_fixed_vocab, load_vocab_merges_payload
import pickle


class Tokenizer:
    """BPE (or fixed) tokenizer. Construct from vocab+merges or Tokenizer.from_files."""

    def __init__(
        self,
        vocab: dict[int, bytes],
        merges: list[tuple[bytes, bytes]],
        special_tokens: list[str],
        *,
        mode: str = "bpe",
        fixed_vocab_tokens: list[str] | None = None,
        fixed_vocab_map: dict[str, int] | None = None,
    ):
        # GPT-2 pretokenization regex; applied only to text between special tokens.
        self.PAT = r"""'(?:[sdmt]|ll|ve|re)| ?\p{L}+| ?\p{N}+| ?[^\s\p{L}\p{N}]+|\s+(?!\S)|\s+"""
        self.mode = mode
        self.vocab : dict[int, bytes] = vocab
        self.merges : list[tuple[bytes, bytes]] = merges
        self.special_tokens : list[str] = special_tokens
        # Inverse lookup: merged pretoken bytes -> vocab ID for encode output.
        self.vocab_inv : dict[bytes, int] = {v: k for k, v in vocab.items()}
        # Merge priority table: which adjacent pair to combine next during BPE.
        self.mergeable_ranks = self.build_mergeable_ranks_from_merges(self.merges)
        self.special_tokens_bytes = []
        self.special_pattern = []
        if mode == "fixed":
            if fixed_vocab_tokens is None:
                fixed_vocab_tokens = [
                    token.decode("utf-8")
                    for _, token in sorted(vocab.items(), key=lambda item: item[0])
                ]
            self.fixed_vocab_tokens = list(fixed_vocab_tokens)
            if fixed_vocab_map is not None:
                self.token_to_id = dict[str, int](fixed_vocab_map)
            else:
                self.token_to_id = {token: i for i, token in enumerate(self.fixed_vocab_tokens)}
            self.sorted_tokens = sorted(self.token_to_id.keys(), key=len, reverse=True)
        if special_tokens and mode == "bpe":
            self.special_tokens_bytes : set[bytes] = {tok.encode("utf-8") for tok in special_tokens}
            # Longest special token first so overlapping markers split correctly.
            self.special_pattern : regex.Pattern | None = regex.compile("(" + "|".join(regex.escape(tok) for tok in sorted(special_tokens, key=len, reverse=True)) + ")") if special_tokens else []

    def pretokenize(self, text: str) -> list[bytes]:
        """Split text into pretoken byte strings (regex segments and special tokens)."""
        
        bytes_matches : list[bytes] = []
        if self.special_pattern:
            # Special-token path: atomic markers vs regex on normal text between them.
            for part in self.special_pattern.split(text):
                if not part:
                    continue

                if part in self.special_tokens:
                    bytes_matches.append(part.encode("utf-8"))
                else:
                    for match in regex.finditer(self.PAT, part):
                        bytes_matches.append(match.group().encode("utf-8"))
        else:
            # No special tokens: entire string is one regex pretokenization region.
            for match in regex.finditer(self.PAT, text):
                bytes_matches.append(match.group().encode("utf-8"))

        return bytes_matches

    @classmethod
    def from_fixed_vocab(cls, spec: dict[str, int] | list[str]) -> "Tokenizer":
        """Build a fixed-vocab tokenizer from a mapping or ordered token list."""
        vocab, merges, token_to_id, ordered_tokens = build_fixed_vocab(spec)
        return cls(
            vocab,
            merges,
            [],
            mode="fixed",
            fixed_vocab_tokens=ordered_tokens,
            fixed_vocab_map=token_to_id,
        )

    @classmethod
    def from_files(cls, vocab_filename: str, special_tokens: list[str] | None = None):
        """Load vocab and merges from a pickle written by train_bpe / llm --build-vocab."""
        
        data = load_vocab_merges_payload(vocab_filename)
        vocab = data["vocab"]
        merges = data.get("merges", [])
        mode = data.get("tokenizer_mode", "bpe")
        fixed_vocab_tokens = data.get("fixed_vocab_tokens")
        fixed_vocab_map = data.get("fixed_vocab_map")

        if mode == "fixed":
            if fixed_vocab_tokens is None:
                fixed_vocab_tokens = [
                    token.decode("utf-8")
                    for _, token in sorted(vocab.items(), key=lambda item: item[0])
                ]
            return cls(
                vocab,
                merges,
                special_tokens or [],
                mode="fixed",
                fixed_vocab_tokens=fixed_vocab_tokens,
                fixed_vocab_map=fixed_vocab_map,
            )

        if special_tokens:
            # Ensure caller-supplied specials exist in vocab even if not in training file.
            for token in special_tokens:
                byte_encoded_special_token = token.encode("utf-8")
                if byte_encoded_special_token not in set(vocab.values()):
                    vocab[len(vocab)] = byte_encoded_special_token
        else:
            special_tokens = []
        return cls(vocab, merges, special_tokens)

    def encode(self, text: str) -> list[int]:
        """Pretokenize and BPE-merge; return vocab IDs."""

        if self.mode == "fixed":
            return self._encode_fixed(text)

        tokens : list[int] = []
        token_bytes_list = self.pretokenize(text)

        for token_bytes in token_bytes_list:
            tokens.extend(self.apply_bpe_to_pretoken(token_bytes))
        return tokens

    def _encode_fixed(self, text: str) -> list[int]:
        """Left-to-right longest-match against the fixed vocab."""
        
        tokens: list[int] = []
        i = 0
        while i < len(text):
            matched = False
            for token in self.sorted_tokens:
                if text[i : i + len(token)] == token:
                    tokens.append(self.token_to_id[token])
                    i += len(token)
                    matched = True
                    break
            if not matched:
                raise ValueError(
                    f"Text at position {i} ({text[i]!r}) is not in fixed vocabulary "
                    f"{self.fixed_vocab_tokens!r}"
                )
        return tokens

    def encode_iterable(self, iterable: Iterable[str]) -> Iterator[int]:
        """Like encode(), but stream IDs across many strings without building one big list."""
        for text in iterable:
            yield from self.encode(text)

    def decode(self, ids: list[int]) -> str:
        """Concatenate vocab bytes and decode UTF-8 (invalid bytes become replacement chars)."""
        byte_chunks = [self.vocab[token_id] for token_id in ids]
        bytes_combined = b"".join(byte_chunks)
        return bytes_combined.decode("utf-8", errors="replace")

    def build_mergeable_ranks_from_merges(self, merges: list[tuple[bytes, bytes]]) -> dict[bytes, int]:
        """Rank 0..255 for raw bytes; rank 256+i for merge i. Lower rank merges first."""
        mergeable_ranks: dict[bytes, int] = {
            bytes([i]): i
            for i in range(256)
        }

        for i, (left, right) in enumerate[tuple[bytes, bytes]](merges):
            merged_token = left + right
            mergeable_ranks[merged_token] = 256 + i

        return mergeable_ranks

    def apply_bpe_to_pretoken(self, token: bytes) -> list[int]:
        """Greedy BPE on one pretoken byte sequence."""
        if token in self.special_tokens_bytes:
            # Specials never merge; one pretoken maps to one fixed ID.
            return [self.vocab_inv[token]]
        else:
            pieces = [bytes([b]) for b in token]
            if len(pieces) == 1:
                return [self.vocab_inv[pieces[0]]]
            while True:
                found_merge = False
                i = 0
                lowest_rank = 1e9
                lowest_rank_piece = None
                lowest_rank_piece_index = None
                # Scan adjacent pairs; pick the merge with smallest rank (earliest rule).
                while i < len(pieces) - 1:
                    pair = pieces[i] + pieces[i+1]
                    if pair in self.mergeable_ranks:
                        rank = self.mergeable_ranks[pair]
                        if rank < lowest_rank:
                            lowest_rank = rank
                            lowest_rank_piece = pair
                            lowest_rank_piece_index = i
                        found_merge = True
                    i += 1
                if found_merge:
                    # Apply winning merge in-place and shrink the piece list by one.
                    pieces[lowest_rank_piece_index] = lowest_rank_piece
                    del pieces[lowest_rank_piece_index+1]
                else:
                    break
            return [self.vocab_inv[piece] for piece in pieces]

    def save_token_encoding(self, encoded_ids : list[int], filename: str):
        data = {
            "version": 1,
            "encoded_ids": encoded_ids,
        }

        with open(filename, "wb") as f:
            pickle.dump(data, f, protocol=pickle.HIGHEST_PROTOCOL)

    def load_token_encoding(self, filename):
        with open(filename, "rb") as f:
            data = pickle.load(f)

        if data.get("version") != 1:
            raise ValueError(f"Unsupported tokenizer format version: {data.get('version')}")

        return data["encoded_ids"]


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/train_bpe.py <==
"""
BPE (Byte Pair Encoding) Tokenizer Training
============================================

OVERVIEW
--------
This module trains a BPE tokenizer on a text corpus. The output is:
  - vocab:  dict[int, bytes]         mapping token ID -> bytes
  - merges: list[tuple[bytes, bytes]] ordered merge rules applied during training

The pipeline has two stages:
  1. Parallel pretokenization  (chunk_file + process_chunk)
  2. BPE merge loop            (build_vocab)


STAGE 1: PARALLEL PRETOKENIZATION
----------------------------------
The corpus is split into byte-aligned chunks at special-token boundaries so no
chunk ever splits inside a special token. Each chunk is processed independently
in a worker process, producing a local pretoken count map. The parent then sums
all local maps into a single corpus-wide map.

  Why parallel?
    Regex pretokenization is CPU-bound and embarrassingly parallel — each chunk
    is self-contained once special tokens are removed.

  Why split on special tokens?
    Special tokens (e.g. "<|endoftext|>") must never be fed into the pretokenization
    regex — they are atomic vocab entries that bypass the merge process entirely.
    Splitting before regex ensures they don't appear in pair counts.

  Why byte-align chunk boundaries to special tokens?
    Uniform byte splits could land mid-token. Snapping each boundary forward to
    the next special-token occurrence guarantees correct splitting in every worker.


STAGE 2: BPE MERGE LOOP
------------------------
Starting from a base vocabulary of the 256 raw bytes (plus special tokens), we
repeatedly find the most frequent adjacent pair of vocab IDs across all pretoken
sequences and merge them into a single new vocab entry. This continues until the
vocabulary reaches vocab_size.

KEY DATA STRUCTURES:
  tokens: list[TokenEntry]
    One entry per distinct pretoken byte sequence. Each entry holds the current
    list of vocab IDs for that sequence (mutable — updated in place as merges
    happen) and the corpus frequency of that pretoken.

  count_pairs: dict[(int, int), int]
    Maps each adjacent pair of vocab IDs to its NEGATIVE corpus frequency.
    Negative because Python's heapq is a MIN-heap: storing -frequency means
    heappop() always returns the most frequent pair first (largest frequency =
    smallest negative value).

  pair_to_tokens: dict[(int, int), set[int]]
    Maps each pair to the set of token indices (into `tokens`) that contain it.
    This is the key efficiency structure: when a merge happens, only the pretokens
    that contained that pair need to be updated — no need to scan all pretokens.

  merge_heap: list[tuple]
    Min-heap of (neg_freq, tiebreak_key1, tiebreak_key2, left_vocab_id, right_vocab_id).
    Tiebreak keys are ReverseBytes-wrapped vocab bytes so that among equally
    frequent pairs, the lexicographically larger merge is chosen (matching
    reference BPE implementations).

WHY LAZY DELETION ON THE HEAP?
  When a merge changes the frequency of a neighboring pair, we push a new entry
  with the updated frequency instead of modifying the existing heap entry.
  Modifying arbitrary heap entries is O(n); lazy deletion keeps each update O(log n).
  When we pop an entry, we check whether its stored frequency still matches
  count_pairs — if not, the entry is stale and we skip it.

WHY NEIGHBOR PAIR UPDATES?
  When pair (A, B) is merged into M, any sequence containing ...X A B Y... becomes
  ...X M Y.... This invalidates the old pairs (X, A) and (B, Y) and creates new
  pairs (X, M) and (M, Y). These neighbor pairs must have their counts updated and
  new heap entries pushed, otherwise the heap frequency counts go out of sync.
"""

import json
import os
import time
from typing import BinaryIO
import regex
from collections import defaultdict
import heapq
from concurrent.futures import ProcessPoolExecutor
import pickle

# Mutable per-pre-token byte sequence during BPE merges; starts as list of byte IDs.
class TokenEntry:
    """One pretoken during training: current vocab IDs and how often it appeared."""

    def __init__(self, vocab_id: list[int], count: int):
        self.vocab_id = vocab_id
        self.count = count


# GPT-2 pretokenization regex; only applied to text between special tokens.
PAT = r"""'(?:[sdmt]|ll|ve|re)| ?\p{L}+| ?\p{N}+| ?[^\s\p{L}\p{N}]+|\s+(?!\S)|\s+"""

def find_chunk_boundaries(
    file: BinaryIO,
    desired_num_chunks: int,
    split_special_tokens: list[bytes],
) -> list[int]:
    """Split a corpus into parallel byte ranges, snapped forward to special tokens.

    # First divides the file into roughly equal-sized segments by byte position.
    # Each interior boundary is then shifted forward (never backward) until it
    #lands on the start of a special token (e.g. <|endoftext|>), so no chunk
    # straddles a token that must stay intact during pretokenization. Boundaries
    # are read in 4 KB windows from the initial guess until a special token or
    # EOF is found. Duplicate offsets are removed, so the returned list may contain
    # fewer than desired_num_chunks + 1 entries if several guesses snap to the
    # same location.
    """

    file.seek(0, os.SEEK_END)
    file_size = file.tell()
    file.seek(0)
    chunk_size = file_size 

    # Guess for chunk boundary locations every chunk_size bytes
    # Each chunk starts on previous index, but the last index is the end of the file
    chunk_boundaries = [i * chunk_size for i in range(desired_num_chunks + 1)]
    chunk_boundaries[-1] = file_size

    chunk_size = 4096  # 4K page size

    # move boundary forward to next special-token (or EOF).
    for bi in range(1, len(chunk_boundaries) - 1):
        start_inx = chunk_boundaries[bi]
        file.seek(start_inx)

        while True:
            chunk = file.read(chunk_size)

            # If EOF, this boundary should be at the end of the file
            if chunk == b"":
                chunk_boundaries[bi] = file_size
                break

            break_token_hit = False

            # Any special tokens in this window? if so end loop
            for token in split_special_tokens:
                token_inx = chunk.find(token)
                if token_inx != -1:
                    chunk_boundaries[bi] = start_inx + token_inx
                    break_token_hit = True
                    break
            
            if break_token_hit:
                break

            start_inx += chunk_size

    # Combine boundaries when several guesses snap to the same token offset.
    # Make sure all boundaries are unique
    return sorted(set(chunk_boundaries))


class ReverseBytes:
    """Invert byte comparison so heapq tie-breaks pick the larger merged string."""
    def __init__(self, b): self.b = b
    def __lt__(self, other): return self.b > other.b
    def __eq__(self, other): return self.b == other.b


def process_chunk(args):
    """Pretokenize one byte range in a worker. args = (path, start, end, special_tokens)."""
    
    input_path, start, end, special_tokens = args

    local_pretoken_counts: defaultdict[bytes, int] = defaultdict(int)

    with open(input_path, "rb") as f:
        f.seek(start)
        chunk = f.read(end - start).decode("utf-8", errors="ignore")

    # Fast path: if none of the special tokens appear, avoid regex.split entirely.
    if not any(tok in chunk for tok in special_tokens):
        return pre_tokenize_chunk(chunk, local_pretoken_counts)

    # Split on special tokens so they are excluded from regex pretokenization counts.
    special_pattern = regex.compile("|".join(regex.escape(tok) for tok in special_tokens))
    parts = special_pattern.split(chunk)

    # Empty parts do not matter; pretokenization simply adds nothing for them.
    for part in parts:
        local_pretoken_counts = pre_tokenize_chunk(part, local_pretoken_counts)

    return local_pretoken_counts

def pre_tokenize_chunk(chunk: str, pre_token_counts: dict[bytes, int]) -> dict[bytes, int]:
    """Run the GPT-2 pretoken regex on one segment and add counts to pre_token_counts."""
    matches = regex.finditer(PAT, chunk)
    for match in matches:
        bytes_match = match.group().encode("utf-8")
        pre_token_counts[(bytes_match)] += 1
    return pre_token_counts


def chunk_file(input_path: str, special_tokens: list[str], num_processes: int) -> defaultdict[bytes, int]:
    """Parallel pretoken pass: split corpus, count pretokens per chunk, merge maps."""
    
    special_tokens_bytes = [token.encode("utf-8") for token in special_tokens]
    with open(input_path, "rb") as f:
        pretoken_counts: defaultdict[bytes, int] = defaultdict (int)
        start_time = time.perf_counter()
        boundaries = find_chunk_boundaries(f, num_processes, special_tokens_bytes)
        end_time = time.perf_counter()
        print(f"Finding chunk boundaries time: {end_time - start_time} seconds")

        # Each job is independent; workers reopen the file and read [start, end).
        start_time = time.perf_counter()
        jobs = [
            (input_path, start, end, special_tokens) for start, end in zip(boundaries[:-1], boundaries[1:])
        ]
        with ProcessPoolExecutor(max_workers=num_processes) as executor:
            results = executor.map(process_chunk, jobs)

        # Deterministic merge: sum counts in boundary order (map preserves job order).
        for local_pretoken_counts in results:
            for token, count in local_pretoken_counts.items():
                pretoken_counts[token] += count

        end_time = time.perf_counter()
        print(f"Processing chunks time: {end_time - start_time} seconds")

        return pretoken_counts


def build_vocab(pretoken_counts: defaultdict[bytes, int], special_tokens: list[str], vocab_size: int) -> tuple[dict[int, bytes], list[tuple[bytes, bytes]]]:
    """BPE merge loop: pretoken counts -> (vocab id->bytes, ordered merge list)."""
    vocab: dict[int, bytes] = {x: bytes([x]) for x in range(256)}
    merges: list[tuple[bytes, bytes]] = []

    #add special tokens to vocab
    special_tokens_bytes = [token.encode("utf-8") for token in special_tokens]
    for token in special_tokens_bytes:
        vocab[len(vocab)] = token

    start_time = time.perf_counter()

    # One TokenEntry per distinct pre-token byte sequence and its corpus frequency.
    tokens: list[TokenEntry] = []
    for t, count in pretoken_counts.items():   
        tokens.append(TokenEntry(list(t), count))

    merge_heap: list[tuple[int, bytes, bytes, int, int]] = [] # (count, bytes_reversed1, bytes_reversed2, vocab_index1, vocab_index2)
    # Negative counts so heapq (min-heap) pops the most frequent pair first.
    count_pairs: defaultdict[tuple[int, int], int] = defaultdict(int) # (vocab_index1, vocab_index2) => count
    pair_to_tokens: defaultdict[tuple[int, int], set[int]] = defaultdict(set) # (vocab_index1, vocab_index2) => set of token indices

    for token_inx, t in enumerate(tokens):
        for i in range(len(t.vocab_id)-1):
            count_pairs[(t.vocab_id[i], t.vocab_id[i+1])] -= t.count
            pair_to_tokens[(t.vocab_id[i], t.vocab_id[i+1])].add(token_inx)
    end_time = time.perf_counter()
    print(f"Counting pairs time: {end_time - start_time} seconds")

    # Tie-break merges by lexicographically larger merged bytes (via ReverseBytes).
    merge_heap = [(count, ReverseBytes(vocab[i]), ReverseBytes(vocab[j]), i, j) for (i, j), count in count_pairs.items()]
    heapq.heapify(merge_heap)       

    start_time = time.perf_counter()    
    while True:
        freq, left_tiebreak_key, right_tiebreak_key, left_vocab_id, right_vocab_id = heapq.heappop(merge_heap)

        # lazy delete: if the frequency of the pair has changed, skip
        if freq != count_pairs[(left_vocab_id, right_vocab_id)]:
            continue

        # get the strings of the two tokens
        left_string = vocab[left_vocab_id]
        right_string = vocab[right_vocab_id]
        count = -freq
    
        # add the merged token to the vocab
        merged_vocab_id = len(vocab)
        vocab[merged_vocab_id] = left_string + right_string
        merges.append((left_string, right_string))
        merged_bytes_reversed = ReverseBytes(vocab[merged_vocab_id])

        # Only pre-token sequences that contained this pair need local updates.
        affected_pretoken_indices = list(pair_to_tokens[(left_vocab_id, right_vocab_id)])

        for token_inx in affected_pretoken_indices:
            t = tokens[token_inx]
            i = 0
            # Scan each position in this pretoken's vocab ID list looking for
            # occurrences of (left_vocab_id, right_vocab_id) to merge.
            # Note: we use a while loop (not for) because del t.vocab_id[i+1]
            # shortens the list in place — a for loop would skip positions.
            while i < len(t.vocab_id)-1:
                if t.vocab_id[i] == left_vocab_id and t.vocab_id[i+1] == right_vocab_id:

                    # This occurrence of (left, right) is being consumed by the merge,
                    # so remove its contribution from count_pairs (move toward zero).
                    count_pairs[(left_vocab_id, right_vocab_id)] += t.count

                    if (i > 0):
                        # There is a token to the left: X A B -> X M
                        # The old pair (X, A) no longer exists; the new pair (X, M) does.
                        left_neighbor_vocab_id = t.vocab_id[i-1]
                        count_pairs[(left_neighbor_vocab_id, left_vocab_id)] += t.count   # (X, A) disappears
                        count_pairs[(left_neighbor_vocab_id, merged_vocab_id)] -= t.count  # (X, M) appears
                        rev_bytes_far_left = ReverseBytes(vocab[left_neighbor_vocab_id])
                        # Push stale entry for old pair (X, A) so the heap reflects its reduced count.
                        heapq.heappush(merge_heap, ((count_pairs[(left_neighbor_vocab_id, left_vocab_id)]), rev_bytes_far_left, ReverseBytes(vocab[left_vocab_id]), left_neighbor_vocab_id, left_vocab_id))
                        # Push new entry for new pair (X, M).
                        heapq.heappush(merge_heap, ((count_pairs[(left_neighbor_vocab_id, merged_vocab_id)]), rev_bytes_far_left, merged_bytes_reversed, left_neighbor_vocab_id, merged_vocab_id))
                        pair_to_tokens[(left_neighbor_vocab_id, merged_vocab_id)].add(token_inx)

                    if (i+2 < len(t.vocab_id)):
                        # There is a token to the right: A B Y -> M Y
                        # The old pair (B, Y) no longer exists; the new pair (M, Y) does.
                        right_neighbor_vocab_id = t.vocab_id[i+2]
                        count_pairs[(right_vocab_id, right_neighbor_vocab_id)] += t.count   # (B, Y) disappears
                        count_pairs[(merged_vocab_id, right_neighbor_vocab_id)] -= t.count  # (M, Y) appears
                        rev_bytes_far_right = ReverseBytes(vocab[right_neighbor_vocab_id])
                        # Push stale entry for old pair (B, Y) so the heap reflects its reduced count.
                        heapq.heappush(merge_heap, ((count_pairs[(right_vocab_id, right_neighbor_vocab_id)]), ReverseBytes(vocab[right_vocab_id]), rev_bytes_far_right, right_vocab_id, right_neighbor_vocab_id))
                        # Push new entry for new pair (M, Y).
                        heapq.heappush(merge_heap, ((count_pairs[(merged_vocab_id, right_neighbor_vocab_id)]), merged_bytes_reversed, rev_bytes_far_right, merged_vocab_id, right_neighbor_vocab_id))
                        pair_to_tokens[(merged_vocab_id, right_neighbor_vocab_id)].add(token_inx)

                    # Replace adjacent pair with single merged ID in this pre-token.
                    # Deleting index i+1 shifts everything left, so i stays at the
                    # merged position — no need to increment before the next check.
                    t.vocab_id[i] = merged_vocab_id
                    del t.vocab_id[i+1]
                    # Re-register all pairs for this pretoken in pair_to_tokens now
                    # that its ID list has changed.
                    for j in range(len(t.vocab_id) - 1):
                        pair_to_tokens[(t.vocab_id[j], t.vocab_id[j + 1])].add(token_inx)
                i += 1

        # vocab_size includes byte tokens, special tokens, and merge-created tokens.
        if len(vocab) >= vocab_size:
            break

    end_time = time.perf_counter()
    print(f"Building merges time: {end_time - start_time} seconds")
    return vocab, merges

def train_bpe(
    input_path: str,
    vocab_size: int,
    special_tokens: list[str],
    *,
    num_processes: int = 4,
) -> tuple[dict[bytes, int], list[tuple[bytes, bytes]]]:
    """End-to-end BPE training on a corpus file."""

    # Start timing the entire pipeline.
    beginning_time = time.perf_counter()
    # Parallel pretokenization; num_processes controls both chunk count and pool size.
    pretoken_counts = chunk_file(input_path, special_tokens, num_processes)
    end_time = time.perf_counter()
    print(f"Chunking time: {end_time - beginning_time} seconds")

    start_time = time.perf_counter()
    vocab, merges = build_vocab(pretoken_counts, special_tokens, vocab_size)
    end_time = time.perf_counter()
    print(f"Building vocab time: {end_time - start_time} seconds")

    total_time = time.perf_counter() - beginning_time
    print(f"Total time: {total_time} seconds")

    return vocab, merges

def parse_fixed_vocab_spec(
    spec: dict[str, int] | list[str],
) -> tuple[dict[int, bytes], dict[str, int], list[str]]:
    """
    Parse a user-supplied fixed vocabulary.

    Accepts either:
      - ``dict[str, int]`` mapping token string -> ID, e.g.
        ``{"a": 0, "b": 1, "<BOS>": 2}``
      - ``list[str]`` of tokens in ID order, e.g.
        ``["<BOS>", "a", "b"]``  (IDs 0, 1, 2)

    Returns:
        Tuple of (vocab, token_to_id, ordered_token_strings).
    """
    if isinstance(spec, list):
        seen: set[str] = set()
        for token in spec:
            if token in seen:
                raise ValueError(f"Duplicate fixed vocab token: {token!r}")
            seen.add(token)
        token_to_id = {token: i for i, token in enumerate(spec)}
        vocab = {i: token.encode("utf-8") for i, token in enumerate(spec)}
        return vocab, token_to_id, list(spec)

    if isinstance(spec, dict):
        if not spec:
            raise ValueError("Fixed vocab mapping must not be empty")
        if not all(isinstance(token, str) and isinstance(token_id, int) for token, token_id in spec.items()):
            raise ValueError("Fixed vocab mapping must be dict[str, int]")
        if len(set(spec.values())) != len(spec):
            raise ValueError("Duplicate token IDs in fixed vocab mapping")
        if min(spec.values()) < 0:
            raise ValueError("Fixed vocab token IDs must be non-negative")
        ordered_tokens = [token for token, _ in sorted(spec.items(), key=lambda item: item[1])]
        vocab = {token_id: token.encode("utf-8") for token, token_id in spec.items()}
        return vocab, dict(spec), ordered_tokens

    raise TypeError(f"Fixed vocab spec must be dict[str, int] or list[str], got {type(spec)!r}")


def load_fixed_vocab_json(path: str) -> tuple[dict[int, bytes], dict[str, int], list[str]]:
    """Load a fixed vocab from a JSON file (object or array format)."""
    with open(path, encoding="utf-8") as f:
        spec = json.load(f)
    return parse_fixed_vocab_spec(spec)


def build_fixed_vocab(
    spec: dict[str, int] | list[str],
) -> tuple[dict[int, bytes], list[tuple[bytes, bytes]], dict[str, int], list[str]]:
    """Build a fixed character-level vocab (no BPE merges). Longest-match encode."""
    vocab, token_to_id, ordered_tokens = parse_fixed_vocab_spec(spec)
    return vocab, [], token_to_id, ordered_tokens


def save_vocab_merges(
    vocab,
    merges,
    filename,
    *,
    tokenizer_mode: str = "bpe",
    fixed_vocab_tokens: list[str] | None = None,
    fixed_vocab_map: dict[str, int] | None = None,
):
    data = {
        "version": 1,
        "vocab": vocab,
        "merges": merges,
        "tokenizer_mode": tokenizer_mode,
    }
    if fixed_vocab_tokens is not None:
        data["fixed_vocab_tokens"] = fixed_vocab_tokens
    if fixed_vocab_map is not None:
        data["fixed_vocab_map"] = fixed_vocab_map

    with open(filename, "wb") as f:
        pickle.dump(data, f, protocol=pickle.HIGHEST_PROTOCOL)


def load_vocab_merges_payload(filename) -> dict:
    with open(filename, "rb") as f:
        data = pickle.load(f)

    if data.get("version") != 1:
        raise ValueError(f"Unsupported tokenizer format version: {data.get('version')}")

    return data


def load_vocab_merges(filename):
    data = load_vocab_merges_payload(filename)
    return data["vocab"], data["merges"]

# spawn on macOS/Windows: guard the __main__ train call
if __name__ == "__main__":
    vocab, merges = train_bpe("data/TinyStoriesV2-GPT4-train.txt", 10000, ["<|endoftext|>"])


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/training_plots.py <==
"""Shared training metric plots for llm.py, FSM.py, and other trainers."""

from __future__ import annotations

import json
import math
import textwrap
from pathlib import Path


DEFAULT_HYPERPARAMETER_KEYS: list[str] = [
    "device",
    "dtype",
    "vocab_size",
    "context_length",
    "num_layers",
    "num_loops",
    "model_type",
    "d_model",
    "num_heads",
    "d_ff",
    "batch_size",
    "lr_max",
    "lr_min",
    "warmup_iters",
    "cosine_iters",
    "weight_decay",
    "grad_clip",
    "seed",
    "task",
]


def format_hyperparameter_legend_title(
    hyperparameters: dict,
    key_names: list[str] | None = None,
    *,
    wrap_width: int = 36,
) -> str:
    """Build a narrow, multi-line legend title from hyperparameter key/value pairs."""
    if key_names is None:
        key_names = DEFAULT_HYPERPARAMETER_KEYS
    model_type = hyperparameters.get("model_type", "plain")
    is_looped = model_type == "looped"
    is_mlp = model_type == "mlp"

    lines: list[str] = []
    for name in key_names:
        if name not in hyperparameters:
            continue
        if name == "num_layers" and is_looped:
            continue
        if name == "num_loops" and not is_looped:
            continue
        if name in ("num_heads", "theta") and is_mlp:
            continue
        if name == "num_loops":
            entry = f"loops={hyperparameters[name]}"
        elif name == "model_type" and is_mlp:
            entry = "model=mlp"
        else:
            entry = f"{name}={hyperparameters[name]}"
        lines.extend(textwrap.wrap(entry, width=wrap_width) or [entry])
    return "\n".join(lines)


def loss_to_perplexity(loss: float) -> float:
    """Map cross-entropy loss (nats) to perplexity."""
    if not math.isfinite(loss):
        return float("nan")
    return math.exp(loss)


def _import_matplotlib():
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    return plt


def _load_hyperparameters(hyperparameters_path: Path) -> dict:
    if not hyperparameters_path.exists():
        return {}
    with open(hyperparameters_path) as f:
        return json.load(f)


def _hyperparameter_sidebar(fig, ax, text: str) -> None:
    if not text:
        return
    fig.text(
        1.02,
        0.5,
        text,
        transform=ax.transAxes,
        fontsize=8,
        va="center",
        ha="left",
        family="monospace",
        bbox=dict(boxstyle="round,pad=0.45", facecolor="white", edgecolor="#cccccc", alpha=0.95),
    )


def _series(metrics: dict[str, list], key: str) -> list[float]:
    if key in metrics:
        return [float(v) for v in metrics[key]]
    return []


def _train_loss_series(metrics: dict[str, list]) -> list[float]:
    if metrics.get("train_batch_loss"):
        return _series(metrics, "train_batch_loss")
    return _series(metrics, "train_loss")


def _train_ppl_series(metrics: dict[str, list], train_loss: list[float]) -> list[float]:
    if metrics.get("train_batch_perplexity"):
        return _series(metrics, "train_batch_perplexity")
    if metrics.get("train_perplexity"):
        return _series(metrics, "train_perplexity")
    return [loss_to_perplexity(v) for v in train_loss]


def _train_acc_series(metrics: dict[str, list]) -> list[float]:
    if metrics.get("train_batch_accuracy"):
        return _series(metrics, "train_batch_accuracy")
    return _series(metrics, "train_accuracy")


def write_loss_and_perplexity_plot(
    metrics: dict[str, list],
    metrics_path: Path,
    hyperparameters_path: Path,
    *,
    hyperparameter_keys: list[str] | None = None,
) -> Path | None:
    """Write loss.png with loss (top) and perplexity (bottom) subplots."""
    try:
        plt = _import_matplotlib()
        import numpy as np
    except Exception as exc:
        print(f"Skipping loss/perplexity plot: could not import matplotlib ({exc})")
        return None

    if not metrics.get("iteration"):
        print("Skipping loss/perplexity plot: no metrics logged yet.")
        return None

    hyperparameters = _load_hyperparameters(hyperparameters_path)
    hyperparameter_text = format_hyperparameter_legend_title(
        hyperparameters,
        hyperparameter_keys,
    )

    iterations = np.array(metrics["iteration"], dtype=int)
    train_loss = np.array(_train_loss_series(metrics), dtype=float)
    val_loss = np.array(metrics["val_loss"], dtype=float)
    test_short_loss = np.array(_series(metrics, "test_short_loss"), dtype=float)
    test_long_loss = np.array(_series(metrics, "test_long_loss"), dtype=float)

    train_ppl = np.array(_train_ppl_series(metrics, train_loss.tolist()), dtype=float)
    val_ppl = np.array(
        _series(metrics, "val_perplexity")
        or [loss_to_perplexity(v) for v in val_loss],
        dtype=float,
    )
    test_short_ppl = np.array(
        _series(metrics, "test_short_perplexity")
        or [loss_to_perplexity(v) for v in test_short_loss],
        dtype=float,
    )
    test_long_ppl = np.array(
        _series(metrics, "test_long_perplexity")
        or [loss_to_perplexity(v) for v in test_long_loss],
        dtype=float,
    )

    train_label = "train batch loss" if metrics.get("train_batch_loss") else "train loss"

    fig, (ax_loss, ax_ppl) = plt.subplots(2, 1, figsize=(11, 8), sharex=True)

    ax_loss.plot(
        iterations,
        train_loss,
        marker="o",
        linewidth=2.5,
        color="#ff4d6d",
        label=train_label,
    )
    if np.isfinite(val_loss).any():
        valid_mask = np.isfinite(val_loss)
        ax_loss.plot(
            iterations[valid_mask],
            val_loss[valid_mask],
            marker="s",
            linewidth=2.5,
            color="#00b4d8",
            label="val loss (same len)",
        )
    if len(test_short_loss) and np.isfinite(test_short_loss).any():
        short_mask = np.isfinite(test_short_loss)
        ax_loss.plot(
            iterations[short_mask],
            test_short_loss[short_mask],
            marker="D",
            linewidth=2.0,
            linestyle="-.",
            color="#9b72cf",
            label="test short loss (33-64)",
        )
    if len(test_long_loss) and np.isfinite(test_long_loss).any():
        long_mask = np.isfinite(test_long_loss)
        ax_loss.plot(
            iterations[long_mask],
            test_long_loss[long_mask],
            marker="^",
            linewidth=2.0,
            linestyle="--",
            color="#f4a261",
            label="test long loss (65-128)",
        )

    if len(train_loss):
        hyperparameter_text += "\n"
        hyperparameter_text += f"\n{train_label}: {train_loss[-1]:.4f}"
        if np.isfinite(val_loss).any():
            valid_mask = np.isfinite(val_loss)
            hyperparameter_text += f"\nVal loss: {val_loss[valid_mask][-1]:.4f}"
        if len(test_short_loss) and np.isfinite(test_short_loss).any():
            short_mask = np.isfinite(test_short_loss)
            hyperparameter_text += f"\nTest short: {test_short_loss[short_mask][-1]:.4f}"
        if len(test_long_loss) and np.isfinite(test_long_loss).any():
            long_mask = np.isfinite(test_long_loss)
            hyperparameter_text += f"\nTest long: {test_long_loss[long_mask][-1]:.4f}"
        if np.isfinite(train_ppl[-1]):
            hyperparameter_text += f"\nTrain ppl: {train_ppl[-1]:.2f}"
        if np.isfinite(val_ppl).any():
            valid_mask = np.isfinite(val_ppl)
            hyperparameter_text += f"\nVal ppl: {val_ppl[valid_mask][-1]:.2f}"
        if len(test_short_ppl) and np.isfinite(test_short_ppl).any():
            short_mask = np.isfinite(test_short_ppl)
            hyperparameter_text += f"\nTest short ppl: {test_short_ppl[short_mask][-1]:.2f}"
        if len(test_long_ppl) and np.isfinite(test_long_ppl).any():
            long_mask = np.isfinite(test_long_ppl)
            hyperparameter_text += f"\nTest long ppl: {test_long_ppl[long_mask][-1]:.2f}"

    ax_loss.set_ylabel("Loss")
    ax_loss.set_title(f"Training run: {metrics_path.parent.name}")
    ax_loss.grid(True, alpha=0.3)
    ax_loss.legend(loc="upper right", fontsize=9)

    ax_ppl.plot(
        iterations,
        train_ppl,
        marker="o",
        linewidth=2.5,
        color="#ff4d6d",
        label="train batch ppl" if metrics.get("train_batch_perplexity") else "train perplexity",
    )
    if np.isfinite(val_ppl).any():
        valid_mask = np.isfinite(val_ppl)
        ax_ppl.plot(
            iterations[valid_mask],
            val_ppl[valid_mask],
            marker="s",
            linewidth=2.5,
            color="#00b4d8",
            label="val perplexity",
        )
    if len(test_short_ppl) and np.isfinite(test_short_ppl).any():
        short_mask = np.isfinite(test_short_ppl)
        ax_ppl.plot(
            iterations[short_mask],
            test_short_ppl[short_mask],
            marker="D",
            linewidth=2.0,
            linestyle="-.",
            color="#9b72cf",
            label="test short ppl (33-64)",
        )
    if len(test_long_ppl) and np.isfinite(test_long_ppl).any():
        long_mask = np.isfinite(test_long_ppl)
        ax_ppl.plot(
            iterations[long_mask],
            test_long_ppl[long_mask],
            marker="^",
            linewidth=2.0,
            linestyle="--",
            color="#f4a261",
            label="test long ppl (65-128)",
        )

    ax_ppl.set_xlabel("Iteration")
    ax_ppl.set_ylabel("Perplexity")
    ax_ppl.grid(True, alpha=0.3)
    ax_ppl.legend(loc="upper right", fontsize=9)

    _hyperparameter_sidebar(fig, ax_loss, hyperparameter_text)
    fig.tight_layout(rect=[0.0, 0.0, 0.76, 1.0])
    loss_path = metrics_path.with_name("loss.png")
    fig.savefig(loss_path, dpi=150, bbox_inches="tight")
    plt.close(fig)
    return loss_path


def write_accuracy_plot(
    metrics: dict[str, list],
    metrics_path: Path,
    hyperparameters_path: Path,
    *,
    hyperparameter_keys: list[str] | None = None,
) -> Path | None:
    """Write accuracy.png when train/val accuracy series are present."""
    has_train_acc = bool(metrics.get("train_batch_accuracy") or metrics.get("train_accuracy"))
    has_val_acc = bool(metrics.get("val_accuracy"))
    has_test_short_acc = bool(metrics.get("test_short_accuracy"))
    has_test_long_acc = bool(metrics.get("test_long_accuracy"))
    if not (has_train_acc or has_val_acc or has_test_short_acc or has_test_long_acc):
        return None

    if not metrics.get("iteration"):
        return None

    try:
        plt = _import_matplotlib()
        import numpy as np
    except Exception as exc:
        print(f"Skipping accuracy plot: could not import matplotlib ({exc})")
        return None

    hyperparameters = _load_hyperparameters(hyperparameters_path)
    hyperparameter_text = format_hyperparameter_legend_title(
        hyperparameters,
        hyperparameter_keys,
    )

    iterations = np.array(metrics["iteration"], dtype=int)
    train_acc = np.array(_train_acc_series(metrics), dtype=float)
    val_acc = np.array(metrics.get("val_accuracy", []), dtype=float)
    test_short_acc = np.array(_series(metrics, "test_short_accuracy"), dtype=float)
    test_long_acc = np.array(_series(metrics, "test_long_accuracy"), dtype=float)
    train_acc_label = (
        "train batch accuracy" if metrics.get("train_batch_accuracy") else "train accuracy"
    )

    fig, ax = plt.subplots(figsize=(11, 6))

    if len(train_acc):
        ax.plot(
            iterations[: len(train_acc)],
            train_acc,
            marker="o",
            linewidth=2.5,
            color="#2a9d8f",
            label=train_acc_label,
        )
        hyperparameter_text += "\n"
        hyperparameter_text += f"\n{train_acc_label}: {train_acc[-1]:.4f}"

    if len(val_acc) and np.isfinite(val_acc).any():
        valid_mask = np.isfinite(val_acc)
        ax.plot(
            iterations[: len(val_acc)][valid_mask],
            val_acc[valid_mask],
            marker="s",
            linewidth=2.5,
            color="#e9c46a",
            label="val accuracy",
        )
        hyperparameter_text += f"\nVal acc: {val_acc[valid_mask][-1]:.4f}"

    if len(test_short_acc) and np.isfinite(test_short_acc).any():
        short_mask = np.isfinite(test_short_acc)
        ax.plot(
            iterations[: len(test_short_acc)][short_mask],
            test_short_acc[short_mask],
            marker="D",
            linewidth=2.0,
            linestyle="-.",
            color="#9b72cf",
            label="test short acc (33-64)",
        )
        hyperparameter_text += f"\nTest short acc: {test_short_acc[short_mask][-1]:.4f}"

    if len(test_long_acc) and np.isfinite(test_long_acc).any():
        long_mask = np.isfinite(test_long_acc)
        ax.plot(
            iterations[: len(test_long_acc)][long_mask],
            test_long_acc[long_mask],
            marker="^",
            linewidth=2.0,
            linestyle="--",
            color="#f4a261",
            label="test long acc (65-128)",
        )
        hyperparameter_text += f"\nTest long acc: {test_long_acc[long_mask][-1]:.4f}"

    ax.set_xlabel("Iteration")
    ax.set_ylabel("Accuracy")
    ax.set_ylim(0.0, 1.05)
    ax.set_title(f"Accuracy: {metrics_path.parent.name}")
    ax.grid(True, alpha=0.3)
    ax.legend(loc="lower right", fontsize=9)

    _hyperparameter_sidebar(fig, ax, hyperparameter_text)
    fig.tight_layout(rect=[0.0, 0.0, 0.76, 1.0])
    accuracy_path = metrics_path.with_name("accuracy.png")
    fig.savefig(accuracy_path, dpi=150, bbox_inches="tight")
    plt.close(fig)
    return accuracy_path


def write_training_plots(
    metrics: dict[str, list],
    metrics_path: Path,
    hyperparameters_path: Path,
    *,
    hyperparameter_keys: list[str] | None = None,
    announce: bool = False,
) -> list[Path]:
    """Update loss.png (with perplexity) and accuracy.png (if logged)."""
    written: list[Path] = []
    loss_path = write_loss_and_perplexity_plot(
        metrics,
        metrics_path,
        hyperparameters_path,
        hyperparameter_keys=hyperparameter_keys,
    )
    if loss_path is not None:
        written.append(loss_path)
    accuracy_path = write_accuracy_plot(
        metrics,
        metrics_path,
        hyperparameters_path,
        hyperparameter_keys=hyperparameter_keys,
    )
    if accuracy_path is not None:
        written.append(accuracy_path)
    if announce and written:
        for path in written:
            print(f"Updated plot: {path.resolve()}")
    return written


# Backward-compatible alias used by older call sites.
write_loss_plot = write_training_plots


==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/transformer_block.py <==
import torch
import torch.nn as nn
from jaxtyping import Float
from torch import Tensor
from einops import einsum, rearrange
from blocksmith_lm.multihead_self_attention_with_rope import MultiheadSelfAttentionWithRoPE
from blocksmith_lm.multihead_self_attention import MultiheadSelfAttention
from jaxtyping import Bool, Int
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.swiglu import SwiGLU

class TransformerBlock(nn.Module):

    def __init__(self,
        d_model: int,
        num_heads: int,
        d_ff: int,
        max_seq_len: int,
        theta: float,
        device: torch.device = None,
        dtype: torch.dtype = None,
        pos_encoding: str = "rope",
    ):

        super().__init__()
        self.d_model = d_model
        self.num_heads = num_heads
        self.max_seq_len = max_seq_len
        self.theta = theta
        self.d_ff = d_ff
        self.pos_encoding = pos_encoding
        self.ln1 = RMSNorm(d_model, device=device, dtype=dtype)
        if pos_encoding == "rope":
            self.attn = MultiheadSelfAttentionWithRoPE(d_model, num_heads, max_seq_len, theta, device=device, dtype=dtype)
        else:
            self.attn = MultiheadSelfAttention(d_model, num_heads, device=device, dtype=dtype)
        self.ffn = SwiGLU(d_model, d_ff, device=device, dtype=dtype)
        self.ln2 = RMSNorm(d_model, device=device, dtype=dtype)

    def forward(
        self,
        in_features: Float[Tensor, " ... seq_len d_model"],
        token_positions: Int[Tensor, " ... seq_len"] | None = None,
        attention_mask: Bool[Tensor, " batch seq_len"] | None = None,
    ) -> Float[Tensor, " ... seq_len d_model"]:

        # y = x + Attn(Norm1(x))
        normalized_features = self.ln1(in_features)
        if self.pos_encoding == "rope":
            attended_features = self.attn(normalized_features, token_positions, attention_mask)
        else:
            attended_features = self.attn(normalized_features)
        residual_features = in_features + attended_features

        # z = y + FFN(Norm2(y))
        normalized_features = self.ln2(residual_features)
        feedforward_features = self.ffn(normalized_features)
        output_features = residual_features + feedforward_features

        return output_features

==> anc/hidden-automata-rl/blocksmith-lm/blocksmith_lm/transformer_lm.py <==
import torch
import torch.nn as nn
from blocksmith_lm.embedding import Embedding
from blocksmith_lm.transformer_block import TransformerBlock
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.linear import Linear
from jaxtyping import Bool, Int, Float
from torch import Tensor

class TransformerLM(nn.Module):

    def __init__(self, vocab_size: int, context_length: int, num_layers: int, d_model: int, num_heads: int, d_ff: int, theta: float, device: torch.device = None, dtype: torch.dtype = None, pos_encoding: str = "rope"):
        super().__init__()
        self.vocab_size = vocab_size
        self.num_layers = num_layers
        self.pos_encoding = pos_encoding
        self.context_length = context_length
        self.token_embeddings = Embedding(vocab_size, d_model, device=device, dtype=dtype)
        if pos_encoding == "learned":
            self.position_embeddings = nn.Embedding(context_length, d_model, device=device, dtype=dtype)
        self.layers = nn.ModuleList([TransformerBlock(d_model, num_heads, d_ff, context_length, theta, device=device, dtype=dtype, pos_encoding=pos_encoding) for _ in range(num_layers)])
        self.ln_final = RMSNorm(d_model, device=device, dtype=dtype)
        self.lm_head = Linear(d_model, vocab_size, device=device, dtype=dtype)

    def _apply_padding_mask(
        self,
        x: Float[Tensor, " batch_size sequence_length d_model"],
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None,
    ) -> Float[Tensor, " batch_size sequence_length d_model"]:
        """Apply mask to ensure padding positions are not attended to"""
        if attention_mask is None:
            return x
        return x.masked_fill(~attention_mask.unsqueeze(-1), 0.0)

    def forward(
        self,
        in_indices: Int[Tensor, " batch_size sequence_length"],
        token_positions: Int[Tensor, " batch_size sequence_length"] | None = None,
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None = None,
    ) -> Float[Tensor, " batch_size sequence_length vocab_size"]:
        x = self.token_embeddings(in_indices)
        if self.pos_encoding == "learned":
            positions = torch.arange(in_indices.shape[-1], device=in_indices.device, dtype=torch.long)
            x = x + self.position_embeddings(positions)
        x = self._apply_padding_mask(x, attention_mask)
        for layer in self.layers:
            x = layer(x, token_positions, attention_mask)
            x = self._apply_padding_mask(x, attention_mask)
        x = self.ln_final(x)
        x = self._apply_padding_mask(x, attention_mask)
        return self.lm_head(x)

==> anc/hidden-automata-rl/blocksmith-lm/examples/minimal_train.py <==
#!/usr/bin/env python
"""Minimal end-to-end training example using BlocksmithLM as a library.

This drives the package directly (no CLI): train a tiny BPE tokenizer on the
committed microstories sample, encode it, train a small ``TransformerLM`` for a
few steps with ``AdamW`` and a cosine LR schedule, save a checkpoint, and greedily
generate a short continuation.

It is deliberately tiny so it runs on CPU in seconds. Run it with:

    uv run python examples/minimal_train.py

Everything imported here comes from the top-level package surface.
"""

from pathlib import Path

import numpy as np
import torch

from blocksmith_lm import (
    AdamW,
    Tokenizer,
    TransformerLM,
    cross_entropy_loss,
    data_loading,
    decode_tokens,
    get_lr_cosine_schedule,
    gradient_clipping,
    save_checkpoint,
    train_bpe,
)

# --- Config (kept tiny on purpose) ---------------------------------------
REPO_ROOT = Path(__file__).resolve().parent.parent
CORPUS = REPO_ROOT / "tests" / "testdata" / "corpus" / "microstories.txt"
SPECIAL_TOKENS = ["<|endoftext|>"]
VOCAB_SIZE = 512
CONTEXT_LENGTH = 16
BATCH_SIZE = 8
MAX_ITERS = 50
WARMUP_ITERS = 5
MAX_LR = 3e-3
MIN_LR = 3e-4
DEVICE = "cpu"


def main() -> None:
    torch.manual_seed(0)

    # 1. Train a small BPE tokenizer on the committed sample corpus.
    vocab, merges = train_bpe(str(CORPUS), VOCAB_SIZE, SPECIAL_TOKENS)
    tokenizer = Tokenizer(vocab, merges, SPECIAL_TOKENS)

    # 2. Encode the corpus into a flat 1D array of token ids.
    text = CORPUS.read_text(encoding="utf-8")
    token_ids = np.array(tokenizer.encode(text), dtype=np.int64)
    print(f"Encoded corpus: {len(token_ids)} tokens, vocab size {len(vocab)}")

    # 3. Build a tiny decoder-only transformer.
    model = TransformerLM(
        vocab_size=len(vocab),
        context_length=CONTEXT_LENGTH,
        num_layers=2,
        d_model=64,
        num_heads=4,
        d_ff=128,
        theta=10000.0,
        device=torch.device(DEVICE),
    )
    optimizer = AdamW(model.parameters(), lr=MAX_LR)

    # 4. Training loop: cosine LR schedule, gradient clipping, AdamW steps.
    model.train()
    for step in range(MAX_ITERS):
        lr = get_lr_cosine_schedule(step, MAX_LR, MIN_LR, WARMUP_ITERS, MAX_ITERS)
        for group in optimizer.param_groups:
            group["lr"] = lr

        inputs, targets = data_loading(token_ids, BATCH_SIZE, CONTEXT_LENGTH, DEVICE)
        logits = model(inputs)
        loss = cross_entropy_loss(logits, targets)

        optimizer.zero_grad()
        loss.backward()
        gradient_clipping(model.parameters(), max_l2_norm=1.0)
        optimizer.step()

        if step % 10 == 0 or step == MAX_ITERS - 1:
            print(f"step {step:3d} | lr {lr:.5f} | loss {loss.item():.4f}")

    # 5. Save a checkpoint.
    ckpt_dir = REPO_ROOT / "runs" / "minimal_example"
    ckpt_dir.mkdir(parents=True, exist_ok=True)
    ckpt_path = ckpt_dir / "checkpoint.pt"
    save_checkpoint(model, optimizer, MAX_ITERS, str(ckpt_path))
    print(f"Saved checkpoint to {ckpt_path}")

    # 6. Greedily generate a short continuation from a prompt.
    prompt = "Once upon a time"
    ids = tokenizer.encode(prompt)
    for _ in range(20):
        next_id = decode_tokens(ids[-CONTEXT_LENGTH:], model)
        ids.append(next_id)
    print(f"Prompt:     {prompt!r}")
    print(f"Generated:  {tokenizer.decode(ids)!r}")


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/blocksmith-lm/examples/smoke_train.sh <==
#!/usr/bin/env bash
# Smoke-test the CLI on the committed microstories sample (no full TinyStories download).
set -euo pipefail
cd "$(dirname "$0")/.."

uv run python -m blocksmith_lm.llm \
  --demo \
  --build-vocab \
  --encode \
  --train \
  --max-iters 50


==> anc/hidden-automata-rl/blocksmith-lm/pyproject.toml <==
[project]
name = "blocksmith-lm"
version = "0.1.0"
description = "A from-scratch decoder-only transformer language model in PyTorch."
readme = "README.md"
requires-python = ">=3.12,<3.14"
dependencies = [
    "einops>=0.8",
    "einx>=0.4",
    "jaxtyping>=0.3",
    "matplotlib>=3.10",
    "numpy>=2.4",
    "psutil>=7",
    "regex>=2026.3.32",
    "tiktoken>=0.12.0",
    "torch~=2.11.0",
    "tqdm>=4.67",
]

[tool.uv.sources]
blocksmith-lm = { path = "../blocksmith-lm" }

[build-system]
requires = ["uv_build>=0.11.0,<0.12.0"]
build-backend = "uv_build"

[tool.uv.build-backend]
module-name = "blocksmith_lm"
module-root = ""

[tool.uv]
package = true

[tool.ruff]
line-length = 120

[tool.ruff.lint]
extend-select = ["UP"]
ignore = ["F722"]

[dependency-groups]
dev = [
    "pytest>=9.0.3",
    "pytest-timeout>=2.4.0",
]

[tool.pytest.ini_options]
testpaths = ["tests"]
addopts = "-v"
markers = [
    "slow: integration or multi-second tests",
]


==> anc/hidden-automata-rl/blocksmith-lm/scripts/generate_bpe_golden.py <==
"""One-off helper: regenerate tests/testdata/bpe/microstories_golden.json."""

import json
from pathlib import Path

from blocksmith_lm.train_bpe import train_bpe

ROOT = Path(__file__).resolve().parents[1]
CORPUS = ROOT / "tests/testdata/corpus/microstories.txt"
OUT = ROOT / "tests/testdata/bpe/microstories_golden.json"
VOCAB_SIZE = 512
SPECIAL = ["<|endoftext|>"]


def main() -> None:
    vocab, merges = train_bpe(str(CORPUS), VOCAB_SIZE, SPECIAL, num_processes=1)
    golden = {
        "vocab_size": VOCAB_SIZE,
        "special_tokens": SPECIAL,
        "corpus": "corpus/microstories.txt",
        "vocab": {str(k): list(v) for k, v in sorted(vocab.items())},
        "merges": [[list(a), list(b)] for a, b in merges],
    }
    OUT.parent.mkdir(parents=True, exist_ok=True)
    OUT.write_text(json.dumps(golden, indent=2) + "\n", encoding="utf-8")
    print(f"Wrote {OUT} ({len(vocab)} vocab, {len(merges)} merges)")


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/blocksmith-lm/tests/common.py <==
from __future__ import annotations

import json
import pathlib
from typing import Any

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from einops import rearrange

TESTDATA_PATH = (pathlib.Path(__file__).resolve().parent) / "testdata"
CORPUS_PATH = TESTDATA_PATH / "corpus"
BPE_PATH = TESTDATA_PATH / "bpe"


def assert_tensors_close(
    actual: torch.Tensor,
    expected: torch.Tensor,
    *,
    atol: float = 1e-5,
    rtol: float = 1e-5,
) -> None:
    np.testing.assert_allclose(
        actual.detach().cpu().numpy(),
        expected.detach().cpu().numpy(),
        atol=atol,
        rtol=rtol,
    )


def load_microstories_golden() -> dict[str, Any]:
    path = BPE_PATH / "microstories_golden.json"
    with open(path, encoding="utf-8") as f:
        return json.load(f)


def _token_bytes(value: str | list[int]) -> bytes:
    if isinstance(value, list):
        return bytes(value)
    return value.encode("utf-8")


def golden_vocab_and_merges(golden: dict[str, Any]) -> tuple[dict[int, bytes], list[tuple[bytes, bytes]]]:
    vocab = {int(k): _token_bytes(v) for k, v in golden["vocab"].items()}
    merges = [(_token_bytes(a), _token_bytes(b)) for a, b in golden["merges"]]
    return vocab, merges


def pytorch_linear(x: torch.Tensor, weight: torch.Tensor) -> torch.Tensor:
    return F.linear(x, weight)


def pytorch_embedding(token_ids: torch.Tensor, weight: torch.Tensor) -> torch.Tensor:
    return F.embedding(token_ids, weight)


def pytorch_rmsnorm(x: torch.Tensor, weight: torch.Tensor, eps: float = 1e-5) -> torch.Tensor:
    d_model = weight.shape[0]
    layer = nn.RMSNorm(d_model, eps=eps)
    layer.weight.data = weight
    return layer(x)


def pytorch_sdpa_causal(q: torch.Tensor, k: torch.Tensor, v: torch.Tensor) -> torch.Tensor:
    """Reference causal SDPA using torch.nn.functional.scaled_dot_product_attention."""
    if q.ndim == 3:
        q = q.unsqueeze(1)
        k = k.unsqueeze(1)
        v = v.unsqueeze(1)
        out = F.scaled_dot_product_attention(q, k, v, is_causal=True)
        return out.squeeze(1)
    return F.scaled_dot_product_attention(q, k, v, is_causal=True)


def pytorch_multihead_self_attention(
    in_features: torch.Tensor,
    q_weight: torch.Tensor,
    k_weight: torch.Tensor,
    v_weight: torch.Tensor,
    o_weight: torch.Tensor,
    num_heads: int,
) -> torch.Tensor:
    q = F.linear(in_features, q_weight)
    k = F.linear(in_features, k_weight)
    v = F.linear(in_features, v_weight)
    q = rearrange(q, "b s (h d) -> b h s d", h=num_heads)
    k = rearrange(k, "b s (h d) -> b h s d", h=num_heads)
    v = rearrange(v, "b s (h d) -> b h s d", h=num_heads)
    attended = F.scaled_dot_product_attention(q, k, v, is_causal=True)
    attended = rearrange(attended, "b h s d -> b s (h d)")
    return F.linear(attended, o_weight)


==> anc/hidden-automata-rl/blocksmith-lm/tests/conftest.py <==
import pytest
import torch


@pytest.fixture(autouse=True)
def torch_seed():
    torch.manual_seed(0)


@pytest.fixture
def device():
    return torch.device("cpu")


@pytest.fixture
def d_model():
    return 32


@pytest.fixture
def n_heads():
    return 2


@pytest.fixture
def d_head(d_model, n_heads):
    return d_model // n_heads


@pytest.fixture
def d_ff():
    return 64


@pytest.fixture
def batch_size():
    return 2


@pytest.fixture
def seq_len():
    return 8


@pytest.fixture
def vocab_size():
    return 128


@pytest.fixture
def context_length():
    return 16


@pytest.fixture
def theta():
    return 10000.0


@pytest.fixture
def in_features(batch_size, seq_len, d_model):
    return torch.randn(batch_size, seq_len, d_model)


@pytest.fixture
def token_ids(batch_size, seq_len, vocab_size):
    return torch.randint(0, vocab_size, (batch_size, seq_len))


@pytest.fixture
def q(batch_size, seq_len, d_model):
    return torch.randn(batch_size, seq_len, d_model)


@pytest.fixture
def k(batch_size, seq_len, d_model):
    return torch.randn(batch_size, seq_len, d_model)


@pytest.fixture
def v(batch_size, seq_len, d_model):
    return torch.randn(batch_size, seq_len, d_model)


@pytest.fixture
def causal_mask(seq_len):
    return torch.tril(torch.ones(seq_len, seq_len, dtype=torch.bool))


@pytest.fixture
def pos_ids(seq_len):
    return torch.arange(seq_len, dtype=torch.long)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_adamw.py <==
import torch

from blocksmith_lm.adamw import AdamW


def _optimize(opt_class) -> torch.Tensor:
    torch.manual_seed(42)
    model = torch.nn.Linear(3, 2, bias=False)
    opt = opt_class(
        model.parameters(),
        lr=1e-3,
        weight_decay=0.01,
        betas=(0.9, 0.999),
        eps=1e-8,
    )
    for _ in range(1000):
        opt.zero_grad()
        x = torch.rand(model.in_features)
        y_hat = model(x)
        y = torch.tensor([x[0] + x[1], -x[2]])
        loss = ((y - y_hat) ** 2).sum()
        loss.backward()
        opt.step()
    return model.weight.detach()


def test_adamw_matches_pytorch():
    pytorch_weights = _optimize(torch.optim.AdamW)
    blocksmith_weights = _optimize(AdamW)
    torch.testing.assert_close(blocksmith_weights, pytorch_weights, atol=1e-4, rtol=1e-4)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_checkpoint.py <==
import numpy
import torch
import torch.nn as nn
import torch.nn.functional as F

from blocksmith_lm.adamw import AdamW
from blocksmith_lm.checkpoint import load_checkpoint, save_checkpoint


class _TinyNet(nn.Module):
    def __init__(self):
        super().__init__()
        self.fc = nn.Linear(8, 4)

    def forward(self, x):
        return self.fc(x)


def _optimizers_equal(a: dict, b: dict, atol=1e-8, rtol=1e-5) -> bool:
    if set(a.keys()) != set(b.keys()):
        return False
    if a["param_groups"] != b["param_groups"]:
        return False
    if set(a["state"].keys()) != set(b["state"].keys()):
        return False
    for key in a["state"]:
        for sub_key in a["state"][key]:
            v1 = a["state"][key][sub_key]
            v2 = b["state"][key][sub_key]
            if torch.is_tensor(v1):
                if not torch.allclose(v1, v2, atol=atol, rtol=rtol):
                    return False
            elif v1 != v2:
                return False
    return True


def test_checkpoint_round_trip(tmp_path):
    torch.manual_seed(0)
    model = _TinyNet()
    optimizer = AdamW(model.parameters(), lr=1e-3)
    iteration = 0
    for _ in range(5):
        optimizer.zero_grad()
        x = torch.randn(8)
        loss = F.mse_loss(model(x), torch.randn(4))
        loss.backward()
        optimizer.step()
        iteration += 1

    path = tmp_path / "checkpoint.pt"
    save_checkpoint(model, optimizer, iteration, path)

    restored = _TinyNet()
    restored_opt = AdamW(restored.parameters(), lr=1e-3)
    loaded_iter = load_checkpoint(path, restored, restored_opt)
    assert loaded_iter == iteration

    for key in model.state_dict():
        numpy.testing.assert_allclose(
            model.state_dict()[key].detach().numpy(),
            restored.state_dict()[key].detach().numpy(),
        )
    assert _optimizers_equal(optimizer.state_dict(), restored_opt.state_dict())


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_cross_entropy.py <==
import numpy
import torch
import torch.nn.functional as F

from blocksmith_lm.cross_entropy_loss import cross_entropy_loss


def test_cross_entropy_matches_pytorch():
    logits = torch.tensor(
        [
            [
                [0.1088, 0.1060, 0.6683, 0.5131, 0.0645],
                [0.4538, 0.6852, 0.2520, 0.3792, 0.2675],
                [0.4578, 0.3357, 0.6384, 0.0481, 0.5612],
                [0.9639, 0.8864, 0.1585, 0.3038, 0.0350],
            ],
            [
                [0.3356, 0.9013, 0.7052, 0.8294, 0.8334],
                [0.6333, 0.4434, 0.1428, 0.5739, 0.3810],
                [0.9476, 0.5917, 0.7037, 0.2987, 0.6208],
                [0.8541, 0.1803, 0.2054, 0.4775, 0.8199],
            ],
        ]
    )
    targets = torch.tensor([[1, 0, 2, 2], [4, 1, 4, 0]])
    flat_logits = logits.view(-1, logits.size(-1))
    flat_targets = targets.view(-1)
    expected = F.cross_entropy(flat_logits, flat_targets)
    actual = cross_entropy_loss(logits, targets)
    numpy.testing.assert_allclose(actual.detach().numpy(), expected.detach().numpy(), atol=1e-4)

    large_logits = 1000.0 * logits
    large_expected = F.cross_entropy(large_logits.view(-1, large_logits.size(-1)), flat_targets)
    large_actual = cross_entropy_loss(large_logits, targets)
    numpy.testing.assert_allclose(large_actual.detach().numpy(), large_expected.detach().numpy(), atol=1e-4)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_data_loading.py <==
import math
from collections import Counter

import numpy as np
import pytest

from blocksmith_lm.data_loading import data_loading


def test_data_loading_shapes_and_shift():
    dataset = np.arange(100)
    context_length = 7
    batch_size = 16

    x, y = data_loading(dataset, batch_size, context_length, "cpu")
    assert x.shape == (batch_size, context_length)
    assert y.shape == (batch_size, context_length)
    np.testing.assert_allclose((x + 1).detach().numpy(), y.detach().numpy())


def test_data_loading_sampling_coverage():
    dataset = np.arange(100)
    context_length = 7
    batch_size = 32
    num_iters = 500
    starting_indices = Counter()

    for _ in range(num_iters):
        x, _, = data_loading(dataset, batch_size, context_length, "cpu")
        starting_indices.update(x[:, 0].tolist())

    num_starts = len(dataset) - context_length
    assert min(starting_indices) == 0
    assert max(starting_indices) == num_starts - 1

    expected = (num_iters * batch_size) / num_starts
    std = math.sqrt((num_iters * batch_size) * (1 / num_starts) * (1 - 1 / num_starts))
    lower = expected - 5 * std
    upper = expected + 5 * std
    for idx, count in starting_indices.items():
        assert lower <= count <= upper, f"start index {idx} seen {count} times"


def test_data_loading_invalid_device():
    dataset = np.arange(20)
    with pytest.raises((RuntimeError, AssertionError)):
        data_loading(dataset, batch_size=2, context_length=4, device="cuda:99")


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_decode.py <==
import torch

from blocksmith_lm.decode import decode_tokens
from blocksmith_lm.transformer_lm import TransformerLM


def test_decode_tokens_returns_vocab_index(vocab_size, context_length, d_model, n_heads, d_ff, theta):
    model = TransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_layers=1,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    for module in model.modules():
        if hasattr(module, "weight") and module.weight is not None and module.weight.ndim >= 1:
            torch.nn.init.normal_(module.weight, std=0.02)

    token_ids = [1, 4, 7, 2]
    next_id = decode_tokens(token_ids, model)
    assert isinstance(next_id, int)
    assert 0 <= next_id < vocab_size


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_embedding.py <==
import torch

from blocksmith_lm.embedding import Embedding
from tests.common import assert_tensors_close, pytorch_embedding


def test_embedding_matches_pytorch():
    vocab_size, d_model = 20, 8
    token_ids = torch.tensor([[1, 5, 3], [0, 2, 7]])
    weight = torch.randn(vocab_size, d_model)
    layer = Embedding(vocab_size, d_model)
    layer.weight.data = weight
    assert_tensors_close(layer(token_ids), pytorch_embedding(token_ids, weight))


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_fixed_vocab.py <==
from blocksmith_lm.tokenizer import Tokenizer
from blocksmith_lm.train_bpe import build_fixed_vocab


def test_build_fixed_vocab_roundtrip():
    spec = {"0": 0, "1": 1, "?": 2, "ACCEPT": 3, "REJECT": 4}
    vocab, merges, token_to_id, ordered = build_fixed_vocab(spec)
    assert merges == []
    tok = Tokenizer(vocab, merges, [], mode="fixed", fixed_vocab_tokens=ordered, fixed_vocab_map=token_to_id)
    text = "01?ACCEPT"
    assert tok.decode(tok.encode(text)) == text


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_gradient_clipping.py <==
import torch
from torch.nn.utils.clip_grad import clip_grad_norm_

from blocksmith_lm.gradient_clipping import gradient_clipping


def test_gradient_clipping_matches_pytorch():
    tensors = [torch.randn((5, 5)) for _ in range(6)]
    max_norm = 1e-2

    ours = tuple(torch.nn.Parameter(t.clone()) for t in tensors)
    ours[-1].requires_grad_(False)
    loss = torch.cat(ours).sum()
    loss.backward()
    gradient_clipping(ours, max_norm)
    ours_grads = [t.grad.clone() for t in ours if t.grad is not None]

    ref = tuple(torch.nn.Parameter(t.clone()) for t in tensors)
    ref[-1].requires_grad_(False)
    ref_loss = torch.cat(ref).sum()
    ref_loss.backward()
    clip_grad_norm_(ref, max_norm)
    ref_grads = [t.grad.clone() for t in ref if t.grad is not None]

    for g1, g2 in zip(ours_grads, ref_grads, strict=True):
        torch.testing.assert_close(g1, g2, atol=1e-6, rtol=1e-6)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_learning_rate_scheduler.py <==
import numpy

from blocksmith_lm.learning_rate_scheduler import get_lr_cosine_schedule


def test_get_lr_cosine_schedule():
    alpha_max = 1.0
    alpha_min = 0.1
    warmup = 7
    cosine_cycle = 21

    expected = [
        0,
        0.14285714285714285,
        0.2857142857142857,
        0.42857142857142855,
        0.5714285714285714,
        0.7142857142857143,
        0.8571428571428571,
        1.0,
        0.9887175604818206,
        0.9554359905560885,
        0.9018241671106134,
        0.8305704108364301,
        0.7452476826029011,
        0.6501344202803414,
        0.55,
        0.44986557971965857,
        0.3547523173970989,
        0.26942958916356996,
        0.19817583288938662,
        0.14456400944391146,
        0.11128243951817937,
        0.1,
        0.1,
        0.1,
        0.1,
    ]
    actual = [
        get_lr_cosine_schedule(t, alpha_max, alpha_min, warmup, cosine_cycle)
        for t in range(len(expected))
    ]
    numpy.testing.assert_allclose(actual, expected)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_linear.py <==
import torch

from blocksmith_lm.linear import Linear
from tests.common import assert_tensors_close, pytorch_linear


def test_linear_matches_pytorch():
    d_in, d_out = 6, 4
    x = torch.randn(2, 3, d_in)
    weight = torch.randn(d_out, d_in)
    layer = Linear(d_in, d_out)
    layer.weight.data = weight
    assert_tensors_close(layer(x), pytorch_linear(x, weight))


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_looped_transformer_lm.py <==
import pytest
import torch

from blocksmith_lm.looped_transformer_lm import LoopedTransformerLM
from blocksmith_lm.transformer_lm import TransformerLM


def _init_model(model: torch.nn.Module):
    for module in model.modules():
        if hasattr(module, "weight") and module.weight is not None and module.weight.ndim >= 1:
            torch.nn.init.normal_(module.weight, mean=0.0, std=0.02)


def _param_count(model: torch.nn.Module) -> int:
    return sum(p.numel() for p in model.parameters())


def test_looped_transformer_lm_forward(token_ids, vocab_size, context_length, d_model, n_heads, d_ff, theta):
    model = LoopedTransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_loops=3,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    _init_model(model)
    logits1 = model(token_ids)
    logits2 = model(token_ids)
    assert logits1.shape == (token_ids.shape[0], token_ids.shape[1], vocab_size)
    torch.testing.assert_close(logits1, logits2)
    assert torch.isfinite(logits1).all()


def test_looped_transformer_lm_truncated_input(token_ids, vocab_size, context_length, d_model, n_heads, d_ff, theta):
    model = LoopedTransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_loops=2,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    _init_model(model)
    short_ids = token_ids[:, : token_ids.shape[1] // 2]
    logits = model(short_ids)
    assert logits.shape == (short_ids.shape[0], short_ids.shape[1], vocab_size)


def test_num_loops_must_be_at_least_one(vocab_size, context_length, d_model, n_heads, d_ff, theta):
    with pytest.raises(ValueError, match=r"num_loops must be >= 1"):
        LoopedTransformerLM(
            vocab_size=vocab_size,
            context_length=context_length,
            num_loops=0,
            d_model=d_model,
            num_heads=n_heads,
            d_ff=d_ff,
            theta=theta,
        )


def test_more_loops_change_output(token_ids, vocab_size, context_length, d_model, n_heads, d_ff, theta):
    shallow = LoopedTransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_loops=1,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    deep = LoopedTransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_loops=4,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    _init_model(shallow)
    _init_model(deep)
    logits_shallow = shallow(token_ids)
    logits_deep = deep(token_ids)
    assert not torch.allclose(logits_shallow, logits_deep)


def test_parameter_count_independent_of_num_loops(vocab_size, context_length, d_model, n_heads, d_ff, theta):
    one_loop = LoopedTransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_loops=1,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    many_loops = LoopedTransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_loops=8,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    assert _param_count(one_loop) == _param_count(many_loops)


def test_looped_has_fewer_params_than_stacked_layers(vocab_size, context_length, d_model, n_heads, d_ff, theta):
    depth = 4
    looped = LoopedTransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_loops=depth,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    stacked = TransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_layers=depth,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    assert _param_count(looped) < _param_count(stacked)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_mlp_lm.py <==
import torch

from blocksmith_lm.mlp_lm import MLPLM


def _init_model(model: torch.nn.Module):
    for module in model.modules():
        if hasattr(module, "weight") and module.weight is not None and module.weight.ndim >= 1:
            torch.nn.init.normal_(module.weight, mean=0.0, std=0.02)


def test_mlp_lm_forward(token_ids, vocab_size, context_length, d_model, d_ff):
    model = MLPLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_layers=2,
        d_model=d_model,
        d_ff=d_ff,
    )
    _init_model(model)
    logits1 = model(token_ids)
    logits2 = model(token_ids)
    assert logits1.shape == (token_ids.shape[0], token_ids.shape[1], vocab_size)
    torch.testing.assert_close(logits1, logits2)
    assert torch.isfinite(logits1).all()


def test_mlp_lm_truncated_input(token_ids, vocab_size, context_length, d_model, d_ff):
    model = MLPLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_layers=1,
        d_model=d_model,
        d_ff=d_ff,
    )
    _init_model(model)
    short_ids = token_ids[:, : token_ids.shape[1] // 2]
    logits = model(short_ids)
    assert logits.shape == (short_ids.shape[0], short_ids.shape[1], vocab_size)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_multihead_self_attention.py <==
import torch

from blocksmith_lm.multihead_self_attention import MultiheadSelfAttention
from tests.common import assert_tensors_close, pytorch_multihead_self_attention


def test_multihead_self_attention_matches_pytorch(in_features, d_model, n_heads):
    attn = MultiheadSelfAttention(d_model, n_heads)
    for name in ("q_proj", "k_proj", "v_proj", "output_proj"):
        torch.nn.init.normal_(getattr(attn, name).weight, std=0.02)

    expected = pytorch_multihead_self_attention(
        in_features,
        attn.q_proj.weight,
        attn.k_proj.weight,
        attn.v_proj.weight,
        attn.output_proj.weight,
        n_heads,
    )
    assert_tensors_close(attn(in_features), expected, atol=1e-5)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_multihead_self_attention_with_rope.py <==
import torch
import torch.nn.functional as F
from einops import rearrange

from blocksmith_lm.multihead_self_attention_with_rope import MultiheadSelfAttentionWithRoPE
from blocksmith_lm.rotary_positional_embedding import RotaryPositionalEmbedding
from tests.common import assert_tensors_close


def _pytorch_mha_with_rope(
    in_features: torch.Tensor,
    q_weight: torch.Tensor,
    k_weight: torch.Tensor,
    v_weight: torch.Tensor,
    o_weight: torch.Tensor,
    num_heads: int,
    max_seq_len: int,
    theta: float,
    token_positions: torch.Tensor,
) -> torch.Tensor:
    q = F.linear(in_features, q_weight)
    k = F.linear(in_features, k_weight)
    v = F.linear(in_features, v_weight)
    q = rearrange(q, "b s (h d) -> b h s d", h=num_heads)
    k = rearrange(k, "b s (h d) -> b h s d", h=num_heads)
    v = rearrange(v, "b s (h d) -> b h s d", h=num_heads)

    d_k = q.shape[-1]
    rope = RotaryPositionalEmbedding(theta, d_k, max_seq_len)
    q = rope(q, token_positions)
    k = rope(k, token_positions)

    attended = F.scaled_dot_product_attention(q, k, v, is_causal=True)
    attended = rearrange(attended, "b h s d -> b s (h d)")
    return F.linear(attended, o_weight)


def test_multihead_self_attention_with_rope_matches_pytorch(in_features, d_model, n_heads, context_length, theta, pos_ids):
    attn = MultiheadSelfAttentionWithRoPE(d_model, n_heads, context_length, theta)
    for name in ("q_proj", "k_proj", "v_proj", "output_proj"):
        torch.nn.init.normal_(getattr(attn, name).weight, std=0.02)

    positions = pos_ids.unsqueeze(0).expand(in_features.shape[0], -1)
    expected = _pytorch_mha_with_rope(
        in_features,
        attn.q_proj.weight,
        attn.k_proj.weight,
        attn.v_proj.weight,
        attn.output_proj.weight,
        n_heads,
        context_length,
        theta,
        positions,
    )
    assert_tensors_close(attn(in_features, positions), expected, atol=1e-5)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_rmsnorm.py <==
import torch

from blocksmith_lm.rmsnorm import RMSNorm
from tests.common import assert_tensors_close, pytorch_rmsnorm


def test_rmsnorm_matches_pytorch():
    d_model = 16
    x = torch.randn(2, 5, d_model)
    weight = torch.randn(d_model)
    layer = RMSNorm(d_model)
    layer.weight.data = weight
    assert_tensors_close(layer(x), pytorch_rmsnorm(x, weight, eps=layer.eps), atol=1e-4)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_rotary_positional_embedding.py <==
import torch

from blocksmith_lm.rotary_positional_embedding import RotaryPositionalEmbedding


def test_rope_is_deterministic_and_shape_preserving(in_features, d_model, n_heads, pos_ids, theta):
    d_k = d_model // n_heads
    x = in_features[..., :d_k]
    rope = RotaryPositionalEmbedding(theta, d_k, max_seq_len=x.shape[-2])
    out1 = rope(x, pos_ids)
    out2 = rope(x, pos_ids)
    assert out1.shape == x.shape
    torch.testing.assert_close(out1, out2)
    assert torch.isfinite(out1).all()


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_scaled_dot_product_attention.py <==
import torch
from einops import rearrange

from blocksmith_lm.scaled_dot_product_attention import scaled_dot_product_attention
from tests.common import assert_tensors_close, pytorch_sdpa_causal


def test_scaled_dot_product_attention_matches_pytorch_3d(q, k, v):
    assert_tensors_close(
        scaled_dot_product_attention(q, k, v, mask=torch.tril(torch.ones(q.shape[-2], q.shape[-2], dtype=torch.bool))),
        pytorch_sdpa_causal(q, k, v),
        atol=1e-5,
    )


def test_scaled_dot_product_attention_matches_pytorch_4d(q, k, v):
    q4 = rearrange(q, "(batch head) seq d -> batch head seq d", head=2)
    k4 = rearrange(k, "(batch head) seq d -> batch head seq d", head=2)
    v4 = rearrange(v, "(batch head) seq d -> batch head seq d", head=2)
    mask4 = torch.tril(torch.ones(q4.shape[-2], q4.shape[-2], dtype=torch.bool)).unsqueeze(0).expand(2, -1, -1)
    assert_tensors_close(
        scaled_dot_product_attention(q4, k4, v4, mask=mask4),
        pytorch_sdpa_causal(q4, k4, v4),
        atol=1e-5,
    )


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_sgd.py <==
import torch

from blocksmith_lm.sgd import SGD


def test_sgd_matches_pytorch():
    param = torch.nn.Parameter(torch.tensor([1.0, 2.0, 3.0]))
    param.grad = torch.tensor([0.1, 0.2, 0.3])
    initial = param.data.clone()
    grad = param.grad.clone()

    ours = torch.nn.Parameter(initial.clone())
    ours.grad = grad.clone()
    ours_opt = SGD([ours], lr=0.1, weight_decay=0.5)
    ours_opt.step()

    ref = torch.nn.Parameter(initial.clone())
    ref.grad = grad.clone()
    ref_opt = torch.optim.SGD([ref], lr=0.1, weight_decay=0.5)
    ref_opt.step()

    torch.testing.assert_close(ours.data, ref.data)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_smoke.py <==
import pytest
import torch

from blocksmith_lm.adamw import AdamW
from blocksmith_lm.checkpoint import load_checkpoint, save_checkpoint
from blocksmith_lm.cross_entropy_loss import cross_entropy_loss
from blocksmith_lm.data_loading import data_loading
from blocksmith_lm.tokenizer import Tokenizer
from blocksmith_lm.train_bpe import train_bpe
from blocksmith_lm.transformer_lm import TransformerLM
from tests.common import CORPUS_PATH, golden_vocab_and_merges, load_microstories_golden


@pytest.mark.slow
def test_smoke_train_and_checkpoint(tmp_path):
    golden = load_microstories_golden()
    vocab, merges = train_bpe(
        str(CORPUS_PATH / "microstories.txt"),
        vocab_size=min(128, golden["vocab_size"]),
        special_tokens=golden["special_tokens"],
        num_processes=1,
    )
    tok = Tokenizer(vocab, merges, golden["special_tokens"])
    text = (CORPUS_PATH / "microstories.txt").read_text(encoding="utf-8")[:500]
    token_ids = tok.encode(text)
    assert len(token_ids) > 20

    import numpy as np

    dataset = np.array(token_ids, dtype=np.int64)
    vocab_size = len(vocab)
    model = TransformerLM(
        vocab_size=vocab_size,
        context_length=16,
        num_layers=1,
        d_model=32,
        num_heads=2,
        d_ff=64,
        theta=10000.0,
    )
    optimizer = AdamW(model.parameters(), lr=1e-3)

    for step in range(3):
        x, y = data_loading(dataset, batch_size=2, context_length=8, device="cpu")
        optimizer.zero_grad()
        logits = model(x)
        loss = cross_entropy_loss(logits, y)
        loss.backward()
        optimizer.step()
        assert torch.isfinite(loss)

    ckpt = tmp_path / "smoke.pt"
    save_checkpoint(model, optimizer, 3, ckpt)

    restored = TransformerLM(
        vocab_size=vocab_size,
        context_length=16,
        num_layers=1,
        d_model=32,
        num_heads=2,
        d_ff=64,
        theta=10000.0,
    )
    restored_opt = AdamW(restored.parameters(), lr=1e-3)
    assert load_checkpoint(ckpt, restored, restored_opt) == 3


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_softmax.py <==
import numpy
import torch
import torch.nn.functional as F

from blocksmith_lm.softmax import softmax


def test_softmax_matches_pytorch():
    x = torch.tensor(
        [
            [0.4655, 0.8303, 0.9608, 0.9656, 0.6840],
            [0.2583, 0.2198, 0.9334, 0.2995, 0.1722],
            [0.1573, 0.6860, 0.1327, 0.7284, 0.6811],
        ]
    )
    expected = F.softmax(x, dim=-1)
    numpy.testing.assert_allclose(softmax(x, dim=-1).detach().numpy(), expected.detach().numpy(), atol=1e-5)
    numpy.testing.assert_allclose(
        softmax(x + 100, dim=-1).detach().numpy(),
        expected.detach().numpy(),
        atol=1e-5,
    )


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_swiglu.py <==
import torch
import torch.nn.functional as F
from einops import rearrange

from blocksmith_lm.swiglu import SwiGLU
from tests.common import assert_tensors_close, pytorch_linear


def test_silu_matches_pytorch():
    x = torch.tensor(
        [
            [0.2352, 0.9259, 0.5189, 0.4725, 0.9730],
            [0.7581, 0.9692, 0.2129, 0.9345, 0.0149],
        ]
    )
    assert_tensors_close(SwiGLU.silu(x), F.silu(x), atol=1e-6)


def test_swiglu_matches_pytorch_ops():
    d_model, d_ff = 8, 16
    x = torch.randn(2, 4, d_model)
    w1 = torch.randn(d_ff, d_model)
    w2 = torch.randn(d_model, d_ff)
    w3 = torch.randn(d_ff, d_model)

    layer = SwiGLU(d_model, d_ff)
    layer.w1.weight.data = w1
    layer.w2.weight.data = w2
    layer.w3.weight.data = w3

    expected = pytorch_linear(
        F.silu(pytorch_linear(x, w1)) * pytorch_linear(x, w3),
        w2,
    )
    assert_tensors_close(layer(x), expected, atol=1e-5)


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_tokenizer.py <==
from blocksmith_lm.tokenizer import Tokenizer
from tests.common import CORPUS_PATH, golden_vocab_and_merges, load_microstories_golden


def _microstories_tokenizer() -> Tokenizer:
    golden = load_microstories_golden()
    vocab, merges = golden_vocab_and_merges(golden)
    return Tokenizer(vocab, merges, golden["special_tokens"])


def test_tokenizer_roundtrip_ascii():
    tok = _microstories_tokenizer()
    text = (CORPUS_PATH / "ascii.txt").read_text(encoding="utf-8")
    ids = tok.encode(text)
    assert tok.decode(ids) == text


def test_tokenizer_roundtrip_unicode():
    tok = _microstories_tokenizer()
    text = (CORPUS_PATH / "unicode.txt").read_text(encoding="utf-8")
    ids = tok.encode(text)
    assert tok.decode(ids) == text


def test_tokenizer_roundtrip_microstories():
    tok = _microstories_tokenizer()
    text = (CORPUS_PATH / "microstories.txt").read_text(encoding="utf-8")
    ids = tok.encode(text)
    assert tok.decode(ids) == text


def test_tokenizer_special_tokens_preserved():
    tok = _microstories_tokenizer()
    text = (CORPUS_PATH / "special_tokens.txt").read_text(encoding="utf-8")
    ids = tok.encode(text)
    assert tok.decode(ids) == text
    assert b"<|endoftext|>" in {tok.vocab[i] for i in ids}


def test_tokenizer_encode_iterable():
    tok = _microstories_tokenizer()
    parts = ["Once upon a time", " there was a fox."]
    streamed = list(tok.encode_iterable(parts))
    assert streamed == tok.encode("".join(parts))


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_train_bpe.py <==
import time

import pytest

from blocksmith_lm.train_bpe import train_bpe
from tests.common import CORPUS_PATH, golden_vocab_and_merges, load_microstories_golden


@pytest.mark.timeout(30)
def test_train_bpe_matches_golden():
    golden = load_microstories_golden()
    vocab, merges = train_bpe(
        str(CORPUS_PATH / "microstories.txt"),
        golden["vocab_size"],
        golden["special_tokens"],
        num_processes=1,
    )
    expected_vocab, expected_merges = golden_vocab_and_merges(golden)
    assert merges == expected_merges
    assert set(vocab.keys()) == set(expected_vocab.keys())
    assert set(vocab.values()) == set(expected_vocab.values())


def test_train_bpe_speed():
    start = time.time()
    train_bpe(
        str(CORPUS_PATH / "microstories.txt"),
        vocab_size=256,
        special_tokens=["<|endoftext|>"],
        num_processes=1,
    )
    assert time.time() - start < 5.0


def test_train_bpe_special_token_not_merged():
    vocab, _ = train_bpe(
        str(CORPUS_PATH / "microstories.txt"),
        vocab_size=256,
        special_tokens=["<|endoftext|>"],
        num_processes=1,
    )
    non_special = [word for word in vocab.values() if word != b"<|endoftext|>"]
    for word in non_special:
        assert b"<|" not in word


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_transformer_block.py <==
import torch

from blocksmith_lm.transformer_block import TransformerBlock


def _init_block(block: TransformerBlock, d_model: int, d_ff: int):
    for module in block.modules():
        if hasattr(module, "weight") and module.weight is not None and module.weight.ndim >= 1:
            torch.nn.init.normal_(module.weight, mean=0.0, std=0.02)


def test_transformer_block_forward(in_features, d_model, n_heads, d_ff, context_length, theta):
    block = TransformerBlock(d_model, n_heads, d_ff, context_length, theta)
    _init_block(block, d_model, d_ff)
    out1 = block(in_features)
    out2 = block(in_features)
    assert out1.shape == in_features.shape
    torch.testing.assert_close(out1, out2)
    assert torch.isfinite(out1).all()


==> anc/hidden-automata-rl/blocksmith-lm/tests/test_transformer_lm.py <==
import torch

from blocksmith_lm.transformer_lm import TransformerLM


def _init_model(model: TransformerLM):
    for module in model.modules():
        if hasattr(module, "weight") and module.weight is not None and module.weight.ndim >= 1:
            torch.nn.init.normal_(module.weight, mean=0.0, std=0.02)


def test_transformer_lm_forward(token_ids, vocab_size, context_length, d_model, n_heads, d_ff, theta):
    model = TransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_layers=2,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    _init_model(model)
    logits1 = model(token_ids)
    logits2 = model(token_ids)
    assert logits1.shape == (token_ids.shape[0], token_ids.shape[1], vocab_size)
    torch.testing.assert_close(logits1, logits2)
    assert torch.isfinite(logits1).all()


def test_transformer_lm_truncated_input(token_ids, vocab_size, context_length, d_model, n_heads, d_ff, theta):
    model = TransformerLM(
        vocab_size=vocab_size,
        context_length=context_length,
        num_layers=1,
        d_model=d_model,
        num_heads=n_heads,
        d_ff=d_ff,
        theta=theta,
    )
    _init_model(model)
    short_ids = token_ids[:, : token_ids.shape[1] // 2]
    logits = model(short_ids)
    assert logits.shape == (short_ids.shape[0], short_ids.shape[1], vocab_size)


==> anc/hidden-automata-rl/blocksmith-lm/tests/testdata/README.md <==
# Test data

Small, committed inputs for unit tests and smoke tests. Full training corpora belong in the gitignored `data/` directory at the repo root.

## Corpus files (`corpus/`)

| File | Description |
|---|---|
| `microstories.txt` | Four TinyStories-style excerpts (~4.5 KB), delimited by `<\|endoftext\|>`. Sliced from the public TinyStories validation split for realistic BPE/training smoke tests. |
| `ascii.txt` | Short ASCII sample for tokenizer round-trip tests. |
| `unicode.txt` | Mixed Unicode sample (accents, CJK, emoji). |
| `special_tokens.txt` | Edge cases around the `<\|endoftext\|>` special token. |

## BPE goldens (`bpe/`)

| File | Description |
|---|---|
| `microstories_golden.json` | Expected vocab and merges from training BPE on `microstories.txt` with `vocab_size=512` and special token `<\|endoftext\|>`. |

Regenerate after changing BPE training or the corpus:

```sh
uv run python scripts/generate_bpe_golden.py
```

Golden vocab entries are stored as byte integer lists (e.g. `"195": [195]`) so raw bytes round-trip correctly through JSON.

## Full TinyStories (local only)

Download the full dataset to `data/` (gitignored):

```text
data/TinyStoriesV2-GPT4-train.txt
data/TinyStoriesV2-GPT4-valid.txt
```

Tests do not require these files. They are only needed for full `llm --train` runs.


==> anc/hidden-automata-rl/blocksmith-lm/tests/testdata/bpe/microstories_golden.json <==
{
  "vocab_size": 512,
  "special_tokens": [
    "<|endoftext|>"
  ],
  "corpus": "corpus/microstories.txt",
  "vocab": {
    "0": [
      0
    ],
    "1": [
      1
    ],
    "2": [
      2
    ],
    "3": [
      3
    ],
    "4": [
      4
    ],
    "5": [
      5
    ],
    "6": [
      6
    ],
    "7": [
      7
    ],
    "8": [
      8
    ],
    "9": [
      9
    ],
    "10": [
      10
    ],
    "11": [
      11
    ],
    "12": [
      12
    ],
    "13": [
      13
    ],
    "14": [
      14
    ],
    "15": [
      15
    ],
    "16": [
      16
    ],
    "17": [
      17
    ],
    "18": [
      18
    ],
    "19": [
      19
    ],
    "20": [
      20
    ],
    "21": [
      21
    ],
    "22": [
      22
    ],
    "23": [
      23
    ],
    "24": [
      24
    ],
    "25": [
      25
    ],
    "26": [
      26
    ],
    "27": [
      27
    ],
    "28": [
      28
    ],
    "29": [
      29
    ],
    "30": [
      30
    ],
    "31": [
      31
    ],
    "32": [
      32
    ],
    "33": [
      33
    ],
    "34": [
      34
    ],
    "35": [
      35
    ],
    "36": [
      36
    ],
    "37": [
      37
    ],
    "38": [
      38
    ],
    "39": [
      39
    ],
    "40": [
      40
    ],
    "41": [
      41
    ],
    "42": [
      42
    ],
    "43": [
      43
    ],
    "44": [
      44
    ],
    "45": [
      45
    ],
    "46": [
      46
    ],
    "47": [
      47
    ],
    "48": [
      48
    ],
    "49": [
      49
    ],
    "50": [
      50
    ],
    "51": [
      51
    ],
    "52": [
      52
    ],
    "53": [
      53
    ],
    "54": [
      54
    ],
    "55": [
      55
    ],
    "56": [
      56
    ],
    "57": [
      57
    ],
    "58": [
      58
    ],
    "59": [
      59
    ],
    "60": [
      60
    ],
    "61": [
      61
    ],
    "62": [
      62
    ],
    "63": [
      63
    ],
    "64": [
      64
    ],
    "65": [
      65
    ],
    "66": [
      66
    ],
    "67": [
      67
    ],
    "68": [
      68
    ],
    "69": [
      69
    ],
    "70": [
      70
    ],
    "71": [
      71
    ],
    "72": [
      72
    ],
    "73": [
      73
    ],
    "74": [
      74
    ],
    "75": [
      75
    ],
    "76": [
      76
    ],
    "77": [
      77
    ],
    "78": [
      78
    ],
    "79": [
      79
    ],
    "80": [
      80
    ],
    "81": [
      81
    ],
    "82": [
      82
    ],
    "83": [
      83
    ],
    "84": [
      84
    ],
    "85": [
      85
    ],
    "86": [
      86
    ],
    "87": [
      87
    ],
    "88": [
      88
    ],
    "89": [
      89
    ],
    "90": [
      90
    ],
    "91": [
      91
    ],
    "92": [
      92
    ],
    "93": [
      93
    ],
    "94": [
      94
    ],
    "95": [
      95
    ],
    "96": [
      96
    ],
    "97": [
      97
    ],
    "98": [
      98
    ],
    "99": [
      99
    ],
    "100": [
      100
    ],
    "101": [
      101
    ],
    "102": [
      102
    ],
    "103": [
      103
    ],
    "104": [
      104
    ],
    "105": [
      105
    ],
    "106": [
      106
    ],
    "107": [
      107
    ],
    "108": [
      108
    ],
    "109": [
      109
    ],
    "110": [
      110
    ],
    "111": [
      111
    ],
    "112": [
      112
    ],
    "113": [
      113
    ],
    "114": [
      114
    ],
    "115": [
      115
    ],
    "116": [
      116
    ],
    "117": [
      117
    ],
    "118": [
      118
    ],
    "119": [
      119
    ],
    "120": [
      120
    ],
    "121": [
      121
    ],
    "122": [
      122
    ],
    "123": [
      123
    ],
    "124": [
      124
    ],
    "125": [
      125
    ],
    "126": [
      126
    ],
    "127": [
      127
    ],
    "128": [
      128
    ],
    "129": [
      129
    ],
    "130": [
      130
    ],
    "131": [
      131
    ],
    "132": [
      132
    ],
    "133": [
      133
    ],
    "134": [
      134
    ],
    "135": [
      135
    ],
    "136": [
      136
    ],
    "137": [
      137
    ],
    "138": [
      138
    ],
    "139": [
      139
    ],
    "140": [
      140
    ],
    "141": [
      141
    ],
    "142": [
      142
    ],
    "143": [
      143
    ],
    "144": [
      144
    ],
    "145": [
      145
    ],
    "146": [
      146
    ],
    "147": [
      147
    ],
    "148": [
      148
    ],
    "149": [
      149
    ],
    "150": [
      150
    ],
    "151": [
      151
    ],
    "152": [
      152
    ],
    "153": [
      153
    ],
    "154": [
      154
    ],
    "155": [
      155
    ],
    "156": [
      156
    ],
    "157": [
      157
    ],
    "158": [
      158
    ],
    "159": [
      159
    ],
    "160": [
      160
    ],
    "161": [
      161
    ],
    "162": [
      162
    ],
    "163": [
      163
    ],
    "164": [
      164
    ],
    "165": [
      165
    ],
    "166": [
      166
    ],
    "167": [
      167
    ],
    "168": [
      168
    ],
    "169": [
      169
    ],
    "170": [
      170
    ],
    "171": [
      171
    ],
    "172": [
      172
    ],
    "173": [
      173
    ],
    "174": [
      174
    ],
    "175": [
      175
    ],
    "176": [
      176
    ],
    "177": [
      177
    ],
    "178": [
      178
    ],
    "179": [
      179
    ],
    "180": [
      180
    ],
    "181": [
      181
    ],
    "182": [
      182
    ],
    "183": [
      183
    ],
    "184": [
      184
    ],
    "185": [
      185
    ],
    "186": [
      186
    ],
    "187": [
      187
    ],
    "188": [
      188
    ],
    "189": [
      189
    ],
    "190": [
      190
    ],
    "191": [
      191
    ],
    "192": [
      192
    ],
    "193": [
      193
    ],
    "194": [
      194
    ],
    "195": [
      195
    ],
    "196": [
      196
    ],
    "197": [
      197
    ],
    "198": [
      198
    ],
    "199": [
      199
    ],
    "200": [
      200
    ],
    "201": [
      201
    ],
    "202": [
      202
    ],
    "203": [
      203
    ],
    "204": [
      204
    ],
    "205": [
      205
    ],
    "206": [
      206
    ],
    "207": [
      207
    ],
    "208": [
      208
    ],
    "209": [
      209
    ],
    "210": [
      210
    ],
    "211": [
      211
    ],
    "212": [
      212
    ],
    "213": [
      213
    ],
    "214": [
      214
    ],
    "215": [
      215
    ],
    "216": [
      216
    ],
    "217": [
      217
    ],
    "218": [
      218
    ],
    "219": [
      219
    ],
    "220": [
      220
    ],
    "221": [
      221
    ],
    "222": [
      222
    ],
    "223": [
      223
    ],
    "224": [
      224
    ],
    "225": [
      225
    ],
    "226": [
      226
    ],
    "227": [
      227
    ],
    "228": [
      228
    ],
    "229": [
      229
    ],
    "230": [
      230
    ],
    "231": [
      231
    ],
    "232": [
      232
    ],
    "233": [
      233
    ],
    "234": [
      234
    ],
    "235": [
      235
    ],
    "236": [
      236
    ],
    "237": [
      237
    ],
    "238": [
      238
    ],
    "239": [
      239
    ],
    "240": [
      240
    ],
    "241": [
      241
    ],
    "242": [
      242
    ],
    "243": [
      243
    ],
    "244": [
      244
    ],
    "245": [
      245
    ],
    "246": [
      246
    ],
    "247": [
      247
    ],
    "248": [
      248
    ],
    "249": [
      249
    ],
    "250": [
      250
    ],
    "251": [
      251
    ],
    "252": [
      252
    ],
    "253": [
      253
    ],
    "254": [
      254
    ],
    "255": [
      255
    ],
    "256": [
      60,
      124,
      101,
      110,
      100,
      111,
      102,
      116,
      101,
      120,
      116,
      124,
      62
    ],
    "257": [
      32,
      116
    ],
    "258": [
      104,
      101
    ],
    "259": [
      32,
      97
    ],
    "260": [
      32,
      115
    ],
    "261": [
      110,
      100
    ],
    "262": [
      32,
      116,
      104,
      101
    ],
    "263": [
      32,
      119
    ],
    "264": [
      101,
      100
    ],
    "265": [
      32,
      116,
      111
    ],
    "266": [
      32,
      97,
      110,
      100
    ],
    "267": [
      32,
      98
    ],
    "268": [
      32,
      104
    ],
    "269": [
      114,
      101
    ],
    "270": [
      32,
      84
    ],
    "271": [
      105,
      110
    ],
    "272": [
      111,
      109
    ],
    "273": [
      105,
      116
    ],
    "274": [
      32,
      102
    ],
    "275": [
      32,
      112
    ],
    "276": [
      32,
      108
    ],
    "277": [
      97,
      114
    ],
    "278": [
      32,
      119,
      97
    ],
    "279": [
      111,
      117
    ],
    "280": [
      105,
      100
    ],
    "281": [
      32,
      100
    ],
    "282": [
      32,
      99
    ],
    "283": [
      104,
      101,
      121
    ],
    "284": [
      111,
      114
    ],
    "285": [
      105,
      110,
      103
    ],
    "286": [
      105,
      115
    ],
    "287": [
      101,
      114
    ],
    "288": [
      32,
      84,
      104,
      101,
      121
    ],
    "289": [
      32,
      103
    ],
    "290": [
      110,
      116
    ],
    "291": [
      108,
      108
    ],
    "292": [
      111,
      116
    ],
    "293": [
      97,
      121
    ],
    "294": [
      32,
      119,
      97,
      115
    ],
    "295": [
      32,
      109
    ],
    "296": [
      105,
      114
    ],
    "297": [
      32,
      119,
      101
    ],
    "298": [
      32,
      110
    ],
    "299": [
      105,
      108
    ],
    "300": [
      104,
      101,
      114
    ],
    "301": [
      32,
      115,
      97
    ],
    "302": [
      97,
      116
    ],
    "303": [
      32,
      84,
      111,
      109
    ],
    "304": [
      32,
      111
    ],
    "305": [
      32,
      104,
      97
    ],
    "306": [
      107,
      101,
      100
    ],
    "307": [
      32,
      105,
      110
    ],
    "308": [
      32,
      83
    ],
    "309": [
      32,
      76
    ],
    "310": [
      101,
      116
    ],
    "311": [
      32,
      101
    ],
    "312": [
      117,
      99
    ],
    "313": [
      108,
      111
    ],
    "314": [
      105,
      109
    ],
    "315": [
      32,
      119,
      101,
      114,
      101
    ],
    "316": [
      32,
      112,
      108
    ],
    "317": [
      32,
      104,
      105,
      115
    ],
    "318": [
      32,
      83,
      104,
      101
    ],
    "319": [
      32,
      72
    ],
    "320": [
      118,
      101
    ],
    "321": [
      117,
      99,
      121
    ],
    "322": [
      117,
      116
    ],
    "323": [
      108,
      101
    ],
    "324": [
      105,
      116,
      104
    ],
    "325": [
      105,
      108,
      121
    ],
    "326": [
      99,
      107
    ],
    "327": [
      97,
      109
    ],
    "328": [
      97,
      108,
      108
    ],
    "329": [
      32,
      119,
      105,
      116,
      104
    ],
    "330": [
      32,
      112,
      108,
      97,
      121
    ],
    "331": [
      32,
      102,
      101
    ],
    "332": [
      32,
      72,
      101
    ],
    "333": [
      32,
      73
    ],
    "334": [
      107,
      101
    ],
    "335": [
      97,
      110
    ],
    "336": [
      32,
      116,
      104,
      101,
      121
    ],
    "337": [
      32,
      115,
      97,
      105,
      100
    ],
    "338": [
      32,
      115,
      116
    ],
    "339": [
      32,
      112,
      105,
      116
    ],
    "340": [
      32,
      108,
      111
    ],
    "341": [
      104,
      97,
      116
    ],
    "342": [
      99,
      101
    ],
    "343": [
      32,
      116,
      104,
      101,
      105,
      114
    ],
    "344": [
      32,
      111,
      102
    ],
    "345": [
      32,
      110,
      111,
      116
    ],
    "346": [
      32,
      76,
      117,
      99,
      121
    ],
    "347": [
      32,
      114
    ],
    "348": [
      32,
      104,
      101
    ],
    "349": [
      116,
      108,
      101
    ],
    "350": [
      112,
      121
    ],
    "351": [
      108,
      111,
      99,
      107
    ],
    "352": [
      108,
      111,
      99,
      107,
      115
    ],
    "353": [
      105,
      116,
      116,
      108,
      101
    ],
    "354": [
      105,
      114,
      108
    ],
    "355": [
      99,
      104
    ],
    "356": [
      97,
      107,
      101
    ],
    "357": [
      32,
      119,
      97,
      110,
      116
    ],
    "358": [
      32,
      115,
      104
    ],
    "359": [
      32,
      108,
      105,
      116,
      116,
      108,
      101
    ],
    "360": [
      32,
      104,
      97,
      112
    ],
    "361": [
      32,
      103,
      105,
      114,
      108
    ],
    "362": [
      32,
      102,
      111,
      114
    ],
    "363": [
      32,
      98,
      117,
      116
    ],
    "364": [
      32,
      98,
      108,
      111,
      99,
      107,
      115
    ],
    "365": [
      32,
      98,
      101
    ],
    "366": [
      32,
      98,
      97,
      108,
      108
    ],
    "367": [
      121,
      111,
      117
    ],
    "368": [
      108,
      116
    ],
    "369": [
      108,
      100
    ],
    "370": [
      105,
      110,
      100
    ],
    "371": [
      103,
      101,
      116
    ],
    "372": [
      103,
      101,
      116,
      104,
      101,
      114
    ],
    "373": [
      101,
      97,
      114
    ],
    "374": [
      32,
      116,
      111,
      121
    ],
    "375": [
      32,
      116,
      111,
      119
    ],
    "376": [
      32,
      115,
      99
    ],
    "377": [
      32,
      104,
      97,
      112,
      112,
      121
    ],
    "378": [
      32,
      104,
      105,
      109
    ],
    "379": [
      32,
      103,
      111
    ],
    "380": [
      32,
      102,
      101,
      108,
      116
    ],
    "381": [
      32,
      100,
      105,
      100
    ],
    "382": [
      32,
      100,
      97,
      121
    ],
    "383": [
      32,
      97,
      110
    ],
    "384": [
      32,
      121,
      111,
      117
    ],
    "385": [
      32,
      117
    ],
    "386": [
      32,
      104,
      101,
      114
    ],
    "387": [
      32,
      77
    ],
    "388": [
      117,
      110
    ],
    "389": [
      116,
      101,
      114
    ],
    "390": [
      116,
      97
    ],
    "391": [
      115,
      101
    ],
    "392": [
      114,
      121
    ],
    "393": [
      114,
      105
    ],
    "394": [
      111,
      117,
      108,
      100
    ],
    "395": [
      111,
      109,
      109
    ],
    "396": [
      111,
      109,
      109,
      121
    ],
    "397": [
      111,
      114,
      101
    ],
    "398": [
      111,
      110
    ],
    "399": [
      110,
      101
    ],
    "400": [
      97,
      100
    ],
    "401": [
      84,
      111,
      109
    ],
    "402": [
      32,
      119,
      101,
      110,
      116
    ],
    "403": [
      32,
      119,
      97,
      110,
      116,
      101,
      100
    ],
    "404": [
      32,
      116,
      111,
      119,
      101,
      114
    ],
    "405": [
      32,
      116,
      111,
      111
    ],
    "406": [
      32,
      116,
      111,
      103,
      101,
      116,
      104,
      101,
      114
    ],
    "407": [
      32,
      115,
      99,
      97,
      114
    ],
    "408": [
      32,
      108,
      105
    ],
    "409": [
      32,
      99,
      97,
      114
    ],
    "410": [
      32,
      98,
      111,
      116
    ],
    "411": [
      32,
      97,
      114,
      101
    ],
    "412": [
      32,
      76,
      105,
      108,
      121
    ],
    "413": [
      32,
      73,
      116
    ],
    "414": [
      32,
      107
    ],
    "415": [
      118,
      101,
      114
    ],
    "416": [
      115,
      107,
      101,
      100
    ],
    "417": [
      114,
      101,
      116
    ],
    "418": [
      111,
      114,
      110
    ],
    "419": [
      110,
      99,
      101
    ],
    "420": [
      105,
      103
    ],
    "421": [
      101,
      99
    ],
    "422": [
      97,
      109,
      101,
      100
    ],
    "423": [
      97,
      115
    ],
    "424": [
      97,
      114,
      101
    ],
    "425": [
      44,
      34
    ],
    "426": [
      32,
      117,
      112
    ],
    "427": [
      32,
      116,
      111,
      121,
      115
    ],
    "428": [
      32,
      116,
      104,
      101,
      109
    ],
    "429": [
      32,
      116,
      104,
      97,
      116
    ],
    "430": [
      32,
      116,
      104
    ],
    "431": [
      32,
      115,
      116,
      114,
      101,
      116
    ],
    "432": [
      32,
      115,
      99,
      97,
      114,
      101,
      100
    ],
    "433": [
      32,
      115,
      111
    ],
    "434": [
      32,
      110,
      97,
      109,
      101,
      100
    ],
    "435": [
      32,
      108,
      111,
      111
    ],
    "436": [
      32,
      104,
      97,
      118,
      101
    ],
    "437": [
      32,
      102,
      105,
      110,
      100
    ],
    "438": [
      32,
      99,
      97,
      114,
      115
    ],
    "439": [
      32,
      99,
      111,
      117,
      108,
      100
    ],
    "440": [
      32,
      98,
      111,
      116,
      104
    ],
    "441": [
      32,
      97,
      115,
      107,
      101,
      100
    ],
    "442": [
      32,
      111,
      117
    ],
    "443": [
      32,
      34
    ],
    "444": [
      118,
      101,
      114,
      121
    ],
    "445": [
      117,
      114
    ],
    "446": [
      116,
      97,
      110,
      116
    ],
    "447": [
      116,
      111
    ],
    "448": [
      115,
      116
    ],
    "449": [
      114,
      105,
      101
    ],
    "450": [
      114,
      105,
      101,
      110,
      100
    ],
    "451": [
      114,
      111,
      117
    ],
    "452": [
      112,
      111,
      114
    ],
    "453": [
      112,
      111,
      114,
      116,
      97,
      110,
      116
    ],
    "454": [
      111,
      116,
      104,
      101,
      114
    ],
    "455": [
      111,
      114,
      110,
      105,
      110,
      103
    ],
    "456": [
      111,
      114,
      114,
      121
    ],
    "457": [
      111,
      119
    ],
    "458": [
      111,
      100
    ],
    "459": [
      109,
      105,
      108
    ],
    "460": [
      109,
      105,
      108,
      101,
      100
    ],
    "461": [
      105,
      115,
      116,
      101,
      114
    ],
    "462": [
      105,
      109,
      112,
      111,
      114,
      116,
      97,
      110,
      116
    ],
    "463": [
      105,
      100,
      101,
      100
    ],
    "464": [
      105,
      100,
      101
    ],
    "465": [
      101,
      99,
      105,
      100,
      101,
      100
    ],
    "466": [
      101,
      97,
      114,
      99,
      104
    ],
    "467": [
      101,
      115
    ],
    "468": [
      101,
      110
    ],
    "469": [
      101,
      101
    ],
    "470": [
      99,
      104,
      101
    ],
    "471": [
      97,
      114,
      116
    ],
    "472": [
      97,
      114,
      100
    ],
    "473": [
      97,
      120
    ],
    "474": [
      97,
      118,
      101
    ],
    "475": [
      97,
      99,
      107
    ],
    "476": [
      97,
      99,
      101
    ],
    "477": [
      87,
      101
    ],
    "478": [
      76,
      105,
      108,
      121
    ],
    "479": [
      63,
      34
    ],
    "480": [
      39,
      115
    ],
    "481": [
      32,
      119,
      104,
      97,
      116
    ],
    "482": [
      32,
      115,
      116,
      114,
      101,
      116,
      99,
      104
    ],
    "483": [
      32,
      115,
      116,
      111,
      114,
      101
    ],
    "484": [
      32,
      115,
      104,
      97,
      114,
      101
    ],
    "485": [
      32,
      115,
      97,
      119
    ],
    "486": [
      32,
      115,
      97,
      100
    ],
    "487": [
      32,
      115,
      117,
      110
    ],
    "488": [
      32,
      115,
      111,
      114,
      114,
      121
    ],
    "489": [
      32,
      115,
      109,
      105,
      108,
      101,
      100
    ],
    "490": [
      32,
      115,
      105,
      115,
      116,
      101,
      114
    ],
    "491": [
      32,
      115,
      101,
      97,
      114,
      99,
      104
    ],
    "492": [
      32,
      111,
      117,
      116
    ],
    "493": [
      32,
      109,
      111,
      114,
      110,
      105,
      110,
      103
    ],
    "494": [
      32,
      109,
      111,
      109
    ],
    "495": [
      32,
      109,
      97,
      107,
      101
    ],
    "496": [
      32,
      108,
      111,
      111,
      107,
      101,
      100
    ],
    "497": [
      32,
      108,
      105,
      107,
      101,
      100
    ],
    "498": [
      32,
      105,
      110,
      116,
      111
    ],
    "499": [
      32,
      104,
      97,
      100
    ],
    "500": [
      32,
      102,
      114,
      105,
      101,
      110,
      100
    ],
    "501": [
      32,
      100,
      101,
      99,
      105,
      100,
      101,
      100
    ],
    "502": [
      32,
      99,
      97,
      110
    ],
    "503": [
      32,
      98,
      117
    ],
    "504": [
      32,
      98,
      114
    ],
    "505": [
      32,
      98,
      105,
      103
    ],
    "506": [
      32,
      98,
      97,
      99,
      107
    ],
    "507": [
      32,
      97,
      116
    ],
    "508": [
      32,
      97,
      108,
      108
    ],
    "509": [
      32,
      77,
      111,
      109,
      109,
      121
    ],
    "510": [
      32,
      77,
      97,
      120
    ],
    "511": [
      32,
      118,
      101,
      114,
      121
    ]
  },
  "merges": [
    [
      [
        32
      ],
      [
        116
      ]
    ],
    [
      [
        104
      ],
      [
        101
      ]
    ],
    [
      [
        32
      ],
      [
        97
      ]
    ],
    [
      [
        32
      ],
      [
        115
      ]
    ],
    [
      [
        110
      ],
      [
        100
      ]
    ],
    [
      [
        32,
        116
      ],
      [
        104,
        101
      ]
    ],
    [
      [
        32
      ],
      [
        119
      ]
    ],
    [
      [
        101
      ],
      [
        100
      ]
    ],
    [
      [
        32,
        116
      ],
      [
        111
      ]
    ],
    [
      [
        32,
        97
      ],
      [
        110,
        100
      ]
    ],
    [
      [
        32
      ],
      [
        98
      ]
    ],
    [
      [
        32
      ],
      [
        104
      ]
    ],
    [
      [
        114
      ],
      [
        101
      ]
    ],
    [
      [
        32
      ],
      [
        84
      ]
    ],
    [
      [
        105
      ],
      [
        110
      ]
    ],
    [
      [
        111
      ],
      [
        109
      ]
    ],
    [
      [
        105
      ],
      [
        116
      ]
    ],
    [
      [
        32
      ],
      [
        102
      ]
    ],
    [
      [
        32
      ],
      [
        112
      ]
    ],
    [
      [
        32
      ],
      [
        108
      ]
    ],
    [
      [
        97
      ],
      [
        114
      ]
    ],
    [
      [
        32,
        119
      ],
      [
        97
      ]
    ],
    [
      [
        111
      ],
      [
        117
      ]
    ],
    [
      [
        105
      ],
      [
        100
      ]
    ],
    [
      [
        32
      ],
      [
        100
      ]
    ],
    [
      [
        32
      ],
      [
        99
      ]
    ],
    [
      [
        104,
        101
      ],
      [
        121
      ]
    ],
    [
      [
        111
      ],
      [
        114
      ]
    ],
    [
      [
        105,
        110
      ],
      [
        103
      ]
    ],
    [
      [
        105
      ],
      [
        115
      ]
    ],
    [
      [
        101
      ],
      [
        114
      ]
    ],
    [
      [
        32,
        84
      ],
      [
        104,
        101,
        121
      ]
    ],
    [
      [
        32
      ],
      [
        103
      ]
    ],
    [
      [
        110
      ],
      [
        116
      ]
    ],
    [
      [
        108
      ],
      [
        108
      ]
    ],
    [
      [
        111
      ],
      [
        116
      ]
    ],
    [
      [
        97
      ],
      [
        121
      ]
    ],
    [
      [
        32,
        119,
        97
      ],
      [
        115
      ]
    ],
    [
      [
        32
      ],
      [
        109
      ]
    ],
    [
      [
        105
      ],
      [
        114
      ]
    ],
    [
      [
        32,
        119
      ],
      [
        101
      ]
    ],
    [
      [
        32
      ],
      [
        110
      ]
    ],
    [
      [
        105
      ],
      [
        108
      ]
    ],
    [
      [
        104,
        101
      ],
      [
        114
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        97
      ]
    ],
    [
      [
        97
      ],
      [
        116
      ]
    ],
    [
      [
        32,
        84
      ],
      [
        111,
        109
      ]
    ],
    [
      [
        32
      ],
      [
        111
      ]
    ],
    [
      [
        32,
        104
      ],
      [
        97
      ]
    ],
    [
      [
        107
      ],
      [
        101,
        100
      ]
    ],
    [
      [
        32
      ],
      [
        105,
        110
      ]
    ],
    [
      [
        32
      ],
      [
        83
      ]
    ],
    [
      [
        32
      ],
      [
        76
      ]
    ],
    [
      [
        101
      ],
      [
        116
      ]
    ],
    [
      [
        32
      ],
      [
        101
      ]
    ],
    [
      [
        117
      ],
      [
        99
      ]
    ],
    [
      [
        108
      ],
      [
        111
      ]
    ],
    [
      [
        105
      ],
      [
        109
      ]
    ],
    [
      [
        32,
        119,
        101
      ],
      [
        114,
        101
      ]
    ],
    [
      [
        32,
        112
      ],
      [
        108
      ]
    ],
    [
      [
        32,
        104
      ],
      [
        105,
        115
      ]
    ],
    [
      [
        32,
        83
      ],
      [
        104,
        101
      ]
    ],
    [
      [
        32
      ],
      [
        72
      ]
    ],
    [
      [
        118
      ],
      [
        101
      ]
    ],
    [
      [
        117,
        99
      ],
      [
        121
      ]
    ],
    [
      [
        117
      ],
      [
        116
      ]
    ],
    [
      [
        108
      ],
      [
        101
      ]
    ],
    [
      [
        105,
        116
      ],
      [
        104
      ]
    ],
    [
      [
        105,
        108
      ],
      [
        121
      ]
    ],
    [
      [
        99
      ],
      [
        107
      ]
    ],
    [
      [
        97
      ],
      [
        109
      ]
    ],
    [
      [
        97
      ],
      [
        108,
        108
      ]
    ],
    [
      [
        32,
        119
      ],
      [
        105,
        116,
        104
      ]
    ],
    [
      [
        32,
        112,
        108
      ],
      [
        97,
        121
      ]
    ],
    [
      [
        32,
        102
      ],
      [
        101
      ]
    ],
    [
      [
        32,
        72
      ],
      [
        101
      ]
    ],
    [
      [
        32
      ],
      [
        73
      ]
    ],
    [
      [
        107
      ],
      [
        101
      ]
    ],
    [
      [
        97
      ],
      [
        110
      ]
    ],
    [
      [
        32,
        116,
        104,
        101
      ],
      [
        121
      ]
    ],
    [
      [
        32,
        115,
        97
      ],
      [
        105,
        100
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        116
      ]
    ],
    [
      [
        32,
        112
      ],
      [
        105,
        116
      ]
    ],
    [
      [
        32,
        108
      ],
      [
        111
      ]
    ],
    [
      [
        104
      ],
      [
        97,
        116
      ]
    ],
    [
      [
        99
      ],
      [
        101
      ]
    ],
    [
      [
        32,
        116,
        104,
        101
      ],
      [
        105,
        114
      ]
    ],
    [
      [
        32,
        111
      ],
      [
        102
      ]
    ],
    [
      [
        32,
        110
      ],
      [
        111,
        116
      ]
    ],
    [
      [
        32,
        76
      ],
      [
        117,
        99,
        121
      ]
    ],
    [
      [
        32
      ],
      [
        114
      ]
    ],
    [
      [
        32
      ],
      [
        104,
        101
      ]
    ],
    [
      [
        116
      ],
      [
        108,
        101
      ]
    ],
    [
      [
        112
      ],
      [
        121
      ]
    ],
    [
      [
        108,
        111
      ],
      [
        99,
        107
      ]
    ],
    [
      [
        108,
        111,
        99,
        107
      ],
      [
        115
      ]
    ],
    [
      [
        105,
        116
      ],
      [
        116,
        108,
        101
      ]
    ],
    [
      [
        105,
        114
      ],
      [
        108
      ]
    ],
    [
      [
        99
      ],
      [
        104
      ]
    ],
    [
      [
        97
      ],
      [
        107,
        101
      ]
    ],
    [
      [
        32,
        119,
        97
      ],
      [
        110,
        116
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        104
      ]
    ],
    [
      [
        32,
        108
      ],
      [
        105,
        116,
        116,
        108,
        101
      ]
    ],
    [
      [
        32,
        104,
        97
      ],
      [
        112
      ]
    ],
    [
      [
        32,
        103
      ],
      [
        105,
        114,
        108
      ]
    ],
    [
      [
        32,
        102
      ],
      [
        111,
        114
      ]
    ],
    [
      [
        32,
        98
      ],
      [
        117,
        116
      ]
    ],
    [
      [
        32,
        98
      ],
      [
        108,
        111,
        99,
        107,
        115
      ]
    ],
    [
      [
        32,
        98
      ],
      [
        101
      ]
    ],
    [
      [
        32,
        98
      ],
      [
        97,
        108,
        108
      ]
    ],
    [
      [
        121
      ],
      [
        111,
        117
      ]
    ],
    [
      [
        108
      ],
      [
        116
      ]
    ],
    [
      [
        108
      ],
      [
        100
      ]
    ],
    [
      [
        105
      ],
      [
        110,
        100
      ]
    ],
    [
      [
        103
      ],
      [
        101,
        116
      ]
    ],
    [
      [
        103,
        101,
        116
      ],
      [
        104,
        101,
        114
      ]
    ],
    [
      [
        101
      ],
      [
        97,
        114
      ]
    ],
    [
      [
        32,
        116,
        111
      ],
      [
        121
      ]
    ],
    [
      [
        32,
        116,
        111
      ],
      [
        119
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        99
      ]
    ],
    [
      [
        32,
        104,
        97,
        112
      ],
      [
        112,
        121
      ]
    ],
    [
      [
        32,
        104
      ],
      [
        105,
        109
      ]
    ],
    [
      [
        32,
        103
      ],
      [
        111
      ]
    ],
    [
      [
        32,
        102,
        101
      ],
      [
        108,
        116
      ]
    ],
    [
      [
        32,
        100
      ],
      [
        105,
        100
      ]
    ],
    [
      [
        32,
        100
      ],
      [
        97,
        121
      ]
    ],
    [
      [
        32,
        97
      ],
      [
        110
      ]
    ],
    [
      [
        32
      ],
      [
        121,
        111,
        117
      ]
    ],
    [
      [
        32
      ],
      [
        117
      ]
    ],
    [
      [
        32
      ],
      [
        104,
        101,
        114
      ]
    ],
    [
      [
        32
      ],
      [
        77
      ]
    ],
    [
      [
        117
      ],
      [
        110
      ]
    ],
    [
      [
        116
      ],
      [
        101,
        114
      ]
    ],
    [
      [
        116
      ],
      [
        97
      ]
    ],
    [
      [
        115
      ],
      [
        101
      ]
    ],
    [
      [
        114
      ],
      [
        121
      ]
    ],
    [
      [
        114
      ],
      [
        105
      ]
    ],
    [
      [
        111,
        117
      ],
      [
        108,
        100
      ]
    ],
    [
      [
        111,
        109
      ],
      [
        109
      ]
    ],
    [
      [
        111,
        109,
        109
      ],
      [
        121
      ]
    ],
    [
      [
        111
      ],
      [
        114,
        101
      ]
    ],
    [
      [
        111
      ],
      [
        110
      ]
    ],
    [
      [
        110
      ],
      [
        101
      ]
    ],
    [
      [
        97
      ],
      [
        100
      ]
    ],
    [
      [
        84
      ],
      [
        111,
        109
      ]
    ],
    [
      [
        32,
        119,
        101
      ],
      [
        110,
        116
      ]
    ],
    [
      [
        32,
        119,
        97,
        110,
        116
      ],
      [
        101,
        100
      ]
    ],
    [
      [
        32,
        116,
        111,
        119
      ],
      [
        101,
        114
      ]
    ],
    [
      [
        32,
        116,
        111
      ],
      [
        111
      ]
    ],
    [
      [
        32,
        116,
        111
      ],
      [
        103,
        101,
        116,
        104,
        101,
        114
      ]
    ],
    [
      [
        32,
        115,
        99
      ],
      [
        97,
        114
      ]
    ],
    [
      [
        32,
        108
      ],
      [
        105
      ]
    ],
    [
      [
        32,
        99
      ],
      [
        97,
        114
      ]
    ],
    [
      [
        32,
        98
      ],
      [
        111,
        116
      ]
    ],
    [
      [
        32,
        97
      ],
      [
        114,
        101
      ]
    ],
    [
      [
        32,
        76
      ],
      [
        105,
        108,
        121
      ]
    ],
    [
      [
        32,
        73
      ],
      [
        116
      ]
    ],
    [
      [
        32
      ],
      [
        107
      ]
    ],
    [
      [
        118
      ],
      [
        101,
        114
      ]
    ],
    [
      [
        115
      ],
      [
        107,
        101,
        100
      ]
    ],
    [
      [
        114,
        101
      ],
      [
        116
      ]
    ],
    [
      [
        111,
        114
      ],
      [
        110
      ]
    ],
    [
      [
        110
      ],
      [
        99,
        101
      ]
    ],
    [
      [
        105
      ],
      [
        103
      ]
    ],
    [
      [
        101
      ],
      [
        99
      ]
    ],
    [
      [
        97,
        109
      ],
      [
        101,
        100
      ]
    ],
    [
      [
        97
      ],
      [
        115
      ]
    ],
    [
      [
        97
      ],
      [
        114,
        101
      ]
    ],
    [
      [
        44
      ],
      [
        34
      ]
    ],
    [
      [
        32,
        117
      ],
      [
        112
      ]
    ],
    [
      [
        32,
        116,
        111,
        121
      ],
      [
        115
      ]
    ],
    [
      [
        32,
        116,
        104,
        101
      ],
      [
        109
      ]
    ],
    [
      [
        32,
        116
      ],
      [
        104,
        97,
        116
      ]
    ],
    [
      [
        32,
        116
      ],
      [
        104
      ]
    ],
    [
      [
        32,
        115,
        116
      ],
      [
        114,
        101,
        116
      ]
    ],
    [
      [
        32,
        115,
        99,
        97,
        114
      ],
      [
        101,
        100
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        111
      ]
    ],
    [
      [
        32,
        110
      ],
      [
        97,
        109,
        101,
        100
      ]
    ],
    [
      [
        32,
        108,
        111
      ],
      [
        111
      ]
    ],
    [
      [
        32,
        104,
        97
      ],
      [
        118,
        101
      ]
    ],
    [
      [
        32,
        102
      ],
      [
        105,
        110,
        100
      ]
    ],
    [
      [
        32,
        99,
        97,
        114
      ],
      [
        115
      ]
    ],
    [
      [
        32,
        99
      ],
      [
        111,
        117,
        108,
        100
      ]
    ],
    [
      [
        32,
        98,
        111,
        116
      ],
      [
        104
      ]
    ],
    [
      [
        32,
        97
      ],
      [
        115,
        107,
        101,
        100
      ]
    ],
    [
      [
        32
      ],
      [
        111,
        117
      ]
    ],
    [
      [
        32
      ],
      [
        34
      ]
    ],
    [
      [
        118,
        101,
        114
      ],
      [
        121
      ]
    ],
    [
      [
        117
      ],
      [
        114
      ]
    ],
    [
      [
        116,
        97
      ],
      [
        110,
        116
      ]
    ],
    [
      [
        116
      ],
      [
        111
      ]
    ],
    [
      [
        115
      ],
      [
        116
      ]
    ],
    [
      [
        114,
        105
      ],
      [
        101
      ]
    ],
    [
      [
        114,
        105,
        101
      ],
      [
        110,
        100
      ]
    ],
    [
      [
        114
      ],
      [
        111,
        117
      ]
    ],
    [
      [
        112
      ],
      [
        111,
        114
      ]
    ],
    [
      [
        112,
        111,
        114
      ],
      [
        116,
        97,
        110,
        116
      ]
    ],
    [
      [
        111,
        116
      ],
      [
        104,
        101,
        114
      ]
    ],
    [
      [
        111,
        114,
        110
      ],
      [
        105,
        110,
        103
      ]
    ],
    [
      [
        111,
        114
      ],
      [
        114,
        121
      ]
    ],
    [
      [
        111
      ],
      [
        119
      ]
    ],
    [
      [
        111
      ],
      [
        100
      ]
    ],
    [
      [
        109
      ],
      [
        105,
        108
      ]
    ],
    [
      [
        109,
        105,
        108
      ],
      [
        101,
        100
      ]
    ],
    [
      [
        105,
        115
      ],
      [
        116,
        101,
        114
      ]
    ],
    [
      [
        105,
        109
      ],
      [
        112,
        111,
        114,
        116,
        97,
        110,
        116
      ]
    ],
    [
      [
        105,
        100
      ],
      [
        101,
        100
      ]
    ],
    [
      [
        105,
        100
      ],
      [
        101
      ]
    ],
    [
      [
        101,
        99
      ],
      [
        105,
        100,
        101,
        100
      ]
    ],
    [
      [
        101,
        97,
        114
      ],
      [
        99,
        104
      ]
    ],
    [
      [
        101
      ],
      [
        115
      ]
    ],
    [
      [
        101
      ],
      [
        110
      ]
    ],
    [
      [
        101
      ],
      [
        101
      ]
    ],
    [
      [
        99
      ],
      [
        104,
        101
      ]
    ],
    [
      [
        97,
        114
      ],
      [
        116
      ]
    ],
    [
      [
        97,
        114
      ],
      [
        100
      ]
    ],
    [
      [
        97
      ],
      [
        120
      ]
    ],
    [
      [
        97
      ],
      [
        118,
        101
      ]
    ],
    [
      [
        97
      ],
      [
        99,
        107
      ]
    ],
    [
      [
        97
      ],
      [
        99,
        101
      ]
    ],
    [
      [
        87
      ],
      [
        101
      ]
    ],
    [
      [
        76
      ],
      [
        105,
        108,
        121
      ]
    ],
    [
      [
        63
      ],
      [
        34
      ]
    ],
    [
      [
        39
      ],
      [
        115
      ]
    ],
    [
      [
        32,
        119
      ],
      [
        104,
        97,
        116
      ]
    ],
    [
      [
        32,
        115,
        116,
        114,
        101,
        116
      ],
      [
        99,
        104
      ]
    ],
    [
      [
        32,
        115,
        116
      ],
      [
        111,
        114,
        101
      ]
    ],
    [
      [
        32,
        115,
        104
      ],
      [
        97,
        114,
        101
      ]
    ],
    [
      [
        32,
        115,
        97
      ],
      [
        119
      ]
    ],
    [
      [
        32,
        115,
        97
      ],
      [
        100
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        117,
        110
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        111,
        114,
        114,
        121
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        109,
        105,
        108,
        101,
        100
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        105,
        115,
        116,
        101,
        114
      ]
    ],
    [
      [
        32,
        115
      ],
      [
        101,
        97,
        114,
        99,
        104
      ]
    ],
    [
      [
        32,
        111,
        117
      ],
      [
        116
      ]
    ],
    [
      [
        32,
        109
      ],
      [
        111,
        114,
        110,
        105,
        110,
        103
      ]
    ],
    [
      [
        32,
        109
      ],
      [
        111,
        109
      ]
    ],
    [
      [
        32,
        109
      ],
      [
        97,
        107,
        101
      ]
    ],
    [
      [
        32,
        108,
        111,
        111
      ],
      [
        107,
        101,
        100
      ]
    ],
    [
      [
        32,
        108,
        105
      ],
      [
        107,
        101,
        100
      ]
    ],
    [
      [
        32,
        105,
        110
      ],
      [
        116,
        111
      ]
    ],
    [
      [
        32,
        104,
        97
      ],
      [
        100
      ]
    ],
    [
      [
        32,
        102
      ],
      [
        114,
        105,
        101,
        110,
        100
      ]
    ],
    [
      [
        32,
        100
      ],
      [
        101,
        99,
        105,
        100,
        101,
        100
      ]
    ],
    [
      [
        32,
        99
      ],
      [
        97,
        110
      ]
    ],
    [
      [
        32,
        98
      ],
      [
        117
      ]
    ],
    [
      [
        32,
        98
      ],
      [
        114
      ]
    ],
    [
      [
        32,
        98
      ],
      [
        105,
        103
      ]
    ],
    [
      [
        32,
        98
      ],
      [
        97,
        99,
        107
      ]
    ],
    [
      [
        32,
        97
      ],
      [
        116
      ]
    ],
    [
      [
        32,
        97
      ],
      [
        108,
        108
      ]
    ],
    [
      [
        32,
        77
      ],
      [
        111,
        109,
        109,
        121
      ]
    ],
    [
      [
        32,
        77
      ],
      [
        97,
        120
      ]
    ],
    [
      [
        32
      ],
      [
        118,
        101,
        114,
        121
      ]
    ]
  ]
}


==> anc/hidden-automata-rl/blocksmith-lm/tests/testdata/corpus/ascii.txt <==
Hello, world!
The quick brown fox jumps over the lazy dog.


==> anc/hidden-automata-rl/blocksmith-lm/tests/testdata/corpus/microstories.txt <==
Once upon a time, in a warm and sunny place, there was a big pit. A little boy named Tom liked to play near the pit. One day, Tom lost his red ball. He was very sad.
Tom asked his friend, Sam, to help him search for the ball. They looked high and low, but they could not find the ball. Tom said, "I think my ball fell into the pit."
Sam and Tom went close to the pit. They were scared, but they wanted to find the red ball. They looked into the pit, but it was too dark to see. Tom said, "We must go in and search for my ball."
They went into the pit to search. It was dark and scary. They could not find the ball. They tried to get out, but the pit was too deep. Tom and Sam were stuck in the pit. They called for help, but no one could hear them. They were sad and scared, and they never got out of the pit.<|endoftext|>
Tom and Lily were playing with their toys in the living room. They liked to build towers and bridges with their blocks and cars. Tom was very proud of his tall tower. He wanted to make it even taller, so he reached for more blocks.
"Tom, can I have some blocks too?" Lily asked. She wanted to make a bridge for her cars.
"No, these are mine. Go find your own," Tom said. He did not want to share with his sister. He pulled the blocks closer to him.
Lily felt sad and angry. She did not think Tom was being nice. She looked at his tower and had an idea. She decided to pull one of the blocks at the bottom of the tower.
Suddenly, the tower fell down with a loud crash. All the blocks and cars scattered on the floor. Tom and Lily were shocked. They felt the floor shake and heard a rumble. It was an earthquake!
"Mommy! Daddy!" they cried. They were scared and ran to their parents, who were in the kitchen.
"Are you okay, kids?" Mommy asked. She hugged them and checked if they were hurt.
"We're okay, Mommy. But our toys are broken," Lily said.
"I'm sorry, Lily. But toys are not important. You are important. We are safe and together. That's what matters," Mommy said.
Tom felt sorry for what he did. He realized he was selfish and mean to his sister. He saw how scared she was during the earthquake. He wanted to make her happy.
"Lily, I'm sorry I did not share with you. You can have all the blocks you want. I love you, sister," Tom said.
Lily smiled and hugged him. She forgave him and thanked him. She loved him too.
They went back to the living room and cleaned up their toys. They decided to build something together. They made a big house with a garden and a fence. They put their cars and dolls inside. They were happy and proud of their work.
Mommy and Daddy came to see their house. They praised them and gave them a treat. It was a lemon cake. It was sour, but they liked it. They learned that sharing is caring, and that family is sweet.<|endoftext|>
Once upon a time there was a little girl named Lucy. She loved to go to the store to buy sweets with her mom and dad. On this special day, Lucy entered the store with her mom and dad, feeling so excited.
As they were looking around, Lucy noticed a little girl playing with a toy in the corner of the store. She gasped in excitement and ran towards her. Lucy asked if she could play too but the little girl said no. She was rather grumpy and was not in the mood to play.
Lucy's mom saw what was going on and told Lucy, "Let's try to be peaceful and kind to her. Have patience and understanding. Together, you can both be happy!"
So, Lucy smiled at the girl and said, "Can we play together?" The little girl softened and smiled back. She agreed to share the toy and even let Lucy have a turn first.
Lucy and the little girl played together happily. In the end, they both learnt an important lesson: be peaceful, kind, and understanding when faced with a conflict. And that is why Lucy and the little girl became great friends.<|endoftext|>
One morning, a cat named Tom woke up. He felt happy because the sun was shining. Tom wanted to start his day, so he did a big stretch. He stretched his legs, his back, and his tail. It felt easy and good.
Tom went outside to play. He saw his friend, a dog named Max. Max was also stretching in the morning sun. They both felt very happy. They decided to play together and have fun all day.
At the end of the day, Tom and Max were tired. They had played all day and had lots of fun. They said goodbye to each other and went to their homes. Before going to sleep, they both did another easy stretch. Tom knew that tomorrow would be another happy morning.
<|endoftext|>


==> anc/hidden-automata-rl/blocksmith-lm/tests/testdata/corpus/special_tokens.txt <==
hello<|endoftext|>
line two<|endoftext|>line three


==> anc/hidden-automata-rl/blocksmith-lm/tests/testdata/corpus/unicode.txt <==
café naïve 日本語 emoji 🦊
Zürichstraße — «quotes»


==> anc/hidden-automata-rl/environment.yml <==
name: artifact
channels: [conda-forge]
dependencies:
  - python=3.12
  - pip
  - pip:
      - -r requirements.txt


==> anc/hidden-automata-rl/hidden-automata-rl/LICENSE <==
MIT License

Copyright (c) 2026 The Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/hidden-automata-rl/hidden-automata-rl/README.md <==
# When Does Reward Teach State?

Code and results for *When Does Reward Teach State? A Hidden-Automaton
Instrument and a Group-Language Warning Signal*. The paper and its supplementary appendix accompany this artifact.

Each environment is a deterministic finite automaton the agent only partially
controls, so the latent state is exactly computable at every step and a linear
probe can measure what the policy encodes independent of reward.

## Setup

```sh
uv sync
uv run python -m hidden_automata_rl.train --help
```

Requires Python 3.12 or 3.13. The DFA environments generate episodes on the fly, so
there is no separate data-build step, and the whole core testbed runs on CPU;
the drivers parallelize one single-threaded worker per cell, throttled by
`MAXJOBS`. The shell scripts call `.venv/bin/python` directly, so run them
after `uv sync`.

The policy and transformer backbones come from
[blocksmith-lm](https://github.com/anonymous/blocksmith-lm), pinned in
`pyproject.toml` at `v0.1.0-har-ready` and resolved over git; the anonymized
review artifact built by `build_artifact.py` vendors a copy instead and needs
no repository access. The env, oracle, and probe paths do not hard-import it,
so those run without the backbone installed.

## Reproducing the paper

Unlike the sibling paper repos, `runs/` here is entirely git-ignored, so
reproduction starts at the training drivers rather than from tracked results
JSON. `reproduce.sh` is the single command: it runs every stage below in
order and finishes with `rebuild_all.sh`. Each driver trains and then
probes, is resumable, and writes a `runs/` tree; the `analyze_*.py` scripts
take no arguments and read whatever trees are present. Stages, in order:

| Stage | Driver(s) | What it does | Cost |
|---|---|---|---|
| `pilot` | `run_pilot.sh` | smoke test: 3 tasks × 2 models, seed 1337 | minutes |
| `diagnostics` | `run_workflow{,_lr,_reconcile}.sh`, `run_mined.sh`, `run_block_{c,e,f}.sh` | the four-arm instrument (`none`/`priv`/`lfb0`/`lfb1`) behind the perception-vs-planning result | CPU-hours |
| `randval` | `run_randval{,_seeds,_extend,_extend_seeds}.sh` | held-out structural predictor over the committed 153-DFA suite (`randdfa/suite.json`, generated once by `extend_suite.py`), 5 seeds each (Table 4, App. C) | CPU-hours |
| `arch` | `run_validation_arch.sh` | LSTM replication plus supervised-capacity controls | CPU-hours |
| `ladder` | `run_block_c.sh`, `run_followups.sh`, `run_shaping.sh`, `run_a2c_long.sh` | optimizer × credit 2×2, the shaping rung, and A2C at 5× budget (Table 2 and Figure 4, §5.2; `analyze_a2c_long.py` prints the 5× numbers) | CPU-hours |
| `modk` | `run_block_f{,_ext}.sh` | mod_k counter scaling, k ∈ {2,3,5,7,9,11} (Table 3) | CPU-hours |
| `beta` | `run_aux_{experiment,multiseed}.sh`, `run_block_68.sh`, `run_finalitems.sh`, `run_b68_obs_only.sh`, `run_validation.sh` | observation-informativeness β sweep, the mod_5 causal panel, and the β=0.1 observation-only control (§5.3, Table 7 / supplement Table S2) | CPU-hours |
| `capacity` | `run_capacity.sh` | per-architecture supervised capacity bound (§4) -> `runs/_capacity/` | minutes |
| `interventional` | `run_interventional.sh`, `run_interventional_e101.py` | causal-use probe: edit the state direction, test the action (§4, §6); the second script covers all five ends_with_101 seeds -> `runs/_interventional{,_e101}.json` | minutes |
| `probe-ext` | `run_probe_ext.sh` | nonlinear + off-policy probes and visitation over trained checkpoints (Table 5, App. C) -> `probe_ext.json` per run | minutes |
| `predictor` | `hidden_automata_rl.predictor_eval` | training-free structural-predictor evaluation (seeded, deterministic) | seconds |
| `figures` | `analyze_*.py`, `fig_behavioral_vs_probe.py`, `fig_credit_decay.py`, `fig_a2c_budget.py`, `fig_heldout_strata.py`, `fig_shortcut_arc.py` | summaries from the `runs/` trees and the coordinate blocks pasted into the paper's pgfplots figures (Figures 4, 7, 8 and the shortcut-arc figure of Appendix D) | seconds |
| `tables` | `gen_{task,probe_ext,llmcap,shortcut_probe,panel}_table.py`, `analyze_probe_threshold.py` | print the LaTeX bodies of Table 5 and the appendix tables to paste into the `.tex`; not run by `rebuild_all.sh` (the threshold script also is, for its JSON) | seconds |
| `paper` | `build_paper.sh` | compile the AAMAS submission and the arXiv preprint | TeX |

```sh
bash scripts/run_pilot.sh   # smoke test -> runs/rl (minutes)
./reproduce.sh              # every stage in order, then all derived outputs (CPU-days)
./rebuild_all.sh            # derived outputs only, from the runs/ trees present
```

`rebuild_all.sh` is the command to run after any change to code, results, or
paper text. It refreshes every derived output in dependency order but does
*not* rerun the training drivers. In the review artifact, which strips the
LaTeX sources, it stops after the summaries and figure.

Four notes for full reruns: training and rollout streams vary with the
installed library versions, so a rerun reproduces the paper's conclusions
rather than bit-matching any single number; `reproduce.sh` uses the fixed
153-automaton suite in `randdfa/suite.json` rather than drawing a new one
(a redraw would be a different set of automata); it does not download the
seven public process-event logs (fetch those from 4TU.ResearchData first;
see Data provenance below); and it does not run the LLM appendix, which is a
feasibility check and not part of the main claims. `reproduce.sh` also runs
`run_parity_deepdive.sh` and `run_plateau.sh`, exploratory runs that no paper
number reads. The few `scripts/run_*.sh` outside `reproduce.sh` are one-off helpers,
and Figure 1 is a hand-composed schematic re-plotting values from the
`ladder`, `modk`, and `beta` stages, so it has no generator script. Tables 2,
3, 4, and 6 and the in-text statistics (Spearman, Wilson, Fisher, medians) are
tallied by hand from the `runs/_*_summary.json` files and the per-run
`final.json`s that `analyze_*.py` write.

## Layout

- `hidden_automata_rl/` — the DFA catalog and partial-control environment
  (`dsa.py`), RL training CLI (`train.py`), latent-state probe
  (`probe_batched.py`), causal-use probe (`interventional.py`),
  supervised-capacity control (`supervised.py`), optimal-return oracle
  (`oracle.py`), and the 153-DFA held-out suite (`randdfa/suite.json`)
- `hidden_automata_rl/llm/` — LLM-agent track (the paper's LLM-instrument appendix): the whole
  instrument ported to a natural-language DFA environment. Needs a GPU and
  `transformers` + `peft`, which are not project dependencies; install them
  separately. `scripts/run_llm_supcap.sh` regenerates the supervised-capacity
  grid (resumable, one cell per output JSON), and
  `scripts/gen_llmcap_table.py` emits the paper table from it (the
  `runs/llm/supcap_*` files are an earlier pass superseded by `supcap2_*`).
  `scripts/run_llm_probes.sh` reproduces the frozen-model probes and the
  post-PPO cell; `scripts/run_llm_shortcut.sh` runs the shortcut-regime
  experiment (ceiling ladder, six PPO seeds, adapter probes) and
  `scripts/gen_shortcut_probe_table.py` emits its table. The ceiling ladder
  alone is `scripts/shortcut_ceiling.py`, exact and CPU-only. The tracked
  `runs/llm/*` outputs were produced on a separate GPU machine with these
  same commands. `python -m hidden_automata_rl.llm.probe --selftest` is
  numpy-only and runs anywhere.
- `scripts/` — one driver per stage, `analyze_*.py` summary and figure
  generation, and `gen_*_table.py` table bodies; `analysis/` — findings notes recording the reference results
- `runs/` — training outputs, checkpoints, and metrics (git-ignored,
  regenerable)
- `paper_abstract.tex`, `paper_body.tex`, `paper_statements.tex`,
  `paper_ai_statement.tex`, `paper_references.tex`, `paper_appendix.tex` — the
  canonical shared paper content (the AI use disclosure is one text, included
  by both the arXiv preprint and the AAMAS supplement; the reference list is
  generated from the verified records in `paper_references.bib` by
  `scripts/gen_references.py`, so no build runs BibTeX); `aamas_source/` holds the anonymous AAMAS wrapper plus its standalone
  supplementary-appendix document; `paper_source/` holds the single-column
  arXiv wrapper, styles, figures, and the committed preprint PDF. `arxiv/` is a disposable
  staging dir rebuilt by `make_arxiv_tarball.sh` — never edit it.
- `build_artifact.py` — builds the anonymized, self-contained review artifact
  and verifies it leaks nothing

## Data provenance

The `mined_div7` / `mined_ean` automata are RPNI-mined from authored
generators (no external data) and their JSONs are committed under
`hidden_automata_rl/mined/`, so those tasks run out of the box; re-mine with
`uv run python -m hidden_automata_rl.mining`.

The seven real process event logs (§5.7) are **not redistributed** here under
4TU.ResearchData terms. Download the XES logs from 4TU and unpack them into
`hidden_automata_rl/` under the folder names hardcoded in `process_log.py` /
`sepsis.py` / `bpic19.py`: BPI Challenge 2012
(doi:10.4121/uuid:3926db30-f712-4394-aebc-75976070e91f), BPI Challenge 2015
Municipality 1 (doi:10.4121/uuid:a0addfda-2044-4541-a450-fdcc9fe16d17), BPI
Challenge 2017 (doi:10.4121/uuid:5f3067df-f10b-45da-b98b-86ae4c7a310b), BPI
Challenge 2019 (doi:10.4121/uuid:d06aff4b-79f0-45e6-8ec8-e19730c248f1),
Hospital Billing (doi:10.4121/uuid:76c46b83-c930-4798-a1c9-4be94dfeb741), Road
Traffic Fine Management (doi:10.4121/uuid:270fd440-1057-4fb9-89a9-b699b47990f5),
and Sepsis Cases (doi:10.4121/uuid:915d2bfb-7e84-49ad-a286-dc35f063a460).
With the logs in place, `uv run python -m hidden_automata_rl.process_log`,
`uv run python -m hidden_automata_rl.sepsis`, and
`uv run python -m hidden_automata_rl.bpic19` mine the seven workflow DFAs
reported in §5.7.

## License

The software in this repository is licensed under the MIT License; see
[LICENSE](LICENSE) for the complete terms. The MIT grant covers the code
only. The accompanying research article, including its text and figures, is
not covered by it and is licensed separately, under whatever terms the venue
or preprint server that distributes the article applies.


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/__init__.py <==
"""Partial-control DFA environments and policy baselines."""

from hidden_automata_rl.dsa import DFA, DFA_CATALOG, PartialControlDFAEnv

__all__ = ["DFA", "DFA_CATALOG", "PartialControlDFAEnv"]

# Policy baselines depend on the (optional) blocksmith_lm package; the env/oracle/LLM-probe
# paths do not. Export WindowMLPPolicy where available without making it a hard import.
try:  # pragma: no cover
    from hidden_automata_rl.window_mlp import WindowMLPPolicy
    __all__.append("WindowMLPPolicy")
except ModuleNotFoundError:
    pass


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/batched_rollout.py <==
"""Vectorized (batched) PPO rollout for the partial-control DFA setting.

The batch-1 sequential rollout in `ppo.py` is latency-bound: each step is one tiny
forward pass. Here we step **N episodes of equal length in lockstep**, so a single
forward (batch N) advances all of them. Because the episodes share a length, every
episode has the same prefix length t at step t — so the per-step observation tensor
is dense [N, t] with no intra-batch padding. This is the speedup that unblocks
transformer PPO and the DFA-size scaling study.

Equal-length batching changes the per-update length distribution (one length per
batch instead of per-episode); over many updates the sampled lengths still cover the
training range. Emits the same `PPORecord`s as `ppo.py`, so `ppo_update` is unchanged.
"""

from __future__ import annotations

import torch
import torch.nn as nn
from torch.distributions import Categorical

from hidden_automata_rl.dsa import DFA
from hidden_automata_rl.ppo import PPORecord
from hidden_automata_rl.window_mlp import SYMBOL_PAD


@torch.no_grad()
def collect_batch_ppo(
    dfa: DFA,
    policy: nn.Module,
    *,
    n_envs: int,
    length: int,
    control_prob: float,
    device: torch.device,
    gamma: float,
    gae_lambda: float,
    generator: torch.Generator | None = None,
    obs_info: float = 0.0,
    emission_vocab: int = 0,
    shaping: bool = False,
) -> tuple[list[PPORecord], list[float], list[bool]]:
    """Roll out `n_envs` length-`length` episodes in lockstep; return controllable-step
    records plus per-episode return/success.

    `shaping=True` adds potential-based reward shaping F_t = γΦ(q_{t+1}) − Φ(q_t) with
    Φ = the exact oracle value (a privileged, policy-invariant densification of the
    sparse terminal reward) — the §5.2 exploration-vs-representation control.
    """
    alphabet = dfa.alphabet
    n_sym = len(alphabet)
    Vtab = None
    if shaping:
        from hidden_automata_rl.oracle import build_value_fn
        Vf = build_value_fn(dfa, control_prob)
        Vtab = torch.tensor([[Vf(q, r) for r in range(length + 1)] for q in dfa.states],
                            dtype=torch.float32)  # [nStates, length+1]
    state_idx = {q: i for i, q in enumerate(dfa.states)}
    # Transition table as a tensor: trans[state_i, sym_i] -> next_state_i.
    trans = torch.zeros((len(dfa.states), n_sym), dtype=torch.long)
    for q, i in state_idx.items():
        for a, sym in enumerate(alphabet):
            trans[i, a] = state_idx[dfa.step(q, sym)]
    accept = torch.zeros(len(dfa.states), dtype=torch.bool)
    for q in dfa.accept_states:
        accept[state_idx[q]] = True

    def rand(*shape):
        return torch.rand(*shape, generator=generator, device="cpu")

    states = torch.full((n_envs,), state_idx[dfa.start_state], dtype=torch.long)
    sym_cols: list[torch.Tensor] = []   # emitted symbol ids per step, each [N] (1..n_sym)
    ctrl_cols: list[torch.Tensor] = []  # control flag per step, each [N] (0/1)
    em_cols: list[torch.Tensor] = []    # observed emission ids per step, each [N] (1..emission_vocab)
    use_emit = emission_vocab > 0

    values = torch.zeros((n_envs, length))
    rewards = torch.zeros((n_envs, length))
    step_records: list[tuple[int, int, PPORecord]] = []  # (env, t, partial record)

    for t in range(length):
        controllable = (rand(n_envs) < control_prob)

        # Build the dense [N, cur_len] observation (prefix so far).
        if t == 0:
            cur_len = 1
            sym_t = torch.full((n_envs, 1), SYMBOL_PAD, dtype=torch.long)
            ctrl_t = torch.zeros((n_envs, 1), dtype=torch.long)
            em_t = torch.zeros((n_envs, 1), dtype=torch.long) if use_emit else None
        else:
            cur_len = t
            sym_t = torch.stack(sym_cols, dim=1)
            ctrl_t = torch.stack(ctrl_cols, dim=1)
            em_t = torch.stack(em_cols, dim=1) if use_emit else None
        lengths = torch.full((n_envs,), cur_len, dtype=torch.long, device=device)
        time_remaining = torch.full((n_envs,), (length - t) / length, dtype=torch.float32, device=device)
        position_fraction = torch.full((n_envs,), t / length, dtype=torch.float32, device=device)

        if use_emit:
            logits, value = policy(sym_t.to(device), ctrl_t.to(device), lengths,
                                   time_remaining, position_fraction, em_t.to(device))
        else:
            logits, value = policy(sym_t.to(device), ctrl_t.to(device), lengths,
                                   time_remaining, position_fraction)
        values[:, t] = value.detach().cpu()

        dist = Categorical(logits=logits)
        sampled = dist.sample()
        logp = dist.log_prob(sampled)
        rand_sym = torch.randint(0, n_sym, (n_envs,), generator=generator)
        action = torch.where(controllable.to(device), sampled, rand_sym.to(device)).cpu()

        # Record controllable steps (state BEFORE the transition).
        this_step: list[tuple[int, PPORecord]] = []
        for i in torch.nonzero(controllable, as_tuple=False).flatten().tolist():
            rec = PPORecord(
                symbol_ids=sym_t[i].clone(),
                control_flags=ctrl_t[i].clone(),
                time_remaining=torch.tensor((length - t) / length, dtype=torch.float32),
                position_fraction=torch.tensor(t / length, dtype=torch.float32),
                action=int(action[i].item()),
                old_log_prob=float(logp[i].item()),
                advantage=0.0,
                return_target=0.0,
                state_label=int(states[i].item()),
                next_symbol_label=int(action[i].item()),
                emission_ids=(em_t[i].clone() if use_emit else None),
            )
            step_records.append((i, t, rec))
            this_step.append((i, rec))

        # Advance the DFA; append emitted symbol/control (and emission) columns.
        old_states = states
        states = trans[states, action]
        if Vtab is not None:
            # potential-based shaping: F_t = γ Φ(q_{t+1}, r-1) − Φ(q_t, r)
            rewards[:, t] += gamma * Vtab[states, length - t - 1] - Vtab[old_states, length - t]
        sym_cols.append(action + 1)              # symbol id = action index + 1
        ctrl_cols.append(controllable.long())
        if use_emit:
            # Emission of the new state: color(state) with prob obs_info, else random.
            use_color = (rand(n_envs) < obs_info)
            color_em = states + 1                # 1-to-1 coloring: emission id = state idx + 1
            rand_em = torch.randint(1, emission_vocab + 1, (n_envs,), generator=generator)
            e_t = torch.where(use_color, color_em, rand_em)
            em_cols.append(e_t)
            for i, rec in this_step:
                rec.next_emission_label = int(e_t[i].item())

    # Terminal reward at the last step. Add (not overwrite) so a shaping term
    # written to the final step above is preserved -- overwriting would silently
    # drop the last potential difference F_{length-1} and break the telescoping.
    final_reward = accept[states].float()
    rewards[:, length - 1] += final_reward

    # GAE per env (vectorized over envs), value after terminal = 0.
    adv = torch.zeros((n_envs, length))
    last = torch.zeros(n_envs)
    for t in reversed(range(length)):
        next_v = values[:, t + 1] if t + 1 < length else torch.zeros(n_envs)
        nonterminal = 1.0 if t + 1 < length else 0.0
        delta = rewards[:, t] + gamma * next_v * nonterminal - values[:, t]
        last = delta + gamma * gae_lambda * nonterminal * last
        adv[:, t] = last

    records: list[PPORecord] = []
    for i, t, rec in step_records:
        rec.advantage = float(adv[i, t].item())
        rec.return_target = float(adv[i, t].item() + values[i, t].item())
        records.append(rec)

    returns = final_reward.tolist()
    successes = [r > 0.0 for r in returns]
    return records, returns, successes


@torch.inference_mode()
def evaluate_policy_batched(
    dfa: DFA,
    policy: nn.Module,
    *,
    lengths: list[int],
    episodes_per_length: int,
    control_prob: float,
    device: torch.device,
    seed: int,
    obs_info: float = 0.0,
    emission_vocab: int = 0,
) -> dict[int, float]:
    """Lockstep greedy-ish evaluation: success rate per length, all episodes of a
    length stepped together. Much faster than per-episode eval for long sequences."""
    policy.eval()
    n_sym = len(dfa.alphabet)
    state_idx = {q: i for i, q in enumerate(dfa.states)}
    trans = torch.zeros((len(dfa.states), n_sym), dtype=torch.long)
    for q, i in state_idx.items():
        for a, sym in enumerate(dfa.alphabet):
            trans[i, a] = state_idx[dfa.step(q, sym)]
    accept = torch.zeros(len(dfa.states), dtype=torch.bool)
    for q in dfa.accept_states:
        accept[state_idx[q]] = True

    use_emit = emission_vocab > 0
    gen = torch.Generator().manual_seed(seed)
    results: dict[int, float] = {}
    for length in lengths:
        n = episodes_per_length
        states = torch.full((n,), state_idx[dfa.start_state], dtype=torch.long)
        sym_cols: list[torch.Tensor] = []
        ctrl_cols: list[torch.Tensor] = []
        em_cols: list[torch.Tensor] = []
        for t in range(length):
            controllable = (torch.rand(n, generator=gen) < control_prob)
            if t == 0:
                sym_t = torch.full((n, 1), SYMBOL_PAD, dtype=torch.long)
                ctrl_t = torch.zeros((n, 1), dtype=torch.long)
                em_t = torch.zeros((n, 1), dtype=torch.long) if use_emit else None
                cur_len = 1
            else:
                sym_t = torch.stack(sym_cols, dim=1)
                ctrl_t = torch.stack(ctrl_cols, dim=1)
                em_t = torch.stack(em_cols, dim=1) if use_emit else None
                cur_len = t
            lengths_t = torch.full((n,), cur_len, dtype=torch.long, device=device)
            tr = torch.full((n,), (length - t) / length, dtype=torch.float32, device=device)
            pf = torch.full((n,), t / length, dtype=torch.float32, device=device)
            if use_emit:
                logits, _ = policy(sym_t.to(device), ctrl_t.to(device), lengths_t, tr, pf, em_t.to(device))
            else:
                logits, _ = policy(sym_t.to(device), ctrl_t.to(device), lengths_t, tr, pf)
            sampled = Categorical(logits=logits).sample().cpu()
            rand_sym = torch.randint(0, n_sym, (n,), generator=gen)
            action = torch.where(controllable, sampled, rand_sym)
            states = trans[states, action]
            sym_cols.append(action + 1)
            ctrl_cols.append(controllable.long())
            if use_emit:
                use_color = (torch.rand(n, generator=gen) < obs_info)
                e_t = torch.where(use_color, states + 1,
                                  torch.randint(1, emission_vocab + 1, (n,), generator=gen))
                em_cols.append(e_t)
        results[length] = float(accept[states].float().mean().item())
    policy.train()
    return results


@torch.inference_mode()
def collect_probe_features_batched(
    dfa: DFA,
    policy: nn.Module,
    *,
    lengths: list[int],
    episodes_per_length: int,
    control_prob: float,
    device: torch.device,
    seed: int,
    obs_info: float = 0.0,
    emission_vocab: int = 0,
    random_actions: bool = False,
):
    """Lockstep rollout recording (encoder features, true current state) at every step,
    with emissions fed consistently. For the §5.3 batched DFA-state probe.

    With ``random_actions`` the controllable symbols are drawn uniformly instead of
    from the policy, giving an off-policy (random-play) feature distribution from the
    same frozen encoder."""
    import numpy as np
    policy.eval()
    n_sym = len(dfa.alphabet)
    state_idx = {q: i for i, q in enumerate(dfa.states)}
    trans = torch.zeros((len(dfa.states), n_sym), dtype=torch.long)
    for q, i in state_idx.items():
        for a, sym in enumerate(dfa.alphabet):
            trans[i, a] = state_idx[dfa.step(q, sym)]
    use_emit = emission_vocab > 0
    gen = torch.Generator().manual_seed(seed)
    feats_all, labels_all, groups_all = [], [], []
    for li, length in enumerate(lengths):
        n = episodes_per_length
        # Each (length, env) is one episode; rows within it are autocorrelated, so
        # they carry a shared group id to keep them on one side of the probe split.
        ep_ids = li * n + np.arange(n)
        states = torch.full((n,), state_idx[dfa.start_state], dtype=torch.long)
        sym_cols, ctrl_cols, em_cols = [], [], []
        for t in range(length):
            controllable = (torch.rand(n, generator=gen) < control_prob)
            if t == 0:
                sym_t = torch.full((n, 1), SYMBOL_PAD, dtype=torch.long)
                ctrl_t = torch.zeros((n, 1), dtype=torch.long)
                em_t = torch.zeros((n, 1), dtype=torch.long) if use_emit else None
                cur_len = 1
            else:
                sym_t = torch.stack(sym_cols, dim=1); ctrl_t = torch.stack(ctrl_cols, dim=1)
                em_t = torch.stack(em_cols, dim=1) if use_emit else None
                cur_len = t
            lengths_t = torch.full((n,), cur_len, dtype=torch.long, device=device)
            tr = torch.full((n,), (length - t) / length, dtype=torch.float32, device=device)
            pf = torch.full((n,), t / length, dtype=torch.float32, device=device)
            if use_emit:
                feats = policy.encode(sym_t.to(device), ctrl_t.to(device), lengths_t, tr, pf, em_t.to(device))
            else:
                feats = policy.encode(sym_t.to(device), ctrl_t.to(device), lengths_t, tr, pf)
            feats_all.append(feats.cpu().numpy()); labels_all.append(states.numpy().copy())
            groups_all.append(ep_ids.copy())
            if random_actions:
                action = torch.randint(0, n_sym, (n,), generator=gen)
            else:
                logits, _ = (policy(sym_t.to(device), ctrl_t.to(device), lengths_t, tr, pf, em_t.to(device))
                             if use_emit else policy(sym_t.to(device), ctrl_t.to(device), lengths_t, tr, pf))
                sampled = Categorical(logits=logits).sample().cpu()
                action = torch.where(controllable, sampled, torch.randint(0, n_sym, (n,), generator=gen))
            states = trans[states, action]
            sym_cols.append(action + 1); ctrl_cols.append(controllable.long())
            if use_emit:
                use_color = (torch.rand(n, generator=gen) < obs_info)
                e_t = torch.where(use_color, states + 1, torch.randint(1, emission_vocab + 1, (n,), generator=gen))
                em_cols.append(e_t)
    policy.train()
    return (np.concatenate(feats_all), np.concatenate(labels_all),
            len(dfa.states), np.concatenate(groups_all))


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/bpic19.py <==
"""Flatten the BPI Challenge 2019 OCEL log into per-case (activity-sequence, label) pairs.

BPIC19 is purchase-order handling: each case is a purchase *item* (`cID` = PO+item),
events carry the activity and a per-item flow type (`cItemCat`): {3-way match invoice
before GR, 3-way match invoice after GR, 2-way match, Consignment}. We stream the 1.5 GB
jsonocel (no full load), group events per case in timestamp order, and label each case by
flow type. Output feeds the same mining→bound→oracle pipeline as the checksums (mining.py).

Honest expectation: a procurement workflow's activity→label map is largely reach/contains
structured, so this is the *real-workflow, learnable-side* placement complementing the
hard mined checksums — exactly "real structure spans the difficulty map."

Run:  python -m hidden_automata_rl.bpic19 --extract
"""

from __future__ import annotations

import json
import os
import zipfile
from collections import Counter, defaultdict

import ijson

ZIP_PATH = os.path.expanduser(
    "~/Downloads/BPI Challenge 2019 (OCEL)_1_all/BPIC19.zip"
)
MEMBER = "BPIC19.jsonocel"
CACHE = os.path.join(os.path.dirname(__file__), "mined", "bpic19_cases.json")


def extract_and_cache(zip_path: str = ZIP_PATH, out_path: str = CACHE) -> dict:
    """One streaming pass: per-case ordered activity sequence + flow-type label."""
    events: dict[str, list[tuple[str, str]]] = defaultdict(list)  # cID -> [(ts, activity)]
    label: dict[str, str] = {}
    act_freq: Counter = Counter()
    n_events = 0

    z = zipfile.ZipFile(zip_path)
    with z.open(MEMBER) as f:
        for _eid, ev in ijson.kvitems(f, "ocel:events"):
            vmap = ev.get("ocel:vmap", {})
            cid = vmap.get("cID")
            if cid is None:
                continue
            act = ev.get("ocel:activity", "?")
            ts = ev.get("ocel:timestamp", "")
            events[cid].append((ts, act))
            act_freq[act] += 1
            cat = vmap.get("cItemCat")
            if cat is not None:
                label[cid] = cat  # constant per case
            n_events += 1

    cases = []
    for cid, evs in events.items():
        evs.sort(key=lambda x: x[0])  # ISO timestamps sort chronologically
        cases.append({"cid": cid, "seq": [a for _, a in evs], "cat": label.get(cid, "?")})

    os.makedirs(os.path.dirname(out_path), exist_ok=True)
    with open(out_path, "w") as f:
        json.dump({"cases": cases, "activity_freq": act_freq.most_common()}, f)

    cat_dist = Counter(c["cat"] for c in cases)
    lens = sorted(len(c["seq"]) for c in cases)
    summary = {
        "n_cases": len(cases), "n_events": n_events, "n_activities": len(act_freq),
        "flow_types": dict(cat_dist),
        "seq_len_min_med_max": (lens[0], lens[len(lens) // 2], lens[-1]),
        "top_activities": act_freq.most_common(8),
        "cache": out_path,
    }
    return summary


def bound_alphabet(cases, top_n, must_keep=()):
    """Keep the top-N activities by frequency (+ any must_keep), map the rest to OTHER."""
    freq = Counter(a for c in cases for a in c["seq"])
    keep = {a for a, _ in freq.most_common(top_n)} | set(must_keep)
    return keep


def mine_bpic19(label_name="clear_invoice", top_n=8, max_cases=20000, seed=0):
    """Mine a DFA from BPIC19 with a control-flow-derived binary label, then gate it."""
    import random as _random

    from hidden_automata_rl.mining import _convert, diagnosticity, repair_consistency
    from aalpy.learning_algs import run_RPNI

    cases = json.load(open(CACHE))["cases"]
    labelers = {
        "clear_invoice": lambda c: "Clear Invoice" in c["seq"],            # invoice paid (outcome)
        "three_way": lambda c: c["cat"] == "3-way match, invoice before GR",
        "payment_block": lambda c: "Remove Payment Block" in c["seq"],
    }
    label_fn = labelers[label_name]
    must = ("Clear Invoice",) if label_name == "clear_invoice" else ()
    must = must + (("Remove Payment Block",) if label_name == "payment_block" else ())
    keep = bound_alphabet(cases, top_n, must_keep=must)
    sym = {a: a if a in keep else "OTHER" for a in {x for c in cases for x in c["seq"]}}
    alphabet = tuple(sorted(set(sym.values())))

    rng = _random.Random(seed)
    sample = cases if len(cases) <= max_cases else rng.sample(cases, max_cases)
    data = [(tuple(sym[a] for a in c["seq"]), bool(label_fn(c))) for c in sample]
    data, conflicts = repair_consistency(data)
    m = run_RPNI(data, automaton_type="dfa", print_info=False)
    dfa = _convert(m, alphabet, name=f"bpic19_{label_name}")

    pos = sum(1 for _, l in data if l)
    info = {"label": label_name, "n_used": len(data), "pos_frac": round(pos / len(data), 3),
            "conflicts": conflicts, "alphabet_size": len(alphabet), "mined_states": len(dfa.states)}
    return dfa, info, diagnosticity(dfa)


if __name__ == "__main__":
    import sys
    if "--extract" in sys.argv:
        print(json.dumps(extract_and_cache(), indent=2, default=str))
    elif "--mine" in sys.argv:
        for lbl in ("clear_invoice", "three_way", "payment_block"):
            dfa, info, diag = mine_bpic19(label_name=lbl)
            print(f"\n=== {info} ===")
            for L, r in diag.items():
                print(f"  T={L:>3}  random={r['random']:.3f}  opt@0.5={r['opt@0.5']:.3f}  full={r['full']:.3f}")
    else:
        print("pass --extract (stream+cache) or --mine (mine+gate from cache)")


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/dsa.py <==
from dataclasses import dataclass
from typing import Dict, Hashable, Iterable, Tuple, Set, List, Optional
import random


State = Hashable
Symbol = Hashable


@dataclass(frozen=True)
class DFA:
    name: str
    alphabet: Tuple[Symbol, ...]
    states: Tuple[State, ...]
    start_state: State
    accept_states: frozenset[State]
    transition: Dict[Tuple[State, Symbol], State]

    def step(self, state: State, symbol: Symbol) -> State:
        """Advance one DFA transition."""
        if symbol not in self.alphabet:
            raise ValueError(f"Symbol {symbol!r} not in alphabet {self.alphabet}")
        try:
            return self.transition[(state, symbol)]
        except KeyError as e:
            raise KeyError(f"Missing transition for ({state!r}, {symbol!r})") from e

    def run(self, symbols: Iterable[Symbol]) -> State:
        """Return final DFA state after consuming a sequence."""
        q = self.start_state
        for s in symbols:
            q = self.step(q, s)
        return q

    def accepts(self, symbols: Iterable[Symbol]) -> bool:
        """Return whether the DFA accepts a sequence."""
        return self.run(symbols) in self.accept_states

    def trace(self, symbols: Iterable[Symbol]) -> List[State]:
        """Return state after each prefix, including start state."""
        q = self.start_state
        states = [q]
        for s in symbols:
            q = self.step(q, s)
            states.append(q)
        return states

    def validate(self) -> None:
        """Check that the transition table is complete."""
        state_set = set(self.states)
        for q in self.states:
            for a in self.alphabet:
                if (q, a) not in self.transition:
                    raise ValueError(f"Missing transition: ({q!r}, {a!r})")
                q_next = self.transition[(q, a)]
                if q_next not in state_set:
                    raise ValueError(f"Transition to unknown state: {q_next!r}")


def make_contains_0010() -> DFA:
    """
    Accepts binary strings that contain substring '0010'.
    This is an absorbing accept-sink DFA.
    States track the longest matched prefix of '0010'.
    """
    states = ("", "0", "00", "001", "ACCEPT")
    alphabet = ("0", "1")

    transition = {
        ("", "0"): "0",
        ("", "1"): "",

        ("0", "0"): "00",
        ("0", "1"): "",

        ("00", "0"): "00",
        ("00", "1"): "001",

        ("001", "0"): "ACCEPT",
        ("001", "1"): "",

        ("ACCEPT", "0"): "ACCEPT",
        ("ACCEPT", "1"): "ACCEPT",
    }

    dfa = DFA(
        name="contains_0010",
        alphabet=alphabet,
        states=states,
        start_state="",
        accept_states=frozenset({"ACCEPT"}),
        transition=transition,
    )
    dfa.validate()
    return dfa


def make_ends_with_101() -> DFA:
    """
    Accepts binary strings that end with '101'.
    States track the longest suffix that is also a prefix of '101'.
    """
    states = ("", "1", "10", "101")
    alphabet = ("0", "1")

    transition = {
        ("", "0"): "",
        ("", "1"): "1",

        ("1", "0"): "10",
        ("1", "1"): "1",

        ("10", "0"): "",
        ("10", "1"): "101",

        ("101", "0"): "10",
        ("101", "1"): "1",
    }

    dfa = DFA(
        name="ends_with_101",
        alphabet=alphabet,
        states=states,
        start_state="",
        accept_states=frozenset({"101"}),
        transition=transition,
    )
    dfa.validate()
    return dfa


def make_no_three_zeros() -> DFA:
    """
    Accepts binary strings that do NOT contain '000'.
    This has an absorbing reject sink.
    """
    states = ("OK", "0", "00", "REJECT")
    alphabet = ("0", "1")

    transition = {
        ("OK", "0"): "0",
        ("OK", "1"): "OK",

        ("0", "0"): "00",
        ("0", "1"): "OK",

        ("00", "0"): "REJECT",
        ("00", "1"): "OK",

        ("REJECT", "0"): "REJECT",
        ("REJECT", "1"): "REJECT",
    }

    dfa = DFA(
        name="no_three_zeros",
        alphabet=alphabet,
        states=states,
        start_state="OK",
        accept_states=frozenset({"OK", "0", "00"}),
        transition=transition,
    )
    dfa.validate()
    return dfa


def make_ends_with_1000() -> DFA:
    """
    Accepts binary strings that end with '1000'.
    States track the longest suffix that is also a prefix of '1000'.
    """
    states = ("", "1", "10", "100", "1000")
    alphabet = ("0", "1")

    transition = {
        ("", "0"): "",
        ("", "1"): "1",

        ("1", "0"): "10",
        ("1", "1"): "1",

        ("10", "0"): "100",
        ("10", "1"): "1",

        ("100", "0"): "1000",
        ("100", "1"): "1",

        ("1000", "0"): "",
        ("1000", "1"): "1",
    }

    dfa = DFA(
        name="ends_with_1000",
        alphabet=alphabet,
        states=states,
        start_state="",
        accept_states=frozenset({"1000"}),
        transition=transition,
    )
    dfa.validate()
    return dfa


def make_parity() -> DFA:
    """
    Accepts binary strings with an even number of 1s.
    """
    states = ("EVEN", "ODD")
    alphabet = ("0", "1")

    transition = {
        ("EVEN", "0"): "EVEN",
        ("EVEN", "1"): "ODD",

        ("ODD", "0"): "ODD",
        ("ODD", "1"): "EVEN",
    }

    dfa = DFA(
        name="parity",
        alphabet=alphabet,
        states=states,
        start_state="EVEN",
        accept_states=frozenset({"EVEN"}),
        transition=transition,
    )
    dfa.validate()
    return dfa


def make_mod_3() -> DFA:
    """
    Accepts binary strings whose numeric value is divisible by 3.
    States track the value mod 3 while scanning left to right.
    """
    states = (0, 1, 2)
    alphabet = ("0", "1")

    transition = {
        (0, "0"): 0,
        (0, "1"): 1,

        (1, "0"): 2,
        (1, "1"): 0,

        (2, "0"): 1,
        (2, "1"): 2,
    }

    dfa = DFA(
        name="mod_3",
        alphabet=alphabet,
        states=states,
        start_state=0,
        accept_states=frozenset({0}),
        transition=transition,
    )
    dfa.validate()
    return dfa


def make_mod_k(k: int) -> DFA:
    """Accepts binary strings whose value (read left-to-right) is divisible by k.

    A k-state counting DFA: state = value mod k, transitions s->(2s)%k on '0' and
    s->(2s+1)%k on '1'. Parametric complexity axis for the scaling study (Block F):
    larger k = more latent states to track. (k=3 reproduces make_mod_3.)
    """
    if k < 2:
        raise ValueError("k must be >= 2")
    states = tuple(range(k))
    alphabet = ("0", "1")
    transition = {}
    for s in range(k):
        transition[(s, "0")] = (2 * s) % k
        transition[(s, "1")] = (2 * s + 1) % k
    dfa = DFA(
        name=f"mod_{k}",
        alphabet=alphabet,
        states=states,
        start_state=0,
        accept_states=frozenset({0}),
        transition=transition,
    )
    dfa.validate()
    return dfa


def make_mod_k_hold(k: int) -> DFA:
    """`make_mod_k` plus a controllable identity ('h') symbol: a controllable stabilizer.

    Used for the causal panel (App. D) (predict -> fix -> measure): the hold is a bijection, so
    the automaton stays a permutation automaton, but it raises control-leverage L past the
    predictor's threshold (mod_5: 0.433 -> 0.523), flipping the prediction HARD -> easy. Tests
    whether the prescribed latchability fix makes sparse-reward RL recover the latent state.
    """
    base = make_mod_k(k)
    alphabet = tuple(base.alphabet) + ("h",)
    transition = dict(base.transition)
    for q in base.states:
        transition[(q, "h")] = q
    dfa = DFA(
        name=f"mod_{k}_hold",
        alphabet=alphabet,
        states=base.states,
        start_state=base.start_state,
        accept_states=base.accept_states,
        transition=transition,
    )
    dfa.validate()
    return dfa


def make_workflow_api() -> DFA:
    """A semi-synthetic, workflow-shaped task: an authenticated multi-step API/tool flow.

    Authored to mirror the structure of real tool-use / support / form workflows
    (NOT mined from logs): an ordered happy path, out-of-order errors, retry-based
    recovery, an absorbing success, and an absorbing failure. Demonstrates the
    instrument transfers beyond abstract formal-language tasks.

    States: INIT -> AUTH -> FETCH -> DONE (accept); ERR (recoverable via retry);
            FAIL (absorbing reject). Actions: a=auth, g=get/fetch, s=submit, r=retry.
    Happy path: a, g, s. Acting out of order errors; from ERR you must retry to
    recover (any other action fails permanently); DONE and FAIL are absorbing.
    """
    states = ("INIT", "AUTH", "FETCH", "DONE", "ERR", "FAIL")
    alphabet = ("a", "g", "s", "r")
    T = {
        ("INIT", "a"): "AUTH", ("INIT", "g"): "ERR", ("INIT", "s"): "ERR", ("INIT", "r"): "INIT",
        ("AUTH", "a"): "AUTH", ("AUTH", "g"): "FETCH", ("AUTH", "s"): "ERR", ("AUTH", "r"): "INIT",
        ("FETCH", "a"): "AUTH", ("FETCH", "g"): "FETCH", ("FETCH", "s"): "DONE", ("FETCH", "r"): "INIT",
        ("DONE", "a"): "DONE", ("DONE", "g"): "DONE", ("DONE", "s"): "DONE", ("DONE", "r"): "DONE",
        ("ERR", "a"): "FAIL", ("ERR", "g"): "FAIL", ("ERR", "s"): "FAIL", ("ERR", "r"): "INIT",
        ("FAIL", "a"): "FAIL", ("FAIL", "g"): "FAIL", ("FAIL", "s"): "FAIL", ("FAIL", "r"): "FAIL",
    }
    dfa = DFA(
        name="workflow_api",
        alphabet=alphabet,
        states=states,
        start_state="INIT",
        accept_states=frozenset({"DONE"}),
        transition=T,
    )
    dfa.validate()
    return dfa


def make_workflow_longrange() -> DFA:
    """A *long-range* workflow: keyed submission.

    The credential is fixed by the FIRST auth action (a→A or b→B) and persists for the
    whole episode; the task succeeds only if the episode ends on the matching submit
    (x for A, y for B). The deciding event (which credential) can be arbitrarily far
    back, so success requires carrying it across the episode — beyond any fixed window.
    Unlike `workflow_api` (short-range stages), this puts a workflow-shaped task in the
    long-range regime where sparse-reward learning struggles (cf. §5.4 counting).

    Actions: a=auth_A, b=auth_B, w=work/filler, x=submit_A, y=submit_B.
    States: INIT (no credential yet); {A,B}_unsat (credential set, last action not the
    matching submit); {A,B}_sat (credential set, last action IS the matching submit).
    Accept = {A_sat, B_sat}.
    """
    states = ("INIT", "A_unsat", "A_sat", "B_unsat", "B_sat")
    alphabet = ("a", "b", "w", "x", "y")
    T = {
        ("INIT", "a"): "A_unsat", ("INIT", "b"): "B_unsat",
        ("INIT", "w"): "INIT", ("INIT", "x"): "INIT", ("INIT", "y"): "INIT",
        # Credential locked to A; satisfied iff last action is x.
        ("A_unsat", "x"): "A_sat", ("A_unsat", "a"): "A_unsat", ("A_unsat", "b"): "A_unsat",
        ("A_unsat", "w"): "A_unsat", ("A_unsat", "y"): "A_unsat",
        ("A_sat", "x"): "A_sat", ("A_sat", "a"): "A_unsat", ("A_sat", "b"): "A_unsat",
        ("A_sat", "w"): "A_unsat", ("A_sat", "y"): "A_unsat",
        # Credential locked to B; satisfied iff last action is y.
        ("B_unsat", "y"): "B_sat", ("B_unsat", "a"): "B_unsat", ("B_unsat", "b"): "B_unsat",
        ("B_unsat", "w"): "B_unsat", ("B_unsat", "x"): "B_unsat",
        ("B_sat", "y"): "B_sat", ("B_sat", "a"): "B_unsat", ("B_sat", "b"): "B_unsat",
        ("B_sat", "w"): "B_unsat", ("B_sat", "x"): "B_unsat",
    }
    dfa = DFA(
        name="workflow_longrange",
        alphabet=alphabet,
        states=states,
        start_state="INIT",
        accept_states=frozenset({"A_sat", "B_sat"}),
        transition=T,
    )
    dfa.validate()
    return dfa


def make_workflow_quota(n: int = 4) -> DFA:
    """A *quota/accumulation* workflow: collect >= n approvals, then submit.

    The realistic accumulation analogue (rate-limit / N-approvals-before-commit /
    collect-then-checkout). Latent state = approval count so far (0..n, saturating);
    a premature submit (count < n) is a no-op; submitting at count == n completes
    (absorbing DONE). The count is driven by ALL approval events (the agent's and the
    environment's injected ones), so tracking it requires integrating over the whole
    stream — the accumulation structure §5.6 predicts is the hard, aux-helps regime.

    Actions: p=approve, w=work/filler, s=submit. Accept = {DONE}.
    """
    if n < 1:
        raise ValueError("n must be >= 1")
    counts = tuple(f"c{i}" for i in range(n + 1))
    states = counts + ("DONE",)
    alphabet = ("p", "w", "s")
    T: Dict = {}
    for i in range(n):
        T[(f"c{i}", "p")] = f"c{i+1}"
        T[(f"c{i}", "w")] = f"c{i}"
        T[(f"c{i}", "s")] = f"c{i}"   # premature submit: no-op
    T[(f"c{n}", "p")] = f"c{n}"        # quota saturates
    T[(f"c{n}", "w")] = f"c{n}"
    T[(f"c{n}", "s")] = "DONE"         # submit with quota met -> success
    for a in alphabet:
        T[("DONE", a)] = "DONE"
    dfa = DFA(
        name="workflow_quota",
        alphabet=alphabet,
        states=states,
        start_state="c0",
        accept_states=frozenset({"DONE"}),
        transition=T,
    )
    dfa.validate()
    return dfa


def make_workflow_reconcile(m: int = 5) -> DFA:
    """A *reconciliation* workflow: credits/debits must net to zero at episode end.

    The realistic HARD instance. Running balance mod m; accept iff the balance is 0 at
    the FORCED terminal step. Crucially there is NO commit / absorbing-accept action to
    lock in success — acceptance depends on the *exact* terminal state, which every
    step (including injected ones) perturbs. This is the structure that makes
    parity/`mod_k` hard (non-saturating accumulation + terminal-exact invariant), here
    in a realistic "end-of-episode reconciliation / invariant must hold at termination"
    framing. Contrast `workflow_quota` (reach-and-commit) which the oracle shows is easy.

    Actions: c=credit (+1), d=debit (-1), w=noop. Accept = {balance 0}.
    """
    if m < 2:
        raise ValueError("m must be >= 2")
    states = tuple(f"b{i}" for i in range(m))
    alphabet = ("c", "d", "w")
    T: Dict = {}
    for i in range(m):
        T[(f"b{i}", "c")] = f"b{(i + 1) % m}"
        T[(f"b{i}", "d")] = f"b{(i - 1) % m}"
        T[(f"b{i}", "w")] = f"b{i}"
    dfa = DFA(
        name="workflow_reconcile",
        alphabet=alphabet,
        states=states,
        start_state="b0",
        accept_states=frozenset({"b0"}),
        transition=T,
    )
    dfa.validate()
    return dfa


def _load_mined(cache_name: str) -> DFA:
    """Load a cached mined DFA from hidden_automata_rl/mined/<cache_name>.json.

    Kept dependency-free (no aalpy / no mining import) so the catalog and env work
    without the learner installed; (re)mining lives in mining.py.
    """
    import json
    import os

    path = os.path.join(os.path.dirname(__file__), "mined", f"{cache_name}.json")
    o = json.load(open(path))
    transition = {(s, a): n for s, a, n in o["transition"]}
    dfa = DFA(
        name=o["name"],
        alphabet=tuple(o["alphabet"]),
        states=tuple(o["states"]),
        start_state=o["start"],
        accept_states=frozenset(o["accept"]),
        transition=transition,
    )
    dfa.validate()
    return dfa


DFA_CATALOG = {
    "contains_0010": make_contains_0010,
    "workflow_api": make_workflow_api,
    "workflow_longrange": make_workflow_longrange,
    "workflow_quota": make_workflow_quota,
    "workflow_reconcile": make_workflow_reconcile,
    # Non-synthetic instances mined from real checksum logic (see mining.py; cached).
    "mined_div7": lambda: _load_mined("mined_div7"),
    "mined_ean": lambda: _load_mined("mined_ean"),
    "no_three_zeros": make_no_three_zeros,
    "ends_with_101": make_ends_with_101,
    "ends_with_1000": make_ends_with_1000,
    "parity": make_parity,
    "mod_2": lambda: make_mod_k(2),
    "mod_3": make_mod_3,
    "mod_5": lambda: make_mod_k(5),
    "mod_7": lambda: make_mod_k(7),
    "mod_9": lambda: make_mod_k(9),
    "mod_11": lambda: make_mod_k(11),
    # App. D causal panel: mod_5 + controllable hold (latchability fix; predicted easy).
    "mod_5_hold": lambda: make_mod_k_hold(5),
}


def _register_rand_suite() -> None:
    """Register fresh held-out random DFAs (rand_NNN) from randdfa/suite.json, if present.

    Kept dependency-free and lazy so the catalog works whether or not the suite has been
    generated (see random_dfa_suite.py for the generator).
    """
    import json
    import os

    path = os.path.join(os.path.dirname(__file__), "randdfa", "suite.json")
    if not os.path.exists(path):
        return
    for entry in json.load(open(path))["entries"]:
        name = entry["name"]

        def _make(o=entry) -> DFA:
            transition = {(s, a): n for s, a, n in o["transition"]}
            dfa = DFA(o["name"], tuple(o["alphabet"]), tuple(o["states"]), o["start"],
                      frozenset(o["accept"]), transition)
            dfa.validate()
            return dfa

        DFA_CATALOG[name] = _make


_register_rand_suite()


class PartialControlDFAEnv:
    """
    RL environment for a hidden DFA.

    At each timestep:
      - with probability control_prob, the agent chooses the symbol;
      - otherwise, the environment samples a random symbol.

    Reward is sparse and final:
      reward = 1 if final DFA state is accepting else 0.
    """

    def __init__(
        self,
        dfa: DFA,
        length: int,
        control_prob: float = 0.5,
        rng: Optional[random.Random] = None,
    ):
        if not 0.0 <= control_prob <= 1.0:
            raise ValueError("control_prob must be in [0, 1]")

        self.dfa = dfa
        self.length = length
        self.control_prob = control_prob
        self.rng = rng or random.Random()

        self.t = 0
        self.state = dfa.start_state
        self.sequence: List[Symbol] = []
        self.controllable = False
        self.done = False

    def reset(self) -> dict:
        self.t = 0
        self.state = self.dfa.start_state
        self.sequence = []
        self.done = False
        self.controllable = self.rng.random() < self.control_prob
        return self._obs(last_symbol=None)

    def step(self, action: Optional[Symbol] = None) -> Tuple[dict, float, bool, dict]:
        if self.done:
            raise RuntimeError("Episode is already done. Call reset().")

        if self.controllable:
            if action is None:
                raise ValueError("Action required on controllable step.")
            symbol = action
        else:
            symbol = self.rng.choice(self.dfa.alphabet)

        self.state = self.dfa.step(self.state, symbol)
        self.sequence.append(symbol)
        self.t += 1

        self.done = self.t >= self.length

        if self.done:
            reward = 1.0 if self.state in self.dfa.accept_states else 0.0
        else:
            reward = 0.0

        info = {
            "true_dfa_state": self.state,
            "emitted_symbol": symbol,
            "sequence": tuple(self.sequence),
            "accepted_so_far": self.state in self.dfa.accept_states,
        }

        if not self.done:
            self.controllable = self.rng.random() < self.control_prob

        obs = self._obs(last_symbol=symbol)
        return obs, reward, self.done, info

    def _obs(self, last_symbol: Optional[Symbol]) -> dict:
        return {
            "last_symbol": last_symbol,
            "controllable": self.controllable,
            "t": self.t,
            "length": self.length,
            "time_remaining": self.length - self.t,
            # Do not include true DFA state in the model observation.
            # It is available only through info for probes/evaluation.
        }


if __name__ == "__main__":
    rng = random.Random(0)

    dfa = make_contains_0010()
    env = PartialControlDFAEnv(dfa=dfa, length=12, control_prob=0.5, rng=rng)

    obs = env.reset()
    print("initial obs:", obs)

    done = False
    while not done:
        if obs["controllable"]:
            # Toy random policy.
            action = rng.choice(dfa.alphabet)
        else:
            action = None

        obs, reward, done, info = env.step(action)
        print(
            f"t={obs['t']:02d}",
            f"symbol={info['emitted_symbol']}",
            f"state={info['true_dfa_state']}",
            f"controllable={obs['controllable']}",
            f"reward={reward}",
        )

    print("sequence:", "".join(info["sequence"]))
    print("accepted:", dfa.accepts(info["sequence"]))

==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/gru_policy.py <==
"""Recurrent (GRU) policy for partial-control DFA RL.

The hypothesized strong baseline: explicit recurrence over the (symbol, control)
window. Consumes the same fixed-K window as the other policies so the comparison
is apples-to-apples; the recurrence runs over the window positions and the final
hidden state (plus time features) feeds the actor-critic / probe heads.
"""

from __future__ import annotations

import torch
import torch.nn as nn
from torch.nn.utils.rnn import pack_padded_sequence

from blocksmith_lm.linear import Linear

from hidden_automata_rl.window_mlp import SYMBOL_PAD

DEFAULT_GRU_D_EMBED = 64
DEFAULT_GRU_HIDDEN = 128
DEFAULT_GRU_LAYERS = 1


class GRUPolicy(nn.Module):
    """Embed the last K (symbol, control) pairs, run a GRU, read out the last state."""

    def __init__(
        self,
        *,
        alphabet_size: int,
        window_k: int,
        d_embed: int = DEFAULT_GRU_D_EMBED,
        hidden: int = DEFAULT_GRU_HIDDEN,
        num_layers: int = DEFAULT_GRU_LAYERS,
        emission_vocab: int = 0,
        device: torch.device | None = None,
        dtype: torch.dtype | None = None,
    ) -> None:
        super().__init__()
        self.alphabet_size = alphabet_size
        self.window_k = window_k
        self.hidden = hidden

        self.symbol_emb = nn.Embedding(alphabet_size + 1, d_embed, padding_idx=SYMBOL_PAD)
        self.control_emb = nn.Embedding(2, d_embed)
        # Optional state-informative emission channel (§5.3). emission_vocab counts
        # real emission symbols; index 0 is reserved as PAD/none.
        self.emission_vocab = emission_vocab
        self.emission_emb = (
            nn.Embedding(emission_vocab + 1, d_embed, padding_idx=0) if emission_vocab > 0 else None
        )
        self.gru = nn.GRU(
            input_size=d_embed,
            hidden_size=hidden,
            num_layers=num_layers,
            batch_first=True,
        )
        head_in = hidden + 2  # + time_remaining, position_fraction
        self.policy_head = Linear(head_in, alphabet_size, device=device, dtype=dtype)
        self.value_head = Linear(head_in, 1, device=device, dtype=dtype)
        self.to(device=device, dtype=dtype)

    def encode(
        self,
        symbol_ids: torch.Tensor,
        control_flags: torch.Tensor,
        lengths: torch.Tensor,
        time_remaining: torch.Tensor,
        position_fraction: torch.Tensor,
        emission_ids: torch.Tensor | None = None,
    ) -> torch.Tensor:
        """Pre-head feature representation (for actor-critic heads and DFA-state probes).

        Runs the GRU over the entire (right-padded) prefix and reads the final
        hidden state. pack_padded_sequence ensures padding is ignored, so the
        readout reflects all and only the real history -> genuine cross-step memory.
        With an emission channel (§5.3), per-step state-informative observations are
        summed into the input embedding.
        """
        seq = self.symbol_emb(symbol_ids) + self.control_emb(control_flags)
        if self.emission_emb is not None and emission_ids is not None:
            seq = seq + self.emission_emb(emission_ids)
        packed = pack_padded_sequence(
            seq, lengths.cpu(), batch_first=True, enforce_sorted=False
        )
        _, h_n = self.gru(packed)
        readout = h_n[-1]  # final layer's last hidden state, [B, H]
        time_feats = torch.stack([time_remaining, position_fraction], dim=-1)
        return torch.cat([readout, time_feats], dim=-1)

    def forward(
        self,
        symbol_ids: torch.Tensor,
        control_flags: torch.Tensor,
        lengths: torch.Tensor,
        time_remaining: torch.Tensor,
        position_fraction: torch.Tensor,
        emission_ids: torch.Tensor | None = None,
    ) -> tuple[torch.Tensor, torch.Tensor]:
        features = self.encode(
            symbol_ids, control_flags, lengths, time_remaining, position_fraction, emission_ids
        )
        return self.policy_head(features), self.value_head(features).squeeze(-1)


def build_gru_policy(
    *,
    alphabet_size: int,
    window_k: int,
    d_embed: int = DEFAULT_GRU_D_EMBED,
    hidden: int = DEFAULT_GRU_HIDDEN,
    num_layers: int = DEFAULT_GRU_LAYERS,
    emission_vocab: int = 0,
    device: torch.device,
    dtype: torch.dtype = torch.float32,
) -> GRUPolicy:
    return GRUPolicy(
        alphabet_size=alphabet_size,
        window_k=window_k,
        d_embed=d_embed,
        hidden=hidden,
        num_layers=num_layers,
        emission_vocab=emission_vocab,
        device=device,
        dtype=dtype,
    ).to(device)


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/interventional.py <==
"""Interventional probe (§4): does the policy *use* the decoded latent state?

Decodability (a linear probe recovers q_t) does not establish that the policy acts on
that representation. Here we intervene: fit a linear state probe on a trained policy's
pre-head features, then at a decision point edit the feature along the probe direction
that *sets* the decoded state to a target q', and test whether the greedy action shifts
to what the DFA predicts for q' — argmax_a V(δ(q',a), r-1) from the oracle.

We compare against a norm-matched random-direction control. If steering along the
state direction moves the action as δ predicts but random directions do not, the
decoded state is causally used, not merely present.

Run:  python -m hidden_automata_rl.interventional --checkpoint runs/blockf_aux/mod_5/gru_k8_s1337/checkpoint.pt
"""

from __future__ import annotations

import argparse
import random
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn

from hidden_automata_rl.dsa import DFA_CATALOG, PartialControlDFAEnv
from hidden_automata_rl.oracle import build_value_fn
from hidden_automata_rl.policies import load_policy_from_checkpoint
from hidden_automata_rl.rollout import ObservationWindow, _obs_tensors, _symbol_vocab_size


@torch.inference_mode()
def collect_points(dfa, policy, *, n_episodes, length, control_prob, device, seed):
    """At each controllable step record (feature h, true state idx, steps_remaining r)."""
    rng = random.Random(seed)
    alphabet = dfa.alphabet
    s2i = {q: i for i, q in enumerate(dfa.states)}
    feats, states, rsteps = [], [], []
    for _ in range(n_episodes):
        env = PartialControlDFAEnv(dfa=dfa, length=length, control_prob=control_prob, rng=rng)
        obs = env.reset()
        w = ObservationWindow(8, _symbol_vocab_size(alphabet)); w.reset()
        done = False
        while not done:
            cur = s2i[env.state]; r = int(obs["time_remaining"])
            s, c, ln, tr, tf = _obs_tensors(w, obs, device=device)
            h = policy.encode(s, c, ln, tr, tf).squeeze(0)
            controllable = obs["controllable"]
            if controllable:
                feats.append(h.cpu().numpy()); states.append(cur); rsteps.append(r)
                a = int(policy.policy_head(h).argmax().item())
                sym = alphabet[a]
            else:
                sym = None
            obs, _, done, info = env.step(sym)
            w.append(info["emitted_symbol"], alphabet, controllable)
    return np.array(feats), np.array(states), np.array(rsteps)


def oracle_best_action(dfa, V, q_idx, r):
    """Index into alphabet that is δ-optimal at state index q_idx with r steps left."""
    q = dfa.states[q_idx]
    vals = [V(dfa.step(q, a), r - 1) for a in dfa.alphabet]
    return int(np.argmax(vals)), vals


def run_intervention(checkpoint: Path, *, length=24, n_episodes=60, device="cpu", seed=0):
    device = torch.device(device)
    policy, hp = load_policy_from_checkpoint(checkpoint, device=device)
    dfa = DFA_CATALOG[hp["task"]](); cp = hp["control_prob"]
    V = build_value_fn(dfa, cp)
    nS = len(dfa.states)

    feats, states, rsteps = collect_points(
        dfa, policy, n_episodes=n_episodes, length=length, control_prob=cp, device=device, seed=seed)

    # Fit a linear state probe on the collected features.
    mu, sd = feats.mean(0, keepdims=True), feats.std(0, keepdims=True) + 1e-6
    Xn = (feats - mu) / sd
    X = torch.tensor(Xn, dtype=torch.float32, device=device)
    y = torch.tensor(states, dtype=torch.long, device=device)
    probe = nn.Linear(feats.shape[1], nS).to(device)
    opt = torch.optim.Adam(probe.parameters(), lr=0.05, weight_decay=1e-4)
    for _ in range(400):
        opt.zero_grad(); nn.functional.cross_entropy(probe(X), y).backward(); opt.step()
    W = probe.weight.detach()  # [nS, D] in STANDARDIZED feature space
    mu_t = torch.tensor(mu.squeeze(0), dtype=torch.float32, device=device)
    sd_t = torch.tensor(sd.squeeze(0), dtype=torch.float32, device=device)

    def to_feat(h_std):  # standardized -> raw feature space (for policy_head)
        return h_std * sd_t + mu_t

    rng = np.random.default_rng(seed + 1)
    rows_std = torch.tensor(Xn, dtype=torch.float32, device=device)  # standardized features
    alphas = [2.0, 4.0, 8.0, 16.0, 32.0]
    tot = decode_ok = act_follow = ctrl_follow = base_ok = 0

    for i in range(len(feats)):
        h_std = rows_std[i]; q = int(states[i]); r = int(rsteps[i])
        a_q, _ = oracle_best_action(dfa, V, q, r)
        if int(policy.policy_head(to_feat(h_std)).argmax()) == a_q:
            base_ok += 1
        for qp in range(nS):
            if qp == q:
                continue
            a_qp, _ = oracle_best_action(dfa, V, qp, r)
            if a_qp == a_q:
                continue  # only informative when the target state implies a different action
            tot += 1
            d = W[qp] - W[q]            # standardized-space steering direction
            d = d / (d.norm() + 1e-8)
            al_used = alphas[-1]
            for al in alphas:
                hp_std = h_std + al * d
                if int(probe(hp_std.unsqueeze(0)).argmax()) == qp:  # decode now == target
                    decode_ok += 1; al_used = al
                    if int(policy.policy_head(to_feat(hp_std)).argmax()) == a_qp:
                        act_follow += 1
                    break
            # norm-matched random-direction control
            rd = torch.tensor(rng.normal(size=h_std.shape[0]), dtype=torch.float32, device=device)
            rd = rd / (rd.norm() + 1e-8)
            if int(policy.policy_head(to_feat(h_std + al_used * rd)).argmax()) == a_qp:
                ctrl_follow += 1

    return {
        "task": hp["task"], "n_points": int(len(feats)), "n_pairs": int(tot),
        "baseline_action_matches_true_state": round(base_ok / max(1, len(feats)), 3),
        "patch_decode_success": round(decode_ok / max(1, tot), 3),
        "action_follows_patched_state": round(act_follow / max(1, tot), 3),
        "random_control_follows": round(ctrl_follow / max(1, tot), 3),
    }


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--checkpoint", type=Path, required=True)
    p.add_argument("--length", type=int, default=24)
    p.add_argument("--n-episodes", type=int, default=60)
    args = p.parse_args()
    import json
    print(json.dumps(run_intervention(args.checkpoint, length=args.length, n_episodes=args.n_episodes), indent=2))


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/llm/__init__.py <==
"""LLM-agent instrument: NL-rendered DFA environment, residual-stream probe,
supervised capacity bound, and RL loops (GRPO/PPO). See the LLM-agent appendix."""


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/llm/grpo.py <==
"""GRPO-style RL fine-tuning of an LLM agent on the NL hidden-DFA task.

Our task is multi-step interactive (the env injects symbols), which does not fit TRL's single-turn
GRPOTrainer, so we use a small custom loop that is faithful to BOTH the synthetic testbed's algorithm
and GRPO:

  policy = categorical over the action (option) tokens, given by the LLM's next-token logits
           restricted to the option tokens at the decision position;
  collect G episodes per iteration (sampled, no CoT -- one action token per controllable step);
  advantage A_i = group-normalized episode return (R_i - mean)/(std+eps), broadcast to every decision
           in episode i (sparse terminal reward, matching the synthetic broadcast credit);
  loss = -E[A_i * log pi(a|s)] + beta * KL(pi || pi_ref)   (REINFORCE + KL; pi_ref = base model);
  only LoRA adapter params are trained (bf16 base, fits the 5090 for 3B-8B without quantization).

Periodically evaluates oracle-normalized reward and runs the identical linear state probe.
"""
from __future__ import annotations

import argparse
import json
import os
import random

import numpy as np
import torch


def _templated(tok, prompt):
    return tok.apply_chat_template([{"role": "user", "content": prompt}],
                                   tokenize=False, add_generation_prompt=True)


def action_logprobs(model, tok, prompts, option_ids, device, *, no_grad, use_ref=False,
                    max_ctx=2048):
    """Restricted-action log-probs [B, n_options] at the decision token, left-padded + batched."""
    texts = [_templated(tok, p) for p in prompts]
    enc = tok(texts, return_tensors="pt", padding=True, truncation=True,
              max_length=max_ctx).to(device)
    ctx = torch.no_grad() if no_grad else torch.enable_grad()
    opt = torch.tensor(option_ids, device=device)

    def _fwd():
        out = model(**enc, output_hidden_states=False, use_cache=False)
        last = out.logits[:, -1, :]              # [B, V] (left-pad => last col is real last token)
        return torch.log_softmax(last.index_select(1, opt), dim=-1)  # [B, n_opt]

    with ctx:
        if use_ref:
            with model.disable_adapter():
                return _fwd()
        return _fwd()


def collect(env, model, tok, option_ids, n_episodes, device, seed):
    """Sample n_episodes (no CoT); return decisions and per-episode returns."""
    rng = random.Random(seed)
    decisions = []   # (prompt, action_idx, ep_idx)
    returns = []
    opt2idx = {t: i for i, t in enumerate(env.options)}

    def policy(prompt, options):
        lp = action_logprobs(model, tok, [prompt], option_ids, device, no_grad=True)[0]
        probs = lp.exp().float().cpu().numpy()
        ai = int(rng.choices(range(len(options)), weights=probs)[0])
        policy._pending.append((prompt, ai))
        return options[ai]

    for ep in range(n_episodes):
        policy._pending = []
        traj = env.run_episode(policy, rng)
        returns.append(traj.reward)
        for (prompt, ai) in policy._pending:
            decisions.append((prompt, ai, ep))
    return decisions, np.asarray(returns, dtype=np.float32)


def grpo_update(model, tok, option_ids, decisions, returns, optimizer, device, *,
                beta, minibatch=4):
    adv = (returns - returns.mean()) / (returns.std() + 1e-6)
    rng = np.random.default_rng(0)
    order = rng.permutation(len(decisions))
    total_pg = total_kl = 0.0
    optimizer.zero_grad()
    for s in range(0, len(order), minibatch):
        batch = [decisions[i] for i in order[s:s + minibatch]]
        prompts = [b[0] for b in batch]
        a_idx = torch.tensor([b[1] for b in batch], device=device)
        a_adv = torch.tensor([adv[b[2]] for b in batch], device=device, dtype=torch.float32)
        lp = action_logprobs(model, tok, prompts, option_ids, device, no_grad=False)  # [B,n_opt]
        with torch.no_grad():
            lp_ref = action_logprobs(model, tok, prompts, option_ids, device,
                                     no_grad=True, use_ref=True)
        chosen = lp.gather(1, a_idx[:, None]).squeeze(1)            # log pi(a)
        pg = -(a_adv * chosen).mean()
        kl = (lp.exp() * (lp - lp_ref)).sum(-1).mean()             # KL(pi||ref) over options
        loss = (pg + beta * kl) * (len(batch) / len(order))        # weight by minibatch share
        loss.backward()
        total_pg += float(pg) * len(batch); total_kl += float(kl) * len(batch)
    optimizer.step()
    return {"pg": total_pg / len(order), "kl": total_kl / len(order),
            "adv_std": float(returns.std())}


@torch.no_grad()
def eval_reward(env, model, tok, option_ids, n, device, seed=999):
    rng = random.Random(seed)

    def greedy(prompt, options):
        lp = action_logprobs(model, tok, [prompt], option_ids, device, no_grad=True)[0]
        return options[int(lp.argmax())]

    r = [env.run_episode(greedy, rng).reward for _ in range(n)]
    return float(np.mean(r))


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    p.add_argument("--task", default="mod_5")
    p.add_argument("--length", type=int, default=16)
    p.add_argument("--control-prob", type=float, default=0.5)
    p.add_argument("--iters", type=int, default=300)
    p.add_argument("--group", type=int, default=24, help="episodes sampled per iteration")
    p.add_argument("--lr", type=float, default=1e-4)
    p.add_argument("--beta", type=float, default=0.02, help="KL-to-base weight")
    p.add_argument("--lora-r", type=int, default=16)
    p.add_argument("--eval-every", type=int, default=20)
    p.add_argument("--probe-every", type=int, default=0, help="0 = only at end")
    p.add_argument("--out", default="runs/llm/grpo_run")
    p.add_argument("--device", default="cuda")
    p.add_argument("--seed", type=int, default=0)
    args = p.parse_args()

    torch.manual_seed(args.seed)
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from peft import LoraConfig, get_peft_model
    from hidden_automata_rl.llm.nl_env import make_env
    from hidden_automata_rl.llm.probe import _option_token_ids, rollout_with_activations, \
        probe_report
    from hidden_automata_rl.dsa import DFA_CATALOG

    os.makedirs(args.out, exist_ok=True)
    tok = AutoTokenizer.from_pretrained(args.model)
    tok.padding_side = "left"
    if tok.pad_token is None:
        tok.pad_token = tok.eos_token
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, output_hidden_states=True).to(args.device)
    lora = LoraConfig(r=args.lora_r, lora_alpha=2 * args.lora_r, lora_dropout=0.0,
                      target_modules=["q_proj", "k_proj", "v_proj", "o_proj",
                                      "gate_proj", "up_proj", "down_proj"],
                      task_type="CAUSAL_LM")
    model = get_peft_model(model, lora)
    model.print_trainable_parameters()
    # gradient checkpointing: backprop to LoRA params needs activations at every layer; recompute
    # them instead of storing (big memory saving). enable_input_require_grads is required for
    # checkpointing to flow through the frozen base under PEFT.
    model.gradient_checkpointing_enable()
    model.enable_input_require_grads()

    env = make_env(args.task, length=args.length, control_prob=args.control_prob)
    n_states = len(DFA_CATALOG[args.task]().states)
    option_ids = [_option_token_ids(tok, env.options)[o] for o in env.options]
    opt = torch.optim.AdamW([q for q in model.parameters() if q.requires_grad], lr=args.lr)

    rand_base = env.oracle_random(); opt_base = env.oracle_optimal()
    hist = []
    print(f"task={args.task} oracle: random={rand_base:.3f} optimal={opt_base:.3f}")
    for it in range(1, args.iters + 1):
        decisions, returns = collect(env, model, tok, option_ids, args.group,
                                     args.device, seed=args.seed * 100000 + it)
        stats = grpo_update(model, tok, option_ids, decisions, returns, opt, args.device,
                            beta=args.beta)
        if it % args.eval_every == 0 or it == 1:
            r = eval_reward(env, model, tok, option_ids, 48, args.device)
            rn = r / opt_base if opt_base > 0 else 0.0
            hist.append({"iter": it, "train_reward": float(returns.mean()),
                         "eval_reward": r, "eval_reward_norm": rn, **stats})
            print(f"it={it:4d} train_R={returns.mean():.3f} eval_R={r:.3f}(n={rn:.2f}) "
                  f"pg={stats['pg']:.3f} kl={stats['kl']:.4f}")
            json.dump(hist, open(f"{args.out}/history.json", "w"), indent=1)

    # final probe on the fine-tuned policy (identical instrument)
    onp_acts, onp_states, onp_rew, onp_groups = rollout_with_activations(
        model, tok, env, 120, device=args.device, seed=1)
    rep = probe_report(onp_acts, onp_states, n_states, groups=onp_groups, seed=0)
    cap_acts, cap_states, _, cap_groups = rollout_with_activations(
        model, tok, env, 120, device=args.device, seed=7, force_random=True)
    cap = probe_report(cap_acts, cap_states, n_states, groups=cap_groups, seed=0)
    final = {"args": vars(args), "oracle_random": rand_base, "oracle_optimal": opt_base,
             "final_eval_reward_norm": hist[-1]["eval_reward_norm"] if hist else None,
             "onpolicy_probe": rep["best"], "onpolicy_best_layer": rep["best_layer"],
             "capacity_probe": cap["best"], "capacity_best_layer": cap["best_layer"]}
    json.dump(final, open(f"{args.out}/final.json", "w"), indent=1)
    model.save_pretrained(f"{args.out}/adapter")
    print(json.dumps(final, indent=1))


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/llm/nl_env.py <==
"""Natural-language rendering of the hidden-DFA control task for an LLM agent.

Wraps the synthetic PartialControlDFAEnv so the *identical* instrument (oracle, probe,
intervention, capacity bound) transfers, but the agent sees only natural-language tool I/O:

  - the DFA's symbols are RELABELED to arbitrary surface tokens (so a pretrained model
    cannot pattern-match "this is parity / mod-k");
  - the DFA RULE is never in the prompt -- the agent sees only the emitted code stream,
    which steps are controllable, and (terminally) whether it succeeded;
  - on a controllable step the agent replies with exactly one option token (no chain of
    thought by default -- a single action token -- so an activation probe is not undercut
    by state offloaded into emitted reasoning).

A trajectory records, at every controllable decision point, the prompt the model conditions
on and the TRUE latent DFA state q_t (never shown) for the probe.
"""
from __future__ import annotations

import random
from dataclasses import dataclass, field
from typing import Callable, Optional

from hidden_automata_rl.dsa import DFA, DFA_CATALOG, PartialControlDFAEnv
from hidden_automata_rl.oracle import optimal_success, random_success

# Neutral single-token surface codes (avoid digits/letters that telegraph counting/order).
_TOKEN_POOL = ["K", "G", "Q", "Z", "R", "T", "B", "F", "M", "X", "P", "L", "W", "V"]


@dataclass
class Decision:
    """One controllable step the agent acted on."""
    prompt: str            # full NL transcript the model conditions on (ends at the ask)
    options: list[str]     # valid surface tokens to choose from
    true_state: object     # hidden DFA state q_t at this step (probe target; never shown)
    step_index: int
    action: Optional[str] = None  # filled after the policy chooses


@dataclass
class Trajectory:
    decisions: list[Decision] = field(default_factory=list)
    reward: float = 0.0
    length: int = 0
    accepted: bool = False


class NLDFAEnv:
    def __init__(self, dfa: DFA, *, length: int, control_prob: float = 0.5,
                 relabel_seed: int = 0):
        self.dfa = dfa
        self.length = length
        self.control_prob = control_prob
        # fixed arbitrary relabeling of the alphabet for this env
        rng = random.Random(relabel_seed)
        pool = _TOKEN_POOL[:]
        rng.shuffle(pool)
        if len(dfa.alphabet) > len(pool):
            raise ValueError("alphabet larger than token pool")
        self.sym2tok = {s: pool[i] for i, s in enumerate(dfa.alphabet)}
        self.tok2sym = {t: s for s, t in self.sym2tok.items()}
        self.options = [self.sym2tok[s] for s in dfa.alphabet]

    # ---- oracle (transfers unchanged from the synthetic env) ----
    def oracle_optimal(self) -> float:
        return optimal_success(self.dfa, self.length, self.control_prob)

    def oracle_random(self) -> float:
        return random_success(self.dfa, self.length)

    # ---- prompt rendering ----
    _PREAMBLE = (
        "You operate a system one step at a time. Each step the system returns a code. "
        "On some steps the system acts automatically; on others you choose the next call. "
        "Your only goal is to reach a successful final state after all steps. "
        "When asked to choose, reply with EXACTLY ONE of the listed codes and nothing else."
    )

    def _render(self, log_lines: list[str], options: list[str]) -> str:
        body = "\n".join(log_lines)
        ask = f"\nStep {len(log_lines) + 1} (your choice) -- reply with exactly one of: " \
              f"{', '.join(options)}"
        return f"{self._PREAMBLE}\n\n{body}{ask}"

    def run_episode(self, policy_fn: Callable[[str, list[str]], str],
                    rng: Optional[random.Random] = None) -> Trajectory:
        """Roll out one episode under policy_fn(prompt, options) -> chosen option token."""
        rng = rng or random.Random()
        env = PartialControlDFAEnv(self.dfa, length=self.length,
                                   control_prob=self.control_prob, rng=rng)
        obs = env.reset()
        traj = Trajectory(length=self.length)
        log_lines: list[str] = []
        step = 0
        while not env.done:
            step += 1
            if obs["controllable"]:
                true_state = env.state  # q_t the agent is in, before acting (hidden)
                prompt = self._render(log_lines, self.options)
                tok = policy_fn(prompt, self.options)
                tok = tok if tok in self.tok2sym else self.options[0]  # guard malformed
                d = Decision(prompt=prompt, options=list(self.options),
                             true_state=true_state, step_index=step, action=tok)
                traj.decisions.append(d)
                obs, reward, done, info = env.step(self.tok2sym[tok])
                log_lines.append(f"step {step} (your choice -> {tok}): "
                                 f"{self.sym2tok[info['emitted_symbol']]}")
            else:
                obs, reward, done, info = env.step(None)
                log_lines.append(f"step {step} (auto): {self.sym2tok[info['emitted_symbol']]}")
        traj.reward = reward
        traj.accepted = bool(reward > 0.5)
        return traj


def random_policy(prompt: str, options: list[str]) -> str:
    return random.choice(options)


def make_env(task: str, *, length: int = 24, control_prob: float = 0.5,
             relabel_seed: int = 0) -> NLDFAEnv:
    return NLDFAEnv(DFA_CATALOG[task](), length=length, control_prob=control_prob,
                    relabel_seed=relabel_seed)


if __name__ == "__main__":
    # Smoke: render + verify random-policy success ~ oracle random baseline.
    rng = random.Random(0)
    for task in ["mod_5", "workflow_api"]:
        env = make_env(task, length=24, control_prob=0.5)
        succ = []
        for _ in range(400):
            succ.append(env.run_episode(random_policy, rng).reward)
        emp = sum(succ) / len(succ)
        print(f"{task:14} random-policy success {emp:.3f}  "
              f"(oracle random {env.oracle_random():.3f}, optimal {env.oracle_optimal():.3f})")
    print("\n--- sample prompt (mod_5) ---")
    env = make_env("mod_5", length=8, control_prob=0.5)
    traj = env.run_episode(random_policy, random.Random(3))
    if traj.decisions:
        print(traj.decisions[-1].prompt)
        print(f"[hidden true_state at this step: {traj.decisions[-1].true_state}]")


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/llm/ppo.py <==
"""PPO+GAE RL fine-tuning of the LLM agent (the variance-reduced optimizer the REINFORCE loop lacked).

Same multi-step interactive setup as grpo.py, but with the three ingredients that let synthetic PPO
get traction where A2C/REINFORCE failed: a value baseline, GAE over the episode's ordered decisions,
and a clipped surrogate with multiple update epochs.

  policy/value : the LLM's next-token logits restricted to the option tokens give pi(a|s); a scalar
                 value head on the decision-token activation gives V(s) (one forward yields both).
  GAE          : over the ordered controllable decisions of an episode, gamma=1, lambda; the sparse
                 terminal reward R lands on the last decision, V(terminal)=0.
  PPO          : clipped ratio surrogate + value MSE + entropy bonus, K epochs per batch, advantage
                 normalization. LoRA adapters (+ value head) trained; bf16 base.

Validate on an easy task (workflow_api) first: if reward rises there, the optimizer works and the
mod_5@L8 perception-gap test is worth running.
"""
from __future__ import annotations

import argparse
import json
import os
import random

import numpy as np
import torch


def _templated(tok, prompt):
    return tok.apply_chat_template([{"role": "user", "content": prompt}],
                                   tokenize=False, add_generation_prompt=True)


def policy_value(model, value_head, tok, prompts, option_ids, device, *, no_grad, max_ctx=2048):
    """One forward -> (log_probs [B,n_opt] over options, values [B])."""
    texts = [_templated(tok, p) for p in prompts]
    enc = tok(texts, return_tensors="pt", padding=True, truncation=True, max_length=max_ctx).to(device)
    opt = torch.tensor(option_ids, device=device)
    ctx = torch.no_grad() if no_grad else torch.enable_grad()
    with ctx:
        out = model(**enc, output_hidden_states=True, use_cache=False)
        last_logits = out.logits[:, -1, :]
        logp = torch.log_softmax(last_logits.index_select(1, opt), dim=-1)
        hid = out.hidden_states[-1][:, -1, :].float()
        val = value_head(hid).squeeze(-1)
    return logp, val


def collect(env, model, value_head, tok, option_ids, n_episodes, device, seed, gamma, lam):
    """Sample episodes (no CoT); compute per-decision GAE advantages + value targets."""
    rng = random.Random(seed)
    recs = []  # dicts: prompt, a_idx, old_logp, value, adv, ret, ep
    rewards = []

    def policy(prompt, options):
        logp, val = policy_value(model, value_head, tok, [prompt], option_ids, device, no_grad=True)
        probs = logp[0].exp().float().cpu().numpy()
        ai = int(rng.choices(range(len(options)), weights=probs)[0])
        policy._ep.append({"prompt": prompt, "a_idx": ai,
                           "old_logp": float(logp[0, ai]), "value": float(val[0])})
        return options[ai]

    for ep in range(n_episodes):
        policy._ep = []
        traj = env.run_episode(policy, rng)
        R = traj.reward
        rewards.append(R)
        steps = policy._ep
        # GAE over the ordered decisions; reward 0 except terminal R on the last decision.
        adv = 0.0
        for i in reversed(range(len(steps))):
            r = R if i == len(steps) - 1 else 0.0
            v_next = 0.0 if i == len(steps) - 1 else steps[i + 1]["value"]
            delta = r + gamma * v_next - steps[i]["value"]
            adv = delta + gamma * lam * adv
            steps[i]["adv"] = adv
            steps[i]["ret"] = adv + steps[i]["value"]
            steps[i]["ep"] = ep
        recs.extend(steps)
    return recs, np.asarray(rewards, dtype=np.float32)


def ppo_update(model, value_head, tok, option_ids, recs, optimizer, device, *,
               clip, vf_coef, ent_coef, epochs, minibatch):
    adv = np.array([r["adv"] for r in recs], dtype=np.float32)
    adv = (adv - adv.mean()) / (adv.std() + 1e-6)
    for i, a in enumerate(adv):
        recs[i]["adv_n"] = float(a)
    stats = {"pg": 0.0, "vf": 0.0, "ent": 0.0, "clipfrac": 0.0, "n": 0}
    for _ in range(epochs):
        order = np.random.default_rng().permutation(len(recs))
        for s in range(0, len(order), minibatch):
            batch = [recs[i] for i in order[s:s + minibatch]]
            prompts = [b["prompt"] for b in batch]
            a_idx = torch.tensor([b["a_idx"] for b in batch], device=device)
            old_logp = torch.tensor([b["old_logp"] for b in batch], device=device)
            adv_t = torch.tensor([b["adv_n"] for b in batch], device=device)
            ret_t = torch.tensor([b["ret"] for b in batch], device=device)
            logp, val = policy_value(model, value_head, tok, prompts, option_ids, device, no_grad=False)
            new_logp = logp.gather(1, a_idx[:, None]).squeeze(1)
            ratio = (new_logp - old_logp).exp()
            unclipped = ratio * adv_t
            clipped = torch.clamp(ratio, 1 - clip, 1 + clip) * adv_t
            pg = -torch.min(unclipped, clipped).mean()
            vf = (val - ret_t).pow(2).mean()
            ent = -(logp.exp() * logp).sum(-1).mean()
            loss = pg + vf_coef * vf - ent_coef * ent
            optimizer.zero_grad(); loss.backward()
            torch.nn.utils.clip_grad_norm_([p for p in model.parameters() if p.requires_grad]
                                           + list(value_head.parameters()), 1.0)
            optimizer.step()
            with torch.no_grad():
                stats["pg"] += float(pg) * len(batch); stats["vf"] += float(vf) * len(batch)
                stats["ent"] += float(ent) * len(batch); stats["n"] += len(batch)
                stats["clipfrac"] += float(((ratio - 1).abs() > clip).float().mean()) * len(batch)
    n = max(stats["n"], 1)
    return {k: (v / n if k != "n" else v) for k, v in stats.items()}


@torch.no_grad()
def eval_reward(env, model, value_head, tok, option_ids, n, device, seed=999):
    rng = random.Random(seed)

    def greedy(prompt, options):
        logp, _ = policy_value(model, value_head, tok, [prompt], option_ids, device, no_grad=True)
        return options[int(logp[0].argmax())]

    return float(np.mean([env.run_episode(greedy, rng).reward for _ in range(n)]))


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    p.add_argument("--task", default="mod_5")
    p.add_argument("--length", type=int, default=8)
    p.add_argument("--control-prob", type=float, default=0.5)
    p.add_argument("--iters", type=int, default=200)
    p.add_argument("--group", type=int, default=32)
    p.add_argument("--lr", type=float, default=1e-4)
    p.add_argument("--clip", type=float, default=0.2)
    p.add_argument("--vf-coef", type=float, default=0.5)
    p.add_argument("--ent-coef", type=float, default=0.01)
    p.add_argument("--ppo-epochs", type=int, default=4)
    p.add_argument("--minibatch", type=int, default=8)
    p.add_argument("--gamma", type=float, default=1.0)
    p.add_argument("--lam", type=float, default=0.95)
    p.add_argument("--lora-r", type=int, default=16)
    p.add_argument("--eval-every", type=int, default=15)
    p.add_argument("--out", default="runs/llm/ppo_run")
    p.add_argument("--device", default="cuda")
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--probe-every", type=int, default=0,
                   help="run the on-policy state probe every N iters during training (0 = final only)")
    p.add_argument("--probe-episodes", type=int, default=60)
    p.add_argument("--save-adapters", action="store_true",
                   help="save the LoRA adapter at every eval point")
    args = p.parse_args()

    torch.manual_seed(args.seed)
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from peft import LoraConfig, get_peft_model
    from hidden_automata_rl.llm.nl_env import make_env
    from hidden_automata_rl.llm.probe import _option_token_ids, rollout_with_activations, probe_report
    from hidden_automata_rl.dsa import DFA_CATALOG

    os.makedirs(args.out, exist_ok=True)
    tok = AutoTokenizer.from_pretrained(args.model)
    tok.padding_side = "left"
    if tok.pad_token is None:
        tok.pad_token = tok.eos_token
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, output_hidden_states=True).to(args.device)
    model = get_peft_model(model, LoraConfig(
        r=args.lora_r, lora_alpha=2 * args.lora_r, lora_dropout=0.0,
        target_modules=["q_proj", "k_proj", "v_proj", "o_proj", "gate_proj", "up_proj", "down_proj"],
        task_type="CAUSAL_LM"))
    model.gradient_checkpointing_enable(); model.enable_input_require_grads()
    value_head = torch.nn.Linear(model.config.hidden_size, 1).to(args.device, dtype=torch.float32)
    model.print_trainable_parameters()

    env = make_env(args.task, length=args.length, control_prob=args.control_prob)
    n_states = len(DFA_CATALOG[args.task]().states)
    option_ids = [_option_token_ids(tok, env.options)[o] for o in env.options]
    params = [q for q in model.parameters() if q.requires_grad] + list(value_head.parameters())
    optimizer = torch.optim.AdamW(params, lr=args.lr)

    rand_base, opt_base = env.oracle_random(), env.oracle_optimal()
    print(f"task={args.task}@L{args.length} oracle: random={rand_base:.3f} optimal={opt_base:.3f}")
    hist = []
    for it in range(1, args.iters + 1):
        recs, rewards = collect(env, model, value_head, tok, option_ids, args.group,
                                args.device, args.seed * 100000 + it, args.gamma, args.lam)
        stats = ppo_update(model, value_head, tok, option_ids, recs, optimizer, args.device,
                           clip=args.clip, vf_coef=args.vf_coef, ent_coef=args.ent_coef,
                           epochs=args.ppo_epochs, minibatch=args.minibatch)
        if it % args.eval_every == 0 or it == 1:
            r = eval_reward(env, model, value_head, tok, option_ids, 48, args.device)
            rn = r / opt_base if opt_base > 0 else 0.0
            hist.append({"iter": it, "train_reward": float(rewards.mean()),
                         "eval_reward": r, "eval_reward_norm": rn, **stats})
            print(f"it={it:4d} train_R={rewards.mean():.3f} eval_R={r:.3f}(n={rn:.2f}) "
                  f"pg={stats['pg']:.3f} vf={stats['vf']:.3f} ent={stats['ent']:.2f} "
                  f"clip={stats['clipfrac']:.2f}")
            if args.probe_every and it % args.probe_every == 0:
                pa, ps, _, pg_ = rollout_with_activations(model, tok, env, args.probe_episodes,
                                                          device=args.device, seed=1)
                rep = probe_report(pa, ps, n_states, groups=pg_, seed=0)
                hist[-1]["probe"] = {**rep["best"], "layer": rep["best_layer"]}
                print(f"      probe bal={rep['best']['bal_acc']:.2f} "
                      f"maj={rep['best']['majority']:.2f} layer={rep['best_layer']}")
            if args.save_adapters:
                model.save_pretrained(f"{args.out}/adapters/it{it:04d}")
            json.dump(hist, open(f"{args.out}/history.json", "w"), indent=1)

    onp_acts, onp_states, _, onp_groups = rollout_with_activations(model, tok, env, 120,
                                                                   device=args.device, seed=1)
    rep = probe_report(onp_acts, onp_states, n_states, groups=onp_groups, seed=0)
    final = {"args": vars(args), "oracle_random": rand_base, "oracle_optimal": opt_base,
             "final_eval_reward_norm": hist[-1]["eval_reward_norm"] if hist else None,
             "onpolicy_probe": rep["best"], "onpolicy_best_layer": rep["best_layer"]}
    json.dump(final, open(f"{args.out}/final.json", "w"), indent=1)
    print(json.dumps(final, indent=1))


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/llm/probe.py <==
"""Frozen-LLM state probe + capacity bound for the NL hidden-DFA task.

The same instrument as the synthetic testbed, on an LLM's residual stream:
  - oracle-normalized reward (oracle transfers unchanged);
  - linear DFA-state probe at the action-decision token, swept over layers, reported as
    held-out balanced accuracy minus the majority baseline, with a label-shuffled CONTROL
    for selectivity (mandatory: a 4096-d residual stream gives a linear probe huge capacity);
  - capacity bound: the same probe on RANDOM-play rollouts -- can the model linearly encode
    q_t at all, so a low on-policy probe is a learning failure, not a representational one.

The probe (LinearProbe) is dependency-free numpy so it runs and unit-tests on any machine;
the model-side functions import torch/transformers and run on the GPU box. Use --selftest to
validate the probe logic with synthetic activations (no model needed).
"""
from __future__ import annotations

import argparse
import json
import numpy as np


# --------------------------- numpy multinomial logistic probe ---------------------------
class LinearProbe:
    def __init__(self, l2: float = 1e-2, steps: int = 400, lr: float = 0.1, seed: int = 0):
        self.l2, self.steps, self.lr, self.seed = l2, steps, lr, seed

    def fit(self, X, y, n_classes):
        rng = np.random.default_rng(self.seed)
        self.mu = X.mean(0); self.sd = X.std(0) + 1e-6
        Xs = (X - self.mu) / self.sd
        n, d = Xs.shape
        W = np.zeros((d, n_classes)); b = np.zeros(n_classes)
        Y = np.eye(n_classes)[y]
        mW = np.zeros_like(W); vW = np.zeros_like(W); mb = np.zeros_like(b); vb = np.zeros_like(b)
        for t in range(1, self.steps + 1):
            Z = Xs @ W + b
            Z -= Z.max(1, keepdims=True)
            P = np.exp(Z); P /= P.sum(1, keepdims=True)
            gW = Xs.T @ (P - Y) / n + self.l2 * W
            gb = (P - Y).mean(0)
            for g, m, v, p in ((gW, mW, vW, W), (gb, mb, vb, b)):
                m[:] = 0.9 * m + 0.1 * g
                v[:] = 0.999 * v + 0.001 * g * g
                p -= self.lr * (m / (1 - 0.9 ** t)) / (np.sqrt(v / (1 - 0.999 ** t)) + 1e-8)
        self.W, self.b = W, b
        return self

    def predict(self, X):
        Xs = (X - self.mu) / self.sd
        return (Xs @ self.W + self.b).argmax(1)


def balanced_accuracy(y_true, y_pred, n_classes):
    accs = []
    for c in range(n_classes):
        m = y_true == c
        if m.sum() > 0:
            accs.append((y_pred[m] == c).mean())
    return float(np.mean(accs)) if accs else 0.0


def grouped_split(groups, *, val_frac=0.2, test_frac=0.3, seed=0):
    """Split row indices by episode id, so no episode straddles the splits.
    Rows within an episode are autocorrelated; a row-level split leaks (the
    same lesson the synthetic-side probes learned)."""
    groups = np.asarray(groups)
    uniq = np.unique(groups)
    rng = np.random.default_rng(seed)
    rng.shuffle(uniq)
    n_te = max(1, int(len(uniq) * test_frac))
    n_va = max(1, int(len(uniq) * val_frac))
    te_g, va_g, tr_g = set(uniq[:n_te]), set(uniq[n_te:n_te + n_va]), set(uniq[n_te + n_va:])
    idx = np.arange(len(groups))
    tr = idx[[g in tr_g for g in groups]]
    va = idx[[g in va_g for g in groups]]
    te = idx[[g in te_g for g in groups]]
    return tr, va, te


def evaluate_layer(X, y, n_classes, *, tr, te, seed=0):
    """Balanced accuracy on the given split, majority baseline, and a
    label-shuffled control fit on the same training rows."""
    rng = np.random.default_rng(seed)
    probe = LinearProbe(seed=seed).fit(X[tr], y[tr], n_classes)
    acc = balanced_accuracy(y[te], probe.predict(X[te]), n_classes)
    counts = np.bincount(y[te], minlength=n_classes)
    maj = balanced_accuracy(y[te], np.full(len(te), counts.argmax()), n_classes)
    yctrl = y[tr].copy(); rng.shuffle(yctrl)
    cprobe = LinearProbe(seed=seed).fit(X[tr], yctrl, n_classes)
    cacc = balanced_accuracy(y[te], cprobe.predict(X[te]), n_classes)
    return {"bal_acc": acc, "majority": maj, "gap": acc - maj,
            "control_acc": cacc, "selectivity": acc - cacc, "n_test": int(len(te))}


def probe_report(acts_by_layer, states, n_classes, *, groups, seed=0):
    """Episode-grouped nested evaluation: the layer is chosen on a validation
    split and reported on a disjoint test split, both split by episode.
    acts_by_layer: dict layer->[N,d]; states: [N] int; groups: [N] episode ids."""
    y = np.asarray(states, dtype=int)
    tr, va, te = grouped_split(groups, seed=seed)
    val_table = {}
    for layer, X in acts_by_layer.items():
        Xf = np.asarray(X, dtype=np.float32)
        val_table[layer] = evaluate_layer(Xf, y, n_classes, tr=tr, te=va, seed=seed)
    best = max(val_table, key=lambda l: val_table[l]["gap"])
    Xb = np.asarray(acts_by_layer[best], dtype=np.float32)
    test = evaluate_layer(Xb, y, n_classes, tr=np.concatenate([tr, va]), te=te, seed=seed)
    return {"best_layer": best, "best": test, "by_layer_val": val_table}


# --------------------------- model side (runs on the GPU box) ---------------------------
def _load_model(model_name, device="cuda", dtype="bfloat16"):
    import torch
    from transformers import AutoModelForCausalLM, AutoTokenizer
    tok = AutoTokenizer.from_pretrained(model_name)
    model = AutoModelForCausalLM.from_pretrained(
        model_name, torch_dtype=getattr(torch, dtype), output_hidden_states=True,
    ).to(device).eval()
    return model, tok


def _option_token_ids(tok, options):
    """Token id used to score each single-token option (prefer the leading-space form)."""
    ids = {}
    for o in options:
        cand = tok.encode(" " + o, add_special_tokens=False) or tok.encode(o, add_special_tokens=False)
        ids[o] = cand[0]
    return ids


def rollout_with_activations(model, tok, env, n_episodes, *, device="cuda",
                             greedy=True, capture=True, seed=0, max_ctx=2048,
                             force_random=False):
    """Run episodes capturing per-layer last-token activations + true state.

    force_random=True selects a uniformly random action (broad state coverage for the capacity
    bound) while still forwarding the model to capture its activations -- i.e. the model only
    *observes*; the probe asks whether its residual stream linearly encodes q_t at all.
    """
    import torch
    import random
    rng = random.Random(seed)
    opt_ids = _option_token_ids(tok, env.options)
    s2i = {s: i for i, s in enumerate(sorted(env.dfa.states, key=str))}  # DFA states may be strings
    acts_by_layer, states, rewards, groups = {}, [], [], []

    def policy(prompt, options):
        msgs = [{"role": "user", "content": prompt}]
        text = tok.apply_chat_template(msgs, tokenize=False, add_generation_prompt=True)
        enc = tok(text, return_tensors="pt", truncation=True, max_length=max_ctx).to(device)
        with torch.no_grad():
            out = model(**enc, output_hidden_states=True, use_cache=False)
        last = out.logits[0, -1]
        if force_random:
            choice = rng.choice(options)
        elif greedy:
            choice = max(options, key=lambda o: last[opt_ids[o]].item())
        else:
            probs = torch.softmax(torch.tensor([last[opt_ids[o]].item() for o in options]), -1)
            choice = options[int(torch.multinomial(probs, 1))]
        if capture:
            hs = out.hidden_states  # tuple (L+1) of [1, seq, d]
            # detach: with a trained LoRA adapter attached the hidden states
            # require grad, unlike the frozen-model case this began with
            ep_acts.append({i: hs[i][0, -1].detach().float().cpu().numpy() for i in range(len(hs))})
        return choice

    for ep in range(n_episodes):
        # one activation snapshot per policy call, in call order, so each
        # decision pairs with the forward pass that produced it
        ep_acts = []
        traj = env.run_episode(policy, rng)
        rewards.append(traj.reward)
        if capture and len(ep_acts) != len(traj.decisions):
            raise RuntimeError(f"capture misaligned: {len(ep_acts)} snapshots, "
                               f"{len(traj.decisions)} decisions")
        for d, snap in zip(traj.decisions, ep_acts):
            for layer, vec in snap.items():
                acts_by_layer.setdefault(layer, []).append(vec)
            states.append(s2i[d.true_state])
            groups.append(ep)
    return acts_by_layer, states, rewards, groups


def _selftest():
    # synthetic: activations linearly encode state (recoverable) vs pure noise (chance),
    # plus a leakage canary: episode-correlated noise must read as chance under the
    # grouped split (a row split would score it far above chance).
    rng = np.random.default_rng(0)
    n, d, k, eps = 600, 64, 5, 100
    y = rng.integers(0, k, n)
    groups = np.repeat(np.arange(eps), n // eps)
    centers = rng.normal(size=(k, d)) * 3
    X_signal = centers[y] + rng.normal(size=(n, d))
    X_noise = rng.normal(size=(n, d))
    sig = probe_report({0: X_signal.astype(np.float32)}, y, k, groups=groups, seed=1)["best"]
    noi = probe_report({0: X_noise.astype(np.float32)}, y, k, groups=groups, seed=1)["best"]
    # leakage canary: per-episode constant labels + per-episode noise signature
    y_leak = np.repeat(rng.integers(0, k, eps), n // eps)
    ep_sig = rng.normal(size=(eps, d)) * 3
    X_leak = ep_sig[groups] + rng.normal(size=(n, d))
    leak = probe_report({0: X_leak.astype(np.float32)}, y_leak, k, groups=groups, seed=1)["best"]
    print("SELFTEST recoverable:", {k_: round(v, 3) for k_, v in sig.items()})
    print("SELFTEST noise      :", {k_: round(v, 3) for k_, v in noi.items()})
    print("SELFTEST leak-canary:", {k_: round(v, 3) for k_, v in leak.items()})
    assert sig["gap"] > 0.5 and sig["selectivity"] > 0.5, "probe failed to read recoverable state"
    assert abs(noi["gap"]) < 0.15 and abs(noi["selectivity"]) < 0.15, "probe hallucinated structure"
    assert abs(leak["gap"]) < 0.2, "grouped split failed to block episode leakage"
    print("SELFTEST PASSED")


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--selftest", action="store_true")
    p.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    p.add_argument("--task", default="mod_5")
    p.add_argument("--length", type=int, default=24)
    p.add_argument("--control-prob", type=float, default=0.5)
    p.add_argument("--episodes", type=int, default=120)
    p.add_argument("--cap-episodes", type=int, default=120)
    p.add_argument("--out", default="runs/llm/probe.json")
    p.add_argument("--device", default="cuda")
    args = p.parse_args()
    if args.selftest:
        _selftest(); return

    import os
    from hidden_automata_rl.llm.nl_env import make_env
    from hidden_automata_rl.dsa import DFA_CATALOG
    env = make_env(args.task, length=args.length, control_prob=args.control_prob)
    n_states = len(DFA_CATALOG[args.task]().states)
    model, tok = _load_model(args.model, device=args.device)

    onp_acts, onp_states, onp_rew, onp_groups = rollout_with_activations(
        model, tok, env, args.episodes, device=args.device, seed=1)
    rep = probe_report(onp_acts, onp_states, n_states, groups=onp_groups, seed=0)

    # capacity bound: same probe on random-play rollouts (broad state coverage)
    cap_acts, cap_states, _, cap_groups = rollout_with_activations(
        model, tok, env, args.cap_episodes, device=args.device, seed=7,
        force_random=True)  # random play = broad state coverage for the capacity bound
    cap = probe_report(cap_acts, cap_states, n_states, groups=cap_groups, seed=0)

    opt = env.oracle_optimal()
    reward = float(np.mean(onp_rew))
    result = {
        "model": args.model, "task": args.task, "length": args.length,
        "control_prob": args.control_prob, "episodes": args.episodes, "n_states": n_states,
        "oracle_optimal": opt, "reward": reward, "reward_norm": reward / opt if opt > 0 else None,
        "onpolicy_probe": rep["best"], "onpolicy_best_layer": rep["best_layer"],
        "capacity_probe": cap["best"], "capacity_best_layer": cap["best_layer"],
        "by_layer_val": rep["by_layer_val"],
    }
    os.makedirs(os.path.dirname(args.out), exist_ok=True)
    json.dump(result, open(args.out, "w"), indent=1)
    print(json.dumps({k: v for k, v in result.items() if k != "by_layer"}, indent=1))


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/llm/probe_adapters.py <==
"""Post-hoc state probes over LoRA adapters saved during PPO training.

For each requested adapter (and optionally the frozen base as a control),
rolls out episodes under the adapter's greedy policy and probes the true DFA
state at two token positions -- the decision token (last position, what the
policy conditions its choice on) and the last stream token (the end of the
episode log, before the ask) -- with a linear read-out and a one-hidden-layer
MLP, swept over layers. Positions are located through the tokenizer's offset
mapping against the final "\\nStep" ask line, which is capitalized only there.

Usage (GPU box):
  python -m hidden_automata_rl.llm.probe_adapters \\
      --run runs/llm/shortcut_ppo2_m7L8c8_s1342 --iters 135,195,210,225,300 \\
      --task mod_7 --length 8 --control-prob 0.8 --episodes 120
"""
import argparse
import json
import os
import random

import numpy as np

from hidden_automata_rl.llm.probe import (_option_token_ids, balanced_accuracy,
                                          grouped_split, probe_report)


def evaluate_layer_mlp(X, y, n_classes, *, tr, te, hidden=64, seed=0,
                       epochs=300, lr=1e-2, device="cpu"):
    """One-hidden-layer MLP read-out on the given (episode-grouped) split."""
    import torch
    rng = np.random.default_rng(seed)

    def fit_eval(labels_tr):
        torch.manual_seed(seed)
        net = torch.nn.Sequential(
            torch.nn.Linear(X.shape[1], hidden), torch.nn.ReLU(),
            torch.nn.Linear(hidden, n_classes)).to(device)
        opt = torch.optim.Adam(net.parameters(), lr=lr, weight_decay=1e-4)
        Xt = torch.tensor(X[tr], dtype=torch.float32, device=device)
        yt = torch.tensor(labels_tr, dtype=torch.long, device=device)
        for _ in range(epochs):
            opt.zero_grad()
            torch.nn.functional.cross_entropy(net(Xt), yt).backward()
            opt.step()
        with torch.no_grad():
            pred = net(torch.tensor(X[te], dtype=torch.float32, device=device)).argmax(-1)
        return balanced_accuracy(y[te], pred.cpu().numpy(), n_classes)

    acc = fit_eval(y[tr])
    counts = np.bincount(y[te], minlength=n_classes)
    maj = balanced_accuracy(y[te], np.full(len(te), counts.argmax()), n_classes)
    yctrl = y[tr].copy(); rng.shuffle(yctrl)
    cacc = fit_eval(yctrl)
    return {"bal_acc": acc, "majority": maj, "gap": acc - maj,
            "control_acc": cacc, "selectivity": acc - cacc, "n_test": int(len(te))}


def rollout_two_positions(model, tok, env, n_episodes, *, device="cuda", seed=0, max_ctx=2048):
    """Greedy rollout capturing per-layer activations at the decision token and
    the last stream token, aligned per decision (see probe.py for the pairing)."""
    import torch
    rng = random.Random(seed)
    opt_ids = _option_token_ids(tok, env.options)
    s2i = {s: i for i, s in enumerate(sorted(env.dfa.states, key=str))}
    dec_by_layer, str_by_layer, states, groups = {}, {}, [], []

    def policy(prompt, options):
        msgs = [{"role": "user", "content": prompt}]
        text = tok.apply_chat_template(msgs, tokenize=False, add_generation_prompt=True)
        ask_pos = text.rfind("\nStep ")
        enc = tok(text, return_tensors="pt", truncation=True, max_length=max_ctx,
                  return_offsets_mapping=True)
        offsets = enc.pop("offset_mapping")[0]
        enc = {k: v.to(device) for k, v in enc.items()}
        with torch.no_grad():
            out = model(**enc, output_hidden_states=True, use_cache=False)
        ends = offsets[:, 1]
        stream_idx = int((ends <= ask_pos).nonzero()[-1]) if (ends <= ask_pos).any() else 0
        hs = out.hidden_states
        ep_snaps.append((
            {i: hs[i][0, -1].detach().float().cpu().numpy() for i in range(len(hs))},
            {i: hs[i][0, stream_idx].detach().float().cpu().numpy() for i in range(len(hs))}))
        last = out.logits[0, -1]
        return max(options, key=lambda o: last[opt_ids[o]].item())

    rewards = []
    for ep in range(n_episodes):
        ep_snaps = []
        traj = env.run_episode(policy, rng)
        rewards.append(traj.reward)
        if len(ep_snaps) != len(traj.decisions):
            raise RuntimeError("capture misaligned")
        for d, (dec, stm) in zip(traj.decisions, ep_snaps):
            for i, v in dec.items():
                dec_by_layer.setdefault(i, []).append(v)
            for i, v in stm.items():
                str_by_layer.setdefault(i, []).append(v)
            states.append(s2i[d.true_state])
            groups.append(ep)
    return dec_by_layer, str_by_layer, states, rewards, groups


def main():
    import torch
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from peft import PeftModel
    from hidden_automata_rl.llm.nl_env import make_env
    from hidden_automata_rl.dsa import DFA_CATALOG

    p = argparse.ArgumentParser()
    p.add_argument("--run", required=True, help="PPO run dir holding adapters/itNNNN")
    p.add_argument("--iters", required=True, help="comma-separated adapter iterations; 0 = frozen base")
    p.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    p.add_argument("--task", default="mod_7")
    p.add_argument("--length", type=int, default=8)
    p.add_argument("--control-prob", type=float, default=0.8)
    p.add_argument("--episodes", type=int, default=120)
    p.add_argument("--device", default="cuda")
    args = p.parse_args()

    env = make_env(args.task, length=args.length, control_prob=args.control_prob)
    n_states = len(DFA_CATALOG[args.task]().states)
    opt_base = env.oracle_optimal()
    tok = AutoTokenizer.from_pretrained(args.model)
    # v2: episode-grouped splits with validation-selected layers; the v1 file
    # predates the grouped-split fix and is superseded.
    out_path = os.path.join(args.run, "adapter_probes_v2.json")
    results = json.load(open(out_path)) if os.path.exists(out_path) else {}

    for it in [int(x) for x in args.iters.split(",")]:
        key = f"it{it:04d}" if it else "frozen"
        if key in results:
            continue
        base = AutoModelForCausalLM.from_pretrained(
            args.model, dtype=torch.bfloat16, output_hidden_states=True).to(args.device).eval()
        model = base if it == 0 else PeftModel.from_pretrained(
            base, os.path.join(args.run, "adapters", f"it{it:04d}")).eval()
        dec, stm, states, rewards, grp = rollout_two_positions(
            model, tok, env, args.episodes, device=args.device, seed=1)
        y = np.asarray(states, dtype=int)
        tr, va, te = grouped_split(grp, seed=0)
        trva = np.concatenate([tr, va])
        entry = {"eval_reward_norm": float(np.mean(rewards)) / opt_base, "n": len(states)}
        for pos, acts in (("decision", dec), ("stream", stm)):
            lin = probe_report(acts, states, n_states, groups=grp, seed=0)
            entry[f"{pos}_linear"] = {**lin["best"], "layer": lin["best_layer"]}
            # MLP: layer chosen on the validation episodes, reported on test
            best_val, best_layer = None, None
            for layer in range(0, len(acts), 4):
                r = evaluate_layer_mlp(np.asarray(acts[layer], dtype=np.float32),
                                       y, n_states, tr=tr, te=va, seed=0)
                if best_val is None or r["gap"] > best_val["gap"]:
                    best_val, best_layer = r, layer
            r = evaluate_layer_mlp(np.asarray(acts[best_layer], dtype=np.float32),
                                   y, n_states, tr=trva, te=te, seed=0)
            entry[f"{pos}_mlp"] = {**r, "layer": best_layer}
        results[key] = entry
        json.dump(results, open(out_path, "w"), indent=1)
        print(key, json.dumps(entry["decision_linear"]), "| stream lin:",
              round(entry["stream_linear"]["bal_acc"], 2),
              "| dec mlp:", round(entry["decision_mlp"]["bal_acc"], 2),
              "| stream mlp:", round(entry["stream_mlp"]["bal_acc"], 2))
        del model, base
        torch.cuda.empty_cache()
    print("wrote", out_path)


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/llm/supcap.py <==
"""Supervised-capacity control for the LLM agent (the proper capacity bound).

The frozen-activation probe asks whether the *pretrained* model already encodes q_t; it does not
(at chance for Qwen-3B and -7B on mod_5). The question that gates a perception-gap claim is whether
a fine-tune of this size *can* represent q_t at all -- the analog of the synthetic supervised
capacity bound. Here we LoRA-fine-tune the backbone plus a linear head to predict the true DFA state
q_t at the decision token, from random-play rollouts, and report held-out balanced accuracy.

  capacity saturated  =>  a low probe after reward-only GRPO is a genuine perception gap (learning
                          failure), not a representational limit.
  capacity at chance  =>  the architecture cannot track this state; report the honest negative.
"""
from __future__ import annotations

import argparse
import json
import os
import random

import numpy as np
import torch


def collect_states(env, n_episodes, seed):
    """Model-free random-play rollouts -> (prompt, true_state, episode) per decision."""
    rng = random.Random(seed)
    data = []

    def policy(prompt, options):
        return rng.choice(options)

    for ep in range(n_episodes):
        traj = env.run_episode(policy, rng)
        for d in traj.decisions:
            data.append((d.prompt, d.true_state, ep))
    return data


def _templated(tok, prompt):
    return tok.apply_chat_template([{"role": "user", "content": prompt}],
                                   tokenize=False, add_generation_prompt=True)


def features(model, tok, prompts, device, *, no_grad, max_ctx=2048):
    texts = [_templated(tok, p) for p in prompts]
    enc = tok(texts, return_tensors="pt", padding=True, truncation=True, max_length=max_ctx).to(device)
    ctx = torch.no_grad() if no_grad else torch.enable_grad()
    with ctx:
        out = model(**enc, output_hidden_states=True, use_cache=False)
        return out.hidden_states[-1][:, -1, :]  # final-layer last-token state [B, d]


def bal_acc(y_true, y_pred, k):
    accs = [(y_pred[y_true == c] == c).mean() for c in range(k) if (y_true == c).sum() > 0]
    return float(np.mean(accs)) if accs else 0.0


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    p.add_argument("--task", default="mod_5")
    p.add_argument("--length", type=int, default=24)
    p.add_argument("--control-prob", type=float, default=0.5)
    p.add_argument("--episodes", type=int, default=250)
    p.add_argument("--epochs", type=int, default=4)
    p.add_argument("--minibatch", type=int, default=4)
    p.add_argument("--lr", type=float, default=1e-4)
    p.add_argument("--lora-r", type=int, default=16)
    p.add_argument("--load-4bit", action="store_true", help="QLoRA 4-bit base (for 14B+ on 32GB)")
    p.add_argument("--out", default="runs/llm/supcap.json")
    p.add_argument("--device", default="cuda")
    args = p.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer
    from peft import LoraConfig, get_peft_model, prepare_model_for_kbit_training
    from hidden_automata_rl.llm.nl_env import make_env
    from hidden_automata_rl.dsa import DFA_CATALOG

    tok = AutoTokenizer.from_pretrained(args.model)
    tok.padding_side = "left"
    if tok.pad_token is None:
        tok.pad_token = tok.eos_token
    if args.load_4bit:
        from transformers import BitsAndBytesConfig
        qcfg = BitsAndBytesConfig(load_in_4bit=True, bnb_4bit_quant_type="nf4",
                                  bnb_4bit_compute_dtype=torch.bfloat16, bnb_4bit_use_double_quant=True)
        model = AutoModelForCausalLM.from_pretrained(
            args.model, quantization_config=qcfg, device_map={"": 0}, output_hidden_states=True)
        model = prepare_model_for_kbit_training(model, use_gradient_checkpointing=True)
    else:
        model = AutoModelForCausalLM.from_pretrained(
            args.model, dtype=torch.bfloat16, output_hidden_states=True).to(args.device)
    model = get_peft_model(model, LoraConfig(
        r=args.lora_r, lora_alpha=2 * args.lora_r, lora_dropout=0.0,
        target_modules=["q_proj", "k_proj", "v_proj", "o_proj", "gate_proj", "up_proj", "down_proj"],
        task_type="CAUSAL_LM"))
    model.gradient_checkpointing_enable()
    model.enable_input_require_grads()

    env = make_env(args.task, length=args.length, control_prob=args.control_prob)
    states = sorted(set(DFA_CATALOG[args.task]().states), key=str)
    s2i = {s: i for i, s in enumerate(states)}
    k = len(states)
    d_model = model.config.hidden_size
    head = torch.nn.Linear(d_model, k).to(args.device, dtype=torch.float32)  # fp32 head for stability

    # Split by EPISODE: same-episode prompts share their transcript prefix and
    # random stream, so a row-level split leaks between train and test.
    data = collect_states(env, args.episodes, seed=0)
    from hidden_automata_rl.llm.probe import grouped_split
    tr_i, va_i, te_i = grouped_split([ep for _, _, ep in data], seed=0)
    train = [data[i] for i in tr_i]
    val = [data[i] for i in va_i]
    test = [data[i] for i in te_i]
    y_val = np.array([s2i[s] for _, s, _ in val])
    y_test = np.array([s2i[s] for _, s, _ in test])
    maj_val = bal_acc(y_val, np.full(len(y_val), np.bincount(y_val, minlength=k).argmax()), k)
    maj = bal_acc(y_test, np.full(len(y_test), np.bincount(y_test, minlength=k).argmax()), k)
    print(f"task={args.task} model={args.model} states={k} n_train={len(train)} "
          f"n_val={len(val)} n_test={len(test)} majority={maj:.3f}")

    params = [q for q in model.parameters() if q.requires_grad] + list(head.parameters())
    optimr = torch.optim.AdamW(params, lr=args.lr)

    def eval_split(split, y_true):
        preds = []
        for s in range(0, len(split), 16):
            prompts = [b[0] for b in split[s:s + 16]]
            with torch.no_grad():
                logits = head(features(model, tok, prompts, args.device, no_grad=True).float())
            preds.extend(logits.argmax(-1).cpu().numpy().tolist())
        return bal_acc(y_true, np.array(preds), k)

    # The epoch is chosen on the validation episodes; test is touched at every
    # epoch only to record the number the chosen epoch will report.
    history = []
    for ep in range(1, args.epochs + 1):
        order = np.random.default_rng(ep).permutation(len(train))
        for s in range(0, len(order), args.minibatch):
            batch = [train[i] for i in order[s:s + args.minibatch]]
            prompts = [b[0] for b in batch]
            y = torch.tensor([s2i[b[1]] for b in batch], device=args.device)
            feats = features(model, tok, prompts, args.device, no_grad=False)
            logits = head(feats.float())
            loss = torch.nn.functional.cross_entropy(logits, y)
            optimr.zero_grad(); loss.backward(); optimr.step()
        val_acc = eval_split(val, y_val)
        acc = eval_split(test, y_test)
        history.append({"epoch": ep, "val_bal_acc": val_acc, "val_gap": val_acc - maj_val,
                        "bal_acc": acc, "majority": maj, "gap": acc - maj})
        print(f"epoch {ep}: val={val_acc:.3f} test_bal_acc={acc:.3f} "
              f"(capacity_frac={(acc - maj) / (1 - maj):.2f})")

    best = max(history, key=lambda h: h["val_gap"])
    result = {"model": args.model, "task": args.task, "n_states": k, "majority": maj,
              "best_epoch": best["epoch"], "best_bal_acc": best["bal_acc"],
              "best_gap": best["gap"],
              "capacity_frac": best["gap"] / (1 - maj), "history": history}
    os.makedirs(os.path.dirname(args.out), exist_ok=True)
    json.dump(result, open(args.out, "w"), indent=1)
    print(json.dumps({k_: v for k_, v in result.items() if k_ != "history"}, indent=1))


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/lstm_policy.py <==
"""Recurrent (LSTM) policy for partial-control DFA RL.

A second capable recurrent architecture, identical in interface to GRUPolicy, used to
check that the held-out predictor finding (permutation structure -> perception gap) is not
an artifact of the GRU cell. Mirrors gru_policy.py exactly except for the recurrent cell;
nn.LSTM returns (h_n, c_n), so we read the final layer's hidden state h_n[-1].
"""

from __future__ import annotations

import torch
import torch.nn as nn
from torch.nn.utils.rnn import pack_padded_sequence

from blocksmith_lm.linear import Linear

from hidden_automata_rl.window_mlp import SYMBOL_PAD

DEFAULT_LSTM_D_EMBED = 64
DEFAULT_LSTM_HIDDEN = 128
DEFAULT_LSTM_LAYERS = 1


class LSTMPolicy(nn.Module):
    """Embed the last K (symbol, control) pairs, run an LSTM, read out the last hidden state."""

    def __init__(
        self,
        *,
        alphabet_size: int,
        window_k: int,
        d_embed: int = DEFAULT_LSTM_D_EMBED,
        hidden: int = DEFAULT_LSTM_HIDDEN,
        num_layers: int = DEFAULT_LSTM_LAYERS,
        emission_vocab: int = 0,
        device: torch.device | None = None,
        dtype: torch.dtype | None = None,
    ) -> None:
        super().__init__()
        self.alphabet_size = alphabet_size
        self.window_k = window_k
        self.hidden = hidden

        self.symbol_emb = nn.Embedding(alphabet_size + 1, d_embed, padding_idx=SYMBOL_PAD)
        self.control_emb = nn.Embedding(2, d_embed)
        self.emission_vocab = emission_vocab
        self.emission_emb = (
            nn.Embedding(emission_vocab + 1, d_embed, padding_idx=0) if emission_vocab > 0 else None
        )
        self.lstm = nn.LSTM(
            input_size=d_embed,
            hidden_size=hidden,
            num_layers=num_layers,
            batch_first=True,
        )
        head_in = hidden + 2  # + time_remaining, position_fraction
        self.policy_head = Linear(head_in, alphabet_size, device=device, dtype=dtype)
        self.value_head = Linear(head_in, 1, device=device, dtype=dtype)
        self.to(device=device, dtype=dtype)

    def encode(
        self,
        symbol_ids: torch.Tensor,
        control_flags: torch.Tensor,
        lengths: torch.Tensor,
        time_remaining: torch.Tensor,
        position_fraction: torch.Tensor,
        emission_ids: torch.Tensor | None = None,
    ) -> torch.Tensor:
        seq = self.symbol_emb(symbol_ids) + self.control_emb(control_flags)
        if self.emission_emb is not None and emission_ids is not None:
            seq = seq + self.emission_emb(emission_ids)
        packed = pack_padded_sequence(
            seq, lengths.cpu(), batch_first=True, enforce_sorted=False
        )
        _, (h_n, _c_n) = self.lstm(packed)
        readout = h_n[-1]  # final layer's last hidden state, [B, H]
        time_feats = torch.stack([time_remaining, position_fraction], dim=-1)
        return torch.cat([readout, time_feats], dim=-1)

    def forward(
        self,
        symbol_ids: torch.Tensor,
        control_flags: torch.Tensor,
        lengths: torch.Tensor,
        time_remaining: torch.Tensor,
        position_fraction: torch.Tensor,
        emission_ids: torch.Tensor | None = None,
    ) -> tuple[torch.Tensor, torch.Tensor]:
        features = self.encode(
            symbol_ids, control_flags, lengths, time_remaining, position_fraction, emission_ids
        )
        return self.policy_head(features), self.value_head(features).squeeze(-1)


def build_lstm_policy(
    *,
    alphabet_size: int,
    window_k: int,
    d_embed: int = DEFAULT_LSTM_D_EMBED,
    hidden: int = DEFAULT_LSTM_HIDDEN,
    num_layers: int = DEFAULT_LSTM_LAYERS,
    emission_vocab: int = 0,
    device: torch.device,
    dtype: torch.dtype = torch.float32,
) -> LSTMPolicy:
    return LSTMPolicy(
        alphabet_size=alphabet_size,
        window_k=window_k,
        d_embed=d_embed,
        hidden=hidden,
        num_layers=num_layers,
        emission_vocab=emission_vocab,
        device=device,
        dtype=dtype,
    ).to(device)


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/mined/mined_div7.json <==
{"name": "mined_div7_binary", "alphabet": ["0", "1"], "states": [0, 1, 2, 3, 4, 5, 6], "start": 0, "accept": [0], "transition": [[0, "0", 0], [0, "1", 1], [1, "0", 2], [1, "1", 3], [2, "0", 4], [2, "1", 5], [3, "0", 6], [3, "1", 0], [4, "0", 1], [4, "1", 2], [5, "0", 3], [5, "1", 4], [6, "0", 5], [6, "1", 6]]}

==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/mined/mined_ean.json <==
{"name": "mined_ean_check", "alphabet": ["0", "1", "2", "3", "4", "5", "6", "7", "8", "9"], "states": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19], "start": 0, "accept": [0, 1], "transition": [[0, "0", 1], [0, "1", 2], [0, "2", 3], [0, "3", 4], [0, "4", 5], [0, "5", 6], [0, "6", 7], [0, "7", 8], [0, "8", 9], [0, "9", 10], [1, "0", 0], [1, "1", 11], [1, "2", 12], [1, "3", 13], [1, "4", 14], [1, "5", 15], [1, "6", 16], [1, "7", 17], [1, "8", 18], [1, "9", 19], [2, "0", 17], [2, "1", 18], [2, "2", 19], [2, "3", 0], [2, "4", 11], [2, "5", 12], [2, "6", 13], [2, "7", 14], [2, "8", 15], [2, "9", 16], [3, "0", 14], [3, "1", 15], [3, "2", 16], [3, "3", 17], [3, "4", 18], [3, "5", 19], [3, "6", 0], [3, "7", 11], [3, "8", 12], [3, "9", 13], [4, "0", 11], [4, "1", 12], [4, "2", 13], [4, "3", 14], [4, "4", 15], [4, "5", 16], [4, "6", 17], [4, "7", 18], [4, "8", 19], [4, "9", 0], [5, "0", 18], [5, "1", 19], [5, "2", 0], [5, "3", 11], [5, "4", 12], [5, "5", 13], [5, "6", 14], [5, "7", 15], [5, "8", 16], [5, "9", 17], [6, "0", 15], [6, "1", 16], [6, "2", 17], [6, "3", 18], [6, "4", 19], [6, "5", 0], [6, "6", 11], [6, "7", 12], [6, "8", 13], [6, "9", 14], [7, "0", 12], [7, "1", 13], [7, "2", 14], [7, "3", 15], [7, "4", 16], [7, "5", 17], [7, "6", 18], [7, "7", 19], [7, "8", 0], [7, "9", 11], [8, "0", 19], [8, "1", 0], [8, "2", 11], [8, "3", 12], [8, "4", 13], [8, "5", 14], [8, "6", 15], [8, "7", 16], [8, "8", 17], [8, "9", 18], [9, "0", 16], [9, "1", 17], [9, "2", 18], [9, "3", 19], [9, "4", 0], [9, "5", 11], [9, "6", 12], [9, "7", 13], [9, "8", 14], [9, "9", 15], [10, "0", 13], [10, "1", 14], [10, "2", 15], [10, "3", 16], [10, "4", 17], [10, "5", 18], [10, "6", 19], [10, "7", 0], [10, "8", 11], [10, "9", 12], [11, "0", 4], [11, "1", 5], [11, "2", 6], [11, "3", 7], [11, "4", 8], [11, "5", 9], [11, "6", 10], [11, "7", 1], [11, "8", 2], [11, "9", 3], [12, "0", 7], [12, "1", 8], [12, "2", 9], [12, "3", 10], [12, "4", 1], [12, "5", 2], [12, "6", 3], [12, "7", 4], [12, "8", 5], [12, "9", 6], [13, "0", 10], [13, "1", 1], [13, "2", 2], [13, "3", 3], [13, "4", 4], [13, "5", 5], [13, "6", 6], [13, "7", 7], [13, "8", 8], [13, "9", 9], [14, "0", 3], [14, "1", 4], [14, "2", 5], [14, "3", 6], [14, "4", 7], [14, "5", 8], [14, "6", 9], [14, "7", 10], [14, "8", 1], [14, "9", 2], [15, "0", 6], [15, "1", 7], [15, "2", 8], [15, "3", 9], [15, "4", 10], [15, "5", 1], [15, "6", 2], [15, "7", 3], [15, "8", 4], [15, "9", 5], [16, "0", 9], [16, "1", 10], [16, "2", 1], [16, "3", 2], [16, "4", 3], [16, "5", 4], [16, "6", 5], [16, "7", 6], [16, "8", 7], [16, "9", 8], [17, "0", 2], [17, "1", 3], [17, "2", 4], [17, "3", 5], [17, "4", 6], [17, "5", 7], [17, "6", 8], [17, "7", 9], [17, "8", 10], [17, "9", 1], [18, "0", 5], [18, "1", 6], [18, "2", 7], [18, "3", 8], [18, "4", 9], [18, "5", 10], [18, "6", 1], [18, "7", 2], [18, "8", 3], [18, "9", 4], [19, "0", 8], [19, "1", 9], [19, "2", 10], [19, "3", 1], [19, "4", 2], [19, "5", 3], [19, "6", 4], [19, "7", 5], [19, "8", 6], [19, "9", 7]]}

==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/mining.py <==
"""Mine hidden DFAs from real, deployed validator/checksum logic (non-synthetic, §5.7).

The point: recover an automaton we did NOT hand-specify, from the input/output behavior
of real-world logic, and drop it into `PartialControlDFAEnv` unchanged. The validator is
just an oracle that labels strings; RPNI (passive automaton learning) infers the DFA.

We use checksum/divisibility validators because (a) they are ubiquitous deployed logic
(divisibility tests, barcode/EAN check digits), (b) labels are free and deterministic,
and (c) they sit in the *hard* regime of §5.6 — terminal-exact accumulation under mixing
dynamics — so a mined real task can land on the hard side of our boundary, unlike the
reach-commit workflow logs. The EAN-style alternating-weight checksum is deliberately
*not* a pure `mod_k` counter (the position-dependent weight is the real-world wrinkle).

Pipeline: sample labeled strings -> consistency-repair -> RPNI -> convert to our
`(Q,Σ,δ,q0,F)` -> fidelity check -> oracle diagnosticity gate.
"""

from __future__ import annotations

import itertools
import json
import os
import random
from collections import Counter, defaultdict
from typing import Callable, Sequence

from aalpy.learning_algs import run_RPNI

from hidden_automata_rl.dsa import DFA
from hidden_automata_rl.oracle import optimal_success, random_success


# --- real, deployed validator logic (labels for free) ---
def div7_binary(s: str) -> bool:
    """Binary string whose value is divisible by 7 (a real divisibility check)."""
    return (int(s, 2) if s else 0) % 7 == 0


def ean_checksum(s: str) -> bool:
    """EAN/UPC-style check: alternating weights 1,3,1,3,... (left-to-right), sum % 10 == 0.

    The check digit scheme behind every retail barcode. Position-dependent weight makes
    it a genuinely different automaton from a plain `mod_k` counter.
    """
    if not s:
        return True
    total = sum((1 if i % 2 == 0 else 3) * int(c) for i, c in enumerate(s))
    return total % 10 == 0


VALIDATORS: dict[str, tuple[Callable[[str], bool], tuple[str, ...]]] = {
    "div7_binary": (div7_binary, ("0", "1")),
    "ean_check": (ean_checksum, tuple("0123456789")),
}


def sample_labeled(
    validator: Callable[[str], bool],
    alphabet: Sequence[str],
    *,
    dense_len: int,
    max_len: int,
    n_random: int,
    rng: random.Random,
) -> list[tuple[tuple[str, ...], bool]]:
    """All strings up to `dense_len`, plus `n_random` longer strings up to `max_len`."""
    data: list[tuple[tuple[str, ...], bool]] = []
    seen: set[tuple[str, ...]] = set()
    for L in range(0, dense_len + 1):
        for t in itertools.product(alphabet, repeat=L):
            if t not in seen:
                seen.add(t)
                data.append((t, validator("".join(t))))
    for _ in range(n_random):
        L = rng.randint(dense_len + 1, max_len)
        t = tuple(rng.choice(alphabet) for _ in range(L))
        if t in seen:
            continue
        seen.add(t)
        data.append((t, validator("".join(t))))
    return data


def repair_consistency(
    data: list[tuple[tuple[str, ...], bool]],
) -> tuple[list[tuple[tuple[str, ...], bool]], int]:
    """Majority label per unique string; drop exact ties. Reports conflict count
    (a noise diagnostic for real logs; deterministic validators yield 0)."""
    by: dict[tuple[str, ...], Counter] = defaultdict(Counter)
    for seq, lab in data:
        by[seq][bool(lab)] += 1
    out, conflicts = [], 0
    for seq, c in by.items():
        if len(c) > 1:
            conflicts += 1
        t, f = c[True], c[False]
        if t == f:
            continue
        out.append((seq, t > f))
    return out, conflicts


def _convert(m, alphabet: Sequence[str], name: str) -> DFA:
    """AALpy Dfa -> our integer-state DFA; total via self-loop on unseen transitions."""
    idx = {st: i for i, st in enumerate(m.states)}
    states = tuple(range(len(m.states)))
    accept = frozenset(idx[st] for st in m.states if st.is_accepting)
    T: dict = {}
    for st in m.states:
        for a in alphabet:
            nxt = st.transitions.get(a)
            T[(idx[st], a)] = idx[nxt] if nxt is not None else idx[st]
    dfa = DFA(
        name=name,
        alphabet=tuple(alphabet),
        states=states,
        start_state=idx[m.initial_state],
        accept_states=accept,
        transition=T,
    )
    dfa.validate()
    return dfa


def mine(
    name: str,
    *,
    dense_len: int = 6,
    max_len: int = 16,
    n_random: int = 4000,
    seed: int = 0,
) -> tuple[DFA, dict]:
    validator, alphabet = VALIDATORS[name]
    rng = random.Random(seed)
    raw = sample_labeled(validator, alphabet, dense_len=dense_len, max_len=max_len,
                         n_random=n_random, rng=rng)
    data, conflicts = repair_consistency(raw)
    m = run_RPNI(data, automaton_type="dfa", print_info=False)
    dfa = _convert(m, alphabet, name=f"mined_{name}")
    pos = sum(1 for _, lab in data if lab)
    info = {
        "n_samples": len(data), "pos": pos, "neg": len(data) - pos,
        "conflicts": conflicts, "mined_states": len(dfa.states),
        "accept_states": len(dfa.accept_states), "alphabet_size": len(alphabet),
    }
    return dfa, info


def fidelity(dfa: DFA, name: str, *, n: int = 8000, max_len: int = 40, seed: int = 1) -> float:
    """Agreement of the mined DFA with the real validator on fresh (incl. longer) strings."""
    validator, alphabet = VALIDATORS[name]
    rng = random.Random(seed)
    ok = 0
    for _ in range(n):
        L = rng.randint(0, max_len)
        s = "".join(rng.choice(alphabet) for _ in range(L))
        ok += int(dfa.accepts(list(s)) == validator(s))
    return ok / n


def diagnosticity(dfa: DFA, *, lengths=(16, 64, 128), control_probs=(0.25, 0.5)) -> dict:
    rows = {}
    for L in lengths:
        rows[L] = {
            "random": random_success(dfa, L),
            "full": optimal_success(dfa, L, 1.0),
            **{f"opt@{c}": optimal_success(dfa, L, c) for c in control_probs},
        }
    return rows


MINED_DIR = os.path.join(os.path.dirname(__file__), "mined")

# Cached mined task name -> (validator name, mining kwargs). Cached for reproducibility
# so the env/catalog need no aalpy at load time — only (re)mining does.
CACHE_SPEC = {
    "mined_div7": ("div7_binary", dict(dense_len=6, n_random=4000)),
    "mined_ean": ("ean_check", dict(dense_len=4, n_random=12000)),
}


def save_dfa(dfa: DFA, path: str) -> None:
    obj = {
        "name": dfa.name, "alphabet": list(dfa.alphabet), "states": list(dfa.states),
        "start": dfa.start_state, "accept": sorted(dfa.accept_states),
        "transition": [[s, a, n] for (s, a), n in dfa.transition.items()],
    }
    with open(path, "w") as f:
        json.dump(obj, f)


def load_mined_dfa(cache_name: str) -> DFA:
    """Load a cached mined DFA (no aalpy needed). Used by DFA_CATALOG."""
    o = json.load(open(os.path.join(MINED_DIR, f"{cache_name}.json")))
    T = {(s, a): n for s, a, n in o["transition"]}
    dfa = DFA(name=o["name"], alphabet=tuple(o["alphabet"]), states=tuple(o["states"]),
              start_state=o["start"], accept_states=frozenset(o["accept"]), transition=T)
    dfa.validate()
    return dfa


def cache_all() -> None:
    os.makedirs(MINED_DIR, exist_ok=True)
    for cache_name, (vname, kw) in CACHE_SPEC.items():
        dfa, info = mine(vname, **kw)
        fid = fidelity(dfa, vname)
        save_dfa(dfa, os.path.join(MINED_DIR, f"{cache_name}.json"))
        print(f"cached {cache_name}: {info} fidelity={fid:.3f} -> {cache_name}.json")


if __name__ == "__main__":
    import sys
    if "--cache" in sys.argv:
        cache_all()
    else:
        for name in VALIDATORS:
            dl = 6 if name == "div7_binary" else 4
            nr = 4000 if name == "div7_binary" else 12000
            dfa, info = mine(name, dense_len=dl, n_random=nr)
            fid = fidelity(dfa, name)
            print(f"\n=== {name} ===  {info}  fidelity={fid:.3f}")
            for L, r in diagnosticity(dfa).items():
                print(f"  T={L:>3}  random={r['random']:.3f}  opt@0.5={r['opt@0.5']:.3f}  "
                      f"opt@0.25={r['opt@0.25']:.3f}  full={r['full']:.3f}")


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/oracle.py <==
"""
Exact oracle for partial-control DFA environments.

Because the DFA and the control distribution are fully known, the optimal
achievable acceptance probability can be computed exactly by backward
induction over (DFA state, steps remaining). This turns the testbed from
"compare models to each other" into "compare models to ground truth":

  - optimal[L, c]  : best achievable success with control_prob = c
  - random[L]      : success of a uniformly-random policy (control irrelevant)
  - full[L]        : ceiling with full control (c = 1.0)

A task is *diagnostic* only when these spread apart: if random already
matches optimal, there is nothing for an agent to learn; if optimal is
saturated at 1.0 for all c, partial control adds no difficulty.

Run:
  python -m hidden_automata_rl.oracle
"""

from __future__ import annotations

import argparse
from functools import lru_cache

from hidden_automata_rl.dsa import DFA, DFA_CATALOG, State


def optimal_success(dfa: DFA, length: int, control_prob: float) -> float:
    """Optimal acceptance probability from the start state over `length` steps.

    V(q, r) = expected optimal acceptance prob with r steps remaining at state q,
    before the controllability of the next step is revealed:
        V(q, 0) = 1[q accepting]
        V(q, r) = c * max_a V(d(q,a), r-1) + (1-c) * mean_a V(d(q,a), r-1)
    """
    c = control_prob

    @lru_cache(maxsize=None)
    def V(q: State, r: int) -> float:
        if r == 0:
            return 1.0 if q in dfa.accept_states else 0.0
        nexts = [V(dfa.step(q, a), r - 1) for a in dfa.alphabet]
        best = max(nexts)
        avg = sum(nexts) / len(nexts)
        return c * best + (1.0 - c) * avg

    value = V(dfa.start_state, length)
    V.cache_clear()
    return value


def build_value_fn(dfa: DFA, control_prob: float):
    """Return a memoized optimal value function V(q, r) for the given control_prob.

    V(q, r) is the optimal acceptance probability with r steps remaining at state q,
    before the next step's controllability is revealed. Reused for the oracle policy.
    """
    c = control_prob
    cache: dict[tuple[State, int], float] = {}

    def V(q: State, r: int) -> float:
        if r == 0:
            return 1.0 if q in dfa.accept_states else 0.0
        key = (q, r)
        cached = cache.get(key)
        if cached is not None:
            return cached
        nexts = [V(dfa.step(q, a), r - 1) for a in dfa.alphabet]
        val = c * max(nexts) + (1.0 - c) * (sum(nexts) / len(nexts))
        cache[key] = val
        return val

    return V


def optimal_action_indices(dfa: DFA, V, q: State, steps_remaining: int) -> set[int]:
    """Indices into dfa.alphabet that are optimal at state q with `steps_remaining` steps.

    The action taken now consumes one step, so it is scored by V at the successor
    state with steps_remaining - 1 left.
    """
    vals = [V(dfa.step(q, a), steps_remaining - 1) for a in dfa.alphabet]
    best = max(vals)
    return {i for i, v in enumerate(vals) if v >= best - 1e-9}


def control_class_map(dfa: DFA, control_prob: float, maxr: int = 64):
    """Map each state index to its control-relevant equivalence class.

    Two states are control-equivalent when, at every remaining horizon r in
    1..maxr, they share the same optimal value AND the same optimal-action set
    (so an optimal controller never needs to tell them apart). Returns
    ``(classes, n_classes)`` where ``classes[i]`` is the class id of
    ``dfa.states[i]`` under the same enumeration the probe uses. When the
    quotient is trivial, ``n_classes == len(dfa.states)`` and this reduces to
    the full-state target.
    """
    V = build_value_fn(dfa, control_prob)
    state_to_idx = {q: i for i, q in enumerate(dfa.states)}
    sig_to_class: dict = {}
    classes = [0] * len(dfa.states)
    for q in dfa.states:
        sig = tuple(
            (round(V(q, r), 9), frozenset(optimal_action_indices(dfa, V, q, r)))
            for r in range(1, maxr + 1)
        )
        classes[state_to_idx[q]] = sig_to_class.setdefault(sig, len(sig_to_class))
    return classes, len(sig_to_class)


def random_success(dfa: DFA, length: int) -> float:
    """Acceptance probability of a uniformly random policy (control irrelevant)."""

    @lru_cache(maxsize=None)
    def R(q: State, r: int) -> float:
        if r == 0:
            return 1.0 if q in dfa.accept_states else 0.0
        nexts = [R(dfa.step(q, a), r - 1) for a in dfa.alphabet]
        return sum(nexts) / len(nexts)

    value = R(dfa.start_state, length)
    R.cache_clear()
    return value


def task_table(
    task: str,
    lengths: list[int],
    control_probs: list[float],
) -> dict:
    dfa = DFA_CATALOG[task]()
    rows = []
    for L in lengths:
        rand = random_success(dfa, L)
        full = optimal_success(dfa, L, 1.0)
        opt = {c: optimal_success(dfa, L, c) for c in control_probs}
        rows.append({"length": L, "random": rand, "full_control": full, "optimal": opt})
    return {"task": task, "rows": rows, "control_probs": control_probs}


def _fmt(x: float) -> str:
    return f"{x:5.3f}"


def print_report(lengths: list[int], control_probs: list[float]) -> None:
    header_c = "  ".join(f"opt@{c:.2f}" for c in control_probs)
    print(f"\n{'task':<16}{'len':>5}  {'random':>7}  {'full':>7}  {header_c}")
    print("-" * (40 + 9 * len(control_probs)))
    for task in DFA_CATALOG:
        t = task_table(task, lengths, control_probs)
        for row in t["rows"]:
            opt_str = "  ".join(_fmt(row["optimal"][c]) for c in control_probs)
            print(
                f"{task:<16}{row['length']:>5}  {_fmt(row['random']):>7}  "
                f"{_fmt(row['full_control']):>7}  {opt_str}"
            )
        print()

    print("Reading guide:")
    print("  diagnostic   = optimal >> random  (agent must learn something)")
    print("  non-trivial  = optimal < 1.000     (partial control imposes a real ceiling)")
    print("  shortcut/easy= random ~ optimal ~ 1 (no signal; weak as a headline task)")


def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser(description="Exact oracle for partial-control DFA tasks.")
    p.add_argument("--lengths", type=int, nargs="+", default=[16, 32, 64, 128])
    p.add_argument("--control-probs", type=float, nargs="+", default=[0.25, 0.5, 0.75])
    return p.parse_args()


def main() -> None:
    args = parse_args()
    print_report(args.lengths, args.control_probs)


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/plain_transformer.py <==
"""Transformer policies for partial-control DFA RL (blocksmith_lm backbones)."""

from __future__ import annotations

import torch
import torch.nn as nn

from blocksmith_lm.linear import Linear
from blocksmith_lm.llm import DEFAULTS, build_language_model, default_d_ff
from blocksmith_lm.looped_transformer_lm import LoopedTransformerLM
from blocksmith_lm.transformer_lm import TransformerLM

from hidden_automata_rl.window_mlp import SYMBOL_PAD

DEFAULT_MODEL_SIZE = "small"
DEFAULT_THETA = float(DEFAULTS["theta"])
# Max prefix length the attention context must cover (>= longest eval episode).
DEFAULT_MAX_SEQ_LEN = 128

MODEL_SIZE_PRESETS: dict[str, dict[str, int]] = {
    "tiny": {"d_model": 64, "num_heads": 2, "num_layers": 1, "num_loops": 2},
    "small": {"d_model": 128, "num_heads": 4, "num_layers": 2, "num_loops": 4},
    "medium": {"d_model": 128, "num_heads": 4, "num_layers": 4, "num_loops": 8},
}

SequenceBackbone = TransformerLM | LoopedTransformerLM


def rl_vocab_size(alphabet_size: int) -> int:
    """Token ids: 0=PAD, 1..|Σ|=symbols, |Σ|+1..|Σ|+2=control markers."""
    return 1 + alphabet_size + 2


def window_batch_to_tokens(
    symbol_ids: torch.Tensor,
    control_flags: torch.Tensor,
    alphabet_size: int,
    lengths: torch.Tensor,
) -> tuple[torch.Tensor, torch.Tensor]:
    """Interleave symbol/control tokens into (batch, 2L) ids, with a mask built from
    per-row prefix `lengths` (right-padded input)."""
    batch_size, seq_len = symbol_ids.shape
    ctrl_tokens = alphabet_size + 1 + control_flags
    pairs = torch.stack([symbol_ids, ctrl_tokens], dim=2)
    token_ids = pairs.reshape(batch_size, 2 * seq_len)
    positions = torch.arange(seq_len, device=symbol_ids.device).unsqueeze(0)
    valid = (positions < lengths.unsqueeze(1)).unsqueeze(-1).expand(-1, -1, 2)
    attention_mask = valid.reshape(batch_size, 2 * seq_len)
    return token_ids, attention_mask


def forward_backbone_hidden(
    backbone: SequenceBackbone,
    input_ids: torch.Tensor,
    attention_mask: torch.Tensor | None,
) -> torch.Tensor:
    """Return (batch, seq, d_model) activations before the LM head."""
    x = backbone.token_embeddings(input_ids)
    if backbone.pos_encoding == "learned":
        positions = torch.arange(input_ids.shape[-1], device=input_ids.device, dtype=torch.long)
        x = x + backbone.position_embeddings(positions)
    x = backbone._apply_padding_mask(x, attention_mask)

    if isinstance(backbone, TransformerLM):
        for layer in backbone.layers:
            x = layer(x, None, attention_mask)
            x = backbone._apply_padding_mask(x, attention_mask)
    else:
        for _ in range(backbone.num_loops):
            x = backbone.block(x, None, attention_mask)
            x = backbone._apply_padding_mask(x, attention_mask)

    return backbone.ln_final(x)


class TransformerPolicy(nn.Module):
    """
    Actor-critic policy with a blocksmith sequence backbone.

    Observations are encoded as interleaved symbol/control tokens over the last K steps;
    readout is the last valid token hidden state plus time features.
    """

    def __init__(
        self,
        backbone: SequenceBackbone,
        *,
        alphabet_size: int,
        window_k: int,
        max_seq_len: int,
        device: torch.device | None = None,
        dtype: torch.dtype | None = None,
    ) -> None:
        super().__init__()
        self.backbone = backbone
        self.alphabet_size = alphabet_size
        self.window_k = window_k
        self.max_seq_len = max_seq_len
        d_model = backbone.token_embeddings.weight.shape[1]
        head_in = d_model + 2
        self.policy_head = Linear(head_in, alphabet_size, device=device, dtype=dtype)
        self.value_head = Linear(head_in, 1, device=device, dtype=dtype)

    def encode(
        self,
        symbol_ids: torch.Tensor,
        control_flags: torch.Tensor,
        lengths: torch.Tensor,
        time_remaining: torch.Tensor,
        position_fraction: torch.Tensor,
    ) -> torch.Tensor:
        """Pre-head feature representation (for actor-critic heads and DFA-state probes).

        Attends over the entire (right-padded) prefix; the readout is the last valid
        interleaved token, so the policy can use all history rather than a K-window.
        """
        token_ids, attention_mask = window_batch_to_tokens(
            symbol_ids, control_flags, self.alphabet_size, lengths
        )
        hidden = forward_backbone_hidden(self.backbone, token_ids, attention_mask)
        hidden = hidden * attention_mask.unsqueeze(-1)

        last_idx = attention_mask.long().sum(dim=1) - 1
        batch_idx = torch.arange(hidden.shape[0], device=hidden.device)
        readout = hidden[batch_idx, last_idx]

        time_feats = torch.stack([time_remaining, position_fraction], dim=-1)
        return torch.cat([readout, time_feats], dim=-1)

    def forward(
        self,
        symbol_ids: torch.Tensor,
        control_flags: torch.Tensor,
        lengths: torch.Tensor,
        time_remaining: torch.Tensor,
        position_fraction: torch.Tensor,
    ) -> tuple[torch.Tensor, torch.Tensor]:
        features = self.encode(
            symbol_ids, control_flags, lengths, time_remaining, position_fraction
        )
        return self.policy_head(features), self.value_head(features).squeeze(-1)


PlainTransformerPolicy = TransformerPolicy


def resolve_transformer_config(
    model_size: str,
    *,
    d_model: int | None = None,
    num_layers: int | None = None,
    num_heads: int | None = None,
    num_loops: int | None = None,
    theta: float | None = None,
) -> dict[str, int | float | str]:
    if model_size not in MODEL_SIZE_PRESETS:
        raise ValueError(
            f"Unknown model size {model_size!r}. Choose from: {sorted(MODEL_SIZE_PRESETS)}."
        )
    cfg: dict[str, int | float | str] = {"model_size": model_size, **MODEL_SIZE_PRESETS[model_size]}
    if d_model is not None:
        cfg["d_model"] = d_model
    if num_layers is not None:
        cfg["num_layers"] = num_layers
    if num_heads is not None:
        cfg["num_heads"] = num_heads
    if num_loops is not None:
        cfg["num_loops"] = num_loops
    cfg["theta"] = DEFAULT_THETA if theta is None else theta
    return cfg


def _build_transformer_policy(
    model_type: str,
    *,
    alphabet_size: int,
    window_k: int,
    max_seq_len: int = DEFAULT_MAX_SEQ_LEN,
    model_size: str = DEFAULT_MODEL_SIZE,
    device: torch.device,
    dtype: torch.dtype = torch.float32,
    d_model: int | None = None,
    num_layers: int | None = None,
    num_heads: int | None = None,
    num_loops: int | None = None,
    theta: float | None = None,
) -> TransformerPolicy:
    cfg = resolve_transformer_config(
        model_size,
        d_model=d_model,
        num_layers=num_layers,
        num_heads=num_heads,
        num_loops=num_loops,
        theta=theta,
    )
    vocab_size = rl_vocab_size(alphabet_size)
    context_length = 2 * max_seq_len  # interleaved symbol/control tokens over the full prefix
    d_ff = default_d_ff(int(cfg["d_model"]))
    backbone = build_language_model(
        model_type,
        vocab_size=vocab_size,
        context_length=context_length,
        num_layers=int(cfg["num_layers"]),
        num_loops=int(cfg["num_loops"]),
        d_model=int(cfg["d_model"]),
        num_heads=int(cfg["num_heads"]),
        d_ff=d_ff,
        theta=float(cfg["theta"]),
        device=device,
        dtype=dtype,
    )
    return TransformerPolicy(
        backbone,
        alphabet_size=alphabet_size,
        window_k=window_k,
        max_seq_len=max_seq_len,
        device=device,
        dtype=dtype,
    ).to(device)


def build_plain_transformer_policy(
    *,
    alphabet_size: int,
    window_k: int,
    max_seq_len: int = DEFAULT_MAX_SEQ_LEN,
    model_size: str = DEFAULT_MODEL_SIZE,
    device: torch.device,
    dtype: torch.dtype = torch.float32,
    d_model: int | None = None,
    num_layers: int | None = None,
    num_heads: int | None = None,
    theta: float | None = None,
) -> TransformerPolicy:
    return _build_transformer_policy(
        "plain",
        alphabet_size=alphabet_size,
        window_k=window_k,
        max_seq_len=max_seq_len,
        model_size=model_size,
        device=device,
        dtype=dtype,
        d_model=d_model,
        num_layers=num_layers,
        num_heads=num_heads,
        theta=theta,
    )


def build_looped_transformer_policy(
    *,
    alphabet_size: int,
    window_k: int,
    max_seq_len: int = DEFAULT_MAX_SEQ_LEN,
    model_size: str = DEFAULT_MODEL_SIZE,
    device: torch.device,
    dtype: torch.dtype = torch.float32,
    d_model: int | None = None,
    num_heads: int | None = None,
    num_loops: int | None = None,
    theta: float | None = None,
) -> TransformerPolicy:
    return _build_transformer_policy(
        "looped",
        alphabet_size=alphabet_size,
        window_k=window_k,
        max_seq_len=max_seq_len,
        model_size=model_size,
        device=device,
        dtype=dtype,
        d_model=d_model,
        num_heads=num_heads,
        num_loops=num_loops,
        theta=theta,
    )


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/policies.py <==
"""Policy registry for partial-control DFA experiments."""

from __future__ import annotations

from pathlib import Path

import torch
import torch.nn as nn

from hidden_automata_rl.dsa import DFA_CATALOG
from hidden_automata_rl.plain_transformer import (
    DEFAULT_MAX_SEQ_LEN,
    DEFAULT_MODEL_SIZE,
    build_looped_transformer_policy,
    build_plain_transformer_policy,
    resolve_transformer_config,
)
from hidden_automata_rl.gru_policy import (
    DEFAULT_GRU_HIDDEN,
    DEFAULT_GRU_LAYERS,
    build_gru_policy,
)
from hidden_automata_rl.lstm_policy import build_lstm_policy
from hidden_automata_rl.window_mlp import (
    DEFAULT_D_EMBED,
    DEFAULT_HIDDEN,
    DEFAULT_NUM_BLOCKS,
    DEFAULT_WINDOW_K,
    build_window_mlp_policy,
)

# All planned baselines for the paper ladder.
MODEL_TYPES: tuple[str, ...] = ("window_mlp", "gru", "lstm", "plain", "looped")

# Models with a working build/load path today.
IMPLEMENTED_MODELS: frozenset[str] = frozenset({"window_mlp", "gru", "lstm", "plain", "looped"})


def build_policy(
    model_type: str,
    *,
    task: str,
    window_k: int = DEFAULT_WINDOW_K,
    device: torch.device,
    d_embed: int = DEFAULT_D_EMBED,
    hidden: int = DEFAULT_HIDDEN,
    num_blocks: int = DEFAULT_NUM_BLOCKS,
    model_size: str | None = None,
    d_model: int | None = None,
    num_layers: int | None = None,
    num_heads: int | None = None,
    num_loops: int | None = None,
    theta: float | None = None,
    max_seq_len: int = DEFAULT_MAX_SEQ_LEN,
    emission_vocab: int = 0,
    dtype: torch.dtype = torch.float32,
    **kwargs: object,
) -> nn.Module:
    """Construct a policy network for the given experiment model type."""
    if model_type not in MODEL_TYPES:
        raise ValueError(f"Unknown model type {model_type!r}. Choose from: {MODEL_TYPES}")

    dfa = DFA_CATALOG[task]()
    alphabet_size = len(dfa.alphabet)

    if model_type == "window_mlp":
        return build_window_mlp_policy(
            alphabet_size=alphabet_size,
            window_k=window_k,
            d_embed=d_embed,
            hidden=hidden,
            num_blocks=num_blocks,
            device=device,
            dtype=dtype,
        )

    if model_type == "gru":
        return build_gru_policy(
            alphabet_size=alphabet_size,
            window_k=window_k,
            d_embed=d_embed,
            hidden=DEFAULT_GRU_HIDDEN if hidden == DEFAULT_HIDDEN else hidden,
            num_layers=DEFAULT_GRU_LAYERS if num_layers is None else num_layers,
            emission_vocab=emission_vocab,
            device=device,
            dtype=dtype,
        )

    if model_type == "lstm":
        return build_lstm_policy(
            alphabet_size=alphabet_size,
            window_k=window_k,
            d_embed=d_embed,
            hidden=DEFAULT_GRU_HIDDEN if hidden == DEFAULT_HIDDEN else hidden,
            num_layers=DEFAULT_GRU_LAYERS if num_layers is None else num_layers,
            emission_vocab=emission_vocab,
            device=device,
            dtype=dtype,
        )

    if model_type == "plain":
        return build_plain_transformer_policy(
            alphabet_size=alphabet_size,
            window_k=window_k,
            max_seq_len=max_seq_len,
            model_size=model_size or DEFAULT_MODEL_SIZE,
            device=device,
            dtype=dtype,
            d_model=d_model,
            num_layers=num_layers,
            num_heads=num_heads,
            theta=theta,
        )

    if model_type == "looped":
        return build_looped_transformer_policy(
            alphabet_size=alphabet_size,
            window_k=window_k,
            max_seq_len=max_seq_len,
            model_size=model_size or DEFAULT_MODEL_SIZE,
            device=device,
            dtype=dtype,
            d_model=d_model,
            num_heads=num_heads,
            num_loops=num_loops,
            theta=theta,
        )

    raise NotImplementedError(
        f"Model {model_type!r} is not implemented yet. "
        f"Available now: {sorted(IMPLEMENTED_MODELS)}."
    )


def load_policy_from_checkpoint(
    checkpoint_path: Path,
    *,
    device: torch.device,
) -> tuple[nn.Module, dict]:
    ckpt = torch.load(checkpoint_path, map_location=device, weights_only=False)
    hp = ckpt["hyperparameters"]
    task = hp["task"]
    model_type = hp["model_type"]

    policy = build_policy(
        model_type,
        task=task,
        window_k=hp["window_k"],
        device=device,
        d_embed=hp.get("d_embed", DEFAULT_D_EMBED),
        hidden=hp.get("hidden", DEFAULT_HIDDEN),
        num_blocks=hp.get("num_blocks", DEFAULT_NUM_BLOCKS),
        model_size=hp.get("model_size"),
        d_model=hp.get("d_model"),
        num_layers=hp.get("num_layers"),
        num_heads=hp.get("num_heads"),
        num_loops=hp.get("num_loops"),
        theta=hp.get("theta"),
        max_seq_len=hp.get("max_seq_len", DEFAULT_MAX_SEQ_LEN),
        emission_vocab=hp.get("emission_vocab", 0),
    )
    policy.load_state_dict(ckpt["model_state"])
    return policy, hp


def transformer_hyperparameters(
    model_type: str,
    *,
    model_size: str | None = None,
    d_model: int | None = None,
    num_layers: int | None = None,
    num_heads: int | None = None,
    num_loops: int | None = None,
    theta: float | None = None,
) -> dict[str, int | float | str]:
    """Resolved transformer hparams for run metadata (plain / looped models)."""
    if model_type not in {"plain", "looped"}:
        return {}
    return resolve_transformer_config(
        model_size or DEFAULT_MODEL_SIZE,
        d_model=d_model,
        num_layers=num_layers,
        num_heads=num_heads,
        num_loops=num_loops,
        theta=theta,
    )


def run_dir_name(model_type: str, window_k: int, seed: int, *, model_size: str | None = None) -> str:
    if model_size and model_type != "window_mlp":
        return f"{model_type}_{model_size}_k{window_k}_s{seed}"
    return f"{model_type}_k{window_k}_s{seed}"


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/ppo.py <==
"""Recurrent PPO + GAE for the partial-control DFA setting.

The §5.2 optimizer control. Unlike the A2C path in `rollout.py` (REINFORCE with a
value baseline, terminal reward broadcast to controllable steps, gamma=1), this uses:
  - a per-step value function and **GAE(gamma, lambda)** on standard discounted
    return-to-go (removing the broadcast/gamma=1 scheme as a confound),
  - the **clipped PPO surrogate** with multiple epochs / minibatches (sample reuse),
  - **advantage normalization**.

Policy gradient is applied only at controllable steps (the decision points); the value
function and GAE use values at every step. Optional auxiliary head (state / next_symbol)
is updated jointly, mirroring the A2C path so Block C and Block D compose.
"""

from __future__ import annotations

from dataclasses import dataclass

import torch
import torch.nn as nn
from torch.distributions import Categorical
from torch.nn.utils.rnn import pad_sequence

from hidden_automata_rl.dsa import PartialControlDFAEnv
from hidden_automata_rl.rollout import (
    AUX_TARGET_KEYS,
    ObservationWindow,
    _action_to_symbol,
    _obs_tensors,
    _symbol_vocab_size,
    forward_policy,
)
from hidden_automata_rl.window_mlp import SYMBOL_PAD


@dataclass
class PPORecord:
    symbol_ids: torch.Tensor  # 1D prefix
    control_flags: torch.Tensor
    time_remaining: torch.Tensor  # scalar
    position_fraction: torch.Tensor  # scalar
    action: int
    old_log_prob: float
    advantage: float
    return_target: float
    state_label: int
    next_symbol_label: int
    emission_ids: torch.Tensor | None = None  # 1D prefix of observed emissions (§5.3)
    next_emission_label: int = 0  # emission realized this step (label-free aux target)


@torch.no_grad()
def collect_episode_ppo(
    env: PartialControlDFAEnv,
    policy: nn.Module,
    *,
    device: torch.device,
    alphabet,
    window_k: int,
    gamma: float,
    gae_lambda: float,
) -> tuple[list[PPORecord], float, bool]:
    window = ObservationWindow(window_k, _symbol_vocab_size(alphabet))
    obs = env.reset()
    window.reset()
    state_to_idx = {q: i for i, q in enumerate(env.dfa.states)}

    values: list[float] = []
    rewards: list[float] = []
    # For each step, keep the partial record if it was controllable (else None).
    pending: list[PPORecord | None] = []

    done = False
    reward = 0.0
    while not done:
        sym_ids, ctrl, lengths, t_rem, t_frac = _obs_tensors(window, obs, device=device)
        logits, value = forward_policy(
            policy,
            {
                "symbol_ids": sym_ids,
                "control_flags": ctrl,
                "lengths": lengths,
                "time_remaining": t_rem,
                "position_fraction": t_frac,
            },
        )
        current_state_idx = state_to_idx[env.state]
        controllable = obs["controllable"]
        if controllable:
            dist = Categorical(logits=logits)
            action = int(dist.sample().item())
            old_logp = float(dist.log_prob(torch.tensor(action, device=device)).item())
            symbol = _action_to_symbol(action, alphabet)
            rec = PPORecord(
                symbol_ids=sym_ids.squeeze(0).cpu(),
                control_flags=ctrl.squeeze(0).cpu(),
                time_remaining=t_rem.squeeze(0).cpu(),
                position_fraction=t_frac.squeeze(0).cpu(),
                action=action,
                old_log_prob=old_logp,
                advantage=0.0,
                return_target=0.0,
                state_label=current_state_idx,
                next_symbol_label=action,
            )
        else:
            symbol = None
            rec = None

        obs, reward, done, info = env.step(symbol if controllable else None)
        window.append(info["emitted_symbol"], alphabet, controllable)
        values.append(float(value.item()))
        rewards.append(float(reward))
        pending.append(rec)

    # GAE over all steps; value after terminal step is 0.
    T = len(values)
    adv = [0.0] * T
    last = 0.0
    for t in reversed(range(T)):
        next_v = values[t + 1] if t + 1 < T else 0.0
        nonterminal = 1.0 if t + 1 < T else 0.0
        delta = rewards[t] + gamma * next_v * nonterminal - values[t]
        last = delta + gamma * gae_lambda * nonterminal * last
        adv[t] = last

    records: list[PPORecord] = []
    for t, rec in enumerate(pending):
        if rec is None:
            continue
        rec.advantage = adv[t]
        rec.return_target = adv[t] + values[t]
        records.append(rec)

    episode_return = float(reward)
    return records, episode_return, episode_return > 0.0


def stack_ppo(batch: list[PPORecord], device: torch.device) -> dict[str, torch.Tensor]:
    lengths = torch.tensor([r.symbol_ids.shape[0] for r in batch], dtype=torch.long)
    out = {
        "symbol_ids": pad_sequence([r.symbol_ids for r in batch], batch_first=True, padding_value=SYMBOL_PAD).to(device),
        "control_flags": pad_sequence([r.control_flags for r in batch], batch_first=True, padding_value=0).to(device),
        "lengths": lengths.to(device),
        "time_remaining": torch.stack([r.time_remaining for r in batch]).to(device),
        "position_fraction": torch.stack([r.position_fraction for r in batch]).to(device),
        "actions": torch.tensor([r.action for r in batch], dtype=torch.long, device=device),
        "old_log_probs": torch.tensor([r.old_log_prob for r in batch], dtype=torch.float32, device=device),
        "advantages": torch.tensor([r.advantage for r in batch], dtype=torch.float32, device=device),
        "returns": torch.tensor([r.return_target for r in batch], dtype=torch.float32, device=device),
        "state_labels": torch.tensor([r.state_label for r in batch], dtype=torch.long, device=device),
        "next_symbol_labels": torch.tensor([r.next_symbol_label for r in batch], dtype=torch.long, device=device),
    }
    if batch[0].emission_ids is not None:
        out["emission_ids"] = pad_sequence(
            [r.emission_ids for r in batch], batch_first=True, padding_value=0).to(device)
        out["next_emission_labels"] = torch.tensor(
            [r.next_emission_label for r in batch], dtype=torch.long, device=device)
    return out


def ppo_update(
    policy: nn.Module,
    optimizer,
    batch: dict[str, torch.Tensor],
    *,
    clip: float = 0.2,
    epochs: int = 4,
    minibatch_size: int = 64,
    value_coef: float = 0.5,
    entropy_coef: float = 0.01,
    grad_clip: float = 1.0,
    trainable_params=None,
    aux_head: nn.Module | None = None,
    aux_type: str = "state",
    aux_coef: float = 0.0,
) -> tuple[dict[str, float], float]:
    n = batch["actions"].shape[0]
    adv = batch["advantages"]
    adv = (adv - adv.mean()) / (adv.std() + 1e-8)
    trainable_params = trainable_params if trainable_params is not None else list(policy.parameters())

    last = {"policy_loss": 0.0, "value_loss": 0.0, "entropy": 0.0, "approx_kl": 0.0, "clipfrac": 0.0}
    aux_acc = float("nan")
    for _ in range(epochs):
        perm = torch.randperm(n, device=batch["actions"].device)
        for s in range(0, n, minibatch_size):
            idx = perm[s : s + minibatch_size]
            mb = {k: v[idx] for k, v in batch.items()}
            mb_adv = adv[idx]

            logits, values = forward_policy(policy, mb)
            dist = Categorical(logits=logits)
            new_logp = dist.log_prob(mb["actions"])
            ratio = torch.exp(new_logp - mb["old_log_probs"])
            surr1 = ratio * mb_adv
            surr2 = torch.clamp(ratio, 1.0 - clip, 1.0 + clip) * mb_adv
            policy_loss = -torch.min(surr1, surr2).mean()
            value_loss = 0.5 * (values - mb["returns"]).pow(2).mean()
            entropy = dist.entropy().mean()
            loss = policy_loss + value_coef * value_loss - entropy_coef * entropy

            if aux_head is not None and aux_coef > 0:
                feats = policy.encode(
                    mb["symbol_ids"], mb["control_flags"], mb["lengths"],
                    mb["time_remaining"], mb["position_fraction"], mb.get("emission_ids"),
                )
                aux_logits = aux_head(feats)
                aux_labels = mb[AUX_TARGET_KEYS[aux_type]]
                aux_loss = nn.functional.cross_entropy(aux_logits, aux_labels)
                loss = loss + aux_coef * aux_loss
                aux_acc = (aux_logits.argmax(-1) == aux_labels).float().mean().item()

            optimizer.zero_grad()
            loss.backward()
            if grad_clip > 0:
                nn.utils.clip_grad_norm_(trainable_params, grad_clip)
            optimizer.step()

            with torch.no_grad():
                last = {
                    "policy_loss": float(policy_loss.item()),
                    "value_loss": float(value_loss.item()),
                    "entropy": float(entropy.item()),
                    "approx_kl": float((mb["old_log_probs"] - new_logp).mean().item()),
                    "clipfrac": float((torch.abs(ratio - 1.0) > clip).float().mean().item()),
                }
    return last, aux_acc


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/predictor.py <==
"""§5.6: an exact, pre-training predictor of the hard (aux-helps) regime.

Hypothesis: a task is hard iff its automaton is a *permutation* (group-language) automaton
AND it lacks a controllable stabilizer — operationally, low control-leverage. We compute
both structural quantities from the DFA/oracle alone (no training) and check they separate
the suite (incl. mined tasks) by measured auxiliary benefit.

  permutation  : every alphabet symbol acts as a bijection on the reachable states
                 (group language; no synchronizing/absorbing collapse)
  leverage L   : (V_opt@cp − V_rand) / (V_full − V_rand)  at length T, control_prob cp
                 — how much partial control buys over random, vs. full control.
  predictor    : HARD  ⟺  permutation ∧ (L ≤ τ)
"""

from __future__ import annotations

from hidden_automata_rl.dsa import DFA, DFA_CATALOG
from hidden_automata_rl.oracle import optimal_success, random_success


def reachable_states(dfa: DFA) -> set:
    seen = {dfa.start_state}
    frontier = [dfa.start_state]
    while frontier:
        q = frontier.pop()
        for a in dfa.alphabet:
            n = dfa.transition[(q, a)]
            if n not in seen:
                seen.add(n)
                frontier.append(n)
    return seen


def is_permutation_automaton(dfa: DFA) -> bool:
    """Every symbol is a bijection on the reachable states (a group language)."""
    R = reachable_states(dfa)
    for a in dfa.alphabet:
        images = {dfa.transition[(q, a)] for q in R}
        if len(images) != len(R):  # symbol collapses two states -> not a permutation
            return False
    return True


def control_leverage(dfa: DFA, *, T: int = 32, cp: float = 0.5) -> float:
    vr = random_success(dfa, T)
    vo = optimal_success(dfa, T, cp)
    vf = optimal_success(dfa, T, 1.0)
    denom = vf - vr
    return (vo - vr) / denom if denom > 1e-9 else float("nan")


def predict(dfa: DFA, *, tau: float = 0.5, T: int = 32, cp: float = 0.5) -> dict:
    perm = is_permutation_automaton(dfa)
    L = control_leverage(dfa, T=T, cp=cp)
    hard = perm and (L == L) and (L <= tau)
    return {"permutation": perm, "leverage": L, "predict_hard": hard}


if __name__ == "__main__":
    tasks = ["contains_0010", "no_three_zeros", "ends_with_101", "ends_with_1000",
             "parity", "mod_2", "mod_3", "mod_5", "mod_7", "mod_9", "mod_11",
             "workflow_api", "workflow_longrange", "workflow_quota", "workflow_reconcile",
             "mined_div7", "mined_ean"]
    print(f"{'task':<20}{'perm?':>6}{'leverage':>10}{'predict':>9}")
    print("-" * 46)
    for t in tasks:
        try:
            dfa = DFA_CATALOG[t]()
        except Exception as e:
            print(f"{t:<20}  (skip: {e})")
            continue
        p = predict(dfa)
        lev = f"{p['leverage']:.3f}" if p["leverage"] == p["leverage"] else "n/a"
        print(f"{t:<20}{str(p['permutation']):>6}{lev:>10}{('HARD' if p['predict_hard'] else 'easy'):>9}")


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/predictor_eval.py <==
"""§5.6 held-out evaluation of the structural predictor.

The obvious objection to "permutation ∧ L≤τ matches 13/14" is that the threshold was
hand-placed over 14 tasks. Two answers, both computable from (δ, p_control)
with NO training:

  1. LARGE RANDOM FAMILY.  Generate hundreds of random small DFAs; the predictor's two
     ingredients (permutation-ness, control-leverage L) are exact functions of δ.  This
     shows the predictor is a parameter-free structural classifier with a real L-gap,
     not a curve fit to 14 points, and quantifies how *narrow* the hard regime is.

  2. CROSS-VALIDATED THRESHOLD on the measured tasks.  Treat the predictor as a scorer
     s = L (permutation) / +inf (non-permutation, always easy); evaluate against the
     measured hard/easy labels (hard ⟺ aux benefit ≥ 0.20) with (a) ROC-AUC (threshold
     free) and (b) leave-one-out CV: fit τ on n−1 tasks, predict the held-out one.  No
     task is ever scored by a threshold it helped place.
"""
from __future__ import annotations
import json, random, itertools

from hidden_automata_rl.dsa import DFA, DFA_CATALOG
from hidden_automata_rl.predictor import is_permutation_automaton, control_leverage
from hidden_automata_rl.oracle import optimal_success, random_success


# ----- measured hard/easy labels (hard ⟺ privileged-aux reward benefit ≥ 0.20) -----
# parity has its aux ceiling in runs/aux64_state (benefit 0.975→ from 0.73 ≈ +0.24).
MEASURED = {
    "parity": 1, "mod_5": 1, "mod_7": 1, "mod_9": 1, "mod_11": 1,
    "mined_div7": 1, "mined_ean": 1,
    "mod_2": 0, "mod_3": 0, "no_three_zeros": 0, "ends_with_101": 0,
    "ends_with_1000": 0, "workflow_api": 0, "workflow_longrange": 0,
    "workflow_reconcile": 0,
}


def predictor_score(dfa: DFA, *, T: int = 32, cp: float = 0.5) -> float:
    """Low score = predicted hard. Non-permutation automata are never hard -> +inf."""
    if not is_permutation_automaton(dfa):
        return float("inf")
    return control_leverage(dfa, T=T, cp=cp)


def roc_auc(scores, labels):
    """AUC for: lower score => positive (hard). Equivalent to AUC of (-score)."""
    pos = [-scores[i] for i in range(len(labels)) if labels[i] == 1]
    neg = [-scores[i] for i in range(len(labels)) if labels[i] == 0]
    if not pos or not neg:
        return float("nan")
    wins = ties = 0
    for p in pos:
        for n in neg:
            if p > n:
                wins += 1
            elif p == n:
                ties += 1
    return (wins + 0.5 * ties) / (len(pos) * len(neg))


def loo_cv(names, scores, labels):
    """Leave-one-out: fit threshold τ on n-1, predict held-out. Returns accuracy + errors."""
    n = len(names)
    correct = 0
    errors = []
    for i in range(n):
        tr = [j for j in range(n) if j != i]
        # candidate thresholds: midpoints between sorted finite training scores
        finite = sorted({scores[j] for j in tr if scores[j] != float("inf")})
        cands = [(-1e9)] + [(finite[k] + finite[k + 1]) / 2 for k in range(len(finite) - 1)] + \
                ([finite[-1] + 1e-6] if finite else [])
        best_tau, best_acc = 0.5, -1
        for tau in cands:
            acc = sum(1 for j in tr if (int(scores[j] <= tau) == labels[j])) / len(tr)
            if acc > best_acc:
                best_acc, best_tau = acc, tau
        pred = int(scores[i] <= best_tau)
        if pred == labels[i]:
            correct += 1
        else:
            errors.append((names[i], pred, labels[i], scores[i], best_tau))
    return correct / n, errors


# ----------------------- random small-DFA family ----------------------------------
def random_dfa(rng, n_states, n_symbols, *, perm_bias=0.0):
    """perm_bias = probability a given symbol is drawn as a permutation (else uniform δ).
    perm_bias=0.0 is the natural null (uniform-random transition table)."""
    states = tuple(range(n_states))
    alphabet = tuple(str(i) for i in range(n_symbols))
    transition = {}
    for a in alphabet:
        if rng.random() < perm_bias:
            perm = list(states); rng.shuffle(perm)
            for q in states:
                transition[(q, a)] = perm[q]
        else:
            for q in states:
                transition[(q, a)] = rng.randrange(n_states)
    accept = frozenset(q for q in states if rng.random() < 0.5)
    if not accept:
        accept = frozenset({rng.randrange(n_states)})
    return DFA("rand", alphabet, states, 0, accept, transition)


def family_stats(n=500, seed=0, T=32, cp=0.5, perm_bias=0.0):
    rng = random.Random(seed)
    perm_count = 0
    diagnostic = 0          # oracle-diagnostic: opt-random gap real and not saturated
    hard_pred = 0           # permutation AND low leverage AND diagnostic
    Ls_perm, Ls_nonperm = [], []
    for _ in range(n):
        ns = rng.randint(2, 8)
        nsym = rng.randint(2, 3)
        dfa = random_dfa(rng, ns, nsym, perm_bias=perm_bias)
        vr, vo, vf = random_success(dfa, T), optimal_success(dfa, T, cp), optimal_success(dfa, T, 1.0)
        diag = (vo - vr > 0.05) and (vf - vr > 1e-6)
        if not diag:
            continue
        diagnostic += 1
        perm = is_permutation_automaton(dfa)
        L = (vo - vr) / (vf - vr)
        (Ls_perm if perm else Ls_nonperm).append(L)
        if perm:
            perm_count += 1
            if L <= 0.5:
                hard_pred += 1
    return {
        "n_generated": n, "n_diagnostic": diagnostic,
        "perm_frac_of_diag": perm_count / diagnostic if diagnostic else 0,
        "hard_pred_frac_of_diag": hard_pred / diagnostic if diagnostic else 0,
        "median_L_perm": sorted(Ls_perm)[len(Ls_perm) // 2] if Ls_perm else None,
        "median_L_nonperm": sorted(Ls_nonperm)[len(Ls_nonperm) // 2] if Ls_nonperm else None,
    }


if __name__ == "__main__":
    names = list(MEASURED)
    labels = [MEASURED[t] for t in names]
    scores = [predictor_score(DFA_CATALOG[t]()) for t in names]

    print("== measured tasks (score = L if permutation else inf; low=hard) ==")
    for t, s, y in sorted(zip(names, scores, labels), key=lambda r: r[1]):
        sc = f"{s:.3f}" if s != float("inf") else "  inf"
        print(f"  {t:<20} score={sc}  label={'HARD' if y else 'easy'}")

    auc = roc_auc(scores, labels)
    acc, errs = loo_cv(names, scores, labels)
    print(f"\nROC-AUC (threshold-free)        : {auc:.3f}")
    print(f"Leave-one-out CV accuracy       : {acc:.3f}  ({round(acc*len(names))}/{len(names)})")
    if errs:
        print("  LOO errors:")
        for name, pred, true, s, tau in errs:
            print(f"    {name}: pred={'HARD' if pred else 'easy'} true={'HARD' if true else 'easy'} "
                  f"(score {s:.3f}, fitted τ={tau:.3f})")

    print("\n== random small-DFA family (no training) ==")
    fs = family_stats(n=3000, seed=0, perm_bias=0.0)        # natural null: uniform δ
    fs_biased = family_stats(n=3000, seed=1, perm_bias=0.5)  # permutation-favoring
    print("  -- uniform-random transition tables (natural null) --")
    for k, v in fs.items():
        print(f"  {k:<24}: {v}")
    print("  -- permutation-favoring generation (50%/symbol) --")
    for k, v in fs_biased.items():
        print(f"  {k:<24}: {v}")
    json.dump({"auc": auc, "loo_acc": acc, "family": fs, "family_permbias": fs_biased,
               "scores": dict(zip(names, scores)), "labels": MEASURED},
              open("runs/_predictor_eval.json", "w"), indent=1)
    print("\nwrote runs/_predictor_eval.json")


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/probe.py <==
"""
DFA-state probing and oracle action-agreement for trained policies.

This is the central scientific instrument of the testbed. The agent never sees
the true DFA state during RL, but it is available for evaluation. We ask two
ground-truth questions about a trained policy:

  1. Linear DFA-state probe: can a *linear* map recover the true hidden state
     q_t from the policy's internal representation h_t? High probe accuracy means
     the representation linearly encodes the latent automaton state.

  2. Oracle action-agreement: on controllable steps, how often does the agent
     pick an action that the exact oracle considers optimal? This is behavioral
     evidence of state tracking that needs no representation assumptions.

Comparing reward (or oracle-normalized success) against probe accuracy is how we
separate "high reward" from "genuine latent-state learning".

Run:
  python -m hidden_automata_rl.probe --checkpoint runs/rl/<task>/<run>/checkpoint.pt
"""

from __future__ import annotations

import argparse
import json
import random
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn

from hidden_automata_rl.dsa import DFA, DFA_CATALOG, PartialControlDFAEnv
from hidden_automata_rl.oracle import build_value_fn, optimal_action_indices
from hidden_automata_rl.policies import load_policy_from_checkpoint
from hidden_automata_rl.rollout import (
    ObservationWindow,
    _action_to_symbol,
    _obs_tensors,
    _symbol_vocab_size,
)


@torch.inference_mode()
def collect_probe_dataset(
    dfa: DFA,
    policy: nn.Module,
    *,
    lengths: list[int],
    episodes_per_length: int,
    control_prob: float,
    window_k: int,
    device: torch.device,
    seed: int,
) -> dict:
    """Roll the policy out and record (feature, true_state) at every step, plus
    oracle action-agreement on controllable steps."""
    policy.eval()
    rng = random.Random(seed)
    alphabet = dfa.alphabet
    state_to_idx = {q: i for i, q in enumerate(dfa.states)}
    value_fns: dict[int, object] = {}  # control_prob is fixed; key by nothing needed but cache per call

    features: list[np.ndarray] = []
    labels: list[int] = []
    is_final: list[int] = []
    episode_ids: list[int] = []
    oracle_hits = 0
    oracle_total = 0
    episode_counter = 0

    V = build_value_fn(dfa, control_prob)

    for length in lengths:
        for _ in range(episodes_per_length):
            env = PartialControlDFAEnv(dfa=dfa, length=length, control_prob=control_prob, rng=rng)
            obs = env.reset()
            window = ObservationWindow(window_k, _symbol_vocab_size(alphabet))
            window.reset()
            done = False
            while not done:
                # Feature + label at the current decision point (state BEFORE stepping).
                current_state = env.state
                steps_remaining = obs["time_remaining"]
                sym_ids, ctrl, lengths, t_rem, t_frac = _obs_tensors(window, obs, device=device)
                feat = policy.encode(sym_ids, ctrl, lengths, t_rem, t_frac).squeeze(0).cpu().numpy()

                controllable = obs["controllable"]
                if controllable:
                    logits, _ = policy(sym_ids, ctrl, lengths, t_rem, t_frac)
                    action = int(torch.argmax(logits, dim=-1).item())
                    opt = optimal_action_indices(dfa, V, current_state, steps_remaining)
                    oracle_hits += int(action in opt)
                    oracle_total += 1
                    symbol = _action_to_symbol(action, alphabet)
                else:
                    symbol = None

                obs, _, done, info = env.step(symbol if controllable else None)
                window.append(info["emitted_symbol"], alphabet, controllable)

                features.append(feat)
                labels.append(state_to_idx[current_state])
                is_final.append(int(done))
                episode_ids.append(episode_counter)
            episode_counter += 1

    return {
        "features": np.stack(features),
        "labels": np.array(labels, dtype=np.int64),
        "is_final": np.array(is_final, dtype=np.int64),
        "episode_ids": np.array(episode_ids, dtype=np.int64),
        "num_states": len(dfa.states),
        "oracle_agreement": (oracle_hits / oracle_total) if oracle_total else float("nan"),
        "state_names": [str(q) for q in dfa.states],
    }


def fit_linear_probe(
    features: np.ndarray,
    labels: np.ndarray,
    num_classes: int,
    *,
    device: torch.device,
    epochs: int = 300,
    lr: float = 0.05,
    weight_decay: float = 1e-4,
    test_frac: float = 0.3,
    seed: int = 0,
    groups: np.ndarray | None = None,
    hidden: int = 0,
) -> dict:
    """Train a probe head features -> q: linear when ``hidden`` is 0 (multinomial
    logistic regression), otherwise a one-hidden-layer MLP of that width.

    Split is by ``groups`` when supplied (all rows sharing a group -- e.g. an
    episode id -- go entirely to train or test), which avoids leaking
    autocorrelated within-episode rows across the split. When ``groups`` is None
    the split is by row (shuffled), which is optimistic for autocorrelated data."""
    rng = np.random.default_rng(seed)
    n = features.shape[0]
    if groups is None:
        perm = rng.permutation(n)
        n_test = int(n * test_frac)
        test_idx, train_idx = perm[:n_test], perm[n_test:]
    else:
        uniq = np.unique(groups)
        gperm = rng.permutation(uniq.shape[0])
        n_test_g = int(uniq.shape[0] * test_frac)
        test_groups = set(uniq[gperm[:n_test_g]].tolist())
        in_test = np.array([g in test_groups for g in groups])
        test_idx = np.nonzero(in_test)[0]
        train_idx = np.nonzero(~in_test)[0]

    # Standardize features on train statistics.
    mu = features[train_idx].mean(axis=0, keepdims=True)
    sd = features[train_idx].std(axis=0, keepdims=True) + 1e-6
    X = (features - mu) / sd

    Xtr = torch.tensor(X[train_idx], dtype=torch.float32, device=device)
    ytr = torch.tensor(labels[train_idx], dtype=torch.long, device=device)
    Xte = torch.tensor(X[test_idx], dtype=torch.float32, device=device)
    yte = torch.tensor(labels[test_idx], dtype=torch.long, device=device)

    def make_head():
        if hidden <= 0:
            return nn.Linear(features.shape[1], num_classes).to(device)
        return nn.Sequential(
            nn.Linear(features.shape[1], hidden), nn.ReLU(),
            nn.Linear(hidden, num_classes),
        ).to(device)

    torch.manual_seed(seed)
    clf = make_head()
    opt = torch.optim.Adam(clf.parameters(), lr=lr, weight_decay=weight_decay)
    loss_fn = nn.CrossEntropyLoss()
    for _ in range(epochs):
        opt.zero_grad()
        loss = loss_fn(clf(Xtr), ytr)
        loss.backward()
        opt.step()

    with torch.inference_mode():
        train_acc = (clf(Xtr).argmax(-1) == ytr).float().mean().item()
        te_pred = clf(Xte).argmax(-1)
        test_acc = (te_pred == yte).float().mean().item()
        # Balanced accuracy = mean per-state recall (robust to skewed state visitation).
        yte_np, pred_np = yte.cpu().numpy(), te_pred.cpu().numpy()
        recalls = [float((pred_np[yte_np == c] == c).mean())
                   for c in range(num_classes) if (yte_np == c).any()]
        balanced_acc = float(np.mean(recalls)) if recalls else float("nan")

    # Majority-class baseline on the test split.
    counts = np.bincount(labels[train_idx], minlength=num_classes)
    majority_acc = float((labels[test_idx] == counts.argmax()).mean())

    # Hewitt–Liang control task: refit on a random relabeling; its test acc is the
    # probe's capacity floor. Selectivity = test_acc − control_acc.
    rng2 = np.random.default_rng(seed + 1)
    yctrl = rng2.integers(0, num_classes, size=labels.shape[0])
    yctr = torch.tensor(yctrl[train_idx], dtype=torch.long, device=device)
    ycte = torch.tensor(yctrl[test_idx], dtype=torch.long, device=device)
    clf2 = make_head()
    opt2 = torch.optim.Adam(clf2.parameters(), lr=lr, weight_decay=weight_decay)
    for _ in range(epochs):
        opt2.zero_grad(); loss_fn(clf2(Xtr), yctr).backward(); opt2.step()
    with torch.inference_mode():
        control_acc = (clf2(Xte).argmax(-1) == ycte).float().mean().item()

    return {
        "probe_train_acc": float(train_acc),
        "probe_test_acc": float(test_acc),
        "balanced_acc": balanced_acc,
        "majority_baseline": majority_acc,
        "control_task_acc": float(control_acc),
        "selectivity": float(test_acc - control_acc),
        "num_train": int(len(train_idx)),
        "num_test": int(len(test_idx)),
    }


def probe_checkpoint(
    checkpoint: Path,
    *,
    task: str | None = None,
    lengths: list[int] | None = None,
    episodes_per_length: int = 40,
    device: torch.device | None = None,
    seed: int = 7,
) -> dict:
    device = device or torch.device("cpu")
    policy, hp = load_policy_from_checkpoint(checkpoint, device=device)
    task = task or hp["task"]
    dfa = DFA_CATALOG[task]()
    control_prob = hp["control_prob"]
    window_k = hp["window_k"]
    lengths = lengths or [16, 32, 64]

    data = collect_probe_dataset(
        dfa, policy,
        lengths=lengths, episodes_per_length=episodes_per_length,
        control_prob=control_prob, window_k=window_k, device=device, seed=seed,
    )
    # Episode-level split (honest primary): no autocorrelated rows leak across the split.
    probe = fit_linear_probe(
        data["features"], data["labels"], data["num_states"], device=device, seed=seed,
        groups=data["episode_ids"],
    )
    # Row-level split (legacy/optimistic) from the SAME rollouts, for a paired delta.
    probe_row = fit_linear_probe(
        data["features"], data["labels"], data["num_states"], device=device, seed=seed,
        groups=None,
    )

    result = {
        "task": task,
        "model_type": hp["model_type"],
        "control_prob": control_prob,
        "lengths": lengths,
        "num_states": data["num_states"],
        "oracle_action_agreement": data["oracle_agreement"],
        **probe,  # episode-split is the primary probe_test_acc / balanced_acc / selectivity
        "probe_split": "episode",
        "rowsplit_test_acc": float(probe_row["probe_test_acc"]),
        "rowsplit_balanced_acc": float(probe_row["balanced_acc"]),
        "rowsplit_selectivity": float(probe_row["selectivity"]),
        "num_samples": int(data["features"].shape[0]),
    }
    return result


def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser(description="DFA-state probe + oracle agreement for a checkpoint.")
    p.add_argument("--checkpoint", type=Path, required=True)
    p.add_argument("--task", default=None, help="Override task (defaults to checkpoint's).")
    p.add_argument("--lengths", type=int, nargs="+", default=None)
    p.add_argument("--episodes-per-length", type=int, default=40)
    p.add_argument("--device", default="cpu")
    p.add_argument("--out", type=Path, default=None, help="Write JSON result next to checkpoint.")
    return p.parse_args()


def main() -> None:
    args = parse_args()
    device = torch.device(args.device)
    result = probe_checkpoint(
        args.checkpoint,
        task=args.task,
        lengths=args.lengths,
        episodes_per_length=args.episodes_per_length,
        device=device,
    )
    print(json.dumps(result, indent=2))
    out = args.out or (args.checkpoint.parent / "probe.json")
    with open(out, "w") as f:
        json.dump(result, f, indent=2)
    print(f"\nSaved probe result -> {out}")


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/probe_batched.py <==
"""Batched DFA-state probe for emission-augmented (§5.3) checkpoints.

probe.py steps the non-emission env; emission policies need the emission channel fed
consistently, so we reuse the lockstep `collect_probe_features_batched` and fit the
same linear probe. Reads obs_info / emission_vocab from the checkpoint hyperparameters.
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import torch

import numpy as np

from hidden_automata_rl.batched_rollout import collect_probe_features_batched
from hidden_automata_rl.dsa import DFA_CATALOG
from hidden_automata_rl.oracle import control_class_map
from hidden_automata_rl.policies import load_policy_from_checkpoint
from hidden_automata_rl.probe import fit_linear_probe


def probe_checkpoint_batched(
    checkpoint: Path,
    *,
    lengths: list[int] | None = None,
    episodes_per_length: int = 200,
    device: torch.device | None = None,
    seed: int = 7,
) -> dict:
    device = device or torch.device("cpu")
    policy, hp = load_policy_from_checkpoint(checkpoint, device=device)
    dfa = DFA_CATALOG[hp["task"]]()
    lengths = lengths or [16, 32, 64]
    feats, labels, num_states, groups = collect_probe_features_batched(
        dfa, policy, lengths=lengths, episodes_per_length=episodes_per_length,
        control_prob=hp["control_prob"], device=device, seed=seed,
        obs_info=hp.get("obs_info", 0.0), emission_vocab=hp.get("emission_vocab", 0),
    )
    # Episode-level split (honest primary): autocorrelated within-episode rows do
    # not leak across the train/test boundary.
    probe = fit_linear_probe(feats, labels, num_states, device=device, seed=seed, groups=groups)
    # Row-level split (legacy/optimistic) from the SAME rollouts, for a paired delta.
    probe_row = fit_linear_probe(feats, labels, num_states, device=device, seed=seed, groups=None)
    # Control-relevant target: relabel states by their optimal value/action-set
    # equivalence class, then probe that (same features, same episode split). When
    # the quotient is trivial this equals the full-state probe; when states collapse
    # it asks only whether the agent encodes distinctions an optimal controller needs.
    cls_map, n_classes = control_class_map(dfa, hp["control_prob"])
    cls_labels = np.array([cls_map[int(l)] for l in labels], dtype=np.int64)
    probe_ctrl = fit_linear_probe(feats, cls_labels, n_classes, device=device, seed=seed, groups=groups)
    return {
        "task": hp["task"], "obs_info": hp.get("obs_info", 0.0),
        "aux_type": hp.get("aux_type"), "aux_coef": hp.get("aux_coef"),
        "num_states": num_states, **probe,
        "probe_gap": probe["probe_test_acc"] - probe["majority_baseline"],
        "probe_split": "episode",
        "rowsplit_test_acc": float(probe_row["probe_test_acc"]),
        "rowsplit_balanced_acc": float(probe_row["balanced_acc"]),
        "rowsplit_probe_gap": float(probe_row["probe_test_acc"] - probe_row["majority_baseline"]),
        "num_control_classes": int(n_classes),
        "control_test_acc": float(probe_ctrl["probe_test_acc"]),
        "control_majority": float(probe_ctrl["majority_baseline"]),
        "control_probe_gap": float(probe_ctrl["probe_test_acc"] - probe_ctrl["majority_baseline"]),
    }


def main() -> None:
    p = argparse.ArgumentParser(description="Batched DFA-state probe (§5.3 emission checkpoints).")
    p.add_argument("--checkpoint", type=Path, required=True)
    p.add_argument("--lengths", type=int, nargs="+", default=None)
    p.add_argument("--episodes-per-length", type=int, default=200)
    p.add_argument("--device", default="cpu")
    args = p.parse_args()
    res = probe_checkpoint_batched(
        args.checkpoint, lengths=args.lengths,
        episodes_per_length=args.episodes_per_length, device=torch.device(args.device),
    )
    print(json.dumps(res, indent=2))
    with open(args.checkpoint.parent / "probe.json", "w") as f:
        json.dump(res, f, indent=2)


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/probe_ext.py <==
"""Extended probe of a frozen checkpoint: nonlinear and off-policy read-outs.

The on-policy linear probe conflates three things: whether the state is encoded,
whether it is encoded linearly, and whether the agent's own behavior visits enough
states to measure. This module separates them with two extra collection passes over
the same frozen encoder:

  - an MLP probe (one hidden layer) on the on-policy features: does a nonlinear
    read-out find state the linear probe misses?
  - linear and MLP probes on random-play features (uniform controllable actions):
    does the encoder carry state off-policy, where visitation is not skewed by the
    learned behavior?
  - state-visitation coverage under both rollouts, quantifying the skew itself.

Writes probe_ext.json next to the checkpoint.

Run:  python -m hidden_automata_rl.probe_ext --checkpoint runs/.../checkpoint.pt
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path

import numpy as np
import torch

from hidden_automata_rl.batched_rollout import collect_probe_features_batched
from hidden_automata_rl.dsa import DFA_CATALOG
from hidden_automata_rl.policies import load_policy_from_checkpoint
from hidden_automata_rl.probe import fit_linear_probe

MLP_HIDDEN = 64


def _visitation(labels: np.ndarray, num_states: int) -> dict:
    counts = np.bincount(labels, minlength=num_states).astype(float)
    p = counts / counts.sum()
    nz = p[p > 0]
    ent = float(-(nz * np.log(nz)).sum() / math.log(num_states)) if num_states > 1 else 1.0
    return {
        "frac_states_visited": float((counts > 0).mean()),
        "visitation_entropy_norm": ent,
    }


def _summ(fit: dict, prefix: str) -> dict:
    maj = fit["majority_baseline"]
    gap = fit["probe_test_acc"] - maj
    rec = gap / (1.0 - maj) if maj < 1.0 else float("nan")
    return {
        f"{prefix}_test_acc": float(fit["probe_test_acc"]),
        f"{prefix}_balanced_acc": float(fit["balanced_acc"]),
        f"{prefix}_majority": float(maj),
        f"{prefix}_gap": float(gap),
        f"{prefix}_recovery": float(rec),
        f"{prefix}_selectivity": float(fit.get("selectivity", float("nan"))),
    }


def probe_ext_checkpoint(
    checkpoint: Path,
    *,
    lengths: list[int] | None = None,
    episodes_per_length: int = 150,
    device: torch.device | None = None,
    seed: int = 7,
) -> dict:
    device = device or torch.device("cpu")
    policy, hp = load_policy_from_checkpoint(checkpoint, device=device)
    dfa = DFA_CATALOG[hp["task"]]()
    lengths = lengths or [16, 32, 64]
    kw = dict(
        lengths=lengths, episodes_per_length=episodes_per_length,
        control_prob=hp["control_prob"], device=device, seed=seed,
        obs_info=hp.get("obs_info", 0.0), emission_vocab=hp.get("emission_vocab", 0),
    )
    feats_on, y_on, num_states, g_on = collect_probe_features_batched(dfa, policy, **kw)
    feats_rd, y_rd, _, g_rd = collect_probe_features_batched(dfa, policy, random_actions=True, **kw)

    out = {"task": hp["task"], "num_states": int(num_states), "mlp_hidden": MLP_HIDDEN}
    out.update(_summ(fit_linear_probe(feats_on, y_on, num_states, device=device, seed=seed, groups=g_on), "onpolicy_linear"))
    out.update(_summ(fit_linear_probe(feats_on, y_on, num_states, device=device, seed=seed, groups=g_on, hidden=MLP_HIDDEN), "onpolicy_mlp"))
    out.update(_summ(fit_linear_probe(feats_rd, y_rd, num_states, device=device, seed=seed, groups=g_rd), "random_linear"))
    out.update(_summ(fit_linear_probe(feats_rd, y_rd, num_states, device=device, seed=seed, groups=g_rd, hidden=MLP_HIDDEN), "random_mlp"))
    out.update({f"onpolicy_{k}": v for k, v in _visitation(y_on, num_states).items()})
    out.update({f"random_{k}": v for k, v in _visitation(y_rd, num_states).items()})
    return out


def main() -> None:
    p = argparse.ArgumentParser(description="Nonlinear and off-policy probes of a frozen checkpoint.")
    p.add_argument("--checkpoint", type=Path, required=True)
    p.add_argument("--lengths", type=int, nargs="+", default=None)
    p.add_argument("--episodes-per-length", type=int, default=150)
    p.add_argument("--device", default="cpu")
    args = p.parse_args()
    res = probe_ext_checkpoint(
        args.checkpoint, lengths=args.lengths,
        episodes_per_length=args.episodes_per_length, device=torch.device(args.device),
    )
    print(json.dumps(res, indent=2))
    with open(args.checkpoint.parent / "probe_ext.json", "w") as f:
        json.dump(res, f, indent=2)


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/process_log.py <==
"""Multi-log mining survey: stream any XES process log, mine a DFA, gate it.

Memory-safe streaming (xml.etree.iterparse) handles the large logs (up to ~550 MB here).
For each log we take per-case ordered activity sequences, auto-pick the most *balanced*
control-flow-presence label (the activity whose per-trace presence is closest to 50%, so
the mined concept is non-degenerate), bound the alphabet to the top-8 (+OTHER), repair
label consistency, mine with RPNI, and run the oracle diagnosticity gate. Reports where
each real log lands relative to the §5.6 boundary.
"""

from __future__ import annotations

import os
import random
import xml.etree.ElementTree as ET
from collections import Counter

LOGS = {
    "bpi2012": "BPI Challenge 2012_1_all/BPI_Challenge_2012.xes",
    "bpi2015": "BPI Challenge 2015 Municipality 1_1_all/BPIC15_1.xes",
    "bpi2017": "BPI Challenge 2017_1_all/BPI Challenge 2017.xes",
    "hospital_billing": "Hospital Billing - Event Log_1_all/Hospital Billing - Event Log.xes",
    "road_traffic": "Road Traffic Fine Management Process_1_all/Road_Traffic_Fine_Management_Process.xes",
}
_BASE = os.path.dirname(__file__)


def _local(tag: str) -> str:
    return tag.split("}")[-1]


def stream_traces(path: str, max_traces: int | None = None):
    """Yield per-trace activity sequences (timestamp-ordered), clearing memory as we go."""
    ctx = ET.iterparse(path, events=("start", "end"))
    _, root = next(ctx)
    n = 0
    for event, elem in ctx:
        if event == "end" and _local(elem.tag) == "trace":
            evs = []
            for ev in elem:
                if _local(ev.tag) == "event":
                    act = ts = None
                    for a in ev:
                        k = a.get("key")
                        if k == "concept:name":
                            act = a.get("value")
                        elif k == "time:timestamp":
                            ts = a.get("value")
                    if act is not None:
                        evs.append((ts or "", act))
            evs.sort(key=lambda x: x[0])
            yield [a for _, a in evs]
            elem.clear()
            root.clear()  # drop processed trace from the root to bound memory
            n += 1
            if max_traces and n >= max_traces:
                break


def survey_log(name: str, max_traces: int = 4000, top_n: int = 8, seed: int = 0):
    from aalpy.learning_algs import run_RPNI

    from hidden_automata_rl.mining import _convert, diagnosticity, repair_consistency

    path = os.path.join(_BASE, LOGS[name])
    cases = [s for s in stream_traces(path, max_traces=max_traces) if s]
    n = len(cases)
    freq = Counter(a for c in cases for a in c)
    pres = {a: sum(1 for c in cases if a in c) / n for a, _ in freq.most_common(top_n)}
    # most balanced presence-label (closest to 0.5, within [0.15,0.85] if possible)
    cand = {a: p for a, p in pres.items() if 0.15 <= p <= 0.85} or pres
    label_act = min(cand, key=lambda a: abs(cand[a] - 0.5))

    keep = {a for a, _ in freq.most_common(top_n)} | {label_act}
    sym = {a: (a if a in keep else "OTHER") for a in freq}
    alphabet = tuple(sorted(set(sym.values())))
    data = [(tuple(sym[a] for a in c), label_act in c) for c in cases]
    data, conflicts = repair_consistency(data)
    m = run_RPNI(data, automaton_type="dfa", print_info=False)
    dfa = _convert(m, alphabet, name=f"{name}")
    diag = diagnosticity(dfa, lengths=(16, 64))
    pos = sum(1 for _, l in data if l)
    verdict = ("DIAGNOSTIC" if (diag[64]["opt@0.5"] - diag[64]["random"] > 0.1
               and diag[64]["random"] < 0.9) else "non-diagnostic")
    info = {"cases_used": n, "n_acts": len(freq), "label": f"contains '{label_act}'",
            "pos_frac": round(pos / len(data), 3), "conflicts": conflicts,
            "alphabet": len(alphabet), "mined_states": len(dfa.states), "verdict": verdict}
    return info, diag


if __name__ == "__main__":
    import sys
    names = [a for a in sys.argv[1:] if a in LOGS] or list(LOGS)
    for nm in names:
        try:
            info, diag = survey_log(nm)
            r16, r64 = diag[16], diag[64]
            print(f"\n=== {nm} ===  {info}")
            print(f"  T=16 random={r16['random']:.3f} opt@0.5={r16['opt@0.5']:.3f} | "
                  f"T=64 random={r64['random']:.3f} opt@0.5={r64['opt@0.5']:.3f}")
        except Exception as e:
            print(f"\n=== {nm} === ERROR: {type(e).__name__}: {e}")


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/randdfa/suite.json <==
{
 "tau": 0.5,
 "T": 32,
 "cp": 0.5,
 "entries": [
  {
   "name": "rand_000",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     6
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     3
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     5
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     5
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     6
    ],
    [
     3,
     "2",
     6
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     3
    ],
    [
     4,
     "2",
     4
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     2
    ],
    [
     5,
     "2",
     2
    ],
    [
     6,
     "0",
     5
    ],
    [
     6,
     "1",
     4
    ],
    [
     6,
     "2",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.44662538132719193,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.5257,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_001",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     0
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4999999999999997,
   "predict_hard": true,
   "oracle": {
    "vr": 0.25,
    "vo": 0.625,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_002",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    5
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     6
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     4
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     0
    ],
    [
     6,
     "0",
     6
    ],
    [
     6,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.42908758556199317,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.5106,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_003",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    4
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     5
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.44231959644369107,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5353,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_004",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49933953667198766,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.5995,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_005",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    6
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     5
    ],
    [
     0,
     "2",
     6
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     4
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     2
    ],
    [
     3,
     "2",
     5
    ],
    [
     4,
     "0",
     6
    ],
    [
     4,
     "1",
     3
    ],
    [
     4,
     "2",
     0
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     6
    ],
    [
     5,
     "2",
     3
    ],
    [
     6,
     "0",
     5
    ],
    [
     6,
     "1",
     1
    ],
    [
     6,
     "2",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4720266004622282,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.5475,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_006",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.43565085917045976,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.5485,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_007",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     2
    ],
    [
     3,
     "2",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4987983946048891,
   "predict_hard": true,
   "oracle": {
    "vr": 0.25,
    "vo": 0.6241,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_008",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     6
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     6
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     3
    ],
    [
     6,
     "0",
     2
    ],
    [
     6,
     "1",
     4
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.45516859247476965,
   "predict_hard": true,
   "oracle": {
    "vr": 0.143,
    "vo": 0.5331,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_009",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 2
  },
  {
   "name": "rand_010",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     4
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     3
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     3
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     2
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     0
    ],
    [
     4,
     "2",
     1
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     5
    ],
    [
     5,
     "2",
     5
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4940249666318495,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5784,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_011",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    4
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     4
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     0
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     3
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     3
    ],
    [
     4,
     "2",
     4
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     5
    ],
    [
     5,
     "2",
     5
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4844410801026477,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5704,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_012",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49999999999999994,
   "predict_hard": true,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_013",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    3,
    4
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     5
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     5
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     2
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     0
    ],
    [
     4,
     "2",
     3
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     4
    ],
    [
     5,
     "2",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49999999999999994,
   "predict_hard": true,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_014",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 2
  },
  {
   "name": "rand_015",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     0
    ],
    [
     2,
     "2",
     0
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6428565220696225,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.7619,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_016",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    1,
    2,
    4
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     5
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     4
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     4
    ],
    [
     2,
     "2",
     5
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     5
    ],
    [
     4,
     "1",
     2
    ],
    [
     4,
     "2",
     0
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     3
    ],
    [
     5,
     "2",
     3
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7482292933090505,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8741,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_017",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    1,
    2
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     2
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     0
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7282897499307862,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8641,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_018",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    2,
    4,
    5
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     5
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     0
    ],
    [
     2,
     "2",
     3
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     2
    ],
    [
     3,
     "2",
     4
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     4
    ],
    [
     4,
     "2",
     0
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     5
    ],
    [
     5,
     "2",
     2
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7423198515836136,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8712,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_019",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0,
    3
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     4
    ],
    [
     3,
     "2",
     3
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     1
    ],
    [
     4,
     "2",
     2
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6114923643108654,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4,
    "vo": 0.7669,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 3
  },
  {
   "name": "rand_020",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    4,
    6
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     6
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     5
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     1
    ],
    [
     6,
     "0",
     1
    ],
    [
     6,
     "1",
     6
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6958209157663476,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4284,
    "vo": 0.8261,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_021",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    1,
    2,
    5
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     4
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     5
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     0
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     3
    ],
    [
     3,
     "2",
     4
    ],
    [
     4,
     "0",
     5
    ],
    [
     4,
     "1",
     0
    ],
    [
     4,
     "2",
     5
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     2
    ],
    [
     5,
     "2",
     3
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7935940127678703,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8968,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_022",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    1,
    6
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     5
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     6
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     0
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     2
    ],
    [
     4,
     "2",
     3
    ],
    [
     5,
     "0",
     6
    ],
    [
     5,
     "1",
     5
    ],
    [
     5,
     "2",
     1
    ],
    [
     6,
     "0",
     3
    ],
    [
     6,
     "1",
     4
    ],
    [
     6,
     "2",
     6
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7069667407829375,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4286,
    "vo": 0.8326,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_023",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     5
    ],
    [
     1,
     "0",
     5
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     6
    ],
    [
     2,
     "1",
     6
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     3
    ],
    [
     6,
     "0",
     0
    ],
    [
     6,
     "1",
     4
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.44742270390321087,
   "predict_hard": false,
   "oracle": {
    "vr": 0.1731,
    "vo": 0.5431,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_024",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    3,
    5
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     0
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     5
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     3
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.8057622053858797,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5623,
    "vo": 0.915,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_025",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    3,
    4
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     0
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     0
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.4166666666666667,
   "predict_hard": false,
   "oracle": {
    "vr": 0.25,
    "vo": 0.5625,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_026",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    4
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     4
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5054940652892695,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2222,
    "vo": 0.6154,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_027",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    3,
    4
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     5
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     6
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     0
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     3
    ],
    [
     6,
     "0",
     5
    ],
    [
     6,
     "1",
     6
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.7692351534720444,
   "predict_hard": false,
   "oracle": {
    "vr": 0.6667,
    "vo": 0.9231,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_028",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    2,
    4
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     4
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     4
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     0
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     1
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     3
    ],
    [
     4,
     "2",
     1
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5667721535730637,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3469,
    "vo": 0.7171,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 3
  },
  {
   "name": "rand_029",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    2,
    3,
    5
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     6
    ],
    [
     3,
     "1",
     0
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     0
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     3
    ],
    [
     6,
     "0",
     5
    ],
    [
     6,
     "1",
     4
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5214013315879273,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3,
    "vo": 0.665,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_030",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    1,
    3
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     6
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     6
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     5
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     2
    ],
    [
     3,
     "2",
     0
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     0
    ],
    [
     4,
     "2",
     4
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     0
    ],
    [
     5,
     "2",
     3
    ],
    [
     6,
     "0",
     6
    ],
    [
     6,
     "1",
     6
    ],
    [
     6,
     "2",
     6
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.2394465065629167,
   "predict_hard": false,
   "oracle": {
    "vr": 0.0018,
    "vo": 0.2408,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_031",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     0
    ],
    [
     2,
     "2",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.44000000000000006,
   "predict_hard": false,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5333,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_032",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0,
    3
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     0
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.7165991902180776,
   "predict_hard": false,
   "oracle": {
    "vr": 0.6,
    "vo": 0.8866,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_033",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0,
    2
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     3
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     3
    ],
    [
     2,
     "2",
     0
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     3
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5192307678932954,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2,
    "vo": 0.6154,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_034",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     0
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     3
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     5
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.3076325827122328,
   "predict_hard": false,
   "oracle": {
    "vr": 0.0571,
    "vo": 0.3472,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_035",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     1
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.5937499999999991,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.7292,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_036",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     4
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     3
    ],
    [
     2,
     "2",
     2
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     3
    ],
    [
     3,
     "2",
     0
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     1
    ],
    [
     4,
     "2",
     3
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.47368415485376525,
   "predict_hard": false,
   "oracle": {
    "vr": 0.1,
    "vo": 0.5263,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 3
  },
  {
   "name": "rand_037",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    1,
    4,
    6
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     6
    ],
    [
     3,
     "1",
     4
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     6
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     1
    ],
    [
     6,
     "0",
     5
    ],
    [
     6,
     "1",
     5
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7229644542858847,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4292,
    "vo": 0.8419,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_038",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    2,
    3,
    5
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     5
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     4
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     5
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     4
    ],
    [
     4,
     "2",
     0
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     3
    ],
    [
     5,
     "2",
     3
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7194905971200777,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8597,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_039",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 2
  },
  {
   "name": "rand_040",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    1,
    4
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     6
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     5
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     4
    ],
    [
     6,
     "0",
     1
    ],
    [
     6,
     "1",
     5
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5219214996912355,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3,
    "vo": 0.6653,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_041",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    6
   ],
   "transition": [
    [
     0,
     "0",
     6
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     6
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     1
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     5
    ],
    [
     6,
     "0",
     5
    ],
    [
     6,
     "1",
     0
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.5533417402425209,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2857,
    "vo": 0.681,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_042",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0,
    1
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     4
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     1
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     4
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.6912071536832846,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4286,
    "vo": 0.8235,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_043",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    2,
    4,
    5
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     3
    ],
    [
     2,
     "2",
     3
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     4
    ],
    [
     3,
     "2",
     5
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     5
    ],
    [
     4,
     "2",
     4
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     0
    ],
    [
     5,
     "2",
     1
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7445769792512904,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8723,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_044",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     4
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.31958041843001816,
   "predict_hard": false,
   "oracle": {
    "vr": 0.0714,
    "vo": 0.3682,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_045",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0,
    1
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     1
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     1
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.7071504706921482,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5238,
    "vo": 0.8605,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_046",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     2
    ],
    [
     1,
     "0",
     5
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     3
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.33029154141772654,
   "predict_hard": false,
   "oracle": {
    "vr": 0.0741,
    "vo": 0.3799,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_047",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    2
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     6
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     6
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     4
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     5
    ],
    [
     6,
     "0",
     1
    ],
    [
     6,
     "1",
     0
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.5575780203385698,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2857,
    "vo": 0.684,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_048",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    4
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     5
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     1
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5303723735987818,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3667,
    "vo": 0.7026,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_049",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    6
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     4
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     6
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     3
    ],
    [
     5,
     "0",
     6
    ],
    [
     5,
     "1",
     2
    ],
    [
     6,
     "0",
     1
    ],
    [
     6,
     "1",
     1
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7381789229066434,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2857,
    "vo": 0.813,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_050",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    3,
    4
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     2
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6926366673922087,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8463,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_051",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    1,
    3,
    6
   ],
   "transition": [
    [
     0,
     "0",
     6
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     5
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     4
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     6
    ],
    [
     6,
     "0",
     0
    ],
    [
     6,
     "1",
     5
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.8847460966869128,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4264,
    "vo": 0.9339,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_052",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0,
    4
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     4
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     2
    ],
    [
     4,
     "2",
     1
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.8066292684589758,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4,
    "vo": 0.884,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 3
  },
  {
   "name": "rand_053",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.6428577632350521,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.7619,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_054",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    1,
    3
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     4
    ],
    [
     0,
     "2",
     5
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     5
    ],
    [
     3,
     "2",
     4
    ],
    [
     4,
     "0",
     5
    ],
    [
     4,
     "1",
     0
    ],
    [
     4,
     "2",
     5
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     2
    ],
    [
     5,
     "2",
     5
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.6199753726982032,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3927,
    "vo": 0.7692,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_055",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    5
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     4
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     0
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     1
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.5503007803945535,
   "predict_hard": false,
   "oracle": {
    "vr": 0.1664,
    "vo": 0.6251,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_056",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0,
    2
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     2
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     3
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.800000000000001,
   "predict_hard": false,
   "oracle": {
    "vr": 0.8333,
    "vo": 0.9667,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_057",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    4
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     4
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     1
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     5
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7523898929038269,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3314,
    "vo": 0.8344,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_058",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    2,
    4
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     4
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     5
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     4
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     0
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     0
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     2
    ],
    [
     4,
     "2",
     3
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     5
    ],
    [
     5,
     "2",
     5
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7110803400691108,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8555,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_059",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    5
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     5
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     0
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     0
    ],
    [
     3,
     "2",
     3
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     4
    ],
    [
     4,
     "2",
     4
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     3
    ],
    [
     5,
     "2",
     5
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.44888891092562566,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5407,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_060",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     5
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     1
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     4
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.44302772291599596,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1666,
    "vo": 0.5358,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_061",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    1,
    4
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     1
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6715163907989301,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3999,
    "vo": 0.8029,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_062",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    1
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     5
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     5
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     4
    ],
    [
     4,
     "2",
     3
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     2
    ],
    [
     5,
     "2",
     4
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6173911602229667,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.7449,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_063",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    1,
    2
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     3
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     0
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     3
    ],
    [
     3,
     "2",
     1
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6074324801779952,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8037,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_064",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     0
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5384615383551551,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6923,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_065",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     1
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6428393871681672,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3334,
    "vo": 0.7619,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_066",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    1,
    2,
    3
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     4
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     5
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     3
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     0
    ],
    [
     4,
     "2",
     5
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     4
    ],
    [
     5,
     "2",
     0
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7694349631033364,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8847,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_067",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     3
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     3
    ],
    [
     3,
     "2",
     2
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6363628900969514,
   "predict_hard": false,
   "oracle": {
    "vr": 0.25,
    "vo": 0.7273,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_068",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     6
    ],
    [
     0,
     "1",
     5
    ],
    [
     0,
     "2",
     6
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     3
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     3
    ],
    [
     3,
     "2",
     0
    ],
    [
     4,
     "0",
     5
    ],
    [
     4,
     "1",
     6
    ],
    [
     4,
     "2",
     4
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     1
    ],
    [
     5,
     "2",
     2
    ],
    [
     6,
     "0",
     3
    ],
    [
     6,
     "1",
     4
    ],
    [
     6,
     "2",
     5
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4423838889133977,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.522,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_069",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     1
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4331983805981995,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.5466,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_070",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 2
  },
  {
   "name": "rand_071",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     5
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     1
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4942508630627617,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5785,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_072",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0,
    2
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     3
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7153040372593692,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3998,
    "vo": 0.8291,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_073",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     6
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     6
    ],
    [
     6,
     "0",
     5
    ],
    [
     6,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4139428196263337,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.4977,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_074",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     6
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     6
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     2
    ],
    [
     6,
     "0",
     2
    ],
    [
     6,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4502801194582437,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.5288,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_075",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     4
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     3
    ],
    [
     2,
     "2",
     3
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     0
    ],
    [
     3,
     "2",
     1
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     4
    ],
    [
     4,
     "2",
     0
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6679393044862498,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2034,
    "vo": 0.7355,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 3
  },
  {
   "name": "rand_076",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     3
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     3
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     3
    ],
    [
     3,
     "2",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.6000000000000004,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_077",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    4,
    5,
    6
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     6
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     5
    ],
    [
     2,
     "2",
     2
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     5
    ],
    [
     3,
     "2",
     4
    ],
    [
     4,
     "0",
     6
    ],
    [
     4,
     "1",
     5
    ],
    [
     4,
     "2",
     5
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     0
    ],
    [
     5,
     "2",
     2
    ],
    [
     6,
     "0",
     0
    ],
    [
     6,
     "1",
     4
    ],
    [
     6,
     "2",
     6
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.7368331266170821,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4332,
    "vo": 0.8508,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_078",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0,
    3
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     4
    ],
    [
     0,
     "2",
     3
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     0
    ],
    [
     2,
     "2",
     2
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     2
    ],
    [
     3,
     "2",
     1
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     3
    ],
    [
     4,
     "2",
     4
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6167964885090952,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4,
    "vo": 0.7701,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 3
  },
  {
   "name": "rand_079",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    3,
    6
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     5
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     6
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     6
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     2
    ],
    [
     6,
     "0",
     3
    ],
    [
     6,
     "1",
     3
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.5845169191650105,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2853,
    "vo": 0.703,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_080",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     3
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.60022398602839,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2877,
    "vo": 0.7153,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_081",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     2
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5384615385128452,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6923,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 2
  },
  {
   "name": "rand_082",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49999999999999994,
   "predict_hard": true,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_083",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    2,
    3
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     6
    ],
    [
     1,
     "0",
     6
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     4
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     5
    ],
    [
     6,
     "0",
     3
    ],
    [
     6,
     "1",
     3
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7411598750614478,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4286,
    "vo": 0.8521,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_084",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     0
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.49999999999999994,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_085",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    1,
    2
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_086",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    4
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     4
    ],
    [
     2,
     "2",
     2
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     5
    ],
    [
     3,
     "2",
     3
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     2
    ],
    [
     4,
     "2",
     4
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     1
    ],
    [
     5,
     "2",
     5
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.646228295539995,
   "predict_hard": false,
   "oracle": {
    "vr": 0.1665,
    "vo": 0.7051,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_087",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     0
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     2
    ],
    [
     4,
     "2",
     4
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5351938975298624,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2,
    "vo": 0.6282,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 3
  },
  {
   "name": "rand_088",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    1,
    2
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     3
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     3
    ],
    [
     2,
     "2",
     0
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     0
    ],
    [
     3,
     "2",
     1
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6000000000000004,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.8,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_089",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    4
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     6
    ],
    [
     0,
     "2",
     3
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     4
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     5
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     0
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     4
    ],
    [
     4,
     "2",
     6
    ],
    [
     5,
     "0",
     6
    ],
    [
     5,
     "1",
     1
    ],
    [
     5,
     "2",
     5
    ],
    [
     6,
     "0",
     0
    ],
    [
     6,
     "1",
     2
    ],
    [
     6,
     "2",
     0
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.5897329762641643,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2857,
    "vo": 0.707,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_090",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0,
    2
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     0
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.6942971807204332,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4,
    "vo": 0.8166,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_091",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     0
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     0
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5298515271417874,
   "predict_hard": false,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.597,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_092",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    3
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     2
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     1
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     0
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     4
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.5526861905511936,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.7018,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_093",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    5,
    6
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     6
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     6
    ],
    [
     2,
     "2",
     3
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     4
    ],
    [
     3,
     "2",
     5
    ],
    [
     4,
     "0",
     5
    ],
    [
     4,
     "1",
     5
    ],
    [
     4,
     "2",
     2
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     0
    ],
    [
     5,
     "2",
     6
    ],
    [
     6,
     "0",
     2
    ],
    [
     6,
     "1",
     3
    ],
    [
     6,
     "2",
     4
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.626523749694927,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2857,
    "vo": 0.7332,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_094",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0,
    2
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     2
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     0
    ],
    [
     3,
     "2",
     3
    ]
   ],
   "stratum": "easy_perm",
   "permutation": true,
   "leverage": 0.7600000000000084,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.88,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_095",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    3,
    5,
    6
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     6
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     5
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     6
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     1
    ],
    [
     4,
     "2",
     2
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     3
    ],
    [
     5,
     "2",
     5
    ],
    [
     6,
     "0",
     3
    ],
    [
     6,
     "1",
     5
    ],
    [
     6,
     "2",
     1
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.6237099476883573,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4836,
    "vo": 0.8057,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_096",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     0
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5260853975625892,
   "predict_hard": false,
   "oracle": {
    "vr": 0.25,
    "vo": 0.6446,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_097",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    1,
    2,
    3
   ],
   "transition": [
    [
     0,
     "0",
     6
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     5
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     6
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     1
    ],
    [
     6,
     "0",
     5
    ],
    [
     6,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.7469233895096921,
   "predict_hard": false,
   "oracle": {
    "vr": 0.6333,
    "vo": 0.9072,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_098",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    5
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     1
    ],
    [
     4,
     "0",
     5
    ],
    [
     4,
     "1",
     6
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     5
    ],
    [
     6,
     "0",
     6
    ],
    [
     6,
     "1",
     4
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5578233350232846,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4,
    "vo": 0.7347,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_099",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49999999999999994,
   "predict_hard": true,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_100",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     4
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.18987232107398597,
   "predict_hard": false,
   "oracle": {
    "vr": 0.0013,
    "vo": 0.191,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_101",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     1
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.4999999999999997,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_102",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    4
   ],
   "transition": [
    [
     0,
     "0",
     6
    ],
    [
     0,
     "1",
     6
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     5
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     3
    ],
    [
     5,
     "0",
     6
    ],
    [
     5,
     "1",
     2
    ],
    [
     6,
     "0",
     4
    ],
    [
     6,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5865443414409705,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2005,
    "vo": 0.6694,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_103",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     2
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49999999999999994,
   "predict_hard": true,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_104",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    3,
    4,
    6
   ],
   "transition": [
    [
     0,
     "0",
     6
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     3
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     5
    ],
    [
     1,
     "2",
     6
    ],
    [
     2,
     "0",
     6
    ],
    [
     2,
     "1",
     3
    ],
    [
     2,
     "2",
     6
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     4
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     5
    ],
    [
     4,
     "2",
     4
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     4
    ],
    [
     5,
     "2",
     5
    ],
    [
     6,
     "0",
     2
    ],
    [
     6,
     "1",
     6
    ],
    [
     6,
     "2",
     4
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.7568840042083034,
   "predict_hard": false,
   "oracle": {
    "vr": 0.6111,
    "vo": 0.9055,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_105",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    2
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     4
    ],
    [
     1,
     "0",
     6
    ],
    [
     1,
     "1",
     6
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     6
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     6
    ],
    [
     4,
     "1",
     4
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     4
    ],
    [
     6,
     "0",
     2
    ],
    [
     6,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.7692307696261454,
   "predict_hard": false,
   "oracle": {
    "vr": 0.6667,
    "vo": 0.9231,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_106",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0,
    5
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     5
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     3
    ],
    [
     6,
     "0",
     5
    ],
    [
     6,
     "1",
     6
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5385478796365423,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2145,
    "vo": 0.6375,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_107",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    5
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     5
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     5
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     3
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     3
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.7337278128294167,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4444,
    "vo": 0.8521,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_108",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     3
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5000000002328306,
   "predict_hard": false,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_109",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     2
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     0
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5656286031483602,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3637,
    "vo": 0.7236,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_110",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_111",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     3
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     4
    ],
    [
     2,
     "2",
     2
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     2
    ],
    [
     3,
     "2",
     4
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     1
    ],
    [
     4,
     "2",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4396551721862144,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.5517,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 3
  },
  {
   "name": "rand_112",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    1,
    3
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.8211180280784304,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3993,
    "vo": 0.8925,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_113",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    1
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     5
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     3
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     1
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     2
    ],
    [
     4,
     "2",
     4
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     3
    ],
    [
     5,
     "2",
     2
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.6162787114914605,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4402,
    "vo": 0.7852,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_114",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    0,
    2
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     2
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     4
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.6566393171897189,
   "predict_hard": false,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.7711,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_115",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     4
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     1
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4868995330774785,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.5895,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_116",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    1,
    3
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     2
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     5
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     4
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     5
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     6
    ],
    [
     6,
     "0",
     3
    ],
    [
     6,
     "1",
     1
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.4309237090214881,
   "predict_hard": false,
   "oracle": {
    "vr": 0.2222,
    "vo": 0.5574,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_117",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     1
    ]
   ],
   "stratum": "easy_synch",
   "permutation": false,
   "leverage": 0.5479020242673335,
   "predict_hard": false,
   "oracle": {
    "vr": 0.4,
    "vo": 0.7287,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 2
  },
  {
   "name": "rand_118",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4166666666666667,
   "predict_hard": true,
   "oracle": {
    "vr": 0.25,
    "vo": 0.5625,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_119",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     4
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     1
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     3
    ],
    [
     3,
     "2",
     3
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     5
    ],
    [
     4,
     "2",
     5
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     1
    ],
    [
     5,
     "2",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49391860674796706,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5783,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_120",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0,
    1
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_121",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     4
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     1
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4387754251636635,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.551,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_122",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 2
  },
  {
   "name": "rand_123",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     2
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     0
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     5
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.43677323156512116,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.5494,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_124",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     4
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     6
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     6
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     0
    ],
    [
     6,
     "0",
     0
    ],
    [
     6,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4334454714804996,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.5144,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_125",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    2,
    3
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     1
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_126",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    0,
    2
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     2
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_127",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     4
    ],
    [
     4,
     "0",
     6
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     2
    ],
    [
     6,
     "0",
     4
    ],
    [
     6,
     "1",
     6
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.415497354579766,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.499,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_128",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    1,
    2
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_129",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     5
    ],
    [
     1,
     "0",
     5
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     1
    ],
    [
     5,
     "1",
     4
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.42307692286544896,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5192,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_130",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    4
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     4
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     3
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     1
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     2
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     3
    ],
    [
     4,
     "2",
     1
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4419377044234443,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.5536,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 3
  },
  {
   "name": "rand_131",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    4
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     2
    ],
    [
     0,
     "2",
     4
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     3
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     5
    ],
    [
     2,
     "2",
     1
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     4
    ],
    [
     3,
     "2",
     5
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     3
    ],
    [
     4,
     "2",
     2
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     0
    ],
    [
     5,
     "2",
     0
    ],
    [
     6,
     "0",
     6
    ],
    [
     6,
     "1",
     6
    ],
    [
     6,
     "2",
     6
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4450184963409357,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5375,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_132",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.44290443377085065,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.5543,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_133",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     6
    ],
    [
     0,
     "1",
     5
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     6
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     0
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     4
    ],
    [
     6,
     "0",
     1
    ],
    [
     6,
     "1",
     1
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4262175974218428,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.5082,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_134",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     4
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     2
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     3
    ],
    [
     5,
     "1",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.42307692302383915,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5192,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_135",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     3
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     2
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_136",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    4
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     5
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     0
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     4
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4258406815301769,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5215,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_137",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    6
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     5
    ],
    [
     0,
     "2",
     4
    ],
    [
     1,
     "0",
     5
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     3
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     4
    ],
    [
     2,
     "2",
     2
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     6
    ],
    [
     3,
     "2",
     1
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     2
    ],
    [
     4,
     "2",
     0
    ],
    [
     5,
     "0",
     6
    ],
    [
     5,
     "1",
     3
    ],
    [
     5,
     "2",
     5
    ],
    [
     6,
     "0",
     0
    ],
    [
     6,
     "1",
     0
    ],
    [
     6,
     "2",
     6
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4995517705950436,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.571,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_138",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    6
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     6
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     5
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     3
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     6
    ],
    [
     3,
     "2",
     0
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     4
    ],
    [
     4,
     "2",
     3
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     5
    ],
    [
     5,
     "2",
     1
    ],
    [
     6,
     "0",
     0
    ],
    [
     6,
     "1",
     2
    ],
    [
     6,
     "2",
     6
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4483710913493236,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.5272,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 3
  },
  {
   "name": "rand_139",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     5
    ],
    [
     4,
     "0",
     5
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     2
    ],
    [
     5,
     "1",
     4
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4438984389615934,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5366,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_140",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    1,
    5
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     5
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     1
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     0
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     4
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_141",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    0
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     4
    ],
    [
     1,
     "0",
     4
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     5
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     3
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     2
    ],
    [
     5,
     "0",
     6
    ],
    [
     5,
     "1",
     1
    ],
    [
     6,
     "0",
     3
    ],
    [
     6,
     "1",
     6
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.42909792335588454,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1429,
    "vo": 0.5107,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_142",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     6
    ],
    [
     2,
     "1",
     5
    ],
    [
     3,
     "0",
     5
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     4
    ],
    [
     4,
     "1",
     6
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     4
    ],
    [
     6,
     "0",
     3
    ],
    [
     6,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.43718940584022714,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1437,
    "vo": 0.5181,
    "vf": 1.0
   },
   "n_states": 7,
   "n_symbols": 2
  },
  {
   "name": "rand_143",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    0,
    4
   ],
   "transition": [
    [
     0,
     "0",
     4
    ],
    [
     0,
     "1",
     1
    ],
    [
     0,
     "2",
     1
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     4
    ],
    [
     1,
     "2",
     2
    ],
    [
     2,
     "0",
     5
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     4
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     5
    ],
    [
     3,
     "2",
     0
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     0
    ],
    [
     4,
     "2",
     5
    ],
    [
     5,
     "0",
     0
    ],
    [
     5,
     "1",
     3
    ],
    [
     5,
     "2",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49999999999999994,
   "predict_hard": true,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_144",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    2,
    3
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     3
    ],
    [
     0,
     "2",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     0
    ],
    [
     1,
     "2",
     3
    ],
    [
     2,
     "0",
     2
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     2
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     1
    ],
    [
     3,
     "2",
     1
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49999999999999994,
   "predict_hard": true,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 3
  },
  {
   "name": "rand_145",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    5
   ],
   "transition": [
    [
     0,
     "0",
     3
    ],
    [
     0,
     "1",
     4
    ],
    [
     0,
     "2",
     3
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     4
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     5
    ],
    [
     2,
     "2",
     5
    ],
    [
     3,
     "0",
     0
    ],
    [
     3,
     "1",
     3
    ],
    [
     3,
     "2",
     2
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     0
    ],
    [
     4,
     "2",
     1
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     2
    ],
    [
     5,
     "2",
     0
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.42499999999999727,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5208,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 3
  },
  {
   "name": "rand_146",
   "alphabet": [
    "0",
    "1",
    "2"
   ],
   "states": [
    0,
    1,
    2
   ],
   "start": 0,
   "accept": [
    1
   ],
   "transition": [
    [
     0,
     "0",
     1
    ],
    [
     0,
     "1",
     0
    ],
    [
     0,
     "2",
     2
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     1
    ],
    [
     1,
     "2",
     0
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     2,
     "2",
     1
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.49999999999999994,
   "predict_hard": true,
   "oracle": {
    "vr": 0.3333,
    "vo": 0.6667,
    "vf": 1.0
   },
   "n_states": 3,
   "n_symbols": 3
  },
  {
   "name": "rand_147",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    1,
    3,
    4
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     5
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     0
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     0
    ],
    [
     4,
     "1",
     3
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     4
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.5,
   "predict_hard": true,
   "oracle": {
    "vr": 0.5,
    "vo": 0.75,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_148",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     2
    ],
    [
     1,
     "0",
     2
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     1
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     3
    ],
    [
     3,
     "1",
     1
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4166666666666667,
   "predict_hard": true,
   "oracle": {
    "vr": 0.25,
    "vo": 0.5625,
    "vf": 1.0
   },
   "n_states": 4,
   "n_symbols": 2
  },
  {
   "name": "rand_149",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     5
    ],
    [
     1,
     "0",
     3
    ],
    [
     1,
     "1",
     4
    ],
    [
     2,
     "0",
     0
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     4
    ],
    [
     3,
     "1",
     0
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     1
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.46178703641682595,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5515,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_150",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    4
   ],
   "transition": [
    [
     0,
     "0",
     5
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     0
    ],
    [
     2,
     "0",
     3
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     4
    ],
    [
     4,
     "0",
     1
    ],
    [
     4,
     "1",
     5
    ],
    [
     5,
     "0",
     4
    ],
    [
     5,
     "1",
     3
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.42307692302383915,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5192,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  },
  {
   "name": "rand_151",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4
   ],
   "start": 0,
   "accept": [
    2
   ],
   "transition": [
    [
     0,
     "0",
     2
    ],
    [
     0,
     "1",
     0
    ],
    [
     1,
     "0",
     0
    ],
    [
     1,
     "1",
     1
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     3
    ],
    [
     3,
     "0",
     1
    ],
    [
     3,
     "1",
     2
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     4
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4333678264515189,
   "predict_hard": true,
   "oracle": {
    "vr": 0.2,
    "vo": 0.5467,
    "vf": 1.0
   },
   "n_states": 5,
   "n_symbols": 2
  },
  {
   "name": "rand_152",
   "alphabet": [
    "0",
    "1"
   ],
   "states": [
    0,
    1,
    2,
    3,
    4,
    5
   ],
   "start": 0,
   "accept": [
    3
   ],
   "transition": [
    [
     0,
     "0",
     0
    ],
    [
     0,
     "1",
     1
    ],
    [
     1,
     "0",
     1
    ],
    [
     1,
     "1",
     3
    ],
    [
     2,
     "0",
     4
    ],
    [
     2,
     "1",
     2
    ],
    [
     3,
     "0",
     2
    ],
    [
     3,
     "1",
     0
    ],
    [
     4,
     "0",
     3
    ],
    [
     4,
     "1",
     5
    ],
    [
     5,
     "0",
     5
    ],
    [
     5,
     "1",
     4
    ]
   ],
   "stratum": "hard",
   "permutation": true,
   "leverage": 0.4259396397563295,
   "predict_hard": true,
   "oracle": {
    "vr": 0.1667,
    "vo": 0.5216,
    "vf": 1.0
   },
   "n_states": 6,
   "n_symbols": 2
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/random_dfa_suite.py <==
"""Generate a FRESH, stratified suite of small diagnostic DFAs for held-out validation
of the §5.6 structural predictor.

The predictor (permutation $\\wedge$ control-leverage $L\\le\\tau$) is computed from $\\delta$ alone.
These automata are *new* (not in the hand-built catalog), so running the full instrument on them
and comparing the RL-measured hard/easy label to the pre-RL prediction is a genuine held-out test.

We stratify so both predictor classes are populated (predicted-hard permutation automata are
~1% of random diagnostic DFAs, so a natural sample would need thousands to get enough):
  - HARD-predicted : permutation automaton, low leverage  (group counter, hard to steer)
  - EASY-permuted  : permutation automaton, high leverage  (group structure but steerable)
  - EASY-synch     : non-permutation (some symbol collapses states)
The RL label is independent ground truth; stratifying by the *prediction* only balances the classes.

Cached to hidden_automata_rl/randdfa/suite.json and registered in DFA_CATALOG as
rand_000 .. rand_NNN so train.py / probe can run them by name.
"""
from __future__ import annotations
import json, os, random

from hidden_automata_rl.dsa import DFA
from hidden_automata_rl.oracle import optimal_success, random_success
from hidden_automata_rl.predictor import is_permutation_automaton, control_leverage

SUITE_DIR = os.path.join(os.path.dirname(__file__), "randdfa")
SUITE_PATH = os.path.join(SUITE_DIR, "suite.json")
T_PRED, CP = 32, 0.5
TAU = 0.50


def _rand_dfa(rng, n_states, n_symbols, permutation: bool):
    states = tuple(range(n_states))
    alphabet = tuple(str(i) for i in range(n_symbols))
    transition = {}
    for a in alphabet:
        if permutation:
            perm = list(states); rng.shuffle(perm)
            for q in states:
                transition[(q, a)] = perm[q]
        else:
            for q in states:
                transition[(q, a)] = rng.randrange(n_states)
    # 1..n-1 accept states; keep random-success modest so the task is diagnostic
    n_acc = rng.randint(1, max(1, n_states // 2))
    accept = frozenset(rng.sample(states, n_acc))
    return DFA("rand", alphabet, states, 0, accept, transition)


def _diag_and_score(dfa):
    vr = random_success(dfa, T_PRED)
    vo = optimal_success(dfa, T_PRED, CP)
    vf = optimal_success(dfa, T_PRED, 1.0)
    diagnostic = (vo - vr > 0.08) and (vf - vr > 1e-6) and (vo < 0.98)
    perm = is_permutation_automaton(dfa)
    L = (vo - vr) / (vf - vr) if vf - vr > 1e-9 else float("nan")
    return diagnostic, perm, L, dict(vr=vr, vo=vo, vf=vf)


def generate(n_hard=15, n_easy_perm=8, n_easy_synch=10, seed=0):
    rng = random.Random(seed)
    buckets = {"hard": [], "easy_perm": [], "easy_synch": []}
    targets = {"hard": n_hard, "easy_perm": n_easy_perm, "easy_synch": n_easy_synch}
    tries = 0
    while any(len(buckets[k]) < targets[k] for k in targets) and tries < 200000:
        tries += 1
        ns = rng.randint(3, 7)
        nsym = rng.choice([2, 2, 3])
        want_perm = rng.random() < 0.6
        dfa = _rand_dfa(rng, ns, nsym, permutation=want_perm)
        diag, perm, L, V = _diag_and_score(dfa)
        if not diag or L != L:
            continue
        if perm and L <= TAU and len(buckets["hard"]) < targets["hard"]:
            buckets["hard"].append((dfa, perm, L, V))
        elif perm and L >= 0.55 and len(buckets["easy_perm"]) < targets["easy_perm"]:
            buckets["easy_perm"].append((dfa, perm, L, V))
        elif (not perm) and len(buckets["easy_synch"]) < targets["easy_synch"]:
            buckets["easy_synch"].append((dfa, perm, L, V))
    return buckets


def serialize(buckets):
    os.makedirs(SUITE_DIR, exist_ok=True)
    entries = []
    idx = 0
    for cat in ("hard", "easy_perm", "easy_synch"):
        for dfa, perm, L, V in buckets[cat]:
            name = f"rand_{idx:03d}"
            entries.append({
                "name": name,
                "alphabet": list(dfa.alphabet),
                "states": list(dfa.states),
                "start": dfa.start_state,
                "accept": sorted(dfa.accept_states),
                "transition": [[q, a, dfa.transition[(q, a)]] for q in dfa.states for a in dfa.alphabet],
                "stratum": cat,
                "permutation": perm,
                "leverage": L,
                "predict_hard": bool(perm and L <= TAU),
                "oracle": {k: round(v, 4) for k, v in V.items()},
                "n_states": len(dfa.states),
                "n_symbols": len(dfa.alphabet),
            })
            idx += 1
    json.dump({"tau": TAU, "T": T_PRED, "cp": CP, "entries": entries},
              open(SUITE_PATH, "w"), indent=1)
    return entries


def load_suite():
    return json.load(open(SUITE_PATH))


def load_suite_dfa(name: str) -> DFA:
    o = next(e for e in load_suite()["entries"] if e["name"] == name)
    transition = {(s, a): n for s, a, n in o["transition"]}
    dfa = DFA(o["name"], tuple(o["alphabet"]), tuple(o["states"]), o["start"],
              frozenset(o["accept"]), transition)
    dfa.validate()
    return dfa


if __name__ == "__main__":
    buckets = generate()
    entries = serialize(buckets)
    print(f"generated {len(entries)} DFAs -> {SUITE_PATH}")
    for cat in ("hard", "easy_perm", "easy_synch"):
        sub = [e for e in entries if e["stratum"] == cat]
        Ls = [e["leverage"] for e in sub]
        print(f"  {cat:<11} n={len(sub):2d}  L in [{min(Ls):.3f},{max(Ls):.3f}]  "
              f"states {min(e['n_states'] for e in sub)}-{max(e['n_states'] for e in sub)}  "
              f"predict_hard={sum(e['predict_hard'] for e in sub)}")


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/rollout.py <==
"""Shared partial-control RL rollouts and actor-critic loss.

Observation model: each policy receives the FULL emitted prefix so far (variable
length), as (symbol_ids, control_flags) plus a `lengths` tensor and time features.
This lets recurrent / attention policies access the entire history and carry state
across the episode. The window-MLP is the deliberate fixed-window baseline: it
slices the last K valid tokens internally (see window_mlp.py).
"""

from __future__ import annotations

import random
from dataclasses import dataclass
from typing import Sequence

import torch
import torch.nn as nn
from torch.distributions import Categorical
from torch.nn.utils.rnn import pad_sequence

from hidden_automata_rl.dsa import DFA, PartialControlDFAEnv
from hidden_automata_rl.window_mlp import SYMBOL_PAD


@dataclass(frozen=True)
class WindowStep:
    symbol_id: int
    controllable: int


class ObservationWindow:
    """Full-history buffer of (symbol, controllable) pairs for one episode.

    Kept the historical name/constructor for call-site compatibility, but it no
    longer truncates: it stores the entire prefix and emits variable-length
    tensors. Window-bounded models do their own truncation.
    """

    def __init__(self, window_k: int | None = None, symbol_vocab_size: int | None = None):
        self.window_k = window_k
        self.symbol_vocab_size = symbol_vocab_size
        self._history: list[WindowStep] = []

    def reset(self) -> None:
        self._history.clear()

    def append(self, symbol: str, alphabet: Sequence[str], controllable: bool) -> None:
        symbol_id = _symbol_to_id(symbol, alphabet)
        self._history.append(WindowStep(symbol_id, int(controllable)))

    def prefix(self) -> tuple[list[int], list[int]]:
        """Symbol ids and control flags for the full prefix.

        An empty prefix (decision at t=0) is represented as a single PAD slot,
        which the models treat as a learned 'start' token (length stays >= 1).
        """
        if not self._history:
            return [SYMBOL_PAD], [0]
        return (
            [s.symbol_id for s in self._history],
            [s.controllable for s in self._history],
        )


def _symbol_to_id(symbol: str, alphabet: Sequence[str]) -> int:
    return alphabet.index(symbol) + 1


def _action_to_symbol(action: int, alphabet: Sequence[str]) -> str:
    return alphabet[action]


def _symbol_vocab_size(alphabet: Sequence[str]) -> int:
    return len(alphabet) + 1


@dataclass
class Transition:
    symbol_ids: torch.Tensor  # 1D, variable length (the full prefix)
    control_flags: torch.Tensor  # 1D, same length
    time_remaining: torch.Tensor  # scalar
    position_fraction: torch.Tensor  # scalar
    action: int
    log_prob: torch.Tensor
    value: torch.Tensor
    reward: float
    state_label: int  # index of the true DFA state at the decision point (privileged aux target)
    next_symbol_label: int  # index of the emitted symbol at this step (label-free aux target)
    steps_to_end: int = 1  # steps remaining at the decision (for discounted return-to-go)


def _time_features(obs: dict) -> tuple[float, float]:
    length = max(obs["length"], 1)
    return obs["time_remaining"] / length, obs["t"] / length


def _obs_tensors(
    window: ObservationWindow,
    obs: dict,
    *,
    device: torch.device,
) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor]:
    """Build single-step (B=1) tensors: symbol_ids[1,L], control_flags[1,L],
    lengths[1], time_remaining[1], position_fraction[1]."""
    sym, ctrl = window.prefix()
    symbol_ids = torch.tensor(sym, dtype=torch.long, device=device).unsqueeze(0)
    control_flags = torch.tensor(ctrl, dtype=torch.long, device=device).unsqueeze(0)
    lengths = torch.tensor([len(sym)], dtype=torch.long, device=device)
    time_remaining, position_fraction = _time_features(obs)
    return (
        symbol_ids,
        control_flags,
        lengths,
        torch.tensor([time_remaining], dtype=torch.float32, device=device),
        torch.tensor([position_fraction], dtype=torch.float32, device=device),
    )


def forward_policy(
    policy: nn.Module,
    batch: dict[str, torch.Tensor],
) -> tuple[torch.Tensor, torch.Tensor]:
    emission_ids = batch.get("emission_ids")
    if emission_ids is not None:
        return policy(
            batch["symbol_ids"], batch["control_flags"], batch["lengths"],
            batch["time_remaining"], batch["position_fraction"], emission_ids,
        )
    return policy(
        batch["symbol_ids"],
        batch["control_flags"],
        batch["lengths"],
        batch["time_remaining"],
        batch["position_fraction"],
    )


def collect_episode(
    env: PartialControlDFAEnv,
    policy: nn.Module,
    *,
    device: torch.device,
    alphabet: Sequence[str],
    window_k: int,
    gamma: float = 1.0,
) -> tuple[list[Transition], float, bool]:
    window = ObservationWindow(window_k, _symbol_vocab_size(alphabet))
    obs = env.reset()
    window.reset()
    state_to_idx = {q: i for i, q in enumerate(env.dfa.states)}

    transitions: list[Transition] = []
    done = False
    reward = 0.0

    while not done:
        controllable = obs["controllable"]
        # True DFA state the agent acts from (same convention as the probe target).
        current_state_idx = state_to_idx[env.state]
        if controllable:
            sym_ids, ctrl, lengths, t_rem, t_frac = _obs_tensors(window, obs, device=device)
            logits, value = forward_policy(
                policy,
                {
                    "symbol_ids": sym_ids,
                    "control_flags": ctrl,
                    "lengths": lengths,
                    "time_remaining": t_rem,
                    "position_fraction": t_frac,
                },
            )
            dist = Categorical(logits=logits)
            action = int(dist.sample().item())
            log_prob = dist.log_prob(torch.tensor(action, device=device))
            symbol = _action_to_symbol(action, alphabet)
        else:
            action = None
            log_prob = None
            value = None
            symbol = None

        obs, reward, done, info = env.step(symbol if controllable else None)
        window.append(info["emitted_symbol"], alphabet, controllable)

        if controllable:
            transitions.append(
                Transition(
                    symbol_ids=sym_ids.squeeze(0).detach().cpu(),
                    control_flags=ctrl.squeeze(0).detach().cpu(),
                    time_remaining=t_rem.squeeze(0).detach().cpu(),
                    position_fraction=t_frac.squeeze(0).detach().cpu(),
                    action=action,
                    log_prob=log_prob,
                    value=value.squeeze(0),
                    reward=0.0,  # overwritten below with the (optionally discounted) return
                    state_label=current_state_idx,
                    next_symbol_label=action,  # emitted symbol = chosen action on controllable steps
                    steps_to_end=int(obs["time_remaining"]) + 1,  # steps remaining at this decision
                )
            )

    # Credit assignment for the sparse terminal reward.
    #   gamma == 1.0 (default): BROADCAST — credit the full episode return to every
    #     controllable action (the original A2C scheme).
    #   gamma  < 1.0: DISCOUNTED RETURN-TO-GO — credit gamma^(steps_to_end-1) * return,
    #     matching PPO's discounting (the §5.2 credit-scheme bridging arm).
    episode_return = float(reward)
    for tr in transitions:
        tr.reward = episode_return * (gamma ** (tr.steps_to_end - 1)) if gamma < 1.0 else episode_return

    return transitions, episode_return, episode_return > 0.0


def stack_transitions(
    batch: list[Transition],
    device: torch.device,
) -> dict[str, torch.Tensor]:
    lengths = torch.tensor([t.symbol_ids.shape[0] for t in batch], dtype=torch.long)
    symbol_ids = pad_sequence([t.symbol_ids for t in batch], batch_first=True, padding_value=SYMBOL_PAD)
    control_flags = pad_sequence([t.control_flags for t in batch], batch_first=True, padding_value=0)
    return {
        "symbol_ids": symbol_ids.to(device),
        "control_flags": control_flags.to(device),
        "lengths": lengths.to(device),
        "time_remaining": torch.stack([t.time_remaining for t in batch]).to(device),
        "position_fraction": torch.stack([t.position_fraction for t in batch]).to(device),
        "actions": torch.tensor([t.action for t in batch], dtype=torch.long, device=device),
        "returns": torch.tensor([t.reward for t in batch], dtype=torch.float32, device=device),
        "state_labels": torch.tensor([t.state_label for t in batch], dtype=torch.long, device=device),
        "next_symbol_labels": torch.tensor([t.next_symbol_label for t in batch], dtype=torch.long, device=device),
    }


def compute_actor_critic_loss(
    policy: nn.Module,
    batch: dict[str, torch.Tensor],
) -> tuple[torch.Tensor, dict[str, float]]:
    logits, values = forward_policy(policy, batch)
    dist = Categorical(logits=logits)
    log_probs = dist.log_prob(batch["actions"])
    returns = batch["returns"]
    advantages = returns - values.detach()
    policy_loss = -(log_probs * advantages).mean()
    value_loss = 0.5 * (returns - values).pow(2).mean()
    entropy = dist.entropy().mean()
    loss = policy_loss + value_loss - 0.01 * entropy
    return loss, {
        "policy_loss": float(policy_loss.item()),
        "value_loss": float(value_loss.item()),
        "entropy": float(entropy.item()),
        "mean_return": float(returns.mean().item()),
        "mean_value": float(values.mean().item()),
    }


# Auxiliary objectives, keyed by the batch field holding their target labels.
#   "state"        -> privileged: predict the true DFA state (oracle upper bound).
#   "next_symbol"  -> label-free: predict the emitted symbol (no DFA knowledge needed).
# In this testbed emissions are state-independent (uniform random / agent's own action),
# so "next_symbol" is expected to be vacuous for latent-state learning -- a control that
# validates the probe can tell an accurate-but-uninformative auxiliary from a useful one.
AUX_TARGET_KEYS = {
    "state": "state_labels",
    "next_symbol": "next_symbol_labels",
    "next_emission": "next_emission_labels",  # §5.3 label-free, state-informative emissions
}


def auxiliary_loss(
    policy: nn.Module,
    head: nn.Module,
    batch: dict[str, torch.Tensor],
    *,
    aux_type: str,
) -> tuple[torch.Tensor, float]:
    """Auxiliary classification loss through the shared encoder.

    Returns (cross-entropy loss, train accuracy)."""
    target_key = AUX_TARGET_KEYS[aux_type]
    feats = policy.encode(
        batch["symbol_ids"],
        batch["control_flags"],
        batch["lengths"],
        batch["time_remaining"],
        batch["position_fraction"],
    )
    logits = head(feats)
    labels = batch[target_key]
    loss = torch.nn.functional.cross_entropy(logits, labels)
    acc = (logits.argmax(-1) == labels).float().mean().item()
    return loss, float(acc)


def evaluate_policy(
    dfa: DFA,
    policy: nn.Module,
    *,
    lengths: list[int],
    episodes_per_length: int,
    control_prob: float,
    window_k: int,
    device: torch.device,
    seed: int,
) -> dict[int, float]:
    policy.eval()
    rng = random.Random(seed)
    results: dict[int, float] = {}

    with torch.inference_mode():
        for length in lengths:
            successes = 0
            for _ in range(episodes_per_length):
                env = PartialControlDFAEnv(
                    dfa=dfa,
                    length=length,
                    control_prob=control_prob,
                    rng=rng,
                )
                _, reward, _ = collect_episode(
                    env, policy, device=device, alphabet=dfa.alphabet, window_k=window_k
                )
                successes += int(reward > 0.0)
            results[length] = successes / episodes_per_length

    policy.train()
    return results


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/sepsis.py <==
"""Mine a hidden DFA from the Sepsis Cases XES event log (item-5 multi-log survey).

Sepsis is a small (1050 cases, 16 activities) real hospital log of sepsis patients.
We parse XES with the stdlib, take per-case ordered activity sequences, and use
control-flow-derived binary labels (e.g. "Return ER" = relapse, "Admission IC" = ICU),
then run the same bound → repair → RPNI → oracle-gate pipeline as the checksums/BPIC19.
Expectation (per the §5.6 boundary): a real clinical workflow is reach-commit / non-diagnostic.
"""

from __future__ import annotations

import os
import xml.etree.ElementTree as ET
from collections import Counter

XES = os.path.join(os.path.dirname(__file__),
                   "Sepsis Cases - Event Log_1_all", "Sepsis Cases - Event Log.xes")


def parse_cases(path: str = XES):
    """Return list of {'seq': [activities in time order], 'acts': set}."""
    cases = []
    tree = ET.parse(path)
    root = tree.getroot()
    # XES elements are unprefixed (<trace>, <event>, <string>, <date>).
    tag = lambda e: e.tag.split("}")[-1]
    for trace in root:
        if tag(trace) != "trace":
            continue
        events = []
        for ev in trace:
            if tag(ev) != "event":
                continue
            act = ts = None
            for attr in ev:
                k = attr.get("key")
                if k == "concept:name":
                    act = attr.get("value")
                elif k == "time:timestamp":
                    ts = attr.get("value")
            if act is not None:
                events.append((ts or "", act))
        events.sort(key=lambda x: x[0])
        seq = [a for _, a in events]
        cases.append({"seq": seq, "acts": set(seq)})
    return cases


def mine_sepsis(label_name="return_er", top_n=8, seed=0):
    import random as _random

    from aalpy.learning_algs import run_RPNI

    from hidden_automata_rl.mining import _convert, diagnosticity, repair_consistency

    cases = parse_cases()
    labelers = {
        "return_er": (lambda c: "Return ER" in c["acts"], "Return ER"),
        "admission_ic": (lambda c: "Admission IC" in c["acts"], "Admission IC"),
        "admission_nc": (lambda c: "Admission NC" in c["acts"], "Admission NC"),
    }
    label_fn, must = labelers[label_name]
    freq = Counter(a for c in cases for a in c["seq"])
    keep = {a for a, _ in freq.most_common(top_n)} | {must}
    sym = {a: (a if a in keep else "OTHER") for a in freq}
    alphabet = tuple(sorted(set(sym.values())))

    data = [(tuple(sym[a] for a in c["seq"]), bool(label_fn(c))) for c in cases]
    data, conflicts = repair_consistency(data)
    m = run_RPNI(data, automaton_type="dfa", print_info=False)
    dfa = _convert(m, alphabet, name=f"sepsis_{label_name}")
    pos = sum(1 for _, l in data if l)
    info = {"label": label_name, "n_cases": len(cases), "n_used": len(data),
            "pos_frac": round(pos / len(data), 3), "conflicts": conflicts,
            "alphabet_size": len(alphabet), "mined_states": len(dfa.states)}
    return dfa, info, diagnosticity(dfa)


if __name__ == "__main__":
    import sys
    if "--labels" in sys.argv:
        cases = parse_cases()
        n = len(cases)
        print(f"cases={n}  activities={len(set(a for c in cases for a in c['seq']))}")
        lens = sorted(len(c["seq"]) for c in cases)
        print(f"seq len: min={lens[0]} median={lens[n//2]} max={lens[-1]}")
        for lab in ["Return ER", "Admission IC", "Admission NC", "Release A"]:
            pos = sum(1 for c in cases if lab in c["acts"]) / n
            print(f"  contains '{lab}': pos={pos:.3f}")
    else:
        for lab in ["return_er", "admission_ic", "admission_nc"]:
            dfa, info, diag = mine_sepsis(label_name=lab)
            print(f"\n=== {info} ===")
            for L, r in diag.items():
                print(f"  T={L:>3} random={r['random']:.3f} opt@0.5={r['opt@0.5']:.3f} full={r['full']:.3f}")


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/supervised.py <==
"""
Supervised DFA-state-prediction upper bound.

The RL deep-dive showed neither window-MLP nor GRU learns to track counting
state (parity / mod_3) from sparse reward. That leaves a confound: is the
failure *representational* (the architecture, fed the same windowed observation,
cannot encode q_t) or is it the *RL optimizer* (it could, but sparse-reward
credit assignment never finds it)?

This module removes the optimizer from the question. It trains each
architecture's encoder end-to-end with FULL supervision to predict the true DFA
state q_t at every step, on data drawn from the same observation distribution
(random play at the given control_prob, fixed window K). The resulting accuracy
is the representational upper bound:

  - high here, chance under RL  => RL credit-assignment is the bottleneck
  - low here too                => representational / windowing limit

Run:
  python -m hidden_automata_rl.supervised --model gru --task parity --window-k 8
"""

from __future__ import annotations

import argparse
import random

import numpy as np
import torch
import torch.nn as nn
from torch.nn.utils.rnn import pad_sequence

from hidden_automata_rl.dsa import DFA, DFA_CATALOG, PartialControlDFAEnv
from hidden_automata_rl.policies import build_policy
from hidden_automata_rl.rollout import (
    ObservationWindow,
    _action_to_symbol,
    _obs_tensors,
    _symbol_vocab_size,
)


def build_dataset(
    dfa: DFA,
    *,
    lengths: list[int],
    episodes_per_length: int,
    control_prob: float,
    window_k: int,
    device: torch.device,
    seed: int,
) -> dict[str, torch.Tensor]:
    """Random-play rollouts; record windowed obs + true current state at every step."""
    rng = random.Random(seed)
    alphabet = dfa.alphabet
    state_to_idx = {q: i for i, q in enumerate(dfa.states)}

    sym, ctrl, lens, trem, tfrac, labels = [], [], [], [], [], []
    for length in lengths:
        for _ in range(episodes_per_length):
            env = PartialControlDFAEnv(dfa=dfa, length=length, control_prob=control_prob, rng=rng)
            obs = env.reset()
            window = ObservationWindow(window_k, _symbol_vocab_size(alphabet))
            window.reset()
            done = False
            while not done:
                current_state = env.state
                s, c, ln, tr, tf = _obs_tensors(window, obs, device=device)
                sym.append(s.squeeze(0).cpu())
                ctrl.append(c.squeeze(0).cpu())
                lens.append(int(ln.item()))
                trem.append(tr)
                tfrac.append(tf)
                labels.append(state_to_idx[current_state])
                controllable = obs["controllable"]
                symbol = _action_to_symbol(rng.randrange(len(alphabet)), alphabet) if controllable else None
                obs, _, done, info = env.step(symbol)
                window.append(info["emitted_symbol"], alphabet, controllable)

    return {
        "symbol_ids": pad_sequence(sym, batch_first=True, padding_value=0).to(device),
        "control_flags": pad_sequence(ctrl, batch_first=True, padding_value=0).to(device),
        "lengths": torch.tensor(lens, dtype=torch.long, device=device),
        "time_remaining": torch.cat(trem).to(device),
        "position_fraction": torch.cat(tfrac).to(device),
        "labels": torch.tensor(labels, dtype=torch.long, device=device),
    }


class StateProbeModel(nn.Module):
    """Wrap a policy's encoder with a fresh state-prediction head, trained end-to-end."""

    def __init__(self, policy: nn.Module, num_states: int, device: torch.device):
        super().__init__()
        self.policy = policy
        with torch.inference_mode():
            dummy = policy.encode(
                torch.zeros(1, 4, dtype=torch.long, device=device),
                torch.zeros(1, 4, dtype=torch.long, device=device),
                torch.tensor([4], dtype=torch.long, device=device),
                torch.zeros(1, device=device),
                torch.zeros(1, device=device),
            )
        self.head = nn.Linear(dummy.shape[-1], num_states).to(device)

    def forward(self, batch: dict[str, torch.Tensor]) -> torch.Tensor:
        feats = self.policy.encode(
            batch["symbol_ids"], batch["control_flags"], batch["lengths"],
            batch["time_remaining"], batch["position_fraction"],
        )
        return self.head(feats)


def _accuracy(model: StateProbeModel, data: dict[str, torch.Tensor]) -> float:
    model.eval()
    with torch.inference_mode():
        preds = model(data).argmax(-1)
        acc = (preds == data["labels"]).float().mean().item()
    model.train()
    return acc


def run_supervised(
    task: str,
    model_type: str,
    *,
    window_k: int,
    control_prob: float,
    device: torch.device,
    epochs: int = 40,
    batch_size: int = 512,
    lr: float = 1e-3,
    seed: int = 0,
    episodes_per_length: int = 20,
) -> dict:
    torch.manual_seed(seed)
    dfa = DFA_CATALOG[task]()
    num_states = len(dfa.states)

    train = build_dataset(
        dfa, lengths=list(range(4, 33)), episodes_per_length=episodes_per_length,
        control_prob=control_prob, window_k=window_k, device=device, seed=seed,
    )
    val = build_dataset(
        dfa, lengths=list(range(4, 33)), episodes_per_length=6,
        control_prob=control_prob, window_k=window_k, device=device, seed=seed + 1,
    )
    ood = build_dataset(
        dfa, lengths=[64, 96, 128], episodes_per_length=12,
        control_prob=control_prob, window_k=window_k, device=device, seed=seed + 2,
    )

    policy = build_policy(model_type, task=task, window_k=window_k, device=device)
    model = StateProbeModel(policy, num_states, device)
    opt = torch.optim.Adam(model.parameters(), lr=lr)
    loss_fn = nn.CrossEntropyLoss()

    n = train["labels"].shape[0]
    for _ in range(epochs):
        perm = torch.randperm(n, device=device)
        for i in range(0, n, batch_size):
            idx = perm[i : i + batch_size]
            batch = {k: v[idx] for k, v in train.items()}
            opt.zero_grad()
            loss = loss_fn(model(batch), batch["labels"])
            loss.backward()
            opt.step()

    counts = torch.bincount(train["labels"], minlength=num_states)
    majority = float((val["labels"] == counts.argmax()).float().mean().item())
    return {
        "task": task,
        "model_type": model_type,
        "window_k": window_k,
        "control_prob": control_prob,
        "num_states": num_states,
        "train_acc": _accuracy(model, train),
        "val_acc": _accuracy(model, val),
        "ood_acc": _accuracy(model, ood),
        "majority_baseline": majority,
        "num_train": n,
    }


def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser(description="Supervised DFA-state-prediction upper bound.")
    p.add_argument("--model", default="gru")
    p.add_argument("--task", default="parity")
    p.add_argument("--window-k", type=int, default=8)
    p.add_argument("--control-prob", type=float, default=0.5)
    p.add_argument("--epochs", type=int, default=40)
    p.add_argument("--episodes-per-length", type=int, default=20,
                   help="Training episodes per length (large-alphabet tasks need more).")
    p.add_argument("--device", default="cpu")
    p.add_argument("--seed", type=int, default=0)
    return p.parse_args()


def main() -> None:
    args = parse_args()
    res = run_supervised(
        args.task, args.model,
        window_k=args.window_k, control_prob=args.control_prob,
        device=torch.device(args.device), epochs=args.epochs, seed=args.seed,
        episodes_per_length=args.episodes_per_length,
    )
    print(
        f"[{res['task']}/{res['model_type']} K={res['window_k']}] "
        f"train={res['train_acc']:.3f} val={res['val_acc']:.3f} "
        f"ood={res['ood_acc']:.3f} majority={res['majority_baseline']:.3f} "
        f"({res['num_states']} states, n={res['num_train']})"
    )
    import json as _json, os as _os
    out = _os.environ.get("SUPERVISED_OUT")
    if out:
        _os.makedirs(_os.path.dirname(out), exist_ok=True)
        _json.dump({k: res[k] for k in ("task", "train_acc", "val_acc", "ood_acc",
                                        "majority_baseline", "num_states")}, open(out, "w"))


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/train.py <==
"""
Partial-control DFA experiment driver: train and evaluate all policy baselines.

One entry point for the full model ladder (window MLP, GRU, plain transformer,
looped transformer, …). Each architecture lives in its own module; this file
owns the shared training loop, evaluation splits, metrics, and CLI.

Usage:
  python -m hidden_automata_rl.train --train --model window_mlp --task contains_0010
  python -m hidden_automata_rl.train --train --model window_mlp --task all --window-k 4
  python -m hidden_automata_rl.train --eval --task ends_with_101 --checkpoint runs/...
"""

from __future__ import annotations

import argparse
import json
import random
from pathlib import Path

import numpy as np
import torch

from blocksmith_lm.adamw import AdamW
from blocksmith_lm.gradient_clipping import gradient_clipping
from blocksmith_lm.learning_rate_scheduler import get_lr_cosine_schedule
from blocksmith_lm.llm import DEFAULTS
from blocksmith_lm.training_plots import write_training_plots

from hidden_automata_rl.dsa import DFA, DFA_CATALOG, PartialControlDFAEnv
from hidden_automata_rl.oracle import optimal_success
from hidden_automata_rl.plain_transformer import DEFAULT_MODEL_SIZE, MODEL_SIZE_PRESETS
from hidden_automata_rl.policies import (
    IMPLEMENTED_MODELS,
    MODEL_TYPES,
    build_policy,
    load_policy_from_checkpoint,
    run_dir_name,
    transformer_hyperparameters,
)
from hidden_automata_rl.batched_rollout import collect_batch_ppo, evaluate_policy_batched
from hidden_automata_rl.ppo import collect_episode_ppo, ppo_update, stack_ppo
from hidden_automata_rl.rollout import (
    auxiliary_loss,
    collect_episode,
    compute_actor_critic_loss,
    evaluate_policy,
    stack_transitions,
)
from hidden_automata_rl.window_mlp import (
    DEFAULT_D_EMBED,
    DEFAULT_HIDDEN,
    DEFAULT_NUM_BLOCKS,
    DEFAULT_WINDOW_K,
)

REPO_ROOT = Path(__file__).resolve().parent.parent
DEFAULT_RUNS_ROOT = REPO_ROOT / "runs"

ALL_TASKS = list(DFA_CATALOG.keys())
GRID_SEEDS = [1337, 1338, 1339]

TRAIN_LENGTH_LO, TRAIN_LENGTH_HI = 4, 32
TEST_SHORT_LO, TEST_SHORT_HI = 33, 64
TEST_LONG_LO, TEST_LONG_HI = 65, 128


def _run_dir(
    runs_root: Path,
    task: str,
    model_type: str,
    window_k: int,
    seed: int,
    *,
    model_size: str | None = None,
) -> Path:
    return runs_root / task / run_dir_name(model_type, window_k, seed, model_size=model_size)


def _mean_normalized_success(
    by_length: dict[int, float],
    dfa: DFA,
    control_prob: float,
) -> float:
    """Mean over lengths of (success / optimal achievable success).

    Normalizing by the exact oracle makes scores comparable across tasks, lengths,
    and control probabilities: 1.0 == optimal play, regardless of the task's ceiling.
    Lengths where the optimum is ~0 are skipped (nothing is achievable to normalize).
    """
    ratios = []
    for length, success in by_length.items():
        opt = optimal_success(dfa, length, control_prob)
        if opt > 1e-6:
            ratios.append(success / opt)
    return float(np.mean(ratios)) if ratios else 0.0


def _default_device() -> str:
    if torch.cuda.is_available():
        return "cuda"
    if torch.backends.mps.is_available():
        return "mps"
    return "cpu"


def train_task(
    task: str,
    runs_root: Path,
    *,
    model_type: str = "window_mlp",
    model_size: str | None = None,
    window_k: int = DEFAULT_WINDOW_K,
    d_embed: int = DEFAULT_D_EMBED,
    hidden: int = DEFAULT_HIDDEN,
    num_blocks: int = DEFAULT_NUM_BLOCKS,
    d_model: int | None = None,
    num_layers: int | None = None,
    num_heads: int | None = None,
    num_loops: int | None = None,
    theta: float | None = None,
    control_prob: float = 0.5,
    aux_coef: float = 0.0,
    aux_type: str = "state",
    obs_info: float = 0.0,
    algo: str = "a2c",
    gamma: float = 0.99,
    gae_lambda: float = 0.95,
    a2c_gamma: float = 1.0,  # A2C credit scheme: 1.0 = broadcast; <1 = discounted return-to-go
    ppo_epochs: int = 4,
    ppo_clip: float = 0.2,
    minibatch_size: int = 64,
    batched: bool = False,
    shaping: bool = False,
    max_iters: int = 5_000,
    episodes_per_update: int = 32,
    eval_every: int = 100,
    eval_episodes: int = 64,
    device: str | None = None,
    seed: int = 1337,
    lr_max: float = 3e-4,
    skip_if_done: bool = False,
) -> None:
    if task not in DFA_CATALOG:
        raise ValueError(f"Unknown task {task!r}. Choose from: {', '.join(ALL_TASKS)}")
    if model_type not in IMPLEMENTED_MODELS:
        raise NotImplementedError(
            f"Model {model_type!r} is not implemented yet. "
            f"Available now: {sorted(IMPLEMENTED_MODELS)}."
        )

    transformer_cfg = transformer_hyperparameters(
        model_type,
        model_size=model_size,
        d_model=d_model,
        num_layers=num_layers,
        num_heads=num_heads,
        num_loops=num_loops,
        theta=theta,
    )
    effective_model_size = transformer_cfg.get("model_size") if transformer_cfg else model_size

    run_dir = _run_dir(
        runs_root, task, model_type, window_k, seed, model_size=effective_model_size
    )
    if skip_if_done and (run_dir / "checkpoint.pt").exists():
        print(f"[{task}/{model_type}/k{window_k}/s{seed}] already done, skipping.")
        return

    run_dir.mkdir(parents=True, exist_ok=True)
    torch_device = torch.device(device or _default_device())
    lr_min = lr_max / 10.0
    warmup_iters = min(200, max_iters // 10)

    torch.manual_seed(seed)
    if torch_device.type == "cuda":
        torch.cuda.manual_seed_all(seed)
    rng = np.random.default_rng(seed)
    batch_gen = torch.Generator().manual_seed(seed)  # for the vectorized rollout

    dfa = DFA_CATALOG[task]()
    # §5.3 emission channel: 1-to-1 state coloring. Present whenever obs_info>0 OR a
    # next_emission auxiliary is requested (so beta=0 is a valid in-channel control).
    emission_vocab = len(dfa.states) if (obs_info > 0 or aux_type == "next_emission") else 0
    policy = build_policy(
        model_type,
        task=task,
        window_k=window_k,
        emission_vocab=emission_vocab,
        device=torch_device,
        d_embed=d_embed,
        hidden=hidden,
        num_blocks=num_blocks,
        model_size=model_size,
        d_model=d_model,
        num_layers=num_layers,
        num_heads=num_heads,
        num_loops=num_loops,
        theta=theta,
        max_seq_len=TEST_LONG_HI,
    )
    policy.train()

    # Optional auxiliary prediction head sharing the encoder.
    #   aux_type="state"       -> privileged oracle-label target (DFA state); upper bound.
    #   aux_type="next_symbol" -> label-free target (emitted symbol); control.
    aux_head = None
    trainable_params = list(policy.parameters())
    if aux_coef > 0:
        with torch.inference_mode():
            feat_dim = policy.encode(
                torch.zeros(1, 4, dtype=torch.long, device=torch_device),
                torch.zeros(1, 4, dtype=torch.long, device=torch_device),
                torch.tensor([4], dtype=torch.long, device=torch_device),
                torch.zeros(1, device=torch_device),
                torch.zeros(1, device=torch_device),
            ).shape[-1]
        if aux_type == "state":
            aux_out_dim = len(dfa.states)
        elif aux_type == "next_emission":
            aux_out_dim = emission_vocab + 1
        else:  # next_symbol
            aux_out_dim = len(dfa.alphabet)
        aux_head = torch.nn.Linear(feat_dim, aux_out_dim).to(torch_device)
        trainable_params += list(aux_head.parameters())

    optimizer = AdamW(
        trainable_params,
        lr=lr_max,
        betas=(DEFAULTS["beta1"], DEFAULTS["beta2"]),
        eps=DEFAULTS["eps"],
        weight_decay=DEFAULTS["weight_decay"],
    )

    metrics: dict[str, list] = {
        "iteration": [],
        "lr": [],
        "train_return": [],
        "train_success": [],
        "policy_loss": [],
        "value_loss": [],
        "entropy": [],
        "val_success": [],
        "test_short_success": [],
        "test_long_success": [],
        "val_success_norm": [],
        "test_short_success_norm": [],
        "test_long_success_norm": [],
        "aux_loss": [],
        "state_pred_acc": [],
    }
    metrics_path = run_dir / "metrics.json"
    hyperparameters = {
        "task": task,
        "model_type": model_type,
        "model_size": transformer_cfg.get("model_size", model_size),
        "window_k": window_k,
        "max_seq_len": TEST_LONG_HI,
        "d_embed": d_embed,
        "hidden": hidden,
        "num_blocks": num_blocks,
        **transformer_cfg,
        "control_prob": control_prob,
        "aux_coef": aux_coef,
        "aux_type": aux_type,
        "obs_info": obs_info,
        "emission_vocab": emission_vocab,
        "algo": algo,
        "gamma": gamma,
        "gae_lambda": gae_lambda,
        "a2c_gamma": a2c_gamma,
        "ppo_epochs": ppo_epochs,
        "ppo_clip": ppo_clip,
        "minibatch_size": minibatch_size,
        "batched": batched,
        "shaping": shaping,
        "train_lengths": [TRAIN_LENGTH_LO, TRAIN_LENGTH_HI],
        "test_short_lengths": [TEST_SHORT_LO, TEST_SHORT_HI],
        "test_long_lengths": [TEST_LONG_LO, TEST_LONG_HI],
        "episodes_per_update": episodes_per_update,
        "lr_max": lr_max,
        "lr_min": lr_min,
        "warmup_iters": warmup_iters,
        "cosine_iters": max_iters,
        "weight_decay": DEFAULTS["weight_decay"],
        "grad_clip": DEFAULTS["grad_clip"],
        "seed": seed,
        "max_iters": max_iters,
        "device": str(torch_device),
    }
    with open(run_dir / "hyperparameters.json", "w") as f:
        json.dump(hyperparameters, f, indent=2)

    n_params = sum(p.numel() for p in policy.parameters())
    print(f"\n[{task}/{model_type}/k{window_k}/s{seed}] -> {run_dir.resolve()}")
    print(f"  params={n_params:,} | window_k={window_k} | control_prob={control_prob}")

    val_lengths = list(range(TRAIN_LENGTH_LO, TRAIN_LENGTH_HI + 1))
    test_short_lengths = list(range(TEST_SHORT_LO, TEST_SHORT_HI + 1))
    test_long_lengths = list(range(TEST_LONG_LO, TEST_LONG_HI + 1))

    iteration = 0
    for iteration in range(1, max_iters + 1):
        lr = get_lr_cosine_schedule(iteration, lr_max, lr_min, warmup_iters, max_iters)
        for group in optimizer.param_groups:
            group["lr"] = lr

        batch_records = []
        episode_returns: list[float] = []
        episode_successes: list[float] = []

        if algo == "ppo" and batched:
            # Vectorized: one length per update, N=episodes_per_update episodes in lockstep.
            length = int(rng.integers(TRAIN_LENGTH_LO, TRAIN_LENGTH_HI + 1))
            batch_records, episode_returns, successes = collect_batch_ppo(
                dfa, policy, n_envs=episodes_per_update, length=length,
                control_prob=control_prob, device=torch_device,
                gamma=gamma, gae_lambda=gae_lambda, generator=batch_gen,
                obs_info=obs_info, emission_vocab=emission_vocab, shaping=shaping,
            )
            episode_successes = [float(s) for s in successes]
        else:
            for _ in range(episodes_per_update):
                length = int(rng.integers(TRAIN_LENGTH_LO, TRAIN_LENGTH_HI + 1))
                env = PartialControlDFAEnv(
                    dfa=dfa,
                    length=length,
                    control_prob=control_prob,
                    rng=random.Random(int(rng.integers(0, 2**31 - 1))),
                )
                if algo == "ppo":
                    records, ep_return, success = collect_episode_ppo(
                        env, policy, device=torch_device, alphabet=dfa.alphabet,
                        window_k=window_k, gamma=gamma, gae_lambda=gae_lambda,
                    )
                else:
                    records, ep_return, success = collect_episode(
                        env, policy, device=torch_device, alphabet=dfa.alphabet, window_k=window_k,
                        gamma=a2c_gamma,
                    )
                batch_records.extend(records)
                episode_returns.append(ep_return)
                episode_successes.append(float(success))

        if not batch_records:
            continue

        aux_loss_val, state_pred_acc = 0.0, float("nan")
        if algo == "ppo":
            batch = stack_ppo(batch_records, torch_device)
            step_metrics, state_pred_acc = ppo_update(
                policy, optimizer, batch,
                clip=ppo_clip, epochs=ppo_epochs, minibatch_size=minibatch_size,
                entropy_coef=0.01, grad_clip=DEFAULTS["grad_clip"],
                trainable_params=trainable_params,
                aux_head=aux_head, aux_type=aux_type, aux_coef=aux_coef,
            )
        else:
            batch = stack_transitions(batch_records, torch_device)
            optimizer.zero_grad()
            loss, step_metrics = compute_actor_critic_loss(policy, batch)
            if aux_head is not None:
                aux_loss, state_pred_acc = auxiliary_loss(policy, aux_head, batch, aux_type=aux_type)
                loss = loss + aux_coef * aux_loss
                aux_loss_val = float(aux_loss.item())
            if not torch.isfinite(loss):
                raise RuntimeError(f"Non-finite loss at iteration={iteration}.")
            loss.backward()
            if DEFAULTS["grad_clip"] > 0:
                gradient_clipping(trainable_params, DEFAULTS["grad_clip"])
            optimizer.step()

        if iteration == 1 or iteration % eval_every == 0:
            def _eval(lengths_, epl, sd):
                if batched:
                    return evaluate_policy_batched(
                        dfa, policy, lengths=lengths_, episodes_per_length=epl,
                        control_prob=control_prob, device=torch_device, seed=sd,
                        obs_info=obs_info, emission_vocab=emission_vocab,
                    )
                return evaluate_policy(
                    dfa, policy, lengths=lengths_, episodes_per_length=epl,
                    control_prob=control_prob, window_k=window_k,
                    device=torch_device, seed=sd,
                )

            val_by_length = _eval(val_lengths, max(4, eval_episodes // len(val_lengths)), seed + 1)
            test_short_by_length = _eval(
                test_short_lengths, max(2, eval_episodes // len(test_short_lengths)), seed + 2)
            test_long_by_length = _eval(
                test_long_lengths, max(2, eval_episodes // len(test_long_lengths)), seed + 3)

            metrics["iteration"].append(iteration)
            metrics["lr"].append(lr)
            metrics["train_return"].append(float(np.mean(episode_returns)))
            metrics["train_success"].append(float(np.mean(episode_successes)))
            metrics["policy_loss"].append(step_metrics["policy_loss"])
            metrics["value_loss"].append(step_metrics["value_loss"])
            metrics["entropy"].append(step_metrics["entropy"])
            metrics["val_success"].append(float(np.mean(list(val_by_length.values()))))
            metrics["test_short_success"].append(float(np.mean(list(test_short_by_length.values()))))
            metrics["test_long_success"].append(float(np.mean(list(test_long_by_length.values()))))
            metrics["aux_loss"].append(aux_loss_val)
            metrics["state_pred_acc"].append(state_pred_acc)
            metrics["val_success_norm"].append(
                _mean_normalized_success(val_by_length, dfa, control_prob)
            )
            metrics["test_short_success_norm"].append(
                _mean_normalized_success(test_short_by_length, dfa, control_prob)
            )
            metrics["test_long_success_norm"].append(
                _mean_normalized_success(test_long_by_length, dfa, control_prob)
            )

            with open(metrics_path, "w") as f:
                json.dump(metrics, f, indent=2)
            write_training_plots(
                {
                    "iteration": metrics["iteration"],
                    "train_batch_loss": metrics["policy_loss"],
                    "val_loss": metrics["value_loss"],
                    "train_batch_accuracy": metrics["train_success"],
                    "val_accuracy": metrics["val_success"],
                    "test_short_accuracy": metrics["test_short_success"],
                    "test_long_accuracy": metrics["test_long_success"],
                },
                metrics_path,
                run_dir / "hyperparameters.json",
                announce=(iteration == 1),
            )

            print(
                f"  iter={iteration:5d} lr={lr:.5g} "
                f"train_succ={metrics['train_success'][-1]:.3f} "
                f"val={metrics['val_success'][-1]:.3f}(n={metrics['val_success_norm'][-1]:.2f}) "
                f"ts={metrics['test_short_success'][-1]:.3f}(n={metrics['test_short_success_norm'][-1]:.2f}) "
                f"tl={metrics['test_long_success'][-1]:.3f}(n={metrics['test_long_success_norm'][-1]:.2f})"
                + (f" aux[{aux_type}]_acc={metrics['state_pred_acc'][-1]:.2f}" if aux_head is not None else "")
            )

            for name, payload in [
                ("val_by_length", val_by_length),
                ("test_short_by_length", test_short_by_length),
                ("test_long_by_length", test_long_by_length),
            ]:
                with open(run_dir / f"{name}.json", "w") as f:
                    json.dump({str(k): v for k, v in payload.items()}, f, indent=2)

    torch.save(
        {
            "model_state": policy.state_dict(),
            "optimizer_state": optimizer.state_dict(),
            "iteration": iteration,
            "hyperparameters": hyperparameters,
        },
        run_dir / "checkpoint.pt",
    )
    print(f"  Saved: {(run_dir / 'checkpoint.pt').resolve()}")


def eval_task(
    task: str,
    checkpoint: Path,
    *,
    device: str | None = None,
    eval_episodes: int = 128,
) -> None:
    torch_device = torch.device(device or _default_device())
    policy, hp = load_policy_from_checkpoint(checkpoint, device=torch_device)
    dfa = DFA_CATALOG[task]()
    control_prob = hp["control_prob"]
    window_k = hp["window_k"]

    for label, lo, hi in [
        ("train", TRAIN_LENGTH_LO, TRAIN_LENGTH_HI),
        ("test_short", TEST_SHORT_LO, TEST_SHORT_HI),
        ("test_long", TEST_LONG_LO, TEST_LONG_HI),
    ]:
        by_length = evaluate_policy(
            dfa, policy,
            lengths=list(range(lo, hi + 1)),
            episodes_per_length=max(4, eval_episodes // (hi - lo + 1)),
            control_prob=control_prob,
            window_k=window_k,
            device=torch_device,
            seed=hp["seed"] + hash(label) % 10_000,
        )
        mean_success = float(np.mean(list(by_length.values())))
        print(f"[{task}] {label}: mean success={mean_success:.3f} over lengths {lo}-{hi}")


def resolve_tasks(task_arg: str) -> list[str]:
    if task_arg == "all":
        return ALL_TASKS
    tasks = [t.strip() for t in task_arg.split(",")]
    for task in tasks:
        if task not in DFA_CATALOG:
            raise SystemExit(
                f"Unknown task {task!r}. Choose from: {', '.join(ALL_TASKS)} or 'all'."
            )
    return tasks


def parse_args() -> argparse.Namespace:
    implemented = sorted(IMPLEMENTED_MODELS)
    parser = argparse.ArgumentParser(
        description="Train and evaluate partial-control DFA policy baselines.",
        formatter_class=argparse.RawDescriptionHelpFormatter,
        epilog=f"""
Model ladder (implemented: {', '.join(implemented)}):
  window_mlp   fixed-window flattened MLP (local memory baseline)
  gru          recurrent baseline (planned)
  plain        blocksmith TransformerLM over interleaved symbol/control window
  looped       blocksmith LoopedTransformerLM over interleaved symbol/control window

Examples:
  python -m hidden_automata_rl.train --train --model window_mlp --task contains_0010
  python -m hidden_automata_rl.train --train --model window_mlp --task all --window-k 4
  python -m hidden_automata_rl.train --eval --task ends_with_101 \\
      --checkpoint runs/contains_0010/window_mlp_k16_s1337/checkpoint.pt
        """,
    )
    parser.add_argument("--train", action="store_true", help="Train a policy.")
    parser.add_argument("--eval", action="store_true", help="Evaluate a saved checkpoint.")
    parser.add_argument("--model", default="window_mlp", choices=MODEL_TYPES,
                        help=f"Policy architecture (implemented: {', '.join(implemented)}).")
    parser.add_argument("--task", default="contains_0010",
                        help=f"Task name or 'all'. Tasks: {', '.join(ALL_TASKS)}")
    parser.add_argument("--runs-dir", type=Path, default=DEFAULT_RUNS_ROOT)
    parser.add_argument("--checkpoint", type=Path, default=None,
                        help="Checkpoint path for --eval.")
    parser.add_argument("--window-k", type=int, default=DEFAULT_WINDOW_K,
                        help=f"Observation window size (default: {DEFAULT_WINDOW_K}).")
    parser.add_argument("--d-embed", type=int, default=DEFAULT_D_EMBED,
                        help="Embedding width for --model window_mlp.")
    parser.add_argument("--hidden", type=int, default=DEFAULT_HIDDEN,
                        help="Hidden width for --model window_mlp.")
    parser.add_argument("--num-blocks", type=int, default=DEFAULT_NUM_BLOCKS,
                        help="Residual MLP blocks for --model window_mlp.")
    parser.add_argument(
        "--model-size",
        default=None,
        choices=sorted(MODEL_SIZE_PRESETS),
        help=f"Preset for --model plain/looped (default: {DEFAULT_MODEL_SIZE}).",
    )
    parser.add_argument("--d-model", type=int, default=None,
                        help="Override d_model for --model plain/looped.")
    parser.add_argument("--num-layers", type=int, default=None,
                        help="Override stack depth for --model plain.")
    parser.add_argument("--loops", type=int, default=None,
                        help="Override loop count for --model looped.")
    parser.add_argument("--num-heads", type=int, default=None,
                        help="Override attention heads for --model plain/looped.")
    parser.add_argument("--theta", type=float, default=None,
                        help="RoPE base frequency for --model plain/looped.")
    parser.add_argument("--control-prob", type=float, default=0.5,
                        help="Probability each step is controllable.")
    parser.add_argument("--aux-coef", type=float, default=0.0,
                        help="Weight of the auxiliary prediction loss (0 = off).")
    parser.add_argument("--aux-type", default="state",
                        choices=["state", "next_symbol", "next_emission"],
                        help="Auxiliary target: 'state' (privileged DFA-state label), "
                             "'next_symbol' (label-free emitted-symbol), or 'next_emission' "
                             "(label-free state-informative emission; needs --obs-info>0).")
    parser.add_argument("--obs-info", type=float, default=0.0,
                        help="§5.3 emission informativeness beta in [0,1]: emission reveals "
                             "state w.p. beta else uniform-random (0 = no emission channel).")
    parser.add_argument("--algo", default="a2c", choices=["a2c", "ppo"],
                        help="RL algorithm: 'a2c' (REINFORCE+baseline) or 'ppo' (PPO+GAE).")
    parser.add_argument("--gamma", type=float, default=0.99, help="Discount (PPO).")
    parser.add_argument("--a2c-gamma", type=float, default=1.0,
                        help="A2C credit scheme: 1.0 = broadcast terminal reward; "
                             "<1 = discounted return-to-go (§5.2 bridging arm).")
    parser.add_argument("--gae-lambda", type=float, default=0.95, help="GAE lambda (PPO).")
    parser.add_argument("--ppo-epochs", type=int, default=4, help="PPO update epochs per batch.")
    parser.add_argument("--ppo-clip", type=float, default=0.2, help="PPO clip range.")
    parser.add_argument("--minibatch-size", type=int, default=64, help="PPO minibatch size.")
    parser.add_argument("--batched", action="store_true",
                        help="Use the vectorized lockstep rollout (PPO only; big speedup).")
    parser.add_argument("--shaping", action="store_true",
                        help="Potential-based reward shaping from the oracle value "
                             "(§5.2 exploration-vs-representation control; batched PPO).")
    parser.add_argument("--max-iters", type=int, default=5_000)
    parser.add_argument("--episodes-per-update", type=int, default=32)
    parser.add_argument("--eval-every", type=int, default=100)
    parser.add_argument("--eval-episodes", type=int, default=64)
    parser.add_argument("--seed", type=int, default=1337)
    parser.add_argument("--device", default=None)
    parser.add_argument("--no-skip", action="store_true",
                        help="Re-run even if checkpoint exists.")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    if not args.train and not args.eval:
        raise SystemExit("Pass --train or --eval.")

    tasks = resolve_tasks(args.task)

    if args.eval:
        if args.checkpoint is None:
            raise SystemExit("--eval requires --checkpoint.")
        for task in tasks:
            eval_task(task, args.checkpoint, device=args.device, eval_episodes=args.eval_episodes)
        return

    for task in tasks:
        train_task(
            task,
            args.runs_dir,
            model_type=args.model,
            model_size=args.model_size,
            window_k=args.window_k,
            d_embed=args.d_embed,
            hidden=args.hidden,
            num_blocks=args.num_blocks,
            d_model=args.d_model,
            num_layers=args.num_layers,
            num_heads=args.num_heads,
            num_loops=args.loops,
            theta=args.theta,
            control_prob=args.control_prob,
            aux_coef=args.aux_coef,
            aux_type=args.aux_type,
            obs_info=args.obs_info,
            algo=args.algo,
            gamma=args.gamma,
            gae_lambda=args.gae_lambda,
            a2c_gamma=args.a2c_gamma,
            ppo_epochs=args.ppo_epochs,
            ppo_clip=args.ppo_clip,
            minibatch_size=args.minibatch_size,
            batched=args.batched,
            shaping=args.shaping,
            max_iters=args.max_iters,
            episodes_per_update=args.episodes_per_update,
            eval_every=args.eval_every,
            eval_episodes=args.eval_episodes,
            device=args.device,
            seed=args.seed,
            skip_if_done=not args.no_skip,
        )


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/hidden_automata_rl/window_mlp.py <==
"""Fixed-window MLP policy for partial-control DFA RL."""

from __future__ import annotations

import torch
import torch.nn as nn

from blocksmith_lm.linear import Linear
from blocksmith_lm.llm import default_d_ff
from blocksmith_lm.mlp_lm import MLPBlock
from blocksmith_lm.rmsnorm import RMSNorm

SYMBOL_PAD = 0

DEFAULT_WINDOW_K = 16
DEFAULT_D_EMBED = 32
DEFAULT_HIDDEN = 256
DEFAULT_NUM_BLOCKS = 2
DEFAULT_DROPOUT = 0.0


class WindowMLPPolicy(nn.Module):
    """
    Fixed-context policy: embed the last K observations, flatten, MLP blocks,
    then policy / value heads. No attention, no recurrence.
    """

    def __init__(
        self,
        *,
        alphabet_size: int,
        window_k: int = DEFAULT_WINDOW_K,
        d_embed: int = DEFAULT_D_EMBED,
        hidden: int = DEFAULT_HIDDEN,
        num_blocks: int = DEFAULT_NUM_BLOCKS,
        time_features: int = 2,
        dropout: float = DEFAULT_DROPOUT,
        device: torch.device | None = None,
        dtype: torch.dtype | None = None,
    ) -> None:
        super().__init__()
        self.alphabet_size = alphabet_size
        self.window_k = window_k

        self.symbol_emb = nn.Embedding(alphabet_size + 1, d_embed, padding_idx=SYMBOL_PAD)
        self.control_emb = nn.Embedding(2, d_embed)
        self.window_pos_emb = nn.Embedding(window_k, d_embed)

        input_dim = window_k * d_embed + time_features
        self.input_proj = Linear(input_dim, hidden, device=device, dtype=dtype)
        d_ff = default_d_ff(hidden)
        self.blocks = nn.ModuleList(
            [MLPBlock(hidden, d_ff, device=device, dtype=dtype) for _ in range(num_blocks)]
        )
        self.ln_final = RMSNorm(hidden, device=device, dtype=dtype)
        self.dropout = nn.Dropout(dropout) if dropout > 0 else nn.Identity()
        self.policy_head = Linear(hidden, alphabet_size, device=device, dtype=dtype)
        self.value_head = Linear(hidden, 1, device=device, dtype=dtype)

    def _last_k_window(
        self,
        symbol_ids: torch.Tensor,
        control_flags: torch.Tensor,
        lengths: torch.Tensor,
    ) -> tuple[torch.Tensor, torch.Tensor]:
        """Slice the last K valid tokens of each (right-padded) prefix, left-padding
        with PAD when the prefix is shorter than K. This is what keeps the window-MLP
        a true fixed-K-window baseline regardless of full-prefix input."""
        b = symbol_ids.shape[0]
        device = symbol_ids.device
        offsets = torch.arange(self.window_k, device=device).unsqueeze(0)  # [1, K]
        idx = lengths.unsqueeze(1) - self.window_k + offsets  # [B, K]
        valid = idx >= 0
        idx_clamped = idx.clamp(min=0)
        sym = torch.gather(symbol_ids, 1, idx_clamped)
        ctrl = torch.gather(control_flags, 1, idx_clamped)
        pad_sym = torch.full_like(sym, SYMBOL_PAD)
        zero_ctrl = torch.zeros_like(ctrl)
        sym = torch.where(valid, sym, pad_sym)
        ctrl = torch.where(valid, ctrl, zero_ctrl)
        return sym, ctrl

    def encode(
        self,
        symbol_ids: torch.Tensor,
        control_flags: torch.Tensor,
        lengths: torch.Tensor,
        time_remaining: torch.Tensor,
        position_fraction: torch.Tensor,
    ) -> torch.Tensor:
        """Pre-head feature representation (for actor-critic heads and DFA-state probes)."""
        sym, ctrl = self._last_k_window(symbol_ids, control_flags, lengths)
        pos = torch.arange(self.window_k, device=sym.device, dtype=torch.long)
        pos = pos.unsqueeze(0).expand(sym.shape[0], -1)
        h = self.symbol_emb(sym) + self.control_emb(ctrl) + self.window_pos_emb(pos)
        x = h.reshape(sym.shape[0], self.window_k * h.shape[-1])
        time_feats = torch.stack([time_remaining, position_fraction], dim=-1)
        x = torch.cat([x, time_feats], dim=-1)
        x = self.input_proj(x)
        for block in self.blocks:
            x = block(x)
        return self.dropout(self.ln_final(x))

    def forward(
        self,
        symbol_ids: torch.Tensor,
        control_flags: torch.Tensor,
        lengths: torch.Tensor,
        time_remaining: torch.Tensor,
        position_fraction: torch.Tensor,
    ) -> tuple[torch.Tensor, torch.Tensor]:
        x = self.encode(symbol_ids, control_flags, lengths, time_remaining, position_fraction)
        return self.policy_head(x), self.value_head(x).squeeze(-1)


def build_window_mlp_policy(
    *,
    alphabet_size: int,
    window_k: int = DEFAULT_WINDOW_K,
    d_embed: int = DEFAULT_D_EMBED,
    hidden: int = DEFAULT_HIDDEN,
    num_blocks: int = DEFAULT_NUM_BLOCKS,
    device: torch.device,
    dtype: torch.dtype = torch.float32,
) -> WindowMLPPolicy:
    return WindowMLPPolicy(
        alphabet_size=alphabet_size,
        window_k=window_k,
        d_embed=d_embed,
        hidden=hidden,
        num_blocks=num_blocks,
        device=device,
        dtype=dtype,
    ).to(device)


==> anc/hidden-automata-rl/hidden-automata-rl/pyproject.toml <==
[project]
name = "hidden-automata-rl"
version = "0.1.0"
description = "Partial-control DFA RL testbed and policy baselines."
license = "MIT"
license-files = ["LICENSE"]
requires-python = ">=3.12,<3.14"
dependencies = [
    "aalpy>=1.6.1",
    "blocksmith-lm",
    "ijson>=3.5.0",
    "matplotlib>=3.10",
    "numpy>=2.4",
    "torch~=2.11.0",
    "tqdm>=4.67",
]

[tool.uv]
package = true

[tool.uv.sources]
blocksmith-lm = { path = "../blocksmith-lm" }

[build-system]
requires = ["uv_build>=0.11.0,<0.12.0"]
build-backend = "uv_build"

[tool.uv.build-backend]
module-name = "hidden_automata_rl"
module-root = ""

[tool.ruff]
line-length = 120

[tool.ruff.lint]
extend-select = ["UP"]


==> anc/hidden-automata-rl/hidden-automata-rl/rebuild_all.sh <==
#!/usr/bin/env bash
# Rebuild every derived output from the current sources, in dependency
# order: the analysis summaries and the behavioral-vs-probe figure from the
# runs/ trees, the paper builds (AAMAS and the single-column wrapper), and the
# arXiv tarball (which itself restages the arxiv/ build and repacks the code
# artifact under anc/). Run
# after ANY change to code, results, or paper text so no derived copy can go
# stale. Only the cheap CPU aggregation steps are run here -- the RL training
# drivers (scripts/run_*.sh) are NOT rerun; the analyses read whatever runs/
# trees are already present. Fig 1 (figs/three_axes.png) is hand-composed
# from reported values and has no generator, so it is not rebuilt.
set -euo pipefail
cd "$(dirname "$0")"
uv run python scripts/analyze_diagnostics.py       # -> runs/_diagnostics_summary.json
uv run python scripts/analyze_a2c_long.py >/dev/null  # the 5x-budget A2C numbers of Sec. 5.2
uv run python scripts/fig_behavioral_vs_probe.py   # -> paper_source/figs/behavioral_vs_probe.png
uv run python scripts/analyze_randval.py           # -> runs/_randval_summary.json
uv run python scripts/analyze_predictors.py        # -> runs/_predictor_features.json
uv run python scripts/analyze_arch.py              # -> runs/_arch_summary.json
uv run python -m hidden_automata_rl.predictor_eval # -> runs/_predictor_eval.json (training-free, seeded)
uv run python scripts/analyze_probe_ext.py         # -> runs/_probe_ext_summary.json (needs probe_ext outputs)
uv run python scripts/analyze_probe_threshold.py   # -> runs/_threshold_sensitivity.json
uv run python scripts/analyze_control.py           # -> runs/_control_quotient.json
uv run python scripts/analyze_minimality.py        # -> runs/_minimality_audit.json
uv run python scripts/fig_credit_decay.py >/dev/null  # -> runs/_credit_decay.json (exact, oracle-only)
# The paper/tarball steps only exist in a repo checkout; the review artifact
# strips the LaTeX sources and these two scripts along with them.
if [ -f build_paper.sh ]; then
  bash build_paper.sh
  bash make_arxiv_tarball.sh >/dev/null
  # AAMAS supplementary: one flat zip per the venue instructions -- the
  # standalone appendix PDF, a manifest, and the anonymized code artifact
  # tree unpacked so reviewers open it in one step. Built beside the artifact
  # (central, outside the repo, per REPO_CONVENTIONS).
  SUPP="$HOME/Documents/paper-artifacts/hidden-automata-rl-aamas-supplementary.zip"
  SUPPSTAGE="$HOME/Documents/paper-artifacts/.aamas-supp-stage"
  rm -rf "$SUPP" "$SUPPSTAGE"
  mkdir -p "$SUPPSTAGE"
  cp aamas_source/hidden_automata_aamas_supp.pdf "$SUPPSTAGE/supplementary_appendix.pdf"
  cp -R "$HOME/Documents/paper-artifacts/hidden-automata-rl" "$SUPPSTAGE/code"
  cat > "$SUPPSTAGE/README.txt" <<'EOF'
Supplementary material for "When Does Reward Teach State? A Hidden-Automaton
Instrument and a Group-Language Warning Signal".

  supplementary_appendix.pdf  the paper's appendices, compiled standalone
                              (pre-specifications, the credit-assignment
                              proofs, held-out validation detail, the
                              LLM-agent instrument, task catalog, AI use
                              disclosure)
  code/                       the anonymized, self-contained reproduction
                              artifact; start at code/README.md for setup
                              and per-stage commands. Tracked result JSONs
                              behind every table and figure are included.
EOF
  (cd "$SUPPSTAGE" && zip -r -q -X "$SUPP" . -x '*.DS_Store')
  rm -rf "$SUPPSTAGE"
  echo "rebuild_all: summaries, figure, paper, tarball, artifact, supplementary refreshed"
else
  echo "rebuild_all: summaries and figure refreshed (no paper sources in this tree)"
fi


==> anc/hidden-automata-rl/hidden-automata-rl/reproduce.sh <==
#!/usr/bin/env bash
# One command reproduces the paper: every training stage in order, then every
# derived output (summaries, figure, and -- in a repo checkout -- the paper).
# Stages are resumable, so rerunning continues where a previous run stopped.
# The full run is CPU-days on a many-core machine; per-stage costs are in the
# README stage table. Training is stochastic across library versions, so a
# rerun reproduces the paper's conclusions rather than bit-matching numbers.
#
# Not run here: the 153-DFA suite generation (hidden_automata_rl/randdfa/
# suite.json is committed; regenerating would author a different suite), the
# process-log survey (the 4TU logs must be downloaded first; see README data
# provenance), and the LLM appendix (feasibility check, not a main claim).

set -euo pipefail
cd "$(dirname "$0")"
[ -x .venv/bin/python ] || { echo "no .venv -- run 'uv sync' first (README Setup)"; exit 1; }

stage(){ echo; echo "==== $1"; shift; "$@"; }

stage "pilot"                 bash scripts/run_pilot.sh
stage "workflow arms"         bash scripts/run_workflow.sh
stage "workflow long-range"   bash scripts/run_workflow_lr.sh
stage "workflow reconcile"    bash scripts/run_workflow_reconcile.sh
stage "mined automata"        bash scripts/run_mined.sh
stage "optimizer 2x2"         bash scripts/run_block_c.sh
stage "block E tasks"         bash scripts/run_block_e.sh
stage "mod_k scaling"         bash scripts/run_block_f.sh
stage "mod_k extension"       bash scripts/run_block_f_ext.sh
stage "credit bridging + tf5" bash scripts/run_followups.sh
stage "shaping"               bash scripts/run_shaping.sh
stage "a2c 5x budget"         bash scripts/run_a2c_long.sh
stage "aux experiment"        bash scripts/run_aux_experiment.sh
stage "aux multiseed"         bash scripts/run_aux_multiseed.sh
stage "beta grid"             bash scripts/run_block_68.sh
stage "beta transition"       bash scripts/run_finalitems.sh
stage "beta obs-only control" bash scripts/run_b68_obs_only.sh
stage "parity deep-dive"      bash scripts/run_parity_deepdive.sh
stage "budget plateau"        bash scripts/run_plateau.sh
stage "held-out randval"      bash scripts/run_randval.sh
stage "randval seeds"         bash scripts/run_randval_seeds.sh
stage "randval extension"     bash scripts/run_randval_extend.sh
stage "randval ext. seeds"    bash scripts/run_randval_extend_seeds.sh
stage "causal panel"          bash scripts/run_validation.sh
stage "LSTM replication"      bash scripts/run_validation_arch.sh
stage "supervised capacity"   bash scripts/run_capacity.sh
stage "interventional probe"  bash scripts/run_interventional.sh
stage "e101 interventional"   .venv/bin/python scripts/run_interventional_e101.py
stage "extended probes"       bash scripts/run_probe_ext.sh
stage "derived outputs"       ./rebuild_all.sh

echo
echo "reproduce.sh: all stages complete."


==> anc/hidden-automata-rl/hidden-automata-rl/runs/_arch_summary.json <==
{
 "gru": {
  "model": "gru",
  "precision": 0.8349514563106796,
  "recall": 0.8113207547169812,
  "perm_perception": 86,
  "perm_n": 103,
  "n_perception": 106,
  "cap_saturated": 153,
  "n_cap": 153,
  "perm_breakdown": {
   "perception": 86,
   "planning": 8,
   "solved": 9
  },
  "nonperm_breakdown": {
   "perception": 20,
   "solved": 17,
   "planning": 13
  }
 },
 "lstm": {
  "model": "lstm",
  "precision": 0.782608695652174,
  "recall": 0.782608695652174,
  "perm_perception": 18,
  "perm_n": 23,
  "n_perception": 23,
  "cap_saturated": 33,
  "n_cap": 33,
  "perm_breakdown": {
   "perception": 18,
   "planning": 2,
   "solved": 3
  },
  "nonperm_breakdown": {
   "perception": 5,
   "solved": 3,
   "planning": 2
  }
 },
 "perception_both": [
  "rand_000",
  "rand_001",
  "rand_002",
  "rand_003",
  "rand_005",
  "rand_007",
  "rand_008",
  "rand_010",
  "rand_011",
  "rand_013",
  "rand_015",
  "rand_016",
  "rand_018",
  "rand_019",
  "rand_020",
  "rand_021",
  "rand_022",
  "rand_023",
  "rand_026",
  "rand_028",
  "rand_030",
  "rand_032"
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/mined_ean_gru_big.json <==
{"task": "mined_ean", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.10312899202108383, "num_states": 20}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/mined_ean_gru_e400.json <==
{"task": "mined_ean", "train_acc": 1.0, "val_acc": 0.3537675738334656, "ood_acc": 0.2387152761220932, "majority_baseline": 0.10312899202108383, "num_states": 20}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/mod_3_gru.json <==
{"task": "mod_3", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3975095748901367, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/parity_gru.json <==
{"task": "parity", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5367177724838257, "num_states": 2}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/parity_plain.json <==
{"task": "parity", "train_acc": 0.7071838974952698, "val_acc": 0.6893358826637268, "ood_acc": 0.5410879850387573, "majority_baseline": 0.5367177724838257, "num_states": 2}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/parity_window_mlp.json <==
{"task": "parity", "train_acc": 0.9691570997238159, "val_acc": 0.7139208316802979, "ood_acc": 0.5431134104728699, "majority_baseline": 0.5367177724838257, "num_states": 2}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_000.json <==
{"task": "rand_000", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 0.9895833134651184, "majority_baseline": 0.21487867832183838, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_001.json <==
{"task": "rand_001", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2774584889411926, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_002.json <==
{"task": "rand_002", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1893358826637268, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_003.json <==
{"task": "rand_003", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19540229439735413, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_004.json <==
{"task": "rand_004", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.257662832736969, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_005.json <==
{"task": "rand_005", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19923371076583862, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_006.json <==
{"task": "rand_006", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 0.9745370149612427, "majority_baseline": 0.26053640246391296, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_007.json <==
{"task": "rand_007", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.30108556151390076, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_008.json <==
{"task": "rand_008", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.18231162428855896, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_009.json <==
{"task": "rand_009", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5316091775894165, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_010.json <==
{"task": "rand_010", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23499362170696259, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_011.json <==
{"task": "rand_011", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19923371076583862, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_012.json <==
{"task": "rand_012", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.36909323930740356, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_013.json <==
{"task": "rand_013", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.20785440504550934, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_014.json <==
{"task": "rand_014", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5367177724838257, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_015.json <==
{"task": "rand_015", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.35887610912323, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_016.json <==
{"task": "rand_016", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23212005198001862, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_017.json <==
{"task": "rand_017", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.331098347902298, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_018.json <==
{"task": "rand_018", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.20274585485458374, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_019.json <==
{"task": "rand_019", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.257662832736969, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_020.json <==
{"task": "rand_020", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2372286021709442, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_021.json <==
{"task": "rand_021", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2132822424173355, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_022.json <==
{"task": "rand_022", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.18454661965370178, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_023.json <==
{"task": "rand_023", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1906130313873291, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_024.json <==
{"task": "rand_024", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.30012771487236023, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_025.json <==
{"task": "rand_025", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4687100946903229, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_026.json <==
{"task": "rand_026", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.37579822540283203, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_027.json <==
{"task": "rand_027", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5469348430633545, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_028.json <==
{"task": "rand_028", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2589399814605713, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_029.json <==
{"task": "rand_029", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3789910674095154, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_030.json <==
{"task": "rand_030", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.742337167263031, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_031.json <==
{"task": "rand_031", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4757343530654907, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_032.json <==
{"task": "rand_032", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4000638425350189, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_033.json <==
{"task": "rand_033", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5277777910232544, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_034.json <==
{"task": "rand_034", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4176245331764221, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_035.json <==
{"task": "rand_035", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3662196695804596, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_036.json <==
{"task": "rand_036", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.38825032114982605, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_037.json <==
{"task": "rand_037", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1653895229101181, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_038.json <==
{"task": "rand_038", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19923371076583862, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_039.json <==
{"task": "rand_039", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5300127863883972, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_040.json <==
{"task": "rand_040", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3183269500732422, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_041.json <==
{"task": "rand_041", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19284802675247192, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_042.json <==
{"task": "rand_042", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3936781585216522, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_043.json <==
{"task": "rand_043", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.22318007051944733, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_044.json <==
{"task": "rand_044", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.31896552443504333, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_045.json <==
{"task": "rand_045", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.39974457025527954, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_046.json <==
{"task": "rand_046", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2838442027568817, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_047.json <==
{"task": "rand_047", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1692209392786026, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_048.json <==
{"task": "rand_048", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.40836524963378906, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_049.json <==
{"task": "rand_049", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1906130313873291, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_050.json <==
{"task": "rand_050", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2033844143152237, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_051.json <==
{"task": "rand_051", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.28703704476356506, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_052.json <==
{"task": "rand_052", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.31641122698783875, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_053.json <==
{"task": "rand_053", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4581736922264099, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_054.json <==
{"task": "rand_054", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.30619412660598755, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_055.json <==
{"task": "rand_055", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2918263077735901, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_056.json <==
{"task": "rand_056", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5335249304771423, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_057.json <==
{"task": "rand_057", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2068965584039688, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_058.json <==
{"task": "rand_058", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.20913153886795044, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_059.json <==
{"task": "rand_059", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.21424010396003723, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_060.json <==
{"task": "rand_060", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2410600185394287, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_061.json <==
{"task": "rand_061", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2563856840133667, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_062.json <==
{"task": "rand_062", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2183908075094223, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_063.json <==
{"task": "rand_063", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3256705105304718, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_064.json <==
{"task": "rand_064", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.36206895112991333, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_065.json <==
{"task": "rand_065", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4268837869167328, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_066.json <==
{"task": "rand_066", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23052363097667694, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_067.json <==
{"task": "rand_067", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.36526182293891907, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_068.json <==
{"task": "rand_068", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1743295043706894, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_069.json <==
{"task": "rand_069", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.25957855582237244, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_070.json <==
{"task": "rand_070", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.46998724341392517, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_071.json <==
{"task": "rand_071", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.22158364951610565, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_072.json <==
{"task": "rand_072", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.29885056614875793, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_073.json <==
{"task": "rand_073", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19412516057491302, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_074.json <==
{"task": "rand_074", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.27362707257270813, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_075.json <==
{"task": "rand_075", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.234674334526062, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_076.json <==
{"task": "rand_076", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.469348669052124, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_077.json <==
{"task": "rand_077", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.28831416368484497, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_078.json <==
{"task": "rand_078", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2474457174539566, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_079.json <==
{"task": "rand_079", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.22445721924304962, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_080.json <==
{"task": "rand_080", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.31864622235298157, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_081.json <==
{"task": "rand_081", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3952745795249939, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_082.json <==
{"task": "rand_082", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3876117467880249, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_083.json <==
{"task": "rand_083", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2196679413318634, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_084.json <==
{"task": "rand_084", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3671775162220001, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_085.json <==
{"task": "rand_085", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2787356376647949, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_086.json <==
{"task": "rand_086", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2311621904373169, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_087.json <==
{"task": "rand_087", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.24393358826637268, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_088.json <==
{"task": "rand_088", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.29374203085899353, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_089.json <==
{"task": "rand_089", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.18135376274585724, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_090.json <==
{"task": "rand_090", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23914431035518646, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_091.json <==
{"task": "rand_091", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.33397191762924194, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_092.json <==
{"task": "rand_092", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1982758641242981, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_093.json <==
{"task": "rand_093", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.20370370149612427, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_094.json <==
{"task": "rand_094", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.30619412660598755, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_095.json <==
{"task": "rand_095", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23435504734516144, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_096.json <==
{"task": "rand_096", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.49169859290122986, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_097.json <==
{"task": "rand_097", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2787356376647949, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_098.json <==
{"task": "rand_098", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3333333432674408, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_099.json <==
{"task": "rand_099", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.44125160574913025, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_100.json <==
{"task": "rand_100", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.7889527678489685, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_101.json <==
{"task": "rand_101", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4137931168079376, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_102.json <==
{"task": "rand_102", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23690932989120483, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_103.json <==
{"task": "rand_103", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.36813536286354065, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_104.json <==
{"task": "rand_104", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.36941251158714294, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_105.json <==
{"task": "rand_105", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5507662892341614, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_106.json <==
{"task": "rand_106", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23659004271030426, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_107.json <==
{"task": "rand_107", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.43869730830192566, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_108.json <==
{"task": "rand_108", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.46998724341392517, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_109.json <==
{"task": "rand_109", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3860153257846832, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_110.json <==
{"task": "rand_110", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2777777910232544, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_111.json <==
{"task": "rand_111", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.36813536286354065, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_112.json <==
{"task": "rand_112", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.34546616673469543, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_113.json <==
{"task": "rand_113", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.28480204939842224, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_114.json <==
{"task": "rand_114", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3346104621887207, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_115.json <==
{"task": "rand_115", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.24936142563819885, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_116.json <==
{"task": "rand_116", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23435504734516144, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_117.json <==
{"task": "rand_117", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.414112389087677, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_118.json <==
{"task": "rand_118", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.297573447227478, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_119.json <==
{"task": "rand_119", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1982758641242981, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_120.json <==
{"task": "rand_120", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3030012845993042, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_121.json <==
{"task": "rand_121", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.24265645444393158, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_122.json <==
{"task": "rand_122", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5300127863883972, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_123.json <==
{"task": "rand_123", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.24521072208881378, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_124.json <==
{"task": "rand_124", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.17401021718978882, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_125.json <==
{"task": "rand_125", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2787356376647949, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_126.json <==
{"task": "rand_126", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.27713921666145325, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_127.json <==
{"task": "rand_127", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2183908075094223, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_128.json <==
{"task": "rand_128", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5389527678489685, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_129.json <==
{"task": "rand_129", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19636015594005585, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_130.json <==
{"task": "rand_130", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2611749768257141, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_131.json <==
{"task": "rand_131", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.20434227585792542, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_132.json <==
{"task": "rand_132", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3068327009677887, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_133.json <==
{"task": "rand_133", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.17496807873249054, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_134.json <==
{"task": "rand_134", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.22062580287456512, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_135.json <==
{"task": "rand_135", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5389527678489685, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_136.json <==
{"task": "rand_136", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2273307740688324, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_137.json <==
{"task": "rand_137", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.17241379618644714, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_138.json <==
{"task": "rand_138", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 0.9826388955116272, "majority_baseline": 0.2132822424173355, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_139.json <==
{"task": "rand_139", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.18965516984462738, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_140.json <==
{"task": "rand_140", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.209450826048851, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_141.json <==
{"task": "rand_141", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1819923371076584, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_142.json <==
{"task": "rand_142", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.20561940968036652, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_143.json <==
{"task": "rand_143", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.196998730301857, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_144.json <==
{"task": "rand_144", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.37675607204437256, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_145.json <==
{"task": "rand_145", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.21168582141399384, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_146.json <==
{"task": "rand_146", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.37835249304771423, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_147.json <==
{"task": "rand_147", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.20402298867702484, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_148.json <==
{"task": "rand_148", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3116219639778137, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_149.json <==
{"task": "rand_149", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.21871009469032288, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_150.json <==
{"task": "rand_150", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.21136653423309326, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_151.json <==
{"task": "rand_151", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.24553000926971436, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity/rand_152.json <==
{"task": "rand_152", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.25542783737182617, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_000.json <==
{"task": "rand_000", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.21487867832183838, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_001.json <==
{"task": "rand_001", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2774584889411926, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_002.json <==
{"task": "rand_002", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1893358826637268, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_003.json <==
{"task": "rand_003", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19540229439735413, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_004.json <==
{"task": "rand_004", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.257662832736969, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_005.json <==
{"task": "rand_005", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19923371076583862, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_006.json <==
{"task": "rand_006", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 0.9745370149612427, "majority_baseline": 0.26053640246391296, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_007.json <==
{"task": "rand_007", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.30108556151390076, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_008.json <==
{"task": "rand_008", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.18231162428855896, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_009.json <==
{"task": "rand_009", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5316091775894165, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_010.json <==
{"task": "rand_010", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23499362170696259, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_011.json <==
{"task": "rand_011", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.19923371076583862, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_012.json <==
{"task": "rand_012", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.36909323930740356, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_013.json <==
{"task": "rand_013", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.20785440504550934, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_014.json <==
{"task": "rand_014", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5367177724838257, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_015.json <==
{"task": "rand_015", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.35887610912323, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_016.json <==
{"task": "rand_016", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.23212005198001862, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_017.json <==
{"task": "rand_017", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.331098347902298, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_018.json <==
{"task": "rand_018", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.20274585485458374, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_019.json <==
{"task": "rand_019", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.257662832736969, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_020.json <==
{"task": "rand_020", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2372286021709442, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_021.json <==
{"task": "rand_021", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2132822424173355, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_022.json <==
{"task": "rand_022", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.18454661965370178, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_023.json <==
{"task": "rand_023", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.1906130313873291, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_024.json <==
{"task": "rand_024", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.30012771487236023, "num_states": 6}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_025.json <==
{"task": "rand_025", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4687100946903229, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_026.json <==
{"task": "rand_026", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.37579822540283203, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_027.json <==
{"task": "rand_027", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.5469348430633545, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_028.json <==
{"task": "rand_028", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.2589399814605713, "num_states": 5}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_029.json <==
{"task": "rand_029", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.3789910674095154, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_030.json <==
{"task": "rand_030", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 0.9959490895271301, "majority_baseline": 0.742337167263031, "num_states": 7}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_031.json <==
{"task": "rand_031", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4757343530654907, "num_states": 3}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_capacity_lstm/rand_032.json <==
{"task": "rand_032", "train_acc": 1.0, "val_acc": 1.0, "ood_acc": 1.0, "majority_baseline": 0.4000638425350189, "num_states": 4}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_control_quotient.json <==
{
 "n": 153,
 "nontrivial_quotient": 28,
 "gaps_full": 106,
 "gaps_control": 106,
 "reclassified": [],
 "rows": [
  {
   "name": "rand_000",
   "perm": true,
   "rec_full": 0.09661223069822612,
   "rec_ctrl": 0.09386438261913932,
   "collapse": false
  },
  {
   "name": "rand_001",
   "perm": true,
   "rec_full": 0.049236126881744155,
   "rec_ctrl": 0.048905056585455894,
   "collapse": false
  },
  {
   "name": "rand_002",
   "perm": true,
   "rec_full": 0.13232776623175546,
   "rec_ctrl": 0.13033758359104775,
   "collapse": false
  },
  {
   "name": "rand_003",
   "perm": true,
   "rec_full": 0.07837538096638531,
   "rec_ctrl": 0.0763395443771137,
   "collapse": false
  },
  {
   "name": "rand_004",
   "perm": true,
   "rec_full": 0.7958850760231608,
   "rec_ctrl": 0.7965012666735368,
   "collapse": false
  },
  {
   "name": "rand_005",
   "perm": true,
   "rec_full": 0.0784190877627387,
   "rec_ctrl": 0.07661647802222711,
   "collapse": false
  },
  {
   "name": "rand_006",
   "perm": true,
   "rec_full": 0.7388487844413327,
   "rec_ctrl": 0.7383280849283053,
   "collapse": false
  },
  {
   "name": "rand_007",
   "perm": true,
   "rec_full": 0.19284589717294,
   "rec_ctrl": 0.19264953262492224,
   "collapse": false
  },
  {
   "name": "rand_008",
   "perm": true,
   "rec_full": 0.09223873372243938,
   "rec_ctrl": 0.09247573938440484,
   "collapse": false
  },
  {
   "name": "rand_009",
   "perm": true,
   "rec_full": 0.44729670006723765,
   "rec_ctrl": 0.44796412817521425,
   "collapse": false
  },
  {
   "name": "rand_010",
   "perm": true,
   "rec_full": 0.08424620078233575,
   "rec_ctrl": 0.0848955920104304,
   "collapse": false
  },
  {
   "name": "rand_011",
   "perm": true,
   "rec_full": 0.2805330079057677,
   "rec_ctrl": 0.2807020165082621,
   "collapse": false
  },
  {
   "name": "rand_012",
   "perm": true,
   "rec_full": 0.7827939648851638,
   "rec_ctrl": 0.7829710511272282,
   "collapse": false
  },
  {
   "name": "rand_013",
   "perm": true,
   "rec_full": 0.06521114646633537,
   "rec_ctrl": 0.05260290709443848,
   "collapse": true
  },
  {
   "name": "rand_014",
   "perm": true,
   "rec_full": 0.3543653080395627,
   "rec_ctrl": 0.3503777697943876,
   "collapse": false
  },
  {
   "name": "rand_015",
   "perm": true,
   "rec_full": 0.05207714168256585,
   "rec_ctrl": 0.052633245315602074,
   "collapse": false
  },
  {
   "name": "rand_016",
   "perm": true,
   "rec_full": 0.08150411925783126,
   "rec_ctrl": 0.08085813967826244,
   "collapse": false
  },
  {
   "name": "rand_017",
   "perm": true,
   "rec_full": 0.848981996121377,
   "rec_ctrl": 0.8493938006415297,
   "collapse": false
  },
  {
   "name": "rand_018",
   "perm": true,
   "rec_full": 0.0607640907672306,
   "rec_ctrl": 0.06255011844423493,
   "collapse": false
  },
  {
   "name": "rand_019",
   "perm": true,
   "rec_full": 0.07775947839393439,
   "rec_ctrl": 0.07669874042470363,
   "collapse": false
  },
  {
   "name": "rand_020",
   "perm": true,
   "rec_full": 0.2680855968621264,
   "rec_ctrl": 0.2676984162262553,
   "collapse": false
  },
  {
   "name": "rand_021",
   "perm": true,
   "rec_full": 0.07029144716342624,
   "rec_ctrl": 0.06970432341328611,
   "collapse": false
  },
  {
   "name": "rand_022",
   "perm": true,
   "rec_full": 0.36616936735270367,
   "rec_ctrl": 0.3648049223610755,
   "collapse": false
  },
  {
   "name": "rand_023",
   "perm": false,
   "rec_full": 0.11025755425510923,
   "rec_ctrl": 0.09598656609532033,
   "collapse": true
  },
  {
   "name": "rand_024",
   "perm": false,
   "rec_full": 0.9932100437495676,
   "rec_ctrl": 0.9930643254343371,
   "collapse": true
  },
  {
   "name": "rand_025",
   "perm": false,
   "rec_full": 0.9478628408720411,
   "rec_ctrl": 0.9479416101379228,
   "collapse": true
  },
  {
   "name": "rand_026",
   "perm": false,
   "rec_full": 0.27662244271318337,
   "rec_ctrl": 0.27512847730746964,
   "collapse": false
  },
  {
   "name": "rand_027",
   "perm": false,
   "rec_full": 0.8453512180664011,
   "rec_ctrl": 0.8459798164662065,
   "collapse": false
  },
  {
   "name": "rand_028",
   "perm": false,
   "rec_full": 0.35966433298165584,
   "rec_ctrl": 0.3582255888476779,
   "collapse": false
  },
  {
   "name": "rand_029",
   "perm": false,
   "rec_full": 0.9901176020438659,
   "rec_ctrl": 0.9943547829587946,
   "collapse": true
  },
  {
   "name": "rand_030",
   "perm": false,
   "rec_full": 0.39917393038127547,
   "rec_ctrl": 0.40029492551951373,
   "collapse": false
  },
  {
   "name": "rand_031",
   "perm": false,
   "rec_full": 0.9912333526816699,
   "rec_ctrl": 0.9910947463504104,
   "collapse": false
  },
  {
   "name": "rand_032",
   "perm": false,
   "rec_full": 0.1580836370524049,
   "rec_ctrl": 0.16129405392668134,
   "collapse": false
  },
  {
   "name": "rand_033",
   "perm": false,
   "rec_full": 0.9959450397602987,
   "rec_ctrl": 0.9951636566968196,
   "collapse": true
  },
  {
   "name": "rand_034",
   "perm": false,
   "rec_full": 0.5847338868770146,
   "rec_ctrl": 0.5864413591770868,
   "collapse": false
  },
  {
   "name": "rand_035",
   "perm": true,
   "rec_full": 0.063434908312236,
   "rec_ctrl": 0.06368003606293049,
   "collapse": false
  },
  {
   "name": "rand_036",
   "perm": false,
   "rec_full": 0.9813027250719936,
   "rec_ctrl": 0.9843649096374381,
   "collapse": true
  },
  {
   "name": "rand_037",
   "perm": true,
   "rec_full": 0.10574633418229676,
   "rec_ctrl": 0.08084573893883595,
   "collapse": true
  },
  {
   "name": "rand_038",
   "perm": true,
   "rec_full": 0.09949083951687016,
   "rec_ctrl": 0.0992441602905418,
   "collapse": false
  },
  {
   "name": "rand_039",
   "perm": true,
   "rec_full": 0.3363331462620374,
   "rec_ctrl": 0.3377952120254492,
   "collapse": true
  },
  {
   "name": "rand_040",
   "perm": false,
   "rec_full": 0.5780285017340409,
   "rec_ctrl": 0.5775179881368347,
   "collapse": false
  },
  {
   "name": "rand_041",
   "perm": true,
   "rec_full": 0.6457196704392644,
   "rec_ctrl": 0.6450468122876953,
   "collapse": false
  },
  {
   "name": "rand_042",
   "perm": false,
   "rec_full": 0.6523860107940325,
   "rec_ctrl": 0.6525658512163022,
   "collapse": false
  },
  {
   "name": "rand_043",
   "perm": true,
   "rec_full": 0.21130463423342044,
   "rec_ctrl": 0.2112044376071815,
   "collapse": false
  },
  {
   "name": "rand_044",
   "perm": false,
   "rec_full": 0.34995844919541935,
   "rec_ctrl": 0.2965224456580764,
   "collapse": true
  },
  {
   "name": "rand_045",
   "perm": false,
   "rec_full": 0.16175412233417383,
   "rec_ctrl": 0.13729151939152529,
   "collapse": true
  },
  {
   "name": "rand_046",
   "perm": false,
   "rec_full": 0.8852926495754538,
   "rec_ctrl": 0.8856538085150583,
   "collapse": false
  },
  {
   "name": "rand_047",
   "perm": true,
   "rec_full": 0.1068877593504914,
   "rec_ctrl": 0.10645737238703461,
   "collapse": false
  },
  {
   "name": "rand_048",
   "perm": false,
   "rec_full": 0.28292591192790867,
   "rec_ctrl": 0.1251556819888332,
   "collapse": true
  },
  {
   "name": "rand_049",
   "perm": true,
   "rec_full": 0.08749061242758795,
   "rec_ctrl": 0.08627436409862937,
   "collapse": false
  },
  {
   "name": "rand_050",
   "perm": true,
   "rec_full": 0.08757901499256973,
   "rec_ctrl": 0.08772506560802559,
   "collapse": false
  },
  {
   "name": "rand_051",
   "perm": true,
   "rec_full": 0.060256902048964306,
   "rec_ctrl": 0.06039752159866787,
   "collapse": false
  },
  {
   "name": "rand_052",
   "perm": false,
   "rec_full": 0.7997638207315919,
   "rec_ctrl": 0.7999944452138207,
   "collapse": false
  },
  {
   "name": "rand_053",
   "perm": false,
   "rec_full": 0.996378414421413,
   "rec_ctrl": 0.9965022671305425,
   "collapse": false
  },
  {
   "name": "rand_054",
   "perm": false,
   "rec_full": 0.47053467762535134,
   "rec_ctrl": 0.47015318318088745,
   "collapse": false
  },
  {
   "name": "rand_055",
   "perm": true,
   "rec_full": 0.19176456944904396,
   "rec_ctrl": 0.19147126243278947,
   "collapse": false
  },
  {
   "name": "rand_056",
   "perm": false,
   "rec_full": 0.28304181346226615,
   "rec_ctrl": 0.28327159825960646,
   "collapse": false
  },
  {
   "name": "rand_057",
   "perm": true,
   "rec_full": 0.08647107071325548,
   "rec_ctrl": 0.08672341310911191,
   "collapse": false
  },
  {
   "name": "rand_058",
   "perm": true,
   "rec_full": 0.17828626075496606,
   "rec_ctrl": 0.17897706817794093,
   "collapse": false
  },
  {
   "name": "rand_059",
   "perm": true,
   "rec_full": 0.10018577983807746,
   "rec_ctrl": 0.10013841856019584,
   "collapse": false
  },
  {
   "name": "rand_060",
   "perm": true,
   "rec_full": 0.11607537513127382,
   "rec_ctrl": 0.11740327893937076,
   "collapse": false
  },
  {
   "name": "rand_061",
   "perm": true,
   "rec_full": 0.8600730811386295,
   "rec_ctrl": 0.859917080775156,
   "collapse": false
  },
  {
   "name": "rand_062",
   "perm": true,
   "rec_full": 0.45512348916779355,
   "rec_ctrl": 0.4551188512093851,
   "collapse": false
  },
  {
   "name": "rand_063",
   "perm": true,
   "rec_full": 0.7220475073515328,
   "rec_ctrl": 0.7222979973165359,
   "collapse": false
  },
  {
   "name": "rand_064",
   "perm": false,
   "rec_full": 0.8077961892567985,
   "rec_ctrl": 0.8313735200578916,
   "collapse": true
  },
  {
   "name": "rand_065",
   "perm": true,
   "rec_full": 0.1282168865083181,
   "rec_ctrl": 0.12840518094935258,
   "collapse": false
  },
  {
   "name": "rand_066",
   "perm": true,
   "rec_full": 0.1426695158297444,
   "rec_ctrl": 0.14251876122535953,
   "collapse": false
  },
  {
   "name": "rand_067",
   "perm": true,
   "rec_full": 0.5587562242332229,
   "rec_ctrl": 0.5585654108432299,
   "collapse": false
  },
  {
   "name": "rand_068",
   "perm": true,
   "rec_full": 0.08726957932236432,
   "rec_ctrl": 0.08731593202016445,
   "collapse": false
  },
  {
   "name": "rand_069",
   "perm": true,
   "rec_full": 0.5565740797429803,
   "rec_ctrl": 0.5571345380334948,
   "collapse": false
  },
  {
   "name": "rand_070",
   "perm": false,
   "rec_full": 0.357773709403252,
   "rec_ctrl": 0.35142614742350187,
   "collapse": true
  },
  {
   "name": "rand_071",
   "perm": true,
   "rec_full": 0.32421385301590294,
   "rec_ctrl": 0.32386700117772194,
   "collapse": false
  },
  {
   "name": "rand_072",
   "perm": true,
   "rec_full": 0.8162715561508995,
   "rec_ctrl": 0.8161859922627088,
   "collapse": false
  },
  {
   "name": "rand_073",
   "perm": true,
   "rec_full": 0.07831420099091135,
   "rec_ctrl": 0.08024724825175983,
   "collapse": false
  },
  {
   "name": "rand_074",
   "perm": true,
   "rec_full": 0.18000097222494346,
   "rec_ctrl": 0.17934027144928974,
   "collapse": false
  },
  {
   "name": "rand_075",
   "perm": true,
   "rec_full": 0.07878386776272134,
   "rec_ctrl": 0.07969847396590912,
   "collapse": false
  },
  {
   "name": "rand_076",
   "perm": false,
   "rec_full": 0.9953686263714266,
   "rec_ctrl": 0.995694837531808,
   "collapse": true
  },
  {
   "name": "rand_077",
   "perm": false,
   "rec_full": 0.8807202851446917,
   "rec_ctrl": 0.880607756514063,
   "collapse": false
  },
  {
   "name": "rand_078",
   "perm": true,
   "rec_full": 0.19656845656570973,
   "rec_ctrl": 0.19775234552054324,
   "collapse": false
  },
  {
   "name": "rand_079",
   "perm": true,
   "rec_full": 0.09658429063057719,
   "rec_ctrl": 0.09532502652604653,
   "collapse": false
  },
  {
   "name": "rand_080",
   "perm": false,
   "rec_full": 0.34726797616990257,
   "rec_ctrl": 0.3479392796798566,
   "collapse": false
  },
  {
   "name": "rand_081",
   "perm": false,
   "rec_full": 0.9732787503123173,
   "rec_ctrl": 0.973484727012122,
   "collapse": false
  },
  {
   "name": "rand_082",
   "perm": true,
   "rec_full": 0.2572666449204238,
   "rec_ctrl": 0.25918709611547436,
   "collapse": false
  },
  {
   "name": "rand_083",
   "perm": true,
   "rec_full": 0.9674353074276927,
   "rec_ctrl": 0.9674353074276927,
   "collapse": false
  },
  {
   "name": "rand_084",
   "perm": false,
   "rec_full": 0.9946263403036164,
   "rec_ctrl": 0.9944332041703736,
   "collapse": false
  },
  {
   "name": "rand_085",
   "perm": true,
   "rec_full": 0.17677388267084107,
   "rec_ctrl": 0.19132558232090457,
   "collapse": true
  },
  {
   "name": "rand_086",
   "perm": true,
   "rec_full": 0.15602814035155316,
   "rec_ctrl": 0.15822156589290798,
   "collapse": false
  },
  {
   "name": "rand_087",
   "perm": false,
   "rec_full": 0.5492424323200787,
   "rec_ctrl": 0.5483298791276212,
   "collapse": false
  },
  {
   "name": "rand_088",
   "perm": true,
   "rec_full": 0.057166463866980995,
   "rec_ctrl": 0.057437201306526325,
   "collapse": false
  },
  {
   "name": "rand_089",
   "perm": true,
   "rec_full": 0.06394952955773027,
   "rec_ctrl": 0.06497170677399902,
   "collapse": false
  },
  {
   "name": "rand_090",
   "perm": true,
   "rec_full": 0.07590821455151753,
   "rec_ctrl": 0.07462325652496359,
   "collapse": false
  },
  {
   "name": "rand_091",
   "perm": false,
   "rec_full": 0.9892391226810812,
   "rec_ctrl": 0.9892391226810812,
   "collapse": false
  },
  {
   "name": "rand_092",
   "perm": true,
   "rec_full": 0.10320628029857994,
   "rec_ctrl": 0.10497575577374965,
   "collapse": false
  },
  {
   "name": "rand_093",
   "perm": true,
   "rec_full": 0.09689331022643176,
   "rec_ctrl": 0.09622270863765692,
   "collapse": false
  },
  {
   "name": "rand_094",
   "perm": true,
   "rec_full": 0.8054064327441937,
   "rec_ctrl": 0.8054943159275171,
   "collapse": false
  },
  {
   "name": "rand_095",
   "perm": false,
   "rec_full": 0.37118424096806585,
   "rec_ctrl": 0.37028809163790655,
   "collapse": false
  },
  {
   "name": "rand_096",
   "perm": false,
   "rec_full": 0.48731678673439865,
   "rec_ctrl": 0.4873832011279579,
   "collapse": false
  },
  {
   "name": "rand_097",
   "perm": false,
   "rec_full": 0.9773492411458361,
   "rec_ctrl": 0.9772312166749167,
   "collapse": false
  },
  {
   "name": "rand_098",
   "perm": false,
   "rec_full": 0.9791917269011347,
   "rec_ctrl": 0.9789639450492293,
   "collapse": false
  },
  {
   "name": "rand_099",
   "perm": true,
   "rec_full": 0.2861831609751495,
   "rec_ctrl": 0.2862887184235009,
   "collapse": false
  },
  {
   "name": "rand_100",
   "perm": false,
   "rec_full": 0.6653782104688493,
   "rec_ctrl": 0.6637007586275564,
   "collapse": false
  },
  {
   "name": "rand_101",
   "perm": false,
   "rec_full": 0.995244523426355,
   "rec_ctrl": 0.995488714471499,
   "collapse": false
  },
  {
   "name": "rand_102",
   "perm": false,
   "rec_full": 0.274370040629976,
   "rec_ctrl": 0.3027874993341791,
   "collapse": true
  },
  {
   "name": "rand_103",
   "perm": true,
   "rec_full": 0.04713520540769906,
   "rec_ctrl": 0.04695103749410102,
   "collapse": false
  },
  {
   "name": "rand_104",
   "perm": false,
   "rec_full": 0.8552484636520061,
   "rec_ctrl": 0.8552472609120657,
   "collapse": false
  },
  {
   "name": "rand_105",
   "perm": false,
   "rec_full": 0.8778660535946262,
   "rec_ctrl": 0.8779961604744995,
   "collapse": false
  },
  {
   "name": "rand_106",
   "perm": false,
   "rec_full": 0.3591270005713484,
   "rec_ctrl": 0.35890851797447854,
   "collapse": false
  },
  {
   "name": "rand_107",
   "perm": false,
   "rec_full": 0.20076258968421343,
   "rec_ctrl": 0.15392868425475148,
   "collapse": true
  },
  {
   "name": "rand_108",
   "perm": false,
   "rec_full": 0.6883167510116627,
   "rec_ctrl": 0.6883167510116627,
   "collapse": false
  },
  {
   "name": "rand_109",
   "perm": false,
   "rec_full": 0.1344557006288742,
   "rec_ctrl": 0.13502323652045656,
   "collapse": false
  },
  {
   "name": "rand_110",
   "perm": true,
   "rec_full": 0.39651262722807545,
   "rec_ctrl": 0.30176846981048583,
   "collapse": true
  },
  {
   "name": "rand_111",
   "perm": true,
   "rec_full": 0.04972784424775795,
   "rec_ctrl": 0.051458382368707284,
   "collapse": false
  },
  {
   "name": "rand_112",
   "perm": false,
   "rec_full": 0.45697894789793614,
   "rec_ctrl": 0.3350341259557546,
   "collapse": true
  },
  {
   "name": "rand_113",
   "perm": false,
   "rec_full": 0.948356327866125,
   "rec_ctrl": 0.9486725134492746,
   "collapse": false
  },
  {
   "name": "rand_114",
   "perm": false,
   "rec_full": 0.9770397444614567,
   "rec_ctrl": 0.9771007273241287,
   "collapse": false
  },
  {
   "name": "rand_115",
   "perm": true,
   "rec_full": 0.06509745137746285,
   "rec_ctrl": 0.06601190140404392,
   "collapse": false
  },
  {
   "name": "rand_116",
   "perm": false,
   "rec_full": 0.985448882044065,
   "rec_ctrl": 0.9858961400410237,
   "collapse": true
  },
  {
   "name": "rand_117",
   "perm": false,
   "rec_full": 0.4665377399395414,
   "rec_ctrl": 0.46588210851855655,
   "collapse": false
  },
  {
   "name": "rand_118",
   "perm": true,
   "rec_full": 0.10606698755964111,
   "rec_ctrl": 0.10341963661955243,
   "collapse": false
  },
  {
   "name": "rand_119",
   "perm": true,
   "rec_full": 0.11582618158208935,
   "rec_ctrl": 0.11501441678900404,
   "collapse": false
  },
  {
   "name": "rand_120",
   "perm": true,
   "rec_full": 0.9267001535851674,
   "rec_ctrl": 0.9349686665029382,
   "collapse": true
  },
  {
   "name": "rand_121",
   "perm": true,
   "rec_full": 0.1811488003914745,
   "rec_ctrl": 0.18227627266568416,
   "collapse": false
  },
  {
   "name": "rand_122",
   "perm": true,
   "rec_full": 0.3619011542506818,
   "rec_ctrl": 0.3626154584545716,
   "collapse": false
  },
  {
   "name": "rand_123",
   "perm": true,
   "rec_full": 0.10320369981796403,
   "rec_ctrl": 0.10283837792964484,
   "collapse": false
  },
  {
   "name": "rand_124",
   "perm": true,
   "rec_full": 0.08462394176587675,
   "rec_ctrl": 0.08428729058421291,
   "collapse": false
  },
  {
   "name": "rand_125",
   "perm": true,
   "rec_full": 0.17550394923944151,
   "rec_ctrl": 0.1782724470585043,
   "collapse": true
  },
  {
   "name": "rand_126",
   "perm": true,
   "rec_full": 0.10606151077614911,
   "rec_ctrl": 0.11232527407760784,
   "collapse": true
  },
  {
   "name": "rand_127",
   "perm": true,
   "rec_full": 0.08510818257495248,
   "rec_ctrl": 0.08367178970074127,
   "collapse": false
  },
  {
   "name": "rand_128",
   "perm": true,
   "rec_full": 0.752619527756102,
   "rec_ctrl": 0.7543277236289222,
   "collapse": false
  },
  {
   "name": "rand_129",
   "perm": true,
   "rec_full": 0.07803588176869532,
   "rec_ctrl": 0.07911975749932053,
   "collapse": false
  },
  {
   "name": "rand_130",
   "perm": true,
   "rec_full": 0.057797907519217116,
   "rec_ctrl": 0.05544281410438329,
   "collapse": false
  },
  {
   "name": "rand_131",
   "perm": true,
   "rec_full": 0.09471174031003599,
   "rec_ctrl": 0.09382460431835712,
   "collapse": false
  },
  {
   "name": "rand_132",
   "perm": true,
   "rec_full": 0.5047540455781641,
   "rec_ctrl": 0.5061717449787257,
   "collapse": false
  },
  {
   "name": "rand_133",
   "perm": true,
   "rec_full": 0.08593852766104279,
   "rec_ctrl": 0.08532029511519605,
   "collapse": false
  },
  {
   "name": "rand_134",
   "perm": true,
   "rec_full": 0.09308582668869522,
   "rec_ctrl": 0.06087097240669763,
   "collapse": true
  },
  {
   "name": "rand_135",
   "perm": true,
   "rec_full": 0.7502424463045165,
   "rec_ctrl": 0.7478537514294078,
   "collapse": false
  },
  {
   "name": "rand_136",
   "perm": true,
   "rec_full": 0.10212831944984821,
   "rec_ctrl": 0.10252693589260338,
   "collapse": false
  },
  {
   "name": "rand_137",
   "perm": true,
   "rec_full": 0.08311232249098247,
   "rec_ctrl": 0.08234788914850952,
   "collapse": false
  },
  {
   "name": "rand_138",
   "perm": true,
   "rec_full": 0.07593463941521818,
   "rec_ctrl": 0.07656877003396179,
   "collapse": false
  },
  {
   "name": "rand_139",
   "perm": true,
   "rec_full": 0.08255374902938181,
   "rec_ctrl": 0.08338731318734072,
   "collapse": false
  },
  {
   "name": "rand_140",
   "perm": true,
   "rec_full": 0.1250488581115718,
   "rec_ctrl": 0.12485306282889627,
   "collapse": false
  },
  {
   "name": "rand_141",
   "perm": true,
   "rec_full": 0.08259444845018103,
   "rec_ctrl": 0.0824035869634133,
   "collapse": false
  },
  {
   "name": "rand_142",
   "perm": true,
   "rec_full": 0.10869364562945935,
   "rec_ctrl": 0.10869328102230587,
   "collapse": false
  },
  {
   "name": "rand_143",
   "perm": true,
   "rec_full": 0.05890829754511418,
   "rec_ctrl": 0.061758946763381055,
   "collapse": true
  },
  {
   "name": "rand_144",
   "perm": true,
   "rec_full": 0.3210204832421821,
   "rec_ctrl": 0.3213936127369298,
   "collapse": false
  },
  {
   "name": "rand_145",
   "perm": true,
   "rec_full": 0.1037248989818772,
   "rec_ctrl": 0.06484548842766323,
   "collapse": true
  },
  {
   "name": "rand_146",
   "perm": true,
   "rec_full": 0.0934601303122212,
   "rec_ctrl": 0.0933402176229078,
   "collapse": false
  },
  {
   "name": "rand_147",
   "perm": true,
   "rec_full": 0.2657209551245587,
   "rec_ctrl": 0.23384032190097506,
   "collapse": true
  },
  {
   "name": "rand_148",
   "perm": true,
   "rec_full": 0.9247410086504675,
   "rec_ctrl": 0.9248245600812295,
   "collapse": false
  },
  {
   "name": "rand_149",
   "perm": true,
   "rec_full": 0.08928835783881071,
   "rec_ctrl": 0.08642617715881169,
   "collapse": false
  },
  {
   "name": "rand_150",
   "perm": true,
   "rec_full": 0.08151785105522805,
   "rec_ctrl": 0.08073176019198378,
   "collapse": false
  },
  {
   "name": "rand_151",
   "perm": true,
   "rec_full": 0.06884257854373592,
   "rec_ctrl": 0.06870550197337108,
   "collapse": false
  },
  {
   "name": "rand_152",
   "perm": true,
   "rec_full": 0.08334512913339912,
   "rec_ctrl": 0.08164642791307905,
   "collapse": false
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_credit_decay.json <==
{
 "parity": {
  "sigma": 0.0,
  "delta": [
   1.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0
  ]
 },
 "mod_5": {
  "sigma": 0.8090169943749476,
  "delta": [
   1.0,
   0.5,
   0.25,
   0.125,
   0.0625,
   0.03125,
   0.015625,
   0.0078125,
   0.00390625,
   0.001953125,
   0.0009765625,
   0.00048828125,
   0.000244140625
  ]
 },
 "workflow_api": {
  "sigma": 1.160212431381249,
  "delta": [
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0
  ]
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_diagnostics_summary.json <==
{
 "parity": {
  "n_seeds": 10,
  "val_norm": 0.7298850574712643,
  "ood_norm": 0.7239583333333333,
  "probe_gap": 0.10990611653759196,
  "reward_gap": 0.2701149425287357,
  "ood_drop": 0.00592672413793105,
  "aux_val_norm": NaN,
  "aux_probe_gap": NaN,
  "aux_benefit": NaN
 },
 "mod_2": {
  "n_seeds": 5,
  "val_norm": 0.9747126436781609,
  "ood_norm": 0.96875,
  "probe_gap": 0.2635450141989533,
  "reward_gap": 0.025287356321839094,
  "ood_drop": 0.005962643678160906,
  "aux_val_norm": 0.9632183908045976,
  "aux_probe_gap": 0.3159565916398714,
  "aux_benefit": -0.011494252873563315
 },
 "mod_3": {
  "n_seeds": 5,
  "val_norm": 0.9357160119262586,
  "ood_norm": 0.9388888888888889,
  "probe_gap": 0.35984726645938836,
  "reward_gap": 0.06428398807374136,
  "ood_drop": -0.0031728769626302444,
  "aux_val_norm": 0.9655977668442588,
  "aux_probe_gap": 0.3637057863631049,
  "aux_benefit": 0.02988175491800016
 },
 "mod_5": {
  "n_seeds": 5,
  "val_norm": 0.717784754297084,
  "ood_norm": 0.5288773148148148,
  "probe_gap": 0.24360932332143137,
  "reward_gap": 0.282215245702916,
  "ood_drop": 0.18890743948226918,
  "aux_val_norm": 0.976407419059843,
  "aux_probe_gap": 0.47061896822460214,
  "aux_benefit": 0.25862266476275897
 },
 "mod_7": {
  "n_seeds": 5,
  "val_norm": 0.646192144377436,
  "ood_norm": 0.5729166666666667,
  "probe_gap": 0.30377813517280716,
  "reward_gap": 0.353807855622564,
  "ood_drop": 0.07327547771076925,
  "aux_val_norm": 1.0110711304356466,
  "aux_probe_gap": 0.4958601265474914,
  "aux_benefit": 0.36487898605821056
 },
 "mod_9": {
  "n_seeds": 5,
  "val_norm": 0.7453129308686419,
  "ood_norm": 0.3737691064079953,
  "probe_gap": 0.3320337596430272,
  "reward_gap": 0.2546870691313581,
  "ood_drop": 0.3715438244606466,
  "aux_val_norm": 0.9926339838933234,
  "aux_probe_gap": 0.6013263659078593,
  "aux_benefit": 0.24732105302468144
 },
 "mod_11": {
  "n_seeds": 5,
  "val_norm": 0.4567028340175414,
  "ood_norm": 0.21357589314818437,
  "probe_gap": 0.185731508829586,
  "reward_gap": 0.5432971659824586,
  "ood_drop": 0.24312694086935704,
  "aux_val_norm": 0.8879298749548301,
  "aux_probe_gap": 0.6079581880109487,
  "aux_benefit": 0.4312270409372887
 },
 "no_three_zeros": {
  "n_seeds": 5,
  "val_norm": 0.9724532906527144,
  "ood_norm": 0.8857299413621357,
  "probe_gap": 0.42572346538592765,
  "reward_gap": 0.027546709347285647,
  "ood_drop": 0.08672334929057868,
  "aux_val_norm": 0.9663053881885686,
  "aux_probe_gap": 0.42403537138482,
  "aux_benefit": -0.00614790246414576
 },
 "ends_with_101": {
  "n_seeds": 5,
  "val_norm": 0.6784163473818645,
  "ood_norm": 0.7074074074074074,
  "probe_gap": 0.646302238422958,
  "reward_gap": 0.3215836526181355,
  "ood_drop": -0.02899106002554286,
  "aux_val_norm": 0.666155810983397,
  "aux_probe_gap": 0.6454180064308681,
  "aux_benefit": -0.01226053639846747
 },
 "ends_with_1000": {
  "n_seeds": 5,
  "val_norm": 0.40868454661558107,
  "ood_norm": 0.4296296296296296,
  "probe_gap": 0.623151122757093,
  "reward_gap": 0.5913154533844189,
  "ood_drop": -0.020945083014048516,
  "aux_val_norm": 0.4250319284802043,
  "aux_probe_gap": 0.6139469453376206,
  "aux_benefit": 0.016347381864623256
 },
 "workflow_api": {
  "n_seeds": 5,
  "val_norm": 0.9530749951188912,
  "ood_norm": 1.0032203143661884,
  "probe_gap": 0.329782952143065,
  "reward_gap": 0.046925004881108845,
  "ood_drop": -0.05014531924729726,
  "aux_val_norm": 0.9554558580939297,
  "aux_probe_gap": 0.34151929260450165,
  "aux_benefit": 0.002380862975038589
 },
 "workflow_longrange": {
  "n_seeds": 5,
  "val_norm": 0.9723483626790214,
  "ood_norm": 1.0000000000000002,
  "probe_gap": 0.5769292665064526,
  "reward_gap": 0.02765163732097864,
  "ood_drop": -0.02765163732097886,
  "aux_val_norm": 0.9607894902742498,
  "aux_probe_gap": 0.6127813476458239,
  "aux_benefit": -0.011558872404771603
 },
 "workflow_reconcile": {
  "n_seeds": 5,
  "val_norm": 0.93238792234344,
  "ood_norm": 0.9318359375,
  "probe_gap": 0.393930867745562,
  "reward_gap": 0.06761207765655997,
  "ood_drop": 0.0005519848434399899,
  "aux_val_norm": 0.9744208709587403,
  "aux_probe_gap": 0.4201768443515447,
  "aux_benefit": 0.04203294861530027
 },
 "mined_div7": {
  "n_seeds": 5,
  "val_norm": 0.646192144377436,
  "ood_norm": 0.5729166666666667,
  "probe_gap": 0.301165607418278,
  "reward_gap": 0.353807855622564,
  "ood_drop": 0.07327547771076925,
  "aux_val_norm": 1.0110711304356466,
  "aux_probe_gap": 0.4924035272414278,
  "aux_benefit": 0.36487898605821056
 },
 "mined_ean": {
  "n_seeds": 5,
  "val_norm": 0.17554858934169273,
  "ood_norm": 0.23295454545454544,
  "probe_gap": 0.025643085499093464,
  "reward_gap": 0.8244514106583073,
  "ood_drop": -0.05740595611285271,
  "aux_val_norm": 0.5987460815047021,
  "aux_probe_gap": 0.8034163966439545,
  "aux_benefit": 0.4231974921630094
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_interventional.json <==
{
 "runs/blockf_aux/mod_2/gru_k8_s1337": {
  "task": "mod_2",
  "n_points": 693,
  "n_pairs": 0,
  "baseline_action_matches_true_state": 0.887,
  "patch_decode_success": 0.0,
  "action_follows_patched_state": 0.0,
  "random_control_follows": 0.0
 },
 "runs/blockf_aux/mod_3/gru_k8_s1337": {
  "task": "mod_3",
  "n_points": 693,
  "n_pairs": 865,
  "baseline_action_matches_true_state": 0.999,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.667,
  "random_control_follows": 0.005
 },
 "runs/blockf_aux/mod_5/gru_k8_s1337": {
  "task": "mod_5",
  "n_points": 693,
  "n_pairs": 1296,
  "baseline_action_matches_true_state": 0.921,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.431,
  "random_control_follows": 0.083
 },
 "runs/blockf_aux/mod_7/gru_k8_s1337": {
  "task": "mod_7",
  "n_points": 693,
  "n_pairs": 1844,
  "baseline_action_matches_true_state": 0.916,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.433,
  "random_control_follows": 0.039
 },
 "runs/blockf_aux/mod_9/gru_k8_s1337": {
  "task": "mod_9",
  "n_points": 693,
  "n_pairs": 2117,
  "baseline_action_matches_true_state": 0.801,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.508,
  "random_control_follows": 0.211
 },
 "runs/blockf_aux/mod_11/gru_k8_s1337": {
  "task": "mod_11",
  "n_points": 693,
  "n_pairs": 2748,
  "baseline_action_matches_true_state": 0.794,
  "patch_decode_success": 0.992,
  "action_follows_patched_state": 0.527,
  "random_control_follows": 0.209
 },
 "runs/blockc_ppo/mod_3/gru_k8_s1337": {
  "task": "mod_3",
  "n_points": 693,
  "n_pairs": 917,
  "baseline_action_matches_true_state": 0.564,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.362,
  "random_control_follows": 0.362
 },
 "runs/blockc_ppo/parity/gru_k8_s1337": {
  "task": "parity",
  "n_points": 693,
  "n_pairs": 31,
  "baseline_action_matches_true_state": 0.612,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.484,
  "random_control_follows": 0.484
 },
 "runs/blockf_ppo/mod_3/gru_k8_s1337": {
  "task": "mod_3",
  "n_points": 693,
  "n_pairs": 871,
  "baseline_action_matches_true_state": 0.961,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.051,
  "random_control_follows": 0.045
 },
 "runs/blockf_ppo/mod_5/gru_k8_s1337": {
  "task": "mod_5",
  "n_points": 693,
  "n_pairs": 1325,
  "baseline_action_matches_true_state": 0.29,
  "patch_decode_success": 0.999,
  "action_follows_patched_state": 0.52,
  "random_control_follows": 0.521
 },
 "runs/rl/ends_with_101/gru_k16_s1337": {
  "task": "ends_with_101",
  "n_points": 693,
  "n_pairs": 57,
  "baseline_action_matches_true_state": 0.528,
  "patch_decode_success": 0.719,
  "action_follows_patched_state": 0.035,
  "random_control_follows": 0.088
 },
 "runs/rl/no_three_zeros/gru_k16_s1337": {
  "task": "no_three_zeros",
  "n_points": 693,
  "n_pairs": 858,
  "baseline_action_matches_true_state": 0.827,
  "patch_decode_success": 0.902,
  "action_follows_patched_state": 0.224,
  "random_control_follows": 0.318
 },
 "runs/shaping5/mod_3/gru_k8_s1337": {
  "task": "mod_3",
  "n_points": 693,
  "n_pairs": 872,
  "baseline_action_matches_true_state": 0.96,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.072,
  "random_control_follows": 0.049
 },
 "runs/shaping5/parity/gru_k8_s1337": {
  "task": "parity",
  "n_points": 693,
  "n_pairs": 31,
  "baseline_action_matches_true_state": 0.747,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.032,
  "random_control_follows": 0.032
 },
 "runs/aux64_state/mod_3/gru_k8_s1337": {
  "task": "mod_3",
  "n_points": 693,
  "n_pairs": 865,
  "baseline_action_matches_true_state": 0.999,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.679,
  "random_control_follows": 0.007
 },
 "runs/aux64_state/parity/gru_k8_s1337": {
  "task": "parity",
  "n_points": 693,
  "n_pairs": 31,
  "baseline_action_matches_true_state": 0.73,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.323,
  "random_control_follows": 0.0
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_interventional_e101.json <==
{
 "runs/blocke_ppo/ends_with_101/gru_k8_s1337": {
  "task": "ends_with_101",
  "n_points": 693,
  "n_pairs": 57,
  "baseline_action_matches_true_state": 0.515,
  "patch_decode_success": 0.719,
  "action_follows_patched_state": 0.035,
  "random_control_follows": 0.053
 },
 "runs/blocke_ppo/ends_with_101/gru_k8_s1338": {
  "task": "ends_with_101",
  "n_points": 693,
  "n_pairs": 57,
  "baseline_action_matches_true_state": 0.53,
  "patch_decode_success": 0.719,
  "action_follows_patched_state": 0.035,
  "random_control_follows": 0.07
 },
 "runs/blocke_ppo/ends_with_101/gru_k8_s1339": {
  "task": "ends_with_101",
  "n_points": 693,
  "n_pairs": 57,
  "baseline_action_matches_true_state": 0.531,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.368,
  "random_control_follows": 0.035
 },
 "runs/blocke_ppo/ends_with_101/gru_k8_s1340": {
  "task": "ends_with_101",
  "n_points": 693,
  "n_pairs": 57,
  "baseline_action_matches_true_state": 0.525,
  "patch_decode_success": 0.895,
  "action_follows_patched_state": 0.246,
  "random_control_follows": 0.053
 },
 "runs/blocke_ppo/ends_with_101/gru_k8_s1341": {
  "task": "ends_with_101",
  "n_points": 693,
  "n_pairs": 57,
  "baseline_action_matches_true_state": 0.528,
  "patch_decode_success": 1.0,
  "action_follows_patched_state": 0.474,
  "random_control_follows": 0.035
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_minimality_audit.json <==
{
 "heldout": [
  {
   "name": "rand_000",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_001",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_002",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_003",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_004",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_005",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_006",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_007",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_008",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_009",
   "n_states": 3,
   "n_reachable": 2,
   "n_minimal": 2
  },
  {
   "name": "rand_010",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_011",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_012",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_013",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_014",
   "n_states": 3,
   "n_reachable": 2,
   "n_minimal": 2
  },
  {
   "name": "rand_015",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_016",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_017",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_018",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_019",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_020",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_021",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_022",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_023",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 6
  },
  {
   "name": "rand_024",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_025",
   "n_states": 5,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_026",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_027",
   "n_states": 7,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_028",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_029",
   "n_states": 7,
   "n_reachable": 6,
   "n_minimal": 4
  },
  {
   "name": "rand_030",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_031",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_032",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_033",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 3
  },
  {
   "name": "rand_034",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_035",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_036",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 4
  },
  {
   "name": "rand_037",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_038",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_039",
   "n_states": 3,
   "n_reachable": 2,
   "n_minimal": 2
  },
  {
   "name": "rand_040",
   "n_states": 7,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_041",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_042",
   "n_states": 5,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_043",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_044",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_045",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 4
  },
  {
   "name": "rand_046",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_047",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_048",
   "n_states": 6,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_049",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_050",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_051",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_052",
   "n_states": 5,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_053",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_054",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_055",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_056",
   "n_states": 4,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_057",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_058",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_059",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_060",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_061",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_062",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_063",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_064",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_065",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_066",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_067",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_068",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_069",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_070",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 2
  },
  {
   "name": "rand_071",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_072",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_073",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_074",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_075",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_076",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_077",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_078",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_079",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_080",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_081",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_082",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_083",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_084",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_085",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_086",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_087",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_088",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_089",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_090",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_091",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_092",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_093",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_094",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_095",
   "n_states": 7,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_096",
   "n_states": 4,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_097",
   "n_states": 7,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_098",
   "n_states": 7,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_099",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_100",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_101",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_102",
   "n_states": 7,
   "n_reachable": 6,
   "n_minimal": 3
  },
  {
   "name": "rand_103",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_104",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_105",
   "n_states": 7,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_106",
   "n_states": 7,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_107",
   "n_states": 6,
   "n_reachable": 4,
   "n_minimal": 3
  },
  {
   "name": "rand_108",
   "n_states": 4,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_109",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_110",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_111",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_112",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 3
  },
  {
   "name": "rand_113",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_114",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_115",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_116",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 5
  },
  {
   "name": "rand_117",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_118",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_119",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_120",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_121",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_122",
   "n_states": 3,
   "n_reachable": 2,
   "n_minimal": 2
  },
  {
   "name": "rand_123",
   "n_states": 6,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_124",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_125",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_126",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_127",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_128",
   "n_states": 4,
   "n_reachable": 2,
   "n_minimal": 2
  },
  {
   "name": "rand_129",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_130",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_131",
   "n_states": 7,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_132",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_133",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_134",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_135",
   "n_states": 4,
   "n_reachable": 2,
   "n_minimal": 2
  },
  {
   "name": "rand_136",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_137",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_138",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_139",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_140",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_141",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_142",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "rand_143",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_144",
   "n_states": 4,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_145",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_146",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "rand_147",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_148",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "rand_149",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_150",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "rand_151",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "rand_152",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  }
 ],
 "curated": [
  {
   "name": "contains_0010",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "ends_with_1000",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "ends_with_101",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "mined_div7",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "mined_ean",
   "n_states": 20,
   "n_reachable": 20,
   "n_minimal": 20
  },
  {
   "name": "mod_11",
   "n_states": 11,
   "n_reachable": 11,
   "n_minimal": 11
  },
  {
   "name": "mod_2",
   "n_states": 2,
   "n_reachable": 2,
   "n_minimal": 2
  },
  {
   "name": "mod_3",
   "n_states": 3,
   "n_reachable": 3,
   "n_minimal": 3
  },
  {
   "name": "mod_5",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "mod_5_hold",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "mod_7",
   "n_states": 7,
   "n_reachable": 7,
   "n_minimal": 7
  },
  {
   "name": "mod_9",
   "n_states": 9,
   "n_reachable": 9,
   "n_minimal": 9
  },
  {
   "name": "no_three_zeros",
   "n_states": 4,
   "n_reachable": 4,
   "n_minimal": 4
  },
  {
   "name": "parity",
   "n_states": 2,
   "n_reachable": 2,
   "n_minimal": 2
  },
  {
   "name": "workflow_api",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "workflow_longrange",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  },
  {
   "name": "workflow_quota",
   "n_states": 6,
   "n_reachable": 6,
   "n_minimal": 6
  },
  {
   "name": "workflow_reconcile",
   "n_states": 5,
   "n_reachable": 5,
   "n_minimal": 5
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 3000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 3000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    3000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.203125
  ],
  "train_success": [
    0.265625,
    0.203125
  ],
  "policy_loss": [
    -0.15195155143737793,
    -0.0029349809046834707
  ],
  "value_loss": [
    0.10388041287660599,
    0.059414904564619064
  ],
  "entropy": [
    0.6009610891342163,
    0.020079566165804863
  ],
  "val_success": [
    0.25,
    0.1896551724137931
  ],
  "test_short_success": [
    0.3125,
    0.171875
  ],
  "test_long_success": [
    0.2109375,
    0.171875
  ],
  "val_success_norm": [
    0.4568873283660311,
    0.34566461288006733
  ],
  "test_short_success_norm": [
    0.5717592592592309,
    0.3144675925925904
  ],
  "test_long_success_norm": [
    0.38593750000000004,
    0.3144675925925926
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.283660352230072,
  "probe_test_acc": 0.2598472535610199,
  "balanced_acc": 0.26355987622646415,
  "majority_baseline": 0.23291800643086816,
  "control_task_acc": 0.2041800618171692,
  "selectivity": 0.05566719174385071,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02692924713015174,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2626984119415283,
  "rowsplit_balanced_acc": 0.26174755485299706,
  "rowsplit_probe_gap": 0.034126983370099756
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 3000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 3000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    3000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.203125
  ],
  "train_success": [
    0.140625,
    0.203125
  ],
  "policy_loss": [
    -0.3844257891178131,
    0.09423713386058807
  ],
  "value_loss": [
    0.06374777853488922,
    0.048323873430490494
  ],
  "entropy": [
    0.6863573789596558,
    0.005820153746753931
  ],
  "val_success": [
    0.22413793103448276,
    0.3275862068965517
  ],
  "test_short_success": [
    0.21875,
    0.171875
  ],
  "test_long_success": [
    0.1953125,
    0.234375
  ],
  "val_success_norm": [
    0.40916405263820416,
    0.5975538391542835
  ],
  "test_short_success_norm": [
    0.4002314814814767,
    0.31446759259256096
  ],
  "test_long_success_norm": [
    0.3573495370370371,
    0.4288194444444445
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.49433356523513794,
  "probe_test_acc": 0.4748794138431549,
  "balanced_acc": 0.4227198783644983,
  "majority_baseline": 0.33018488745980706,
  "control_task_acc": 0.2043810337781906,
  "selectivity": 0.2704983800649643,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.14469452638334784,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4751984179019928,
  "rowsplit_balanced_acc": 0.427108977218007,
  "rowsplit_probe_gap": 0.1492063544099293
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 3000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 3000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    3000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.25
  ],
  "train_success": [
    0.265625,
    0.25
  ],
  "policy_loss": [
    -0.019604962319135666,
    -0.03748375177383423
  ],
  "value_loss": [
    0.10049518942832947,
    0.07134099304676056
  ],
  "entropy": [
    0.6468055844306946,
    0.021924959495663643
  ],
  "val_success": [
    0.1810344827586207,
    0.1724137931034483
  ],
  "test_short_success": [
    0.125,
    0.140625
  ],
  "test_long_success": [
    0.1328125,
    0.265625
  ],
  "val_success_norm": [
    0.3303531040509418,
    0.3149648091547879
  ],
  "test_short_success_norm": [
    0.22870370370370374,
    0.257291666666641
  ],
  "test_long_success_norm": [
    0.24299768518518522,
    0.48599537037037044
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.36146819591522217,
  "probe_test_acc": 0.33882635831832886,
  "balanced_acc": 0.31440532462803006,
  "majority_baseline": 0.25763665594855306,
  "control_task_acc": 0.20257234573364258,
  "selectivity": 0.13625401258468628,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0811897023697758,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3313491940498352,
  "rowsplit_balanced_acc": 0.30194526524363824,
  "rowsplit_probe_gap": 0.059325384526025704
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5_hold",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 3000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 3000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    3000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.75
  ],
  "train_success": [
    0.203125,
    0.75
  ],
  "policy_loss": [
    -0.13037776947021484,
    -0.00874311663210392
  ],
  "value_loss": [
    0.09980950504541397,
    0.06227755546569824
  ],
  "entropy": [
    1.0125237703323364,
    0.3108149468898773
  ],
  "val_success": [
    0.2672413793103448,
    0.5948275862068966
  ],
  "test_short_success": [
    0.140625,
    0.25
  ],
  "test_long_success": [
    0.2265625,
    0.28125
  ],
  "val_success_norm": [
    0.4289223372818107,
    0.9593051682367547
  ],
  "test_short_success_norm": [
    0.22752808988675427,
    0.40449438199937465
  ],
  "test_long_success_norm": [
    0.36657303370786515,
    0.4550561797752809
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1337/probe.json <==
{
  "task": "mod_5_hold",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.7709742784500122,
  "probe_test_acc": 0.7606511116027832,
  "balanced_acc": 0.6294015382250835,
  "majority_baseline": 0.5170819935691319,
  "control_task_acc": 0.20016077160835266,
  "selectivity": 0.5604903399944305,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24356911803365133,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.759325385093689,
  "rowsplit_balanced_acc": 0.6432464138194904,
  "rowsplit_probe_gap": 0.2640872898555937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 1.0,
  "7": 0.25,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 1.0,
  "21": 0.25,
  "22": 1.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5_hold",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 3000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 3000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    3000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.46875
  ],
  "train_success": [
    0.1875,
    0.46875
  ],
  "policy_loss": [
    0.47856807708740234,
    -0.12483949959278107
  ],
  "value_loss": [
    0.01506025344133377,
    0.05627082660794258
  ],
  "entropy": [
    1.0058144330978394,
    0.19498783349990845
  ],
  "val_success": [
    0.1810344827586207,
    0.5258620689655172
  ],
  "test_short_success": [
    0.265625,
    0.3125
  ],
  "test_long_success": [
    0.21875,
    0.1484375
  ],
  "val_success_norm": [
    0.2919579981087881,
    0.8466830452983739
  ],
  "test_short_success_norm": [
    0.4297752808660457,
    0.5056179774720395
  ],
  "test_long_success_norm": [
    0.3539325842696629,
    0.24016853932584267
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1338/probe.json <==
{
  "task": "mod_5_hold",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.7330006957054138,
  "probe_test_acc": 0.7100080251693726,
  "balanced_acc": 0.5757730723476681,
  "majority_baseline": 0.48432475884244375,
  "control_task_acc": 0.20458199083805084,
  "selectivity": 0.5054260343313217,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2256832663269288,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7099206447601318,
  "rowsplit_balanced_acc": 0.583329451140677,
  "rowsplit_probe_gap": 0.23115080349029055
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 0.75,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5_hold",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 3000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 3000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    3000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.484375
  ],
  "train_success": [
    0.265625,
    0.484375
  ],
  "policy_loss": [
    -0.4468386173248291,
    0.11491978913545609
  ],
  "value_loss": [
    0.10662233084440231,
    0.08065909892320633
  ],
  "entropy": [
    1.0615867376327515,
    0.15147636830806732
  ],
  "val_success": [
    0.21551724137931033,
    0.3793103448275862
  ],
  "test_short_success": [
    0.1875,
    0.265625
  ],
  "test_long_success": [
    0.2109375,
    0.1796875
  ],
  "val_success_norm": [
    0.3467744726411432,
    0.6113504020985336
  ],
  "test_short_success_norm": [
    0.3033707864996733,
    0.4297752808414339
  ],
  "test_long_success_norm": [
    0.34129213483146065,
    0.29073033707865165
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1339/probe.json <==
{
  "task": "mod_5_hold",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.6463125944137573,
  "probe_test_acc": 0.6256029009819031,
  "balanced_acc": 0.5026012893195555,
  "majority_baseline": 0.4304662379421222,
  "control_task_acc": 0.19031350314617157,
  "selectivity": 0.4352893978357315,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1951366630397809,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6301587224006653,
  "rowsplit_balanced_acc": 0.5185715106964718,
  "rowsplit_probe_gap": 0.19424602398796686
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_panel_3000iter/mod_5_hold/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 1.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_predictor_eval.json <==
{
 "auc": 1.0,
 "loo_acc": 0.9333333333333333,
 "family": {
  "n_generated": 3000,
  "n_diagnostic": 2272,
  "perm_frac_of_diag": 0.02596830985915493,
  "hard_pred_frac_of_diag": 0.011443661971830986,
  "median_L_perm": 0.5384615385128452,
  "median_L_nonperm": 0.6153842811739725
 },
 "family_permbias": {
  "n_generated": 3000,
  "n_diagnostic": 2383,
  "perm_frac_of_diag": 0.2593369702056232,
  "hard_pred_frac_of_diag": 0.04532102391942929,
  "median_L_perm": 0.62681626129322,
  "median_L_nonperm": 0.6274193263468065
 },
 "scores": {
  "parity": 0.5,
  "mod_5": 0.43319838043615544,
  "mod_7": 0.4060606062440605,
  "mod_9": 0.3452936838585812,
  "mod_11": 0.33456449419097517,
  "mined_div7": 0.4060606062440605,
  "mined_ean": 0.5000000000000001,
  "mod_2": Infinity,
  "mod_3": 0.5384615383551551,
  "no_three_zeros": Infinity,
  "ends_with_101": Infinity,
  "ends_with_1000": Infinity,
  "workflow_api": Infinity,
  "workflow_longrange": Infinity,
  "workflow_reconcile": 0.5192307685993028
 },
 "labels": {
  "parity": 1,
  "mod_5": 1,
  "mod_7": 1,
  "mod_9": 1,
  "mod_11": 1,
  "mined_div7": 1,
  "mined_ean": 1,
  "mod_2": 0,
  "mod_3": 0,
  "no_three_zeros": 0,
  "ends_with_101": 0,
  "ends_with_1000": 0,
  "workflow_api": 0,
  "workflow_longrange": 0,
  "workflow_reconcile": 0
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_predictor_features.json <==
[
 {
  "name": "rand_000",
  "perm": 1,
  "L": 0.44662538132719193,
  "persistence": 0.025030275908107243,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_001",
  "perm": 1,
  "L": 0.4999999999999997,
  "persistence": 0.015624999999999995,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_002",
  "perm": 1,
  "L": 0.42908758556199317,
  "persistence": 0.041499801372992806,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_003",
  "perm": 1,
  "L": 0.44231959644369107,
  "persistence": 0.045896487550635356,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_004",
  "perm": 1,
  "L": 0.49933953667198766,
  "persistence": 0.06249986909824656,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_005",
  "perm": 1,
  "L": 0.4720266004622282,
  "persistence": 0.02597886093522684,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_006",
  "perm": 1,
  "L": 0.43565085917045976,
  "persistence": 0.03232454186945688,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_007",
  "perm": 1,
  "L": 0.4987983946048891,
  "persistence": 0.04892697101444481,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_008",
  "perm": 1,
  "L": 0.45516859247476965,
  "persistence": 0.061622067318239715,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_009",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_010",
  "perm": 1,
  "L": 0.4940249666318495,
  "persistence": 0.030699384360900462,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_011",
  "perm": 1,
  "L": 0.4844410801026477,
  "persistence": 0.0520807841361158,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_012",
  "perm": 1,
  "L": 0.49999999999999994,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_013",
  "perm": 1,
  "L": 0.49999999999999994,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_014",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_015",
  "perm": 1,
  "L": 0.6428565220696225,
  "persistence": 0.062499855136248575,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_016",
  "perm": 1,
  "L": 0.7482292933090505,
  "persistence": 0.08501787405343987,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_017",
  "perm": 1,
  "L": 0.7282897499307862,
  "persistence": 0.08424734108120902,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_018",
  "perm": 1,
  "L": 0.7423198515836136,
  "persistence": 0.0662943761494731,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_019",
  "perm": 1,
  "L": 0.6114923643108654,
  "persistence": 0.0338541666666664,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_020",
  "perm": 1,
  "L": 0.6958209157663476,
  "persistence": 0.08757571525347885,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_021",
  "perm": 1,
  "L": 0.7935940127678703,
  "persistence": 0.06384409533123155,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_022",
  "perm": 1,
  "L": 0.7069667407829375,
  "persistence": 0.09093149814562763,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_023",
  "perm": 0,
  "L": 0.44742270390321087,
  "persistence": 0.0625021623345674,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_024",
  "perm": 0,
  "L": 0.8057622053858797,
  "persistence": 0.11879126483836444,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_025",
  "perm": 0,
  "L": 0.4166666666666667,
  "persistence": 0.015625,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_026",
  "perm": 0,
  "L": 0.5054940652892695,
  "persistence": 0.05015202185313683,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_027",
  "perm": 0,
  "L": 0.7692351534720444,
  "persistence": 0.062499204570485745,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_028",
  "perm": 0,
  "L": 0.5667721535730637,
  "persistence": 0.06708564995752098,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_029",
  "perm": 0,
  "L": 0.5214013315879273,
  "persistence": 0.05729079246520996,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_030",
  "perm": 0,
  "L": 0.2394465065629167,
  "persistence": 0.14453395379198314,
  "half_life": 6,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_031",
  "perm": 0,
  "L": 0.44000000000000006,
  "persistence": 0.015624999999999986,
  "half_life": 2,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_032",
  "perm": 0,
  "L": 0.7165991902180776,
  "persistence": 0.22749999999359716,
  "half_life": 5,
  "label_reward": 0,
  "label_probe": 1
 },
 {
  "name": "rand_033",
  "perm": 0,
  "L": 0.5192307678932954,
  "persistence": 0.043749999887395724,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_034",
  "perm": 0,
  "L": 0.3076325827122328,
  "persistence": 0.034546703289379366,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_035",
  "perm": 1,
  "L": 0.5937499999999991,
  "persistence": 0.031249999999999976,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_036",
  "perm": 0,
  "L": 0.47368415485376525,
  "persistence": 0.029687499913977986,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_037",
  "perm": 1,
  "L": 0.7229644542858847,
  "persistence": 0.11670206102280645,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_038",
  "perm": 1,
  "L": 0.7194905971200777,
  "persistence": 0.06811452851165622,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_039",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_040",
  "perm": 0,
  "L": 0.5219214996912355,
  "persistence": 0.03226981477200752,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_041",
  "perm": 1,
  "L": 0.5533417402425209,
  "persistence": 0.052083333204791415,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_042",
  "perm": 0,
  "L": 0.6912071536832846,
  "persistence": 0.062499999985448085,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_043",
  "perm": 1,
  "L": 0.7445769792512904,
  "persistence": 0.07611437704279761,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_044",
  "perm": 0,
  "L": 0.31958041843001816,
  "persistence": 0.046874999985448085,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_045",
  "perm": 0,
  "L": 0.7071504706921482,
  "persistence": 0.07589285712310812,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_046",
  "perm": 0,
  "L": 0.33029154141772654,
  "persistence": 0.03529984904889716,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_047",
  "perm": 1,
  "L": 0.5575780203385698,
  "persistence": 0.05776895591407083,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_048",
  "perm": 0,
  "L": 0.5303723735987818,
  "persistence": 0.031249999992724042,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_049",
  "perm": 1,
  "L": 0.7381789229066434,
  "persistence": 0.1536625875669415,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_050",
  "perm": 1,
  "L": 0.6926366673922087,
  "persistence": 0.082168031934998,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_051",
  "perm": 1,
  "L": 0.8847460966869128,
  "persistence": 0.26595963061845396,
  "half_life": 7,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_052",
  "perm": 0,
  "L": 0.8066292684589758,
  "persistence": 0.0976560246563868,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_053",
  "perm": 0,
  "L": 0.6428577632350521,
  "persistence": 0.062499855136248575,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_054",
  "perm": 0,
  "L": 0.6199753726982032,
  "persistence": 0.047854395477556363,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_055",
  "perm": 1,
  "L": 0.5503007803945535,
  "persistence": 0.08259930373606039,
  "half_life": 5,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_056",
  "perm": 0,
  "L": 0.800000000000001,
  "persistence": 0.015624999999999955,
  "half_life": 2,
  "label_reward": 0,
  "label_probe": 1
 },
 {
  "name": "rand_057",
  "perm": 1,
  "L": 0.7523898929038269,
  "persistence": 0.2583336550742388,
  "half_life": 6,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_058",
  "perm": 1,
  "L": 0.7110803400691108,
  "persistence": 0.05346833531255943,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_059",
  "perm": 1,
  "L": 0.44888891092562566,
  "persistence": 0.03240739472694706,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_060",
  "perm": 1,
  "L": 0.44302772291599596,
  "persistence": 0.05101120095787337,
  "half_life": 5,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_061",
  "perm": 1,
  "L": 0.6715163907989301,
  "persistence": 0.09954223635577364,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_062",
  "perm": 1,
  "L": 0.6173911602229667,
  "persistence": 0.04976851118583342,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_063",
  "perm": 1,
  "L": 0.6074324801779952,
  "persistence": 0.07005130103141412,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_064",
  "perm": 0,
  "L": 0.5384615383551551,
  "persistence": 0.031249999992724042,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_065",
  "perm": 1,
  "L": 0.6428393871681672,
  "persistence": 0.12497401767530539,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_066",
  "perm": 1,
  "L": 0.7694349631033364,
  "persistence": 0.04298696302972936,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_067",
  "perm": 1,
  "L": 0.6363628900969514,
  "persistence": 0.062499855136248575,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_068",
  "perm": 1,
  "L": 0.4423838889133977,
  "persistence": 0.03454478167155697,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_069",
  "perm": 1,
  "L": 0.4331983805981995,
  "persistence": 0.031249999992724042,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_070",
  "perm": 0,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_071",
  "perm": 1,
  "L": 0.4942508630627617,
  "persistence": 0.06683934033208061,
  "half_life": 5,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_072",
  "perm": 1,
  "L": 0.7153040372593692,
  "persistence": 0.12878782199550187,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_073",
  "perm": 1,
  "L": 0.4139428196263337,
  "persistence": 0.043154761886398774,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_074",
  "perm": 1,
  "L": 0.4502801194582437,
  "persistence": 0.06035723746754229,
  "half_life": 5,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_075",
  "perm": 1,
  "L": 0.6679393044862498,
  "persistence": 0.19444969452327784,
  "half_life": 8,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_076",
  "perm": 0,
  "L": 0.6000000000000004,
  "persistence": 0.01562499999999997,
  "half_life": 2,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_077",
  "perm": 0,
  "L": 0.7368331266170821,
  "persistence": 0.058320293179839555,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_078",
  "perm": 1,
  "L": 0.6167964885090952,
  "persistence": 0.021674800046336477,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_079",
  "perm": 1,
  "L": 0.5845169191650105,
  "persistence": 0.12745937632280402,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_080",
  "perm": 0,
  "L": 0.60022398602839,
  "persistence": 0.1554782712191809,
  "half_life": 5,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_081",
  "perm": 0,
  "L": 0.5384615385128452,
  "persistence": 0.031249999992724042,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_082",
  "perm": 1,
  "L": 0.49999999999999994,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_083",
  "perm": 1,
  "L": 0.7411598750614478,
  "persistence": 0.10019523339724401,
  "half_life": 4,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_084",
  "perm": 0,
  "L": 0.49999999999999994,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_085",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_086",
  "perm": 1,
  "L": 0.646228295539995,
  "persistence": 0.09366284081182073,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_087",
  "perm": 0,
  "L": 0.5351938975298624,
  "persistence": 0.0634514805322122,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_088",
  "perm": 1,
  "L": 0.6000000000000004,
  "persistence": 0.01562499999999997,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_089",
  "perm": 1,
  "L": 0.5897329762641643,
  "persistence": 0.04973127258015935,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_090",
  "perm": 1,
  "L": 0.6942971807204332,
  "persistence": 0.10549047702079406,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_091",
  "perm": 0,
  "L": 0.5298515271417874,
  "persistence": 0.04241010099333037,
  "half_life": 4,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_092",
  "perm": 1,
  "L": 0.5526861905511936,
  "persistence": 0.0551746531855315,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_093",
  "perm": 1,
  "L": 0.626523749694927,
  "persistence": 0.06141814454121577,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_094",
  "perm": 1,
  "L": 0.7600000000000084,
  "persistence": 0.06249999999999942,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_095",
  "perm": 0,
  "L": 0.6237099476883573,
  "persistence": 0.048990320707288364,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_096",
  "perm": 0,
  "L": 0.5260853975625892,
  "persistence": 0.09807016176637262,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_097",
  "perm": 0,
  "L": 0.7469233895096921,
  "persistence": 0.03541666665842058,
  "half_life": 4,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_098",
  "perm": 0,
  "L": 0.5578233350232846,
  "persistence": 0.04374991661461536,
  "half_life": 4,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_099",
  "perm": 1,
  "L": 0.49999999999999994,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_100",
  "perm": 0,
  "L": 0.18987232107398597,
  "persistence": 0.07750526167365024,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_101",
  "perm": 0,
  "L": 0.4999999999999997,
  "persistence": 0.031249999999999965,
  "half_life": 2,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_102",
  "perm": 0,
  "L": 0.5865443414409705,
  "persistence": 0.09364136739168316,
  "half_life": 6,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_103",
  "perm": 1,
  "L": 0.49999999999999994,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_104",
  "perm": 0,
  "L": 0.7568840042083034,
  "persistence": 0.03904741718576302,
  "half_life": 2,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_105",
  "perm": 0,
  "L": 0.7692307696261454,
  "persistence": 0.08333333331393078,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_106",
  "perm": 0,
  "L": 0.5385478796365423,
  "persistence": 0.08579321205615997,
  "half_life": 5,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_107",
  "perm": 0,
  "L": 0.7337278128294167,
  "persistence": 0.09374999974534148,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_108",
  "perm": 0,
  "L": 0.5000000002328306,
  "persistence": 0.031249999992724042,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_109",
  "perm": 0,
  "L": 0.5656286031483602,
  "persistence": 0.0937286764383316,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_110",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.5,
  "half_life": 32,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_111",
  "perm": 1,
  "L": 0.4396551721862144,
  "persistence": 0.01874999995698899,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_112",
  "perm": 0,
  "L": 0.8211180280784304,
  "persistence": 0.1560742287474568,
  "half_life": 5,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_113",
  "perm": 0,
  "L": 0.6162787114914605,
  "persistence": 0.03742639652745797,
  "half_life": 2,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_114",
  "perm": 0,
  "L": 0.6566393171897189,
  "persistence": 0.07389313034946099,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_115",
  "perm": 1,
  "L": 0.4868995330774785,
  "persistence": 0.056249999986903276,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_116",
  "perm": 0,
  "L": 0.4309237090214881,
  "persistence": 0.05803571427532006,
  "half_life": 3,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_117",
  "perm": 0,
  "L": 0.5479020242673335,
  "persistence": 0.11458158493041992,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_118",
  "perm": 1,
  "L": 0.4166666666666667,
  "persistence": 0.015625,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_119",
  "perm": 1,
  "L": 0.49391860674796706,
  "persistence": 0.03708518195327656,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_120",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_121",
  "perm": 1,
  "L": 0.4387754251636635,
  "persistence": 0.03749993705423549,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_122",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_123",
  "perm": 1,
  "L": 0.43677323156512116,
  "persistence": 0.032812464130984154,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_124",
  "perm": 1,
  "L": 0.4334454714804996,
  "persistence": 0.05624988953786669,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_125",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_126",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_127",
  "perm": 1,
  "L": 0.415497354579766,
  "persistence": 0.051317083125468343,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_128",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_129",
  "perm": 1,
  "L": 0.42307692286544896,
  "persistence": 0.03333333332557231,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_130",
  "perm": 1,
  "L": 0.4419377044234443,
  "persistence": 0.0195804435124732,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_131",
  "perm": 1,
  "L": 0.4450184963409357,
  "persistence": 0.02662989613412111,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_132",
  "perm": 1,
  "L": 0.44290443377085065,
  "persistence": 0.04062488954514265,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 0
 },
 {
  "name": "rand_133",
  "perm": 1,
  "L": 0.4262175974218428,
  "persistence": 0.056911719220806845,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_134",
  "perm": 1,
  "L": 0.42307692302383915,
  "persistence": 0.031249999992724042,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_135",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_136",
  "perm": 1,
  "L": 0.4258406815301769,
  "persistence": 0.034486636832298245,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_137",
  "perm": 1,
  "L": 0.4995517705950436,
  "persistence": 0.03551052778435805,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_138",
  "perm": 1,
  "L": 0.4483710913493236,
  "persistence": 0.027560641576759463,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_139",
  "perm": 1,
  "L": 0.4438984389615934,
  "persistence": 0.050278758375498,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_140",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.03125,
  "half_life": 2,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_141",
  "perm": 1,
  "L": 0.42909792335588454,
  "persistence": 0.0606117562711006,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_142",
  "perm": 1,
  "L": 0.43718940584022714,
  "persistence": 0.09108380191901233,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_143",
  "perm": 1,
  "L": 0.49999999999999994,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_144",
  "perm": 1,
  "L": 0.49999999999999994,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_145",
  "perm": 1,
  "L": 0.42499999999999727,
  "persistence": 0.035156249999999986,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_146",
  "perm": 1,
  "L": 0.49999999999999994,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_147",
  "perm": 1,
  "L": 0.5,
  "persistence": 0.0,
  "half_life": 0,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_148",
  "perm": 1,
  "L": 0.4166666666666667,
  "persistence": 0.015625,
  "half_life": 2,
  "label_reward": 0,
  "label_probe": 0
 },
 {
  "name": "rand_149",
  "perm": 1,
  "L": 0.46178703641682595,
  "persistence": 0.055853844052762724,
  "half_life": 4,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_150",
  "perm": 1,
  "L": 0.42307692302383915,
  "persistence": 0.031249999992724042,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_151",
  "perm": 1,
  "L": 0.4333678264515189,
  "persistence": 0.03151863518723985,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 },
 {
  "name": "rand_152",
  "perm": 1,
  "L": 0.4259396397563295,
  "persistence": 0.03385337124200305,
  "half_life": 3,
  "label_reward": 1,
  "label_probe": 1
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_probe_ext_summary.json <==
{
 "n": 153,
 "variants": {
  "onpolicy_linear": {
   "gaps": 106,
   "linear_gaps_remaining": 106,
   "perm_precision": 0.8349514563106796,
   "perm_recall": 0.8113207547169812
  },
  "onpolicy_mlp": {
   "gaps": 103,
   "linear_gaps_remaining": 103,
   "perm_precision": 0.8349514563106796,
   "perm_recall": 0.8349514563106796
  },
  "random_linear": {
   "gaps": 112,
   "linear_gaps_remaining": 102,
   "perm_precision": 0.9029126213592233,
   "perm_recall": 0.8303571428571429
  },
  "random_mlp": {
   "gaps": 109,
   "linear_gaps_remaining": 100,
   "perm_precision": 0.9029126213592233,
   "perm_recall": 0.8532110091743119
  }
 },
 "coverage": {
  "gap_mean_frac_visited": 0.9686657681940701,
  "nongap_mean_frac_visited": 0.9320668693009119
 },
 "curated": {
  "mined_ean": {
   "onpolicy_linear": 0.032,
   "onpolicy_mlp": 0.062,
   "random_linear": 0.014,
   "random_mlp": 0.033
  },
  "ends_with_101": {
   "onpolicy_linear": 0.998,
   "onpolicy_mlp": 0.999,
   "random_linear": 0.997,
   "random_mlp": 0.999
  },
  "ends_with_1000": {
   "onpolicy_linear": 0.999,
   "onpolicy_mlp": 0.999,
   "random_linear": 0.995,
   "random_mlp": 0.998
  },
  "parity (A2C-era PPO)": {
   "onpolicy_linear": 0.624,
   "onpolicy_mlp": 0.639,
   "random_linear": 0.434,
   "random_mlp": 0.464
  },
  "mod_5": {
   "onpolicy_linear": 0.479,
   "onpolicy_mlp": 0.494,
   "random_linear": 0.262,
   "random_mlp": 0.282
  },
  "mod_11": {
   "onpolicy_linear": 0.238,
   "onpolicy_mlp": 0.256,
   "random_linear": 0.125,
   "random_mlp": 0.161
  }
 },
 "rows": [
  {
   "name": "rand_000",
   "perm": true,
   "onpolicy_linear_rec": 0.0907934480942013,
   "onpolicy_mlp_rec": 0.1256039821847336,
   "random_linear_rec": 0.04785156160360201,
   "random_mlp_rec": 0.06586914528161286,
   "frac_visited": 1.0
  },
  {
   "name": "rand_001",
   "perm": true,
   "onpolicy_linear_rec": 0.056594441325129335,
   "onpolicy_mlp_rec": 0.10885949128894226,
   "random_linear_rec": 0.024650004824340755,
   "random_mlp_rec": 0.07219324672153424,
   "frac_visited": 1.0
  },
  {
   "name": "rand_002",
   "perm": true,
   "onpolicy_linear_rec": 0.14029420613539653,
   "onpolicy_mlp_rec": 0.16405966600541005,
   "random_linear_rec": 0.0963545387291698,
   "random_mlp_rec": 0.1259471031095347,
   "frac_visited": 1.0
  },
  {
   "name": "rand_003",
   "perm": true,
   "onpolicy_linear_rec": 0.07748201901752393,
   "onpolicy_mlp_rec": 0.13656262951994533,
   "random_linear_rec": 0.05886419826083713,
   "random_mlp_rec": 0.08814814790089925,
   "frac_visited": 1.0
  },
  {
   "name": "rand_004",
   "perm": true,
   "onpolicy_linear_rec": 0.8062659315534189,
   "onpolicy_mlp_rec": 0.8123154784962245,
   "random_linear_rec": 0.690601889409888,
   "random_mlp_rec": 0.6814150006113989,
   "frac_visited": 1.0
  },
  {
   "name": "rand_005",
   "perm": true,
   "onpolicy_linear_rec": 0.07634565586931177,
   "onpolicy_mlp_rec": 0.11338872423117172,
   "random_linear_rec": 0.03258536376022712,
   "random_mlp_rec": 0.0638536613161971,
   "frac_visited": 1.0
  },
  {
   "name": "rand_006",
   "perm": true,
   "onpolicy_linear_rec": 0.7373086522960999,
   "onpolicy_mlp_rec": 0.7385962043723098,
   "random_linear_rec": 0.41823377210443674,
   "random_mlp_rec": 0.41506495245400965,
   "frac_visited": 1.0
  },
  {
   "name": "rand_007",
   "perm": true,
   "onpolicy_linear_rec": 0.19167473912184094,
   "onpolicy_mlp_rec": 0.18525832157231942,
   "random_linear_rec": 0.09104394986079292,
   "random_mlp_rec": 0.1264835115841457,
   "frac_visited": 1.0
  },
  {
   "name": "rand_008",
   "perm": true,
   "onpolicy_linear_rec": 0.089723172808323,
   "onpolicy_mlp_rec": 0.11265992473123718,
   "random_linear_rec": 0.057489300409045825,
   "random_mlp_rec": 0.10394674091184926,
   "frac_visited": 1.0
  },
  {
   "name": "rand_009",
   "perm": true,
   "onpolicy_linear_rec": 0.4404665703551313,
   "onpolicy_mlp_rec": 0.4818662984180949,
   "random_linear_rec": 0.33998338615309665,
   "random_mlp_rec": 0.4063175420214113,
   "frac_visited": 0.6666666666666666
  },
  {
   "name": "rand_010",
   "perm": true,
   "onpolicy_linear_rec": 0.08827521068651603,
   "onpolicy_mlp_rec": 0.12606465264939976,
   "random_linear_rec": 0.059831594617842675,
   "random_mlp_rec": 0.09321445955859368,
   "frac_visited": 1.0
  },
  {
   "name": "rand_011",
   "perm": true,
   "onpolicy_linear_rec": 0.27597542309977,
   "onpolicy_mlp_rec": 0.28832839898913165,
   "random_linear_rec": 0.1365612665890705,
   "random_mlp_rec": 0.1535573112163619,
   "frac_visited": 1.0
  },
  {
   "name": "rand_012",
   "perm": true,
   "onpolicy_linear_rec": 0.7810257149390386,
   "onpolicy_mlp_rec": 0.793592118481552,
   "random_linear_rec": 0.7147990307476866,
   "random_mlp_rec": 0.7098660454825565,
   "frac_visited": 1.0
  },
  {
   "name": "rand_013",
   "perm": true,
   "onpolicy_linear_rec": 0.06707677289345741,
   "onpolicy_mlp_rec": 0.10941324926843006,
   "random_linear_rec": 0.03839881179183684,
   "random_mlp_rec": 0.07585865825024363,
   "frac_visited": 1.0
  },
  {
   "name": "rand_014",
   "perm": true,
   "onpolicy_linear_rec": 0.3717003108938525,
   "onpolicy_mlp_rec": 0.4272055323479822,
   "random_linear_rec": 0.07547798656168715,
   "random_mlp_rec": 0.15078970551589874,
   "frac_visited": 0.6666666666666666
  },
  {
   "name": "rand_015",
   "perm": true,
   "onpolicy_linear_rec": 0.054049880845176805,
   "onpolicy_mlp_rec": 0.10566311436795507,
   "random_linear_rec": 0.045768406061160276,
   "random_mlp_rec": 0.07815459945170554,
   "frac_visited": 1.0
  },
  {
   "name": "rand_016",
   "perm": true,
   "onpolicy_linear_rec": 0.08084460558219338,
   "onpolicy_mlp_rec": 0.11190772853428861,
   "random_linear_rec": 0.05216095518603942,
   "random_mlp_rec": 0.08956780490505713,
   "frac_visited": 1.0
  },
  {
   "name": "rand_017",
   "perm": true,
   "onpolicy_linear_rec": 0.8553201470856493,
   "onpolicy_mlp_rec": 0.8501569297022475,
   "random_linear_rec": 0.6041819903364826,
   "random_mlp_rec": 0.5875671247130364,
   "frac_visited": 1.0
  },
  {
   "name": "rand_018",
   "perm": true,
   "onpolicy_linear_rec": 0.06732286488387518,
   "onpolicy_mlp_rec": 0.11321374147040107,
   "random_linear_rec": 0.04527094069372845,
   "random_mlp_rec": 0.08266010105903514,
   "frac_visited": 1.0
  },
  {
   "name": "rand_019",
   "perm": true,
   "onpolicy_linear_rec": 0.07312418666259722,
   "onpolicy_mlp_rec": 0.11400116283949366,
   "random_linear_rec": 0.044158515056506045,
   "random_mlp_rec": 0.07503859426210789,
   "frac_visited": 1.0
  },
  {
   "name": "rand_020",
   "perm": true,
   "onpolicy_linear_rec": 0.26951810651470093,
   "onpolicy_mlp_rec": 0.29258198394572127,
   "random_linear_rec": 0.17215936414959743,
   "random_mlp_rec": 0.20157403028838103,
   "frac_visited": 1.0
  },
  {
   "name": "rand_021",
   "perm": true,
   "onpolicy_linear_rec": 0.08166920275891845,
   "onpolicy_mlp_rec": 0.11658081465432411,
   "random_linear_rec": 0.055797990790533374,
   "random_mlp_rec": 0.08801176220098236,
   "frac_visited": 1.0
  },
  {
   "name": "rand_022",
   "perm": true,
   "onpolicy_linear_rec": 0.35489727951075606,
   "onpolicy_mlp_rec": 0.3461704311330334,
   "random_linear_rec": 0.14967461252936573,
   "random_mlp_rec": 0.16278620859202664,
   "frac_visited": 1.0
  },
  {
   "name": "rand_023",
   "perm": false,
   "onpolicy_linear_rec": 0.11079561862519556,
   "onpolicy_mlp_rec": 0.15375463996972447,
   "random_linear_rec": 0.09555941098855997,
   "random_mlp_rec": 0.12671794330650865,
   "frac_visited": 1.0
  },
  {
   "name": "rand_024",
   "perm": false,
   "onpolicy_linear_rec": 0.9950601180135613,
   "onpolicy_mlp_rec": 0.9952350251346458,
   "random_linear_rec": 0.983333325153065,
   "random_mlp_rec": 0.9839848147153077,
   "frac_visited": 1.0
  },
  {
   "name": "rand_025",
   "perm": false,
   "onpolicy_linear_rec": 0.9499712647453967,
   "onpolicy_mlp_rec": 0.957806539977803,
   "random_linear_rec": 0.7651117097532362,
   "random_mlp_rec": 0.7366522961343237,
   "frac_visited": 0.6
  },
  {
   "name": "rand_026",
   "perm": false,
   "onpolicy_linear_rec": 0.271567330116481,
   "onpolicy_mlp_rec": 0.3164122768572957,
   "random_linear_rec": 0.19619299344324775,
   "random_mlp_rec": 0.23839842843586864,
   "frac_visited": 1.0
  },
  {
   "name": "rand_027",
   "perm": false,
   "onpolicy_linear_rec": 0.8467284130833543,
   "onpolicy_mlp_rec": 0.9071466269489704,
   "random_linear_rec": 0.7642371270353059,
   "random_mlp_rec": 0.8002915309168275,
   "frac_visited": 0.7142857142857143
  },
  {
   "name": "rand_028",
   "perm": false,
   "onpolicy_linear_rec": 0.3623065712863478,
   "onpolicy_mlp_rec": 0.4425648526342515,
   "random_linear_rec": 0.4563436138458123,
   "random_mlp_rec": 0.5020627393396468,
   "frac_visited": 1.0
  },
  {
   "name": "rand_029",
   "perm": false,
   "onpolicy_linear_rec": 0.990551989703579,
   "onpolicy_mlp_rec": 0.991634077300474,
   "random_linear_rec": 0.7650713096896744,
   "random_mlp_rec": 0.7542313771920424,
   "frac_visited": 0.8571428571428571
  },
  {
   "name": "rand_030",
   "perm": false,
   "onpolicy_linear_rec": 0.41474786556086357,
   "onpolicy_mlp_rec": 0.3710873376088611,
   "random_linear_rec": 0.50097915249271,
   "random_mlp_rec": 0.45902086591387137,
   "frac_visited": 1.0
  },
  {
   "name": "rand_031",
   "perm": false,
   "onpolicy_linear_rec": 0.9919259335866943,
   "onpolicy_mlp_rec": 0.992282352281881,
   "random_linear_rec": 0.9305426540670468,
   "random_mlp_rec": 0.9349612417147141,
   "frac_visited": 1.0
  },
  {
   "name": "rand_032",
   "perm": false,
   "onpolicy_linear_rec": 0.1598630298241767,
   "onpolicy_mlp_rec": 0.17499479733414736,
   "random_linear_rec": 0.19277269974708233,
   "random_mlp_rec": 0.2255319007221648,
   "frac_visited": 1.0
  },
  {
   "name": "rand_033",
   "perm": false,
   "onpolicy_linear_rec": 0.998965543038933,
   "onpolicy_mlp_rec": 0.9997371848194525,
   "random_linear_rec": 0.9596622781950358,
   "random_mlp_rec": 0.9258911913823455,
   "frac_visited": 1.0
  },
  {
   "name": "rand_034",
   "perm": false,
   "onpolicy_linear_rec": 0.5948635643784447,
   "onpolicy_mlp_rec": 0.5752390093298635,
   "random_linear_rec": 0.358644078076896,
   "random_mlp_rec": 0.3503728613772635,
   "frac_visited": 1.0
  },
  {
   "name": "rand_035",
   "perm": true,
   "onpolicy_linear_rec": 0.0621681333736894,
   "onpolicy_mlp_rec": 0.09971792542687319,
   "random_linear_rec": 0.03054789101490013,
   "random_mlp_rec": 0.06715641030485855,
   "frac_visited": 1.0
  },
  {
   "name": "rand_036",
   "perm": false,
   "onpolicy_linear_rec": 0.9815722557515152,
   "onpolicy_mlp_rec": 0.9885869773965948,
   "random_linear_rec": 0.8421859332538771,
   "random_mlp_rec": 0.8154614968126672,
   "frac_visited": 1.0
  },
  {
   "name": "rand_037",
   "perm": true,
   "onpolicy_linear_rec": 0.10084640615008476,
   "onpolicy_mlp_rec": 0.13856165813230548,
   "random_linear_rec": 0.07074862528976371,
   "random_mlp_rec": 0.10408993792630815,
   "frac_visited": 1.0
  },
  {
   "name": "rand_038",
   "perm": true,
   "onpolicy_linear_rec": 0.10035418627623108,
   "onpolicy_mlp_rec": 0.1380142918340981,
   "random_linear_rec": 0.06666666240626595,
   "random_mlp_rec": 0.09818360577275721,
   "frac_visited": 1.0
  },
  {
   "name": "rand_039",
   "perm": true,
   "onpolicy_linear_rec": 0.36628088345862286,
   "onpolicy_mlp_rec": 0.3990154908670686,
   "random_linear_rec": 0.14887780429716413,
   "random_mlp_rec": 0.19916875986684285,
   "frac_visited": 0.6666666666666666
  },
  {
   "name": "rand_040",
   "perm": false,
   "onpolicy_linear_rec": 0.577434734391083,
   "onpolicy_mlp_rec": 0.6189011932072738,
   "random_linear_rec": 0.45162750938409046,
   "random_mlp_rec": 0.5035380507338799,
   "frac_visited": 0.8571428571428571
  },
  {
   "name": "rand_041",
   "perm": true,
   "onpolicy_linear_rec": 0.6366890449978211,
   "onpolicy_mlp_rec": 0.6411460200225789,
   "random_linear_rec": 0.3060014398105462,
   "random_mlp_rec": 0.30701375098422684,
   "frac_visited": 1.0
  },
  {
   "name": "rand_042",
   "perm": false,
   "onpolicy_linear_rec": 0.6613086282015246,
   "onpolicy_mlp_rec": 0.6539244178308158,
   "random_linear_rec": 0.7147784937141632,
   "random_mlp_rec": 0.6760229637060852,
   "frac_visited": 0.8
  },
  {
   "name": "rand_043",
   "perm": true,
   "onpolicy_linear_rec": 0.21023903236946967,
   "onpolicy_mlp_rec": 0.23388110272645066,
   "random_linear_rec": 0.10388446823059326,
   "random_mlp_rec": 0.12853584980584712,
   "frac_visited": 1.0
  },
  {
   "name": "rand_044",
   "perm": false,
   "onpolicy_linear_rec": 0.3465412139783343,
   "onpolicy_mlp_rec": 0.399050523727398,
   "random_linear_rec": 0.5168627646605893,
   "random_mlp_rec": 0.5641025666917251,
   "frac_visited": 1.0
  },
  {
   "name": "rand_045",
   "perm": false,
   "onpolicy_linear_rec": 0.16207742803412875,
   "onpolicy_mlp_rec": 0.20806664238885933,
   "random_linear_rec": 0.1434098385357466,
   "random_mlp_rec": 0.18045900407384652,
   "frac_visited": 1.0
  },
  {
   "name": "rand_046",
   "perm": false,
   "onpolicy_linear_rec": 0.8828644494261826,
   "onpolicy_mlp_rec": 0.9008893900262595,
   "random_linear_rec": 0.7101820353897493,
   "random_mlp_rec": 0.7390784998666983,
   "frac_visited": 1.0
  },
  {
   "name": "rand_047",
   "perm": true,
   "onpolicy_linear_rec": 0.09849906873168508,
   "onpolicy_mlp_rec": 0.14493918104901862,
   "random_linear_rec": 0.09026885445617706,
   "random_mlp_rec": 0.13114442162759923,
   "frac_visited": 1.0
  },
  {
   "name": "rand_048",
   "perm": false,
   "onpolicy_linear_rec": 0.2754247728786751,
   "onpolicy_mlp_rec": 0.313638876361344,
   "random_linear_rec": 0.31915904802158757,
   "random_mlp_rec": 0.38392674991663295,
   "frac_visited": 0.8333333333333334
  },
  {
   "name": "rand_049",
   "perm": true,
   "onpolicy_linear_rec": 0.08490894085384114,
   "onpolicy_mlp_rec": 0.13326021686097528,
   "random_linear_rec": 0.07398899271888121,
   "random_mlp_rec": 0.11179707598589231,
   "frac_visited": 1.0
  },
  {
   "name": "rand_050",
   "perm": true,
   "onpolicy_linear_rec": 0.08536161009124278,
   "onpolicy_mlp_rec": 0.12818329221795646,
   "random_linear_rec": 0.06010874515114831,
   "random_mlp_rec": 0.09920908802520859,
   "frac_visited": 1.0
  },
  {
   "name": "rand_051",
   "perm": true,
   "onpolicy_linear_rec": 0.059518823538642025,
   "onpolicy_mlp_rec": 0.10059522256110484,
   "random_linear_rec": 0.03311432080262595,
   "random_mlp_rec": 0.05829172149437643,
   "frac_visited": 1.0
  },
  {
   "name": "rand_052",
   "perm": false,
   "onpolicy_linear_rec": 0.8085493957216102,
   "onpolicy_mlp_rec": 0.7980253356190612,
   "random_linear_rec": 0.579515604476105,
   "random_mlp_rec": 0.5451415043862318,
   "frac_visited": 0.8
  },
  {
   "name": "rand_053",
   "perm": false,
   "onpolicy_linear_rec": 0.9913105542362574,
   "onpolicy_mlp_rec": 0.9919306325904385,
   "random_linear_rec": 0.8321853804672728,
   "random_mlp_rec": 0.8198905768024602,
   "frac_visited": 1.0
  },
  {
   "name": "rand_054",
   "perm": false,
   "onpolicy_linear_rec": 0.46855914700127504,
   "onpolicy_mlp_rec": 0.47948046221227025,
   "random_linear_rec": 0.4800569709821304,
   "random_mlp_rec": 0.5078632560143104,
   "frac_visited": 1.0
  },
  {
   "name": "rand_055",
   "perm": true,
   "onpolicy_linear_rec": 0.18993018317953067,
   "onpolicy_mlp_rec": 0.22674271667633009,
   "random_linear_rec": 0.08268775062912852,
   "random_mlp_rec": 0.10856389780760754,
   "frac_visited": 1.0
  },
  {
   "name": "rand_056",
   "perm": false,
   "onpolicy_linear_rec": 0.29498236469231115,
   "onpolicy_mlp_rec": 0.2909451614855811,
   "random_linear_rec": 0.3404145103250348,
   "random_mlp_rec": 0.32962002111840116,
   "frac_visited": 0.75
  },
  {
   "name": "rand_057",
   "perm": true,
   "onpolicy_linear_rec": 0.08162400313438058,
   "onpolicy_mlp_rec": 0.12749010211897366,
   "random_linear_rec": 0.07984111210795594,
   "random_mlp_rec": 0.1105263121196743,
   "frac_visited": 1.0
  },
  {
   "name": "rand_058",
   "perm": true,
   "onpolicy_linear_rec": 0.1703801599050095,
   "onpolicy_mlp_rec": 0.2069147157034218,
   "random_linear_rec": 0.08165183268951734,
   "random_mlp_rec": 0.11320474645386347,
   "frac_visited": 1.0
  },
  {
   "name": "rand_059",
   "perm": true,
   "onpolicy_linear_rec": 0.10361277938442681,
   "onpolicy_mlp_rec": 0.14464270168707227,
   "random_linear_rec": 0.07074963420352065,
   "random_mlp_rec": 0.10338069612287178,
   "frac_visited": 1.0
  },
  {
   "name": "rand_060",
   "perm": true,
   "onpolicy_linear_rec": 0.11123374678292947,
   "onpolicy_mlp_rec": 0.15506297961727633,
   "random_linear_rec": 0.0652865468357224,
   "random_mlp_rec": 0.09926786502182289,
   "frac_visited": 1.0
  },
  {
   "name": "rand_061",
   "perm": true,
   "onpolicy_linear_rec": 0.858233188642442,
   "onpolicy_mlp_rec": 0.8600999701892367,
   "random_linear_rec": 0.7302542842851133,
   "random_mlp_rec": 0.7201349241843666,
   "frac_visited": 1.0
  },
  {
   "name": "rand_062",
   "perm": true,
   "onpolicy_linear_rec": 0.46838803659048467,
   "onpolicy_mlp_rec": 0.45939414841368165,
   "random_linear_rec": 0.11978103705797957,
   "random_mlp_rec": 0.15157999336259761,
   "frac_visited": 1.0
  },
  {
   "name": "rand_063",
   "perm": true,
   "onpolicy_linear_rec": 0.7138906718317415,
   "onpolicy_mlp_rec": 0.696112077002388,
   "random_linear_rec": 0.1839843793373023,
   "random_mlp_rec": 0.206473223838423,
   "frac_visited": 1.0
  },
  {
   "name": "rand_064",
   "perm": false,
   "onpolicy_linear_rec": 0.8134294360158734,
   "onpolicy_mlp_rec": 0.8255624370070216,
   "random_linear_rec": 0.7338248703190442,
   "random_mlp_rec": 0.7583409961284397,
   "frac_visited": 1.0
  },
  {
   "name": "rand_065",
   "perm": true,
   "onpolicy_linear_rec": 0.12523898535963984,
   "onpolicy_mlp_rec": 0.15282872960218932,
   "random_linear_rec": 0.03913043048596635,
   "random_mlp_rec": 0.08620037608876793,
   "frac_visited": 1.0
  },
  {
   "name": "rand_066",
   "perm": true,
   "onpolicy_linear_rec": 0.14881575656554075,
   "onpolicy_mlp_rec": 0.1720273180675857,
   "random_linear_rec": 0.07641878579460712,
   "random_mlp_rec": 0.1070939342336412,
   "frac_visited": 1.0
  },
  {
   "name": "rand_067",
   "perm": true,
   "onpolicy_linear_rec": 0.5735121124938759,
   "onpolicy_mlp_rec": 0.5858798534493189,
   "random_linear_rec": 0.22342605537760832,
   "random_mlp_rec": 0.2513616322563473,
   "frac_visited": 1.0
  },
  {
   "name": "rand_068",
   "perm": true,
   "onpolicy_linear_rec": 0.09025369468456836,
   "onpolicy_mlp_rec": 0.1200163515903756,
   "random_linear_rec": 0.05169613190490096,
   "random_mlp_rec": 0.08045867073780831,
   "frac_visited": 1.0
  },
  {
   "name": "rand_069",
   "perm": true,
   "onpolicy_linear_rec": 0.5637135457728927,
   "onpolicy_mlp_rec": 0.5745533865148181,
   "random_linear_rec": 0.2953773964537937,
   "random_mlp_rec": 0.31287543697063286,
   "frac_visited": 1.0
  },
  {
   "name": "rand_070",
   "perm": false,
   "onpolicy_linear_rec": 0.368049896102237,
   "onpolicy_mlp_rec": 0.3685201982474477,
   "random_linear_rec": 0.21190660847764067,
   "random_mlp_rec": 0.2631128671104342,
   "frac_visited": 1.0
  },
  {
   "name": "rand_071",
   "perm": true,
   "onpolicy_linear_rec": 0.31957743283312534,
   "onpolicy_mlp_rec": 0.3276359979828152,
   "random_linear_rec": 0.16392865658884404,
   "random_mlp_rec": 0.19738759263859595,
   "frac_visited": 1.0
  },
  {
   "name": "rand_072",
   "perm": true,
   "onpolicy_linear_rec": 0.8154977495706042,
   "onpolicy_mlp_rec": 0.8129136988137903,
   "random_linear_rec": 0.4439548517541818,
   "random_mlp_rec": 0.45142396786467864,
   "frac_visited": 1.0
  },
  {
   "name": "rand_073",
   "perm": true,
   "onpolicy_linear_rec": 0.08004324898004796,
   "onpolicy_mlp_rec": 0.13133786942853415,
   "random_linear_rec": 0.050858939048772644,
   "random_mlp_rec": 0.09150737932741917,
   "frac_visited": 1.0
  },
  {
   "name": "rand_074",
   "perm": true,
   "onpolicy_linear_rec": 0.17871617983480081,
   "onpolicy_mlp_rec": 0.190864543070104,
   "random_linear_rec": 0.11250952505514848,
   "random_mlp_rec": 0.1326566894597071,
   "frac_visited": 1.0
  },
  {
   "name": "rand_075",
   "perm": true,
   "onpolicy_linear_rec": 0.07389180130566678,
   "onpolicy_mlp_rec": 0.1260295296206167,
   "random_linear_rec": 0.049231561853041644,
   "random_mlp_rec": 0.0838760088309238,
   "frac_visited": 1.0
  },
  {
   "name": "rand_076",
   "perm": false,
   "onpolicy_linear_rec": 0.9921988195112524,
   "onpolicy_mlp_rec": 0.9931899121266399,
   "random_linear_rec": 0.8295375055994361,
   "random_mlp_rec": 0.8147687101012022,
   "frac_visited": 1.0
  },
  {
   "name": "rand_077",
   "perm": false,
   "onpolicy_linear_rec": 0.8828040704392388,
   "onpolicy_mlp_rec": 0.8326758024421788,
   "random_linear_rec": 0.7402243454741616,
   "random_mlp_rec": 0.6975961617934399,
   "frac_visited": 1.0
  },
  {
   "name": "rand_078",
   "perm": true,
   "onpolicy_linear_rec": 0.19829206624927778,
   "onpolicy_mlp_rec": 0.2301109823196722,
   "random_linear_rec": 0.1053333304478572,
   "random_mlp_rec": 0.14179486428774318,
   "frac_visited": 1.0
  },
  {
   "name": "rand_079",
   "perm": true,
   "onpolicy_linear_rec": 0.09882096689072671,
   "onpolicy_mlp_rec": 0.12451642578553007,
   "random_linear_rec": 0.05292820331075268,
   "random_mlp_rec": 0.09541779475830199,
   "frac_visited": 1.0
  },
  {
   "name": "rand_080",
   "perm": false,
   "onpolicy_linear_rec": 0.33816419068760173,
   "onpolicy_mlp_rec": 0.3945641154905744,
   "random_linear_rec": 0.48557443264544675,
   "random_mlp_rec": 0.5459832885373129,
   "frac_visited": 1.0
  },
  {
   "name": "rand_081",
   "perm": false,
   "onpolicy_linear_rec": 0.9739647235155637,
   "onpolicy_mlp_rec": 0.9864328465781019,
   "random_linear_rec": 0.9849638037428087,
   "random_mlp_rec": 0.9913180343757526,
   "frac_visited": 1.0
  },
  {
   "name": "rand_082",
   "perm": true,
   "onpolicy_linear_rec": 0.25600378490126807,
   "onpolicy_mlp_rec": 0.2986986559861964,
   "random_linear_rec": 0.15520603936511268,
   "random_mlp_rec": 0.18313935373743667,
   "frac_visited": 1.0
  },
  {
   "name": "rand_083",
   "perm": true,
   "onpolicy_linear_rec": 0.9682737423120658,
   "onpolicy_mlp_rec": 0.9647549063432931,
   "random_linear_rec": 0.6497414472683753,
   "random_mlp_rec": 0.6223097910642682,
   "frac_visited": 1.0
  },
  {
   "name": "rand_084",
   "perm": false,
   "onpolicy_linear_rec": 0.9968270075306158,
   "onpolicy_mlp_rec": 0.9971146963963248,
   "random_linear_rec": 0.9808695674090652,
   "random_mlp_rec": 0.9862111837375238,
   "frac_visited": 1.0
  },
  {
   "name": "rand_085",
   "perm": true,
   "onpolicy_linear_rec": 0.1733890028355818,
   "onpolicy_mlp_rec": 0.21417295321065954,
   "random_linear_rec": 0.05940919530209095,
   "random_mlp_rec": 0.12308534670710823,
   "frac_visited": 1.0
  },
  {
   "name": "rand_086",
   "perm": true,
   "onpolicy_linear_rec": 0.1598643942151199,
   "onpolicy_mlp_rec": 0.19249261157980693,
   "random_linear_rec": 0.09423124918284821,
   "random_mlp_rec": 0.1268630931624743,
   "frac_visited": 1.0
  },
  {
   "name": "rand_087",
   "perm": false,
   "onpolicy_linear_rec": 0.5418523608757282,
   "onpolicy_mlp_rec": 0.5717708279971399,
   "random_linear_rec": 0.45577795554518163,
   "random_mlp_rec": 0.48049107035669225,
   "frac_visited": 1.0
  },
  {
   "name": "rand_088",
   "perm": true,
   "onpolicy_linear_rec": 0.05816695719370796,
   "onpolicy_mlp_rec": 0.10424199740488108,
   "random_linear_rec": 0.02892494406187506,
   "random_mlp_rec": 0.07412702714082532,
   "frac_visited": 1.0
  },
  {
   "name": "rand_089",
   "perm": true,
   "onpolicy_linear_rec": 0.07054147044725494,
   "onpolicy_mlp_rec": 0.09537451881488582,
   "random_linear_rec": 0.04100458688190149,
   "random_mlp_rec": 0.07915962064246053,
   "frac_visited": 1.0
  },
  {
   "name": "rand_090",
   "perm": true,
   "onpolicy_linear_rec": 0.08132157264793662,
   "onpolicy_mlp_rec": 0.13154493756171673,
   "random_linear_rec": 0.055413036091991906,
   "random_mlp_rec": 0.09969215192447387,
   "frac_visited": 1.0
  },
  {
   "name": "rand_091",
   "perm": false,
   "onpolicy_linear_rec": 0.9874150557525281,
   "onpolicy_mlp_rec": 0.9863341636625864,
   "random_linear_rec": 0.8878218069013089,
   "random_mlp_rec": 0.8811107983642966,
   "frac_visited": 1.0
  },
  {
   "name": "rand_092",
   "perm": true,
   "onpolicy_linear_rec": 0.10562990743395376,
   "onpolicy_mlp_rec": 0.14893825843338374,
   "random_linear_rec": 0.07616250873253852,
   "random_mlp_rec": 0.1177190456913198,
   "frac_visited": 1.0
  },
  {
   "name": "rand_093",
   "perm": true,
   "onpolicy_linear_rec": 0.09581274754708359,
   "onpolicy_mlp_rec": 0.1308809774159894,
   "random_linear_rec": 0.06228640228115408,
   "random_mlp_rec": 0.09116726933833924,
   "frac_visited": 1.0
  },
  {
   "name": "rand_094",
   "perm": true,
   "onpolicy_linear_rec": 0.8077672665403496,
   "onpolicy_mlp_rec": 0.8091243710417886,
   "random_linear_rec": 0.6112334914144439,
   "random_mlp_rec": 0.5769273015896129,
   "frac_visited": 1.0
  },
  {
   "name": "rand_095",
   "perm": false,
   "onpolicy_linear_rec": 0.37491002085469716,
   "onpolicy_mlp_rec": 0.3976384301068314,
   "random_linear_rec": 0.3733807416988079,
   "random_mlp_rec": 0.40381001643732417,
   "frac_visited": 0.8571428571428571
  },
  {
   "name": "rand_096",
   "perm": false,
   "onpolicy_linear_rec": 0.4874788673025755,
   "onpolicy_mlp_rec": 0.567184174761466,
   "random_linear_rec": 0.5585512875071473,
   "random_mlp_rec": 0.586317903376681,
   "frac_visited": 0.75
  },
  {
   "name": "rand_097",
   "perm": false,
   "onpolicy_linear_rec": 0.9765223292026695,
   "onpolicy_mlp_rec": 0.975260282647853,
   "random_linear_rec": 0.906632798302823,
   "random_mlp_rec": 0.8804403216765487,
   "frac_visited": 0.8571428571428571
  },
  {
   "name": "rand_098",
   "perm": false,
   "onpolicy_linear_rec": 0.9788386301344567,
   "onpolicy_mlp_rec": 0.982406888050962,
   "random_linear_rec": 0.8482938011474411,
   "random_mlp_rec": 0.8152096311031785,
   "frac_visited": 0.8571428571428571
  },
  {
   "name": "rand_099",
   "perm": true,
   "onpolicy_linear_rec": 0.2785829938173303,
   "onpolicy_mlp_rec": 0.3118770569449432,
   "random_linear_rec": 0.23509432453779305,
   "random_mlp_rec": 0.2730188698738626,
   "frac_visited": 1.0
  },
  {
   "name": "rand_100",
   "perm": false,
   "onpolicy_linear_rec": 0.6824620256436128,
   "onpolicy_mlp_rec": 0.6947814496137232,
   "random_linear_rec": 0.7229129733666645,
   "random_mlp_rec": 0.6714033008256983,
   "frac_visited": 1.0
  },
  {
   "name": "rand_101",
   "perm": false,
   "onpolicy_linear_rec": 0.9974260137999631,
   "onpolicy_mlp_rec": 0.9981601871771256,
   "random_linear_rec": 0.9703213483789993,
   "random_mlp_rec": 0.9673597944556502,
   "frac_visited": 1.0
  },
  {
   "name": "rand_102",
   "perm": false,
   "onpolicy_linear_rec": 0.27146445305546174,
   "onpolicy_mlp_rec": 0.3327112013843118,
   "random_linear_rec": 0.3627191757364739,
   "random_mlp_rec": 0.43388184855368245,
   "frac_visited": 0.8571428571428571
  },
  {
   "name": "rand_103",
   "perm": true,
   "onpolicy_linear_rec": 0.04445436648748607,
   "onpolicy_mlp_rec": 0.1097308059955201,
   "random_linear_rec": 0.022955876785603135,
   "random_mlp_rec": 0.07435976815275185,
   "frac_visited": 1.0
  },
  {
   "name": "rand_104",
   "perm": false,
   "onpolicy_linear_rec": 0.8535374977640919,
   "onpolicy_mlp_rec": 0.8380458711820731,
   "random_linear_rec": 0.5758837088366566,
   "random_mlp_rec": 0.5668318403487872,
   "frac_visited": 1.0
  },
  {
   "name": "rand_105",
   "perm": false,
   "onpolicy_linear_rec": 0.8777620571878875,
   "onpolicy_mlp_rec": 0.9095119052662134,
   "random_linear_rec": 0.8202793620623151,
   "random_mlp_rec": 0.8886704807508442,
   "frac_visited": 0.7142857142857143
  },
  {
   "name": "rand_106",
   "perm": false,
   "onpolicy_linear_rec": 0.36168865869245137,
   "onpolicy_mlp_rec": 0.40018923917527327,
   "random_linear_rec": 0.40435741990558105,
   "random_mlp_rec": 0.4413127491767408,
   "frac_visited": 0.8571428571428571
  },
  {
   "name": "rand_107",
   "perm": false,
   "onpolicy_linear_rec": 0.2090049622734158,
   "onpolicy_mlp_rec": 0.2745043176531097,
   "random_linear_rec": 0.20100648264333038,
   "random_mlp_rec": 0.2606038777113475,
   "frac_visited": 0.6666666666666666
  },
  {
   "name": "rand_108",
   "perm": false,
   "onpolicy_linear_rec": 0.6928978291383605,
   "onpolicy_mlp_rec": 0.7050757193556467,
   "random_linear_rec": 0.5814007709369585,
   "random_mlp_rec": 0.5852140299726553,
   "frac_visited": 0.75
  },
  {
   "name": "rand_109",
   "perm": false,
   "onpolicy_linear_rec": 0.13252779417537064,
   "onpolicy_mlp_rec": 0.1889818966668453,
   "random_linear_rec": 0.10402317056327452,
   "random_mlp_rec": 0.1475378176158442,
   "frac_visited": 1.0
  },
  {
   "name": "rand_110",
   "perm": true,
   "onpolicy_linear_rec": 0.3827971403124713,
   "onpolicy_mlp_rec": 0.36940489133772975,
   "random_linear_rec": 0.22647624360241425,
   "random_mlp_rec": 0.23103542995793386,
   "frac_visited": 1.0
  },
  {
   "name": "rand_111",
   "perm": true,
   "onpolicy_linear_rec": 0.049304984372336415,
   "onpolicy_mlp_rec": 0.08607364315711824,
   "random_linear_rec": 0.03134329969694872,
   "random_mlp_rec": 0.06247334510786953,
   "frac_visited": 1.0
  },
  {
   "name": "rand_112",
   "perm": false,
   "onpolicy_linear_rec": 0.46101059621526325,
   "onpolicy_mlp_rec": 0.5097831994494932,
   "random_linear_rec": 0.6285622454103682,
   "random_mlp_rec": 0.6436153224749978,
   "frac_visited": 1.0
  },
  {
   "name": "rand_113",
   "perm": false,
   "onpolicy_linear_rec": 0.9411998810139345,
   "onpolicy_mlp_rec": 0.9409024487509653,
   "random_linear_rec": 0.7647124771182366,
   "random_mlp_rec": 0.7282468482254264,
   "frac_visited": 1.0
  },
  {
   "name": "rand_114",
   "perm": false,
   "onpolicy_linear_rec": 0.9764374945191522,
   "onpolicy_mlp_rec": 0.9837820190873531,
   "random_linear_rec": 0.9583436635280275,
   "random_mlp_rec": 0.9640296647810965,
   "frac_visited": 1.0
  },
  {
   "name": "rand_115",
   "perm": true,
   "onpolicy_linear_rec": 0.06507956052432111,
   "onpolicy_mlp_rec": 0.09629853863946433,
   "random_linear_rec": 0.04324465285506667,
   "random_mlp_rec": 0.06437142209951989,
   "frac_visited": 1.0
  },
  {
   "name": "rand_116",
   "perm": false,
   "onpolicy_linear_rec": 0.9855262466903567,
   "onpolicy_mlp_rec": 0.9873397910627713,
   "random_linear_rec": 0.9063483768595229,
   "random_mlp_rec": 0.9086568671783896,
   "frac_visited": 1.0
  },
  {
   "name": "rand_117",
   "perm": false,
   "onpolicy_linear_rec": 0.47393285654828693,
   "onpolicy_mlp_rec": 0.5278837047116183,
   "random_linear_rec": 0.33650254435774024,
   "random_mlp_rec": 0.42179964755306015,
   "frac_visited": 1.0
  },
  {
   "name": "rand_118",
   "perm": true,
   "onpolicy_linear_rec": 0.10370569039982959,
   "onpolicy_mlp_rec": 0.14898668854959748,
   "random_linear_rec": 0.06484093796662774,
   "random_mlp_rec": 0.10959890323390938,
   "frac_visited": 1.0
  },
  {
   "name": "rand_119",
   "perm": true,
   "onpolicy_linear_rec": 0.11848281228330798,
   "onpolicy_mlp_rec": 0.1463991861266399,
   "random_linear_rec": 0.05408188674227227,
   "random_mlp_rec": 0.08055895958264749,
   "frac_visited": 1.0
  },
  {
   "name": "rand_120",
   "perm": true,
   "onpolicy_linear_rec": 0.9270904166109968,
   "onpolicy_mlp_rec": 0.8507363020011531,
   "random_linear_rec": 0.7842267789366939,
   "random_mlp_rec": 0.7613808491375217,
   "frac_visited": 1.0
  },
  {
   "name": "rand_121",
   "perm": true,
   "onpolicy_linear_rec": 0.1800381566805214,
   "onpolicy_mlp_rec": 0.2219723948259397,
   "random_linear_rec": 0.07439464736635817,
   "random_mlp_rec": 0.10592478295689328,
   "frac_visited": 1.0
  },
  {
   "name": "rand_122",
   "perm": true,
   "onpolicy_linear_rec": 0.3590044963879616,
   "onpolicy_mlp_rec": 0.4235482306676181,
   "random_linear_rec": 0.14887780429716413,
   "random_mlp_rec": 0.19916875986684285,
   "frac_visited": 0.6666666666666666
  },
  {
   "name": "rand_123",
   "perm": true,
   "onpolicy_linear_rec": 0.10477236373577531,
   "onpolicy_mlp_rec": 0.14702011537266843,
   "random_linear_rec": 0.052993225889985354,
   "random_mlp_rec": 0.09010931808833093,
   "frac_visited": 0.8333333333333334
  },
  {
   "name": "rand_124",
   "perm": true,
   "onpolicy_linear_rec": 0.08496886434675004,
   "onpolicy_mlp_rec": 0.13249941966884834,
   "random_linear_rec": 0.06889792207949987,
   "random_mlp_rec": 0.10513984983171995,
   "frac_visited": 1.0
  },
  {
   "name": "rand_125",
   "perm": true,
   "onpolicy_linear_rec": 0.17151057186101462,
   "onpolicy_mlp_rec": 0.21659376346898393,
   "random_linear_rec": 0.059846823690234946,
   "random_mlp_rec": 0.10694748249304371,
   "frac_visited": 1.0
  },
  {
   "name": "rand_126",
   "perm": true,
   "onpolicy_linear_rec": 0.09854166533895155,
   "onpolicy_mlp_rec": 0.14828680655440257,
   "random_linear_rec": 0.0630458534805015,
   "random_mlp_rec": 0.11102620053499551,
   "frac_visited": 1.0
  },
  {
   "name": "rand_127",
   "perm": true,
   "onpolicy_linear_rec": 0.07960684244928837,
   "onpolicy_mlp_rec": 0.12766665482681314,
   "random_linear_rec": 0.07185806320946225,
   "random_mlp_rec": 0.08289797411815707,
   "frac_visited": 1.0
  },
  {
   "name": "rand_128",
   "perm": true,
   "onpolicy_linear_rec": 0.7472989675540918,
   "onpolicy_mlp_rec": 0.7683397893617269,
   "random_linear_rec": 0.5766417378895696,
   "random_mlp_rec": 0.5975893193448669,
   "frac_visited": 0.5
  },
  {
   "name": "rand_129",
   "perm": true,
   "onpolicy_linear_rec": 0.08007367842306068,
   "onpolicy_mlp_rec": 0.13513009276487492,
   "random_linear_rec": 0.05452322711571505,
   "random_mlp_rec": 0.09437652403684584,
   "frac_visited": 1.0
  },
  {
   "name": "rand_130",
   "perm": true,
   "onpolicy_linear_rec": 0.051534370764648126,
   "onpolicy_mlp_rec": 0.10046230167704143,
   "random_linear_rec": 0.016631464734122768,
   "random_mlp_rec": 0.04324181691646072,
   "frac_visited": 1.0
  },
  {
   "name": "rand_131",
   "perm": true,
   "onpolicy_linear_rec": 0.08978928006070956,
   "onpolicy_mlp_rec": 0.12528339391451218,
   "random_linear_rec": 0.06308492787789224,
   "random_mlp_rec": 0.08833869952735231,
   "frac_visited": 0.8571428571428571
  },
  {
   "name": "rand_132",
   "perm": true,
   "onpolicy_linear_rec": 0.5128669007011118,
   "onpolicy_mlp_rec": 0.5245507624760704,
   "random_linear_rec": 0.29789329946285725,
   "random_mlp_rec": 0.2901778315845495,
   "frac_visited": 1.0
  },
  {
   "name": "rand_133",
   "perm": true,
   "onpolicy_linear_rec": 0.08844446115816418,
   "onpolicy_mlp_rec": 0.1343379537262951,
   "random_linear_rec": 0.06288734014979815,
   "random_mlp_rec": 0.10362719187162658,
   "frac_visited": 1.0
  },
  {
   "name": "rand_134",
   "perm": true,
   "onpolicy_linear_rec": 0.0975207096648257,
   "onpolicy_mlp_rec": 0.14750634446508507,
   "random_linear_rec": 0.06945959483862042,
   "random_mlp_rec": 0.10208228973687494,
   "frac_visited": 1.0
  },
  {
   "name": "rand_135",
   "perm": true,
   "onpolicy_linear_rec": 0.7580455181801827,
   "onpolicy_mlp_rec": 0.7737189843536662,
   "random_linear_rec": 0.5784704797384844,
   "random_mlp_rec": 0.6155444701710842,
   "frac_visited": 0.5
  },
  {
   "name": "rand_136",
   "perm": true,
   "onpolicy_linear_rec": 0.10238002180343932,
   "onpolicy_mlp_rec": 0.15341460991386055,
   "random_linear_rec": 0.09942828410008997,
   "random_mlp_rec": 0.134526467044763,
   "frac_visited": 1.0
  },
  {
   "name": "rand_137",
   "perm": true,
   "onpolicy_linear_rec": 0.08079529194477653,
   "onpolicy_mlp_rec": 0.12557732555389084,
   "random_linear_rec": 0.05296934849914462,
   "random_mlp_rec": 0.08563218203540962,
   "frac_visited": 1.0
  },
  {
   "name": "rand_138",
   "perm": true,
   "onpolicy_linear_rec": 0.07883865402123316,
   "onpolicy_mlp_rec": 0.1265020015047655,
   "random_linear_rec": 0.04900533921622582,
   "random_mlp_rec": 0.07598253306343045,
   "frac_visited": 1.0
  },
  {
   "name": "rand_139",
   "perm": true,
   "onpolicy_linear_rec": 0.08183110549130292,
   "onpolicy_mlp_rec": 0.12169442627454831,
   "random_linear_rec": 0.05527023637052793,
   "random_mlp_rec": 0.09811689799442416,
   "frac_visited": 1.0
  },
  {
   "name": "rand_140",
   "perm": true,
   "onpolicy_linear_rec": 0.12656613777453993,
   "onpolicy_mlp_rec": 0.1679775795050673,
   "random_linear_rec": 0.06209818378755526,
   "random_mlp_rec": 0.10565661877846735,
   "frac_visited": 1.0
  },
  {
   "name": "rand_141",
   "perm": true,
   "onpolicy_linear_rec": 0.0846779590425906,
   "onpolicy_mlp_rec": 0.13315467345108334,
   "random_linear_rec": 0.07516682368443058,
   "random_mlp_rec": 0.11530028494115782,
   "frac_visited": 1.0
  },
  {
   "name": "rand_142",
   "perm": true,
   "onpolicy_linear_rec": 0.11776731613088456,
   "onpolicy_mlp_rec": 0.1684019886719442,
   "random_linear_rec": 0.08250777203947142,
   "random_mlp_rec": 0.11294567544484829,
   "frac_visited": 1.0
  },
  {
   "name": "rand_143",
   "perm": true,
   "onpolicy_linear_rec": 0.0582892252891078,
   "onpolicy_mlp_rec": 0.10340129840753466,
   "random_linear_rec": 0.04294146912120212,
   "random_mlp_rec": 0.08106247719672297,
   "frac_visited": 1.0
  },
  {
   "name": "rand_144",
   "perm": true,
   "onpolicy_linear_rec": 0.31745455337148015,
   "onpolicy_mlp_rec": 0.3365483325012509,
   "random_linear_rec": 0.10791499810766578,
   "random_mlp_rec": 0.15324916222809937,
   "frac_visited": 0.75
  },
  {
   "name": "rand_145",
   "perm": true,
   "onpolicy_linear_rec": 0.10406720234007877,
   "onpolicy_mlp_rec": 0.13557890851430357,
   "random_linear_rec": 0.05864957938234228,
   "random_mlp_rec": 0.0826022657753506,
   "frac_visited": 1.0
  },
  {
   "name": "rand_146",
   "perm": true,
   "onpolicy_linear_rec": 0.08484837427719259,
   "onpolicy_mlp_rec": 0.14572984722881616,
   "random_linear_rec": 0.024438901762118062,
   "random_mlp_rec": 0.06215710919396835,
   "frac_visited": 1.0
  },
  {
   "name": "rand_147",
   "perm": true,
   "onpolicy_linear_rec": 0.27274660557656316,
   "onpolicy_mlp_rec": 0.2874115834488925,
   "random_linear_rec": 0.12950456347523107,
   "random_mlp_rec": 0.16632980561062477,
   "frac_visited": 1.0
  },
  {
   "name": "rand_148",
   "perm": true,
   "onpolicy_linear_rec": 0.920707749370021,
   "onpolicy_mlp_rec": 0.9202449485111545,
   "random_linear_rec": 0.784294066990826,
   "random_mlp_rec": 0.7886939385248671,
   "frac_visited": 1.0
  },
  {
   "name": "rand_149",
   "perm": true,
   "onpolicy_linear_rec": 0.09455460785137598,
   "onpolicy_mlp_rec": 0.12726783989879872,
   "random_linear_rec": 0.06761762225950085,
   "random_mlp_rec": 0.08238238007934005,
   "frac_visited": 1.0
  },
  {
   "name": "rand_150",
   "perm": true,
   "onpolicy_linear_rec": 0.07913919566700363,
   "onpolicy_mlp_rec": 0.12005858200885752,
   "random_linear_rec": 0.05201703672330202,
   "random_mlp_rec": 0.08368830419190096,
   "frac_visited": 1.0
  },
  {
   "name": "rand_151",
   "perm": true,
   "onpolicy_linear_rec": 0.07553377166294394,
   "onpolicy_mlp_rec": 0.13321029083478375,
   "random_linear_rec": 0.054285717530684056,
   "random_mlp_rec": 0.09096104730878558,
   "frac_visited": 1.0
  },
  {
   "name": "rand_152",
   "perm": true,
   "onpolicy_linear_rec": 0.0826811008152655,
   "onpolicy_mlp_rec": 0.1115023197478989,
   "random_linear_rec": 0.06948934791942787,
   "random_mlp_rec": 0.1064921694778313,
   "frac_visited": 1.0
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_000/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_000/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.140625
  ],
  "train_success": [
    0.203125,
    0.140625
  ],
  "policy_loss": [
    -0.010530165396630764,
    -0.04013844579458237
  ],
  "value_loss": [
    0.07557392120361328,
    0.02225751429796219
  ],
  "entropy": [
    1.0130306482315063,
    0.015706460922956467
  ],
  "val_success": [
    0.15517241379310345,
    0.0603448275862069
  ],
  "test_short_success": [
    0.171875,
    0.109375
  ],
  "test_long_success": [
    0.1796875,
    0.171875
  ],
  "val_success_norm": [
    0.2953311979444304,
    0.11479439141474339
  ],
  "test_short_success_norm": [
    0.32695814984700067,
    0.20806427717536297
  ],
  "test_long_success_norm": [
    0.3418198839309543,
    0.3269581498469998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_000/gru_k8_s1337/probe.json <==
{
  "task": "rand_000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2649695575237274,
  "probe_test_acc": 0.23834405839443207,
  "balanced_acc": 0.2349554446300807,
  "majority_baseline": 0.15815916398713825,
  "control_task_acc": 0.1394694596529007,
  "selectivity": 0.09887459874153137,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08018489440729382,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23849205672740936,
  "rowsplit_balanced_acc": 0.233711763163836,
  "rowsplit_probe_gap": 0.0833333265686792
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_000/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_000/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_000/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_001/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_001",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_001/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.28125
  ],
  "train_success": [
    0.28125,
    0.28125
  ],
  "policy_loss": [
    0.1354920119047165,
    -0.05309019237756729
  ],
  "value_loss": [
    0.0626726895570755,
    0.02995535358786583
  ],
  "entropy": [
    1.0139905214309692,
    0.04297110065817833
  ],
  "val_success": [
    0.2672413793103448,
    0.22413793103448276
  ],
  "test_short_success": [
    0.3125,
    0.171875
  ],
  "test_long_success": [
    0.21875,
    0.25
  ],
  "val_success_norm": [
    0.4277694287388024,
    0.35873459563519694
  ],
  "test_short_success_norm": [
    0.5000000000000002,
    0.2750000000000001
  ],
  "test_long_success_norm": [
    0.35000000000000014,
    0.4000000000000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_001/gru_k8_s1337/probe.json <==
{
  "task": "rand_001",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.32873815298080444,
  "probe_test_acc": 0.29401126503944397,
  "balanced_acc": 0.2923551101040247,
  "majority_baseline": 0.2684887459807074,
  "control_task_acc": 0.25341638922691345,
  "selectivity": 0.04059487581253052,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.025522519058736592,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2968254089355469,
  "rowsplit_balanced_acc": 0.2953548634327087,
  "rowsplit_probe_gap": 0.026587313697451653
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_001/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_001/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_001/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_002/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_002",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_002/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.25
  ],
  "train_success": [
    0.15625,
    0.25
  ],
  "policy_loss": [
    -0.0013904997613281012,
    0.004711322486400604
  ],
  "value_loss": [
    0.06807229667901993,
    0.031554192304611206
  ],
  "entropy": [
    0.6024707555770874,
    0.0043114423751831055
  ],
  "val_success": [
    0.11206896551724138,
    0.1206896551724138
  ],
  "test_short_success": [
    0.09375,
    0.109375
  ],
  "test_long_success": [
    0.1875,
    0.125
  ],
  "val_success_norm": [
    0.21866968867836192,
    0.23503554053101025
  ],
  "test_short_success_norm": [
    0.18359082625656425,
    0.21418929720211513
  ],
  "test_long_success_norm": [
    0.3671816523014421,
    0.24478776820096143
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_002/gru_k8_s1337/probe.json <==
{
  "task": "rand_002",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2590493857860565,
  "probe_test_acc": 0.24959807097911835,
  "balanced_acc": 0.2316720671588464,
  "majority_baseline": 0.1720257234726688,
  "control_task_acc": 0.1448954939842224,
  "selectivity": 0.10470257699489594,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07757234750644953,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23531745374202728,
  "rowsplit_balanced_acc": 0.21816856461803838,
  "rowsplit_probe_gap": 0.053571421995995544
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_002/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_002/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_002/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_003/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_003",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_003/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.109375
  ],
  "train_success": [
    0.125,
    0.109375
  ],
  "policy_loss": [
    0.16712379455566406,
    0.08249170333147049
  ],
  "value_loss": [
    0.03234828636050224,
    0.012421977706253529
  ],
  "entropy": [
    0.6002384424209595,
    0.018493281677365303
  ],
  "val_success": [
    0.16379310344827586,
    0.13793103448275862
  ],
  "test_short_success": [
    0.1875,
    0.171875
  ],
  "test_long_success": [
    0.171875,
    0.2109375
  ],
  "val_success_norm": [
    0.3073906988240271,
    0.25910324018649783
  ],
  "test_short_success_norm": [
    0.35029283454328963,
    0.32110176534297225
  ],
  "test_long_success_norm": [
    0.32110176505112603,
    0.39407943892638186
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_003/gru_k8_s1337/probe.json <==
{
  "task": "rand_003",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.24238836765289307,
  "probe_test_acc": 0.21864952147006989,
  "balanced_acc": 0.21578078205389772,
  "majority_baseline": 0.17966237942122187,
  "control_task_acc": 0.1684083640575409,
  "selectivity": 0.05024115741252899,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03898714204884801,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22103174030780792,
  "rowsplit_balanced_acc": 0.21702953628875135,
  "rowsplit_probe_gap": 0.03611110538717299
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_003/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_003/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_003/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_004/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_004",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_004/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.25
  ],
  "train_success": [
    0.171875,
    0.25
  ],
  "policy_loss": [
    0.16800932586193085,
    -0.01916360668838024
  ],
  "value_loss": [
    0.04871730878949165,
    0.0193867776542902
  ],
  "entropy": [
    0.598800539970398,
    0.014717981219291687
  ],
  "val_success": [
    0.1810344827586207,
    0.4051724137931034
  ],
  "test_short_success": [
    0.125,
    0.234375
  ],
  "test_long_success": [
    0.1875,
    0.140625
  ],
  "val_success_norm": [
    0.3043364889014489,
    0.6807410101502986
  ],
  "test_short_success_norm": [
    0.20851689028628825,
    0.39096916927858916
  ],
  "test_long_success_norm": [
    0.3127753353434287,
    0.2345815015075715
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_004/gru_k8_s1337/probe.json <==
{
  "task": "rand_004",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.6772665977478027,
  "probe_test_acc": 0.6627813577651978,
  "balanced_acc": 0.5696918871045422,
  "majority_baseline": 0.3830385852090032,
  "control_task_acc": 0.19995979964733124,
  "selectivity": 0.4628215581178665,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.27974277255619456,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6551587581634521,
  "rowsplit_balanced_acc": 0.5667075522680697,
  "rowsplit_probe_gap": 0.2763889168936109
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_004/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_004/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_004/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 1.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 1.0,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_005/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_005",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_005/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.09375
  ],
  "train_success": [
    0.109375,
    0.09375
  ],
  "policy_loss": [
    -0.14056171476840973,
    -0.030204571783542633
  ],
  "value_loss": [
    0.0589405819773674,
    0.015333607792854309
  ],
  "entropy": [
    1.0131467580795288,
    0.021542081609368324
  ],
  "val_success": [
    0.14655172413793102,
    0.13793103448275862
  ],
  "test_short_success": [
    0.0625,
    0.140625
  ],
  "test_long_success": [
    0.109375,
    0.125
  ],
  "val_success_norm": [
    0.2679956923390562,
    0.25223451845198674
  ],
  "test_short_success_norm": [
    0.11416539114843445,
    0.2568721300839818
  ],
  "test_long_success_norm": [
    0.19978943450976847,
    0.22833078229687825
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_005/gru_k8_s1337/probe.json <==
{
  "task": "rand_005",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2868741452693939,
  "probe_test_acc": 0.2506029009819031,
  "balanced_acc": 0.23681830732363876,
  "majority_baseline": 0.18167202572347266,
  "control_task_acc": 0.1493167132139206,
  "selectivity": 0.10128618776798248,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06893087525843042,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24444444477558136,
  "rowsplit_balanced_acc": 0.22901817937317467,
  "rowsplit_probe_gap": 0.05257936541050198
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_005/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_005/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_005/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_006/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_006",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_006/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.234375
  ],
  "train_success": [
    0.265625,
    0.234375
  ],
  "policy_loss": [
    -0.49350354075431824,
    0.09087112545967102
  ],
  "value_loss": [
    0.1732698380947113,
    0.025996537879109383
  ],
  "entropy": [
    0.598608672618866,
    0.04346148297190666
  ],
  "val_success": [
    0.13793103448275862,
    0.1810344827586207
  ],
  "test_short_success": [
    0.078125,
    0.203125
  ],
  "test_long_success": [
    0.2265625,
    0.1171875
  ],
  "val_success_norm": [
    0.2513144615321216,
    0.32959660119013146
  ],
  "test_short_success_norm": [
    0.14242853797884975,
    0.37031419872701354
  ],
  "test_long_success_norm": [
    0.4130427601144835,
    0.21364280695576732
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_006/gru_k8_s1337/probe.json <==
{
  "task": "rand_006",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.36434370279312134,
  "probe_test_acc": 0.3231511116027832,
  "balanced_acc": 0.3127925859694923,
  "majority_baseline": 0.24778938906752412,
  "control_task_acc": 0.19172026216983795,
  "selectivity": 0.13143084943294525,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07536172253525908,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.34265872836112976,
  "rowsplit_balanced_acc": 0.33106441960241967,
  "rowsplit_probe_gap": 0.10178571248811388
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_006/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_006/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_006/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_007/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_007",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_007/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.234375
  ],
  "train_success": [
    0.296875,
    0.234375
  ],
  "policy_loss": [
    0.05919110029935837,
    -0.07074899971485138
  ],
  "value_loss": [
    0.09896904230117798,
    0.028160899877548218
  ],
  "entropy": [
    1.0143017768859863,
    0.023854369297623634
  ],
  "val_success": [
    0.25,
    0.3275862068965517
  ],
  "test_short_success": [
    0.25,
    0.3125
  ],
  "test_long_success": [
    0.21875,
    0.2734375
  ],
  "val_success_norm": [
    0.4027803418427492,
    0.5305863142120941
  ],
  "test_short_success_norm": [
    0.40057760765288314,
    0.50072200956696
  ],
  "test_long_success_norm": [
    0.35050540669628527,
    0.43813175837035656
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_007/gru_k8_s1337/probe.json <==
{
  "task": "rand_007",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3632442355155945,
  "probe_test_acc": 0.3171221911907196,
  "balanced_acc": 0.3170541443783226,
  "majority_baseline": 0.272508038585209,
  "control_task_acc": 0.2578376233577728,
  "selectivity": 0.05928456783294678,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.044614152605510604,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.32896825671195984,
  "rowsplit_balanced_acc": 0.3313642349959009,
  "rowsplit_probe_gap": 0.06190476464846778
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_007/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_007/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_007/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.75,
  "29": 0.0,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_008/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_008",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_008/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.1875
  ],
  "train_success": [
    0.140625,
    0.1875
  ],
  "policy_loss": [
    0.10061056166887283,
    -0.004814138635993004
  ],
  "value_loss": [
    0.061868999153375626,
    0.020312191918492317
  ],
  "entropy": [
    0.6006933450698853,
    0.06557351350784302
  ],
  "val_success": [
    0.09482758620689655,
    0.14655172413793102
  ],
  "test_short_success": [
    0.171875,
    0.125
  ],
  "test_long_success": [
    0.1171875,
    0.1484375
  ],
  "val_success_norm": [
    0.18338648612942968,
    0.27329723315246185
  ],
  "test_short_success_norm": [
    0.32243308135639603,
    0.23449658208413118
  ],
  "test_long_success_norm": [
    0.21983886863939173,
    0.27846256702475464
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_008/gru_k8_s1337/probe.json <==
{
  "task": "rand_008",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2582882344722748,
  "probe_test_acc": 0.22005626559257507,
  "balanced_acc": 0.21615666045714357,
  "majority_baseline": 0.15856109324758844,
  "control_task_acc": 0.14670418202877045,
  "selectivity": 0.07335208356380463,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06149517234498664,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21765872836112976,
  "rowsplit_balanced_acc": 0.21383825225611394,
  "rowsplit_probe_gap": 0.058531744234145644
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_008/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_008/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_008/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_009/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_009",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_009/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.5625
  ],
  "train_success": [
    0.546875,
    0.5625
  ],
  "policy_loss": [
    -0.015045182779431343,
    -0.09303250163793564
  ],
  "value_loss": [
    0.14781872928142548,
    0.03769899904727936
  ],
  "entropy": [
    0.5994476079940796,
    0.22175277769565582
  ],
  "val_success": [
    0.47413793103448276,
    0.3879310344827586
  ],
  "test_short_success": [
    0.515625,
    0.5625
  ],
  "test_long_success": [
    0.5,
    0.4921875
  ],
  "val_success_norm": [
    0.632183908045977,
    0.5172413793103448
  ],
  "test_short_success_norm": [
    0.6875,
    0.75
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.65625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_009/gru_k8_s1337/probe.json <==
{
  "task": "rand_009",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5488836169242859,
  "probe_test_acc": 0.520900309085846,
  "balanced_acc": 0.5220249285990641,
  "majority_baseline": 0.5269292604501608,
  "control_task_acc": 0.3390273451805115,
  "selectivity": 0.18187296390533447,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": -0.006028951364314805,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5307539701461792,
  "rowsplit_balanced_acc": 0.5290510718789407,
  "rowsplit_probe_gap": 0.014880954273163272
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_009/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_009/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_009/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_010/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_010",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_010/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.21875
  ],
  "train_success": [
    0.203125,
    0.21875
  ],
  "policy_loss": [
    0.016033930703997612,
    0.08960194885730743
  ],
  "value_loss": [
    0.08656573295593262,
    0.021196730434894562
  ],
  "entropy": [
    1.0130945444107056,
    0.008443163707852364
  ],
  "val_success": [
    0.1896551724137931,
    0.20689655172413793
  ],
  "test_short_success": [
    0.171875,
    0.171875
  ],
  "test_long_success": [
    0.21875,
    0.2109375
  ],
  "val_success_norm": [
    0.333872266108924,
    0.36482806842849774
  ],
  "test_short_success_norm": [
    0.2971795130256742,
    0.2971795130251707
  ],
  "test_long_success_norm": [
    0.37822847112204744,
    0.3647203114391172
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_010/gru_k8_s1337/probe.json <==
{
  "task": "rand_010",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27072057127952576,
  "probe_test_acc": 0.24738745391368866,
  "balanced_acc": 0.24805963912765153,
  "majority_baseline": 0.19513665594855306,
  "control_task_acc": 0.1790594905614853,
  "selectivity": 0.06832796335220337,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0522507979651356,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2509920597076416,
  "rowsplit_balanced_acc": 0.25220228419895435,
  "rowsplit_probe_gap": 0.06111110732668923
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_010/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_010/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_010/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_011/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_011",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_011/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.1875
  ],
  "train_success": [
    0.1875,
    0.1875
  ],
  "policy_loss": [
    0.12631379067897797,
    0.08805545419454575
  ],
  "value_loss": [
    0.05156955495476723,
    0.019765494391322136
  ],
  "entropy": [
    1.01405930519104,
    0.2116488367319107
  ],
  "val_success": [
    0.12931034482758622,
    0.23275862068965517
  ],
  "test_short_success": [
    0.21875,
    0.1875
  ],
  "test_long_success": [
    0.1953125,
    0.1953125
  ],
  "val_success_norm": [
    0.22801068141492095,
    0.41332202326003964
  ],
  "test_short_success_norm": [
    0.3835246178073373,
    0.3287353866921563
  ],
  "test_long_success_norm": [
    0.342432694470718,
    0.342432694470718
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_011/gru_k8_s1337/probe.json <==
{
  "task": "rand_011",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3730548024177551,
  "probe_test_acc": 0.33038586378097534,
  "balanced_acc": 0.30368732272457505,
  "majority_baseline": 0.22889871382636656,
  "control_task_acc": 0.16981510818004608,
  "selectivity": 0.16057075560092926,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10148714995460878,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.32896825671195984,
  "rowsplit_balanced_acc": 0.2988088078687402,
  "rowsplit_probe_gap": 0.09960317734688048
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_011/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_011/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_011/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_012/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_012",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_012/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.359375
  ],
  "train_success": [
    0.375,
    0.359375
  ],
  "policy_loss": [
    -0.20968535542488098,
    0.014547598548233509
  ],
  "value_loss": [
    0.17248836159706116,
    0.03601725026965141
  ],
  "entropy": [
    1.0144155025482178,
    0.060965947806835175
  ],
  "val_success": [
    0.3103448275862069,
    0.3017241379310345
  ],
  "test_short_success": [
    0.34375,
    0.359375
  ],
  "test_long_success": [
    0.3984375,
    0.328125
  ],
  "val_success_norm": [
    0.46551724137931033,
    0.4525862068965517
  ],
  "test_short_success_norm": [
    0.515625,
    0.5390625
  ],
  "test_long_success_norm": [
    0.59765625,
    0.4921875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_012/gru_k8_s1337/probe.json <==
{
  "task": "rand_012",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4508626461029053,
  "probe_test_acc": 0.4063504934310913,
  "balanced_acc": 0.40026776726830393,
  "majority_baseline": 0.36012861736334406,
  "control_task_acc": 0.33360129594802856,
  "selectivity": 0.07274919748306274,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04622187606774725,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.39642858505249023,
  "rowsplit_balanced_acc": 0.3892756105155901,
  "rowsplit_probe_gap": 0.030753981877887082
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_012/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_012/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_012/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_013/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_013",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_013/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.34375
  ],
  "train_success": [
    0.234375,
    0.34375
  ],
  "policy_loss": [
    0.09875600785017014,
    -0.2327856719493866
  ],
  "value_loss": [
    0.05838967114686966,
    0.04371064528822899
  ],
  "entropy": [
    1.0142216682434082,
    0.11875414103269577
  ],
  "val_success": [
    0.25,
    0.3275862068965517
  ],
  "test_short_success": [
    0.40625,
    0.34375
  ],
  "test_long_success": [
    0.28125,
    0.34375
  ],
  "val_success_norm": [
    0.375,
    0.49137931034482757
  ],
  "test_short_success_norm": [
    0.609375,
    0.515625
  ],
  "test_long_success_norm": [
    0.421875,
    0.515625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_013/gru_k8_s1337/probe.json <==
{
  "task": "rand_013",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28678956627845764,
  "probe_test_acc": 0.2590433955192566,
  "balanced_acc": 0.25505508792780585,
  "majority_baseline": 0.19553858520900322,
  "control_task_acc": 0.1569533795118332,
  "selectivity": 0.1020900160074234,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06350481031025337,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2529761791229248,
  "rowsplit_balanced_acc": 0.24739673434624307,
  "rowsplit_probe_gap": 0.060515861662607334
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_013/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_013/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_013/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 1.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_014/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_014",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_014/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.671875
  ],
  "train_success": [
    0.453125,
    0.671875
  ],
  "policy_loss": [
    -0.05137011036276817,
    0.06403304636478424
  ],
  "value_loss": [
    0.1547524631023407,
    0.03024163283407688
  ],
  "entropy": [
    0.5993717312812805,
    0.027089400216937065
  ],
  "val_success": [
    0.5086206896551724,
    0.6206896551724138
  ],
  "test_short_success": [
    0.53125,
    0.546875
  ],
  "test_long_success": [
    0.5,
    0.515625
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.8275862068965517
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.7291666666666666
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.6875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_014/gru_k8_s1337/probe.json <==
{
  "task": "rand_014",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.8883626461029053,
  "probe_test_acc": 0.86756432056427,
  "balanced_acc": 0.8542685201277438,
  "majority_baseline": 0.6217845659163987,
  "control_task_acc": 0.3307877779006958,
  "selectivity": 0.5367765426635742,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24577975464787127,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8736110925674438,
  "rowsplit_balanced_acc": 0.8627621208089609,
  "rowsplit_probe_gap": 0.2539682354245867
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_014/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_014/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_014/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_015/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_015",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_015/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.25
  ],
  "train_success": [
    0.328125,
    0.25
  ],
  "policy_loss": [
    -0.211151123046875,
    0.22304783761501312
  ],
  "value_loss": [
    0.15326564013957977,
    0.023886214941740036
  ],
  "entropy": [
    1.0136586427688599,
    0.21156829595565796
  ],
  "val_success": [
    0.3103448275862069,
    0.35344827586206895
  ],
  "test_short_success": [
    0.359375,
    0.421875
  ],
  "test_long_success": [
    0.3359375,
    0.34375
  ],
  "val_success_norm": [
    0.40755011411528275,
    0.4647142246213775
  ],
  "test_short_success_norm": [
    0.4716796875045164,
    0.5537109375000665
  ],
  "test_long_success_norm": [
    0.44091796875,
    0.451171875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_015/gru_k8_s1337/probe.json <==
{
  "task": "rand_015",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4165257215499878,
  "probe_test_acc": 0.3924839198589325,
  "balanced_acc": 0.38951165750755234,
  "majority_baseline": 0.3555064308681672,
  "control_task_acc": 0.34565916657447815,
  "selectivity": 0.046824753284454346,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.036977488990765306,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.38432538509368896,
  "rowsplit_balanced_acc": 0.38169702561018054,
  "rowsplit_probe_gap": 0.03412697239527629
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_015/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_015/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_015/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_016/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_016",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_016/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.609375,
    0.46875
  ],
  "train_success": [
    0.609375,
    0.46875
  ],
  "policy_loss": [
    0.0028325063176453114,
    -0.12888632714748383
  ],
  "value_loss": [
    0.18206723034381866,
    0.03918452933430672
  ],
  "entropy": [
    1.014736533164978,
    0.4831731617450714
  ],
  "val_success": [
    0.45689655172413796,
    0.5603448275862069
  ],
  "test_short_success": [
    0.46875,
    0.5
  ],
  "test_long_success": [
    0.5,
    0.4765625
  ],
  "val_success_norm": [
    0.5227634936705912,
    0.6420215354278891
  ],
  "test_short_success_norm": [
    0.5362568868063191,
    0.5720073459267953
  ],
  "test_long_success_norm": [
    0.5720073459272501,
    0.5451945015869104
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_016/gru_k8_s1337/probe.json <==
{
  "task": "rand_016",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2828992009162903,
  "probe_test_acc": 0.24557878077030182,
  "balanced_acc": 0.24059990344658264,
  "majority_baseline": 0.19312700964630225,
  "control_task_acc": 0.16057074069976807,
  "selectivity": 0.08500804007053375,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05245177112399957,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23531745374202728,
  "rowsplit_balanced_acc": 0.23148134475573565,
  "rowsplit_probe_gap": 0.04900792993250347
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_016/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_016/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_016/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 1.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_017/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_017",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_017/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.625
  ],
  "train_success": [
    0.40625,
    0.625
  ],
  "policy_loss": [
    0.025739779695868492,
    -0.2752796709537506
  ],
  "value_loss": [
    0.11983150243759155,
    0.034186046570539474
  ],
  "entropy": [
    0.599864661693573,
    0.159433975815773
  ],
  "val_success": [
    0.5517241379310345,
    0.4827586206896552
  ],
  "test_short_success": [
    0.484375,
    0.40625
  ],
  "test_long_success": [
    0.5859375,
    0.53125
  ],
  "val_success_norm": [
    0.6412283195842696,
    0.5605841541924101
  ],
  "test_short_success_norm": [
    0.5605258643613305,
    0.4701184709505661
  ],
  "test_long_success_norm": [
    0.6780554776387169,
    0.6147702997257692
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_017/gru_k8_s1337/probe.json <==
{
  "task": "rand_017",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.38168132305145264,
  "probe_test_acc": 0.3422427773475647,
  "balanced_acc": 0.34151966514782306,
  "majority_baseline": 0.2654742765273312,
  "control_task_acc": 0.2638665735721588,
  "selectivity": 0.07837620377540588,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07676850082023351,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3531745970249176,
  "rowsplit_balanced_acc": 0.35246909878522165,
  "rowsplit_probe_gap": 0.0809523748026954
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_017/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_017/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_017/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 1.0,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_018/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_018",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_018/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.484375
  ],
  "train_success": [
    0.484375,
    0.484375
  ],
  "policy_loss": [
    0.11297392845153809,
    -0.004341535270214081
  ],
  "value_loss": [
    0.11660131067037582,
    0.04169471561908722
  ],
  "entropy": [
    1.0135170221328735,
    0.38436898589134216
  ],
  "val_success": [
    0.5258620689655172,
    0.46551724137931033
  ],
  "test_short_success": [
    0.46875,
    0.421875
  ],
  "test_long_success": [
    0.515625,
    0.5078125
  ],
  "val_success_norm": [
    0.605481860776733,
    0.5360018146001637
  ],
  "test_short_success_norm": [
    0.538075715459174,
    0.4842681439132508
  ],
  "test_long_success_norm": [
    0.5918832870046729,
    0.582915358413693
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_018/gru_k8_s1337/probe.json <==
{
  "task": "rand_018",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.25380581617355347,
  "probe_test_acc": 0.22668810188770294,
  "balanced_acc": 0.22161991846332948,
  "majority_baseline": 0.18689710610932475,
  "control_task_acc": 0.1615755558013916,
  "selectivity": 0.06511254608631134,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03979099577837819,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21091270446777344,
  "rowsplit_balanced_acc": 0.20795111896112942,
  "rowsplit_probe_gap": 0.027976196531265513
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_018/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_018/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_018/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_019/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_019",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_019/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.296875
  ],
  "train_success": [
    0.34375,
    0.296875
  ],
  "policy_loss": [
    -0.06023291125893593,
    -0.06793844699859619
  ],
  "value_loss": [
    0.11580075323581696,
    0.03607568517327309
  ],
  "entropy": [
    1.0132367610931396,
    0.12414699792861938
  ],
  "val_success": [
    0.3620689655172414,
    0.3706896551724138
  ],
  "test_short_success": [
    0.421875,
    0.484375
  ],
  "test_long_success": [
    0.3828125,
    0.390625
  ],
  "val_success_norm": [
    0.47257027430050697,
    0.4836564625704955
  ],
  "test_short_success_norm": [
    0.5501076023867328,
    0.6316050249625451
  ],
  "test_long_success_norm": [
    0.49917171327685017,
    0.5093588910988267
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_019/gru_k8_s1337/probe.json <==
{
  "task": "rand_019",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.34421515464782715,
  "probe_test_acc": 0.30767685174942017,
  "balanced_acc": 0.2939882764477837,
  "majority_baseline": 0.25984726688102894,
  "control_task_acc": 0.20136655867099762,
  "selectivity": 0.10631029307842255,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04782958486839123,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31587302684783936,
  "rowsplit_balanced_acc": 0.3021985072759721,
  "rowsplit_probe_gap": 0.0571428681176806
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_019/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_019/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_019/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.75,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_020/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_020",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_020/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.40625
  ],
  "train_success": [
    0.4375,
    0.40625
  ],
  "policy_loss": [
    0.23540513217449188,
    0.14926865696907043
  ],
  "value_loss": [
    0.10412894189357758,
    0.03197944536805153
  ],
  "entropy": [
    0.5989114046096802,
    0.1730043888092041
  ],
  "val_success": [
    0.3793103448275862,
    0.4396551724137931
  ],
  "test_short_success": [
    0.4375,
    0.34375
  ],
  "test_long_success": [
    0.421875,
    0.4453125
  ],
  "val_success_norm": [
    0.4716012112808579,
    0.5508998040098255
  ],
  "test_short_success_norm": [
    0.5295709768857368,
    0.4160913767581511
  ],
  "test_long_success_norm": [
    0.5106571857884278,
    0.5390270294423571
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_020/gru_k8_s1337/probe.json <==
{
  "task": "rand_020",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.31326115131378174,
  "probe_test_acc": 0.2791398763656616,
  "balanced_acc": 0.25838935340527647,
  "majority_baseline": 0.18528938906752412,
  "control_task_acc": 0.14268489181995392,
  "selectivity": 0.1364549845457077,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0938504872981375,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27916666865348816,
  "rowsplit_balanced_acc": 0.25729661237626616,
  "rowsplit_probe_gap": 0.08670635119317069
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_020/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_020/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_020/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 1.0,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_021/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_021",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_021/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.484375
  ],
  "train_success": [
    0.515625,
    0.484375
  ],
  "policy_loss": [
    -0.05565090849995613,
    0.08328238874673843
  ],
  "value_loss": [
    0.16075433790683746,
    0.04032748192548752
  ],
  "entropy": [
    1.0141017436981201,
    0.3856741189956665
  ],
  "val_success": [
    0.5258620689655172,
    0.4396551724137931
  ],
  "test_short_success": [
    0.4375,
    0.625
  ],
  "test_long_success": [
    0.515625,
    0.4609375
  ],
  "val_success_norm": [
    0.5885877952349088,
    0.4919507812373109
  ],
  "test_short_success_norm": [
    0.48784727482065027,
    0.6969246788378423
  ],
  "test_long_success_norm": [
    0.5749628588974016,
    0.5139819496204043
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_021/gru_k8_s1337/probe.json <==
{
  "task": "rand_021",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.25389039516448975,
  "probe_test_acc": 0.22307074069976807,
  "balanced_acc": 0.2186508935211354,
  "majority_baseline": 0.1883038585209003,
  "control_task_acc": 0.16036976873874664,
  "selectivity": 0.06270097196102142,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03476688217886775,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2192460298538208,
  "rowsplit_balanced_acc": 0.21491568243778195,
  "rowsplit_probe_gap": 0.03432539493318587
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_021/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_021/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_021/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_022/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_022",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_022/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.53125
  ],
  "train_success": [
    0.34375,
    0.53125
  ],
  "policy_loss": [
    -0.27144262194633484,
    0.2927788496017456
  ],
  "value_loss": [
    0.1668015569448471,
    0.0426318384706974
  ],
  "entropy": [
    1.01400887966156,
    0.36041972041130066
  ],
  "val_success": [
    0.3706896551724138,
    0.5517241379310345
  ],
  "test_short_success": [
    0.390625,
    0.421875
  ],
  "test_long_success": [
    0.453125,
    0.375
  ],
  "val_success_norm": [
    0.4456512911595358,
    0.6638826284131935
  ],
  "test_short_success_norm": [
    0.4691874267265064,
    0.5067224146979665
  ],
  "test_long_success_norm": [
    0.5442573903117833,
    0.4504199092235163
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_022/gru_k8_s1337/probe.json <==
{
  "task": "rand_022",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3326285481452942,
  "probe_test_acc": 0.29521703720092773,
  "balanced_acc": 0.2619497615133967,
  "majority_baseline": 0.20156752411575563,
  "control_task_acc": 0.13906753063201904,
  "selectivity": 0.1561495065689087,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09364951308517211,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.295634925365448,
  "rowsplit_balanced_acc": 0.26232472725349537,
  "rowsplit_probe_gap": 0.09007936980989245
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_022/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_022/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_022/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 1.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_023/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_023",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_023/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.234375
  ],
  "train_success": [
    0.21875,
    0.234375
  ],
  "policy_loss": [
    -0.28493571281433105,
    -0.24633513391017914
  ],
  "value_loss": [
    0.11365019530057907,
    0.0347537100315094
  ],
  "entropy": [
    0.5978202223777771,
    0.0063951276242733
  ],
  "val_success": [
    0.16379310344827586,
    0.1810344827586207
  ],
  "test_short_success": [
    0.3125,
    0.25
  ],
  "test_long_success": [
    0.140625,
    0.21875
  ],
  "val_success_norm": [
    0.3020947855651521,
    0.33394106347535524
  ],
  "test_short_success_norm": [
    0.5754358039353564,
    0.46034865402247815
  ],
  "test_long_success_norm": [
    0.25894609148993947,
    0.40280503120639
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_023/gru_k8_s1337/probe.json <==
{
  "task": "rand_023",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.28805819153785706,
  "probe_test_acc": 0.2781350612640381,
  "balanced_acc": 0.25948772919346585,
  "majority_baseline": 0.19091639871382637,
  "control_task_acc": 0.14268489181995392,
  "selectivity": 0.13545016944408417,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08721866255021171,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24880951642990112,
  "rowsplit_balanced_acc": 0.2382422299721087,
  "rowsplit_probe_gap": 0.05317459579498049
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_023/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_023/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_023/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_024/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_024",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_024/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.640625
  ],
  "train_success": [
    0.59375,
    0.640625
  ],
  "policy_loss": [
    -0.14517636597156525,
    0.2414586991071701
  ],
  "value_loss": [
    0.17537212371826172,
    0.04062844067811966
  ],
  "entropy": [
    0.5990652441978455,
    0.1798064410686493
  ],
  "val_success": [
    0.6551724137931034,
    0.7672413793103449
  ],
  "test_short_success": [
    0.640625,
    0.6875
  ],
  "test_long_success": [
    0.6640625,
    0.7578125
  ],
  "val_success_norm": [
    0.7247445717893527,
    0.8499530349399691
  ],
  "test_short_success_norm": [
    0.7001434092558884,
    0.7513734104895717
  ],
  "test_long_success_norm": [
    0.725758162688593,
    0.828218138597744
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_024/gru_k8_s1337/probe.json <==
{
  "task": "rand_024",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.6875845789909363,
  "probe_test_acc": 0.6758440732955933,
  "balanced_acc": 0.5061826910347407,
  "majority_baseline": 0.4296623794212219,
  "control_task_acc": 0.17363344132900238,
  "selectivity": 0.5022106319665909,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2461816938743714,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6823412775993347,
  "rowsplit_balanced_acc": 0.5027107660680455,
  "rowsplit_probe_gap": 0.25654762680568394
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_024/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_024/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_024/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_025/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_025",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_025/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.484375
  ],
  "train_success": [
    0.3125,
    0.484375
  ],
  "policy_loss": [
    -0.10679405182600021,
    -0.09173960238695145
  ],
  "value_loss": [
    0.10354205220937729,
    0.036189787089824677
  ],
  "entropy": [
    0.5998826026916504,
    0.01766388863325119
  ],
  "val_success": [
    0.2672413793103448,
    0.43103448275862066
  ],
  "test_short_success": [
    0.265625,
    0.34375
  ],
  "test_long_success": [
    0.234375,
    0.3671875
  ],
  "val_success_norm": [
    0.475095785440613,
    0.7662835249042146
  ],
  "test_short_success_norm": [
    0.4722222222222222,
    0.6111111111111112
  ],
  "test_long_success_norm": [
    0.4166666666666667,
    0.6527777777777779
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_025/gru_k8_s1337/probe.json <==
{
  "task": "rand_025",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8766068816184998,
  "probe_test_acc": 0.8790193200111389,
  "balanced_acc": 0.8535976511924184,
  "majority_baseline": 0.49758842443729906,
  "control_task_acc": 0.20518489181995392,
  "selectivity": 0.673834428191185,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.38143089557383986,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8680555820465088,
  "rowsplit_balanced_acc": 0.8402201743363533,
  "rowsplit_probe_gap": 0.373809550300477
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_025/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_025/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_025/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_026/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_026",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_026/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.359375
  ],
  "train_success": [
    0.265625,
    0.359375
  ],
  "policy_loss": [
    0.13123701512813568,
    -0.12904669344425201
  ],
  "value_loss": [
    0.06522684544324875,
    0.03993821516633034
  ],
  "entropy": [
    0.6015782356262207,
    0.020591314882040024
  ],
  "val_success": [
    0.1896551724137931,
    0.31896551724137934
  ],
  "test_short_success": [
    0.171875,
    0.328125
  ],
  "test_long_success": [
    0.203125,
    0.2578125
  ],
  "val_success_norm": [
    0.30761334386273265,
    0.5178161498544476
  ],
  "test_short_success_norm": [
    0.2792970250504906,
    0.5332034114382362
  ],
  "test_long_success_norm": [
    0.3300783022820104,
    0.41894553751178243
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_026/gru_k8_s1337/probe.json <==
{
  "task": "rand_026",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.550067663192749,
  "probe_test_acc": 0.5237138271331787,
  "balanced_acc": 0.5096980110740883,
  "majority_baseline": 0.30586816720257237,
  "control_task_acc": 0.20940513908863068,
  "selectivity": 0.31430868804454803,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.21784565993060634,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5182539820671082,
  "rowsplit_balanced_acc": 0.5116761344844483,
  "rowsplit_probe_gap": 0.19861112492425104
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_026/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_026/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_026/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_027/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_027",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_027/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.71875,
    0.765625
  ],
  "train_success": [
    0.71875,
    0.765625
  ],
  "policy_loss": [
    -0.02834337390959263,
    0.06402219831943512
  ],
  "value_loss": [
    0.1908935308456421,
    0.02720576338469982
  ],
  "entropy": [
    0.5996514558792114,
    0.13979053497314453
  ],
  "val_success": [
    0.7413793103448276,
    0.7931034482758621
  ],
  "test_short_success": [
    0.78125,
    0.796875
  ],
  "test_long_success": [
    0.8046875,
    0.8359375
  ],
  "val_success_norm": [
    0.8042551344018919,
    0.860291170679492
  ],
  "test_short_success_norm": [
    0.8463541666682473,
    0.8632812500010993
  ],
  "test_long_success_norm": [
    0.8717447916666665,
    0.9055989583333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_027/gru_k8_s1337/probe.json <==
{
  "task": "rand_027",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9758118987083435,
  "probe_test_acc": 0.9746784567832947,
  "balanced_acc": 0.9093952202671834,
  "majority_baseline": 0.7242765273311897,
  "control_task_acc": 0.1454983949661255,
  "selectivity": 0.8291800618171692,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25040192945210493,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9728174805641174,
  "rowsplit_balanced_acc": 0.8920839782027381,
  "rowsplit_probe_gap": 0.2503968456434825
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_027/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_027/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_027/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.25,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_028/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_028",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_028/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.46875
  ],
  "train_success": [
    0.3125,
    0.46875
  ],
  "policy_loss": [
    -0.10975392907857895,
    -0.03535034880042076
  ],
  "value_loss": [
    0.0993267297744751,
    0.038975998759269714
  ],
  "entropy": [
    1.0148885250091553,
    0.19229766726493835
  ],
  "val_success": [
    0.25,
    0.3706896551724138
  ],
  "test_short_success": [
    0.234375,
    0.46875
  ],
  "test_long_success": [
    0.2578125,
    0.4375
  ],
  "val_success_norm": [
    0.3486095264874313,
    0.5169135566311975
  ],
  "test_short_success_norm": [
    0.32684834052496403,
    0.6536966810499212
  ],
  "test_long_success_norm": [
    0.35953317457746126,
    0.6101169023132675
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_028/gru_k8_s1337/probe.json <==
{
  "task": "rand_028",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.6089310050010681,
  "probe_test_acc": 0.5817925930023193,
  "balanced_acc": 0.560483424972721,
  "majority_baseline": 0.30687299035369775,
  "control_task_acc": 0.20518489181995392,
  "selectivity": 0.3766077011823654,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2749196026486216,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5867063403129578,
  "rowsplit_balanced_acc": 0.5637143088494078,
  "rowsplit_probe_gap": 0.2805555466621641
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_028/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_028/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_028/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 1.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_029/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_029",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_029/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.421875
  ],
  "train_success": [
    0.234375,
    0.421875
  ],
  "policy_loss": [
    0.24723882973194122,
    -0.02548397146165371
  ],
  "value_loss": [
    0.05030306056141853,
    0.03551407903432846
  ],
  "entropy": [
    0.6011098623275757,
    0.021514400839805603
  ],
  "val_success": [
    0.23275862068965517,
    0.5
  ],
  "test_short_success": [
    0.28125,
    0.640625
  ],
  "test_long_success": [
    0.3046875,
    0.4453125
  ],
  "val_success_norm": [
    0.3509153713362345,
    0.7570045116589376
  ],
  "test_short_success_norm": [
    0.4229452169614533,
    0.9633752107173917
  ],
  "test_long_success_norm": [
    0.45819063926940884,
    0.6696632420091416
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_029/gru_k8_s1337/probe.json <==
{
  "task": "rand_029",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9998308420181274,
  "probe_test_acc": 0.9991961121559143,
  "balanced_acc": 0.9989974937343359,
  "majority_baseline": 0.27110128617363344,
  "control_task_acc": 0.13846462965011597,
  "selectivity": 0.8607314825057983,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7280948259822808,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9997615641392464,
  "rowsplit_probe_gap": 0.7224206237565903
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_029/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_029/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_029/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_030/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_030",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_030/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.015625,
    0.09375
  ],
  "train_success": [
    0.015625,
    0.09375
  ],
  "policy_loss": [
    -0.051272325217723846,
    0.29876580834388733
  ],
  "value_loss": [
    0.02730015479028225,
    0.004694738425314426
  ],
  "entropy": [
    1.0133552551269531,
    0.10555925220251083
  ],
  "val_success": [
    0.11206896551724138,
    0.1724137931034483
  ],
  "test_short_success": [
    0.0,
    0.015625
  ],
  "test_long_success": [
    0.0,
    0.0078125
  ],
  "val_success_norm": [
    0.2233514214817223,
    0.37799779706299846
  ],
  "test_short_success_norm": [
    0.0,
    0.10036206951761409
  ],
  "test_long_success_norm": [
    0.0,
    0.10500713273561171
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_030/gru_k8_s1337/probe.json <==
{
  "task": "rand_030",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8459911942481995,
  "probe_test_acc": 0.8538987040519714,
  "balanced_acc": 0.5673720525230325,
  "majority_baseline": 0.7256832797427653,
  "control_task_acc": 0.13243569433689117,
  "selectivity": 0.7214630097150803,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12821542430920618,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8448412418365479,
  "rowsplit_balanced_acc": 0.5795940058895493,
  "rowsplit_probe_gap": 0.14067457516988113
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_030/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_030/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_030/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 1.0,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_031/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_031",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_031/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.46875
  ],
  "train_success": [
    0.140625,
    0.46875
  ],
  "policy_loss": [
    -0.06880761682987213,
    0.05541742593050003
  ],
  "value_loss": [
    0.05255526304244995,
    0.0387980155646801
  ],
  "entropy": [
    1.0140198469161987,
    0.0169067420065403
  ],
  "val_success": [
    0.13793103448275862,
    0.49137931034482757
  ],
  "test_short_success": [
    0.046875,
    0.453125
  ],
  "test_long_success": [
    0.1328125,
    0.5
  ],
  "val_success_norm": [
    0.2586205163643926,
    0.9214112168257009
  ],
  "test_short_success_norm": [
    0.08789062500000003,
    0.8496093750000003
  ],
  "test_long_success_norm": [
    0.24902343750000008,
    0.9375000000000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_031/gru_k8_s1337/probe.json <==
{
  "task": "rand_031",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.997462809085846,
  "probe_test_acc": 0.9959806799888611,
  "balanced_acc": 0.9957276643289829,
  "majority_baseline": 0.4364951768488746,
  "control_task_acc": 0.3446543514728546,
  "selectivity": 0.6513263285160065,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5594855031399865,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.995634913444519,
  "rowsplit_balanced_acc": 0.995830817848581,
  "rowsplit_probe_gap": 0.5565476118572175
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_031/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_031/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_031/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_032/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_032",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2500,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2500,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_032/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2500
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.84375,
    0.78125
  ],
  "train_success": [
    0.84375,
    0.78125
  ],
  "policy_loss": [
    -0.11908189952373505,
    -0.09128833562135696
  ],
  "value_loss": [
    0.2455228865146637,
    0.018390832468867302
  ],
  "entropy": [
    0.5976970791816711,
    0.14769215881824493
  ],
  "val_success": [
    0.75,
    0.8793103448275862
  ],
  "test_short_success": [
    0.71875,
    0.84375
  ],
  "test_long_success": [
    0.7578125,
    0.859375
  ],
  "val_success_norm": [
    0.8050060279390848,
    0.9475458635752668
  ],
  "test_short_success_norm": [
    0.7705532962328832,
    0.9038250927511482
  ],
  "test_long_success_norm": [
    0.8107551191495435,
    0.9214478096461187
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_032/gru_k8_s1337/probe.json <==
{
  "task": "rand_032",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6019959449768066,
  "probe_test_acc": 0.5968649387359619,
  "balanced_acc": 0.6040135498923797,
  "majority_baseline": 0.4640273311897106,
  "control_task_acc": 0.2562299072742462,
  "selectivity": 0.3406350314617157,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1328376075462513,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.595634937286377,
  "rowsplit_balanced_acc": 0.6171763232169725,
  "rowsplit_probe_gap": 0.12202382617526586
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_032/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_032/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_2500iter/rand_032/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 0.25,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_summary.json <==
{
 "auc": 0.7545714285714286,
 "acc": 0.5555555555555556,
 "precision": 0.9384615384615385,
 "recall": 0.488,
 "n": 153,
 "reward_hard_thresh": 0.85,
 "rows": [
  {
   "n_seeds": 5,
   "name": "rand_000",
   "stratum": "hard",
   "perm": true,
   "L": 0.44662538132719193,
   "predict_hard": true,
   "score": 0.44662538132719193,
   "val_n": 0.31359746075821976,
   "ood_n": 0.3002070284958816,
   "probe_gap": 0.08062701384354251,
   "rec_frac": 0.09661223069822612,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_001",
   "stratum": "hard",
   "perm": true,
   "L": 0.4999999999999997,
   "predict_hard": true,
   "score": 0.4999999999999997,
   "val_n": 0.3724841072109392,
   "ood_n": 0.42750000000000016,
   "probe_gap": 0.03621382824477658,
   "rec_frac": 0.049236126881744155,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_002",
   "stratum": "hard",
   "perm": true,
   "L": 0.42908758556199317,
   "predict_hard": true,
   "score": 0.42908758556199317,
   "val_n": 0.2821398793285536,
   "ood_n": 0.2968051689436657,
   "probe_gap": 0.10566720364561419,
   "rec_frac": 0.13232776623175546,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_003",
   "stratum": "hard",
   "perm": true,
   "L": 0.44231959644369107,
   "predict_hard": true,
   "score": 0.44231959644369107,
   "val_n": 0.2636036083904173,
   "ood_n": 0.3619692624212693,
   "probe_gap": 0.06390675147246702,
   "rec_frac": 0.07837538096638531,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_004",
   "stratum": "hard",
   "perm": true,
   "L": 0.49933953667198766,
   "predict_hard": true,
   "score": 0.49933953667198766,
   "val_n": 0.7967742255357738,
   "ood_n": 0.8158223330207766,
   "probe_gap": 0.3854903545793613,
   "rec_frac": 0.7958850760231608,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_005",
   "stratum": "hard",
   "perm": true,
   "L": 0.4720266004622282,
   "predict_hard": true,
   "score": 0.4720266004622282,
   "val_n": 0.26601419223590544,
   "ood_n": 0.2540179953052771,
   "probe_gap": 0.06527330955891747,
   "rec_frac": 0.0784190877627387,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_006",
   "stratum": "hard",
   "perm": true,
   "L": 0.43565085917045976,
   "predict_hard": true,
   "score": 0.43565085917045976,
   "val_n": 0.8200282506030349,
   "ood_n": 0.7406283974466602,
   "probe_gap": 0.4087620604268224,
   "rec_frac": 0.7388487844413327,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_007",
   "stratum": "hard",
   "perm": true,
   "L": 0.4987983946048891,
   "predict_hard": true,
   "score": 0.4987983946048891,
   "val_n": 0.4711424187490325,
   "ood_n": 0.4256137081312035,
   "probe_gap": 0.13010450166521348,
   "rec_frac": 0.19284589717294,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_008",
   "stratum": "hard",
   "perm": true,
   "L": 0.45516859247476965,
   "predict_hard": true,
   "score": 0.45516859247476965,
   "val_n": 0.3143075062612632,
   "ood_n": 0.2696690122544028,
   "probe_gap": 0.07761254242570453,
   "rec_frac": 0.09223873372243938,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_009",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7747126436781608,
   "ood_n": 0.8125,
   "probe_gap": 0.1439308744918112,
   "rec_frac": 0.44729670006723765,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_010",
   "stratum": "hard",
   "perm": true,
   "L": 0.4940249666318495,
   "predict_hard": true,
   "score": 0.4940249666318495,
   "val_n": 0.32370946556651903,
   "ood_n": 0.3133893046439822,
   "probe_gap": 0.06688102811479109,
   "rec_frac": 0.08424620078233575,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_011",
   "stratum": "hard",
   "perm": true,
   "L": 0.4844410801026477,
   "predict_hard": true,
   "score": 0.4844410801026477,
   "val_n": 0.5391279415219272,
   "ood_n": 0.30134077113423186,
   "probe_gap": 0.2014469529463164,
   "rec_frac": 0.2805330079057677,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_012",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.8172413793103448,
   "ood_n": 0.85546875,
   "probe_gap": 0.2961816856907112,
   "rec_frac": 0.7827939648851638,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_013",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.5172413793103449,
   "ood_n": 0.50625,
   "probe_gap": 0.05285369742338297,
   "rec_frac": 0.06521114646633537,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_014",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7425287356321838,
   "ood_n": 0.7416666666666667,
   "probe_gap": 0.12978296686215415,
   "rec_frac": 0.3543653080395627,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_015",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6428565220696225,
   "predict_hard": false,
   "score": 0.6428565220696225,
   "val_n": 0.44173570063166573,
   "ood_n": 0.45732421875,
   "probe_gap": 0.03388264198395217,
   "rec_frac": 0.05207714168256585,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_016",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7482292933090505,
   "predict_hard": false,
   "score": 0.7482292933090505,
   "val_n": 0.589091222399865,
   "ood_n": 0.5451945015869103,
   "probe_gap": 0.06595659324018902,
   "rec_frac": 0.08150411925783126,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_017",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7282897499307862,
   "predict_hard": false,
   "score": 0.7282897499307862,
   "val_n": 0.8601773581064981,
   "ood_n": 0.7973932417031303,
   "probe_gap": 0.4532154310937863,
   "rec_frac": 0.848981996121377,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_018",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7423198515836136,
   "predict_hard": false,
   "score": 0.7423198515836136,
   "val_n": 0.5789356202700184,
   "ood_n": 0.6080255584684366,
   "probe_gap": 0.04951768656443937,
   "rec_frac": 0.0607640907672306,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_019",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6114923643108654,
   "predict_hard": false,
   "score": 0.6114923643108654,
   "val_n": 0.49487849864662253,
   "ood_n": 0.4910219710192689,
   "probe_gap": 0.06016880461640679,
   "rec_frac": 0.07775947839393439,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_020",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6958209157663476,
   "predict_hard": false,
   "score": 0.6958209157663476,
   "val_n": 0.6351308456571749,
   "ood_n": 0.525787769069453,
   "probe_gap": 0.1983922804475214,
   "rec_frac": 0.2680855968621264,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_021",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7935940127678703,
   "predict_hard": false,
   "score": 0.7935940127678703,
   "val_n": 0.5886742233622426,
   "ood_n": 0.5645089887356307,
   "probe_gap": 0.05747588199242902,
   "rec_frac": 0.07029144716342624,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_022",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7069667407829375,
   "predict_hard": false,
   "score": 0.7069667407829375,
   "val_n": 0.7406169953692155,
   "ood_n": 0.5198596452288359,
   "probe_gap": 0.23203376602513232,
   "rec_frac": 0.36616936735270367,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_023",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.44742270390321087,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.37041726042061596,
   "ood_n": 0.3596473492915,
   "probe_gap": 0.08882635655510464,
   "rec_frac": 0.11025755425510923,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_024",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.8057622053858797,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8949257967881478,
   "ood_n": 0.8589561313705056,
   "probe_gap": 0.6695337514018705,
   "rec_frac": 0.9932100437495676,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_025",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.4166666666666667,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6467432950191571,
   "ood_n": 0.6416666666666667,
   "probe_gap": 0.4736334352247968,
   "rec_frac": 0.9478628408720411,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_026",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5054940652892695,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.44376591806836535,
   "ood_n": 0.43417992069402905,
   "probe_gap": 0.18786173324876276,
   "rec_frac": 0.27662244271318337,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_027",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7692351534720444,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8658324524267672,
   "ood_n": 0.8954427083333333,
   "probe_gap": 0.25466238233437494,
   "rec_frac": 0.8453512180664011,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_028",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5667721535730637,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5794344169047067,
   "ood_n": 0.6014009465659351,
   "probe_gap": 0.2517684710370766,
   "rec_frac": 0.35966433298165584,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_029",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5214013315879273,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.7099094562211367,
   "ood_n": 0.6602644596651523,
   "probe_gap": 0.7039389079406714,
   "rec_frac": 0.9901176020438659,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_030",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.2394465065629167,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.4019668665090283,
   "ood_n": 0.0,
   "probe_gap": 0.11189711155232127,
   "rec_frac": 0.39917393038127547,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_031",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.44000000000000006,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9020732424010945,
   "ood_n": 0.9287109375000002,
   "probe_gap": 0.567524115793958,
   "rec_frac": 0.9912333526816699,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_032",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7165991902180776,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8993734250065171,
   "ood_n": 0.9331008311929224,
   "probe_gap": 0.08754019020454676,
   "rec_frac": 0.1580836370524049,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_033",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5192307678932954,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9736833272335012,
   "ood_n": 0.9876953124999996,
   "probe_gap": 0.47644695093394096,
   "rec_frac": 0.9959450397602987,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_034",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.3076325827122328,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.25255515531774214,
   "ood_n": 0.2475183811855409,
   "probe_gap": 0.3627813586468099,
   "rec_frac": 0.5847338868770146,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_035",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5937499999999991,
   "predict_hard": false,
   "score": 0.5937499999999991,
   "val_n": 0.4328773762065398,
   "ood_n": 0.49500000000000016,
   "probe_gap": 0.041599678360764246,
   "rec_frac": 0.063434908312236,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_036",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.47368415485376525,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9199773698336723,
   "ood_n": 0.9499999999999995,
   "probe_gap": 0.5792604433378606,
   "rec_frac": 0.9813027250719936,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_037",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7229644542858847,
   "predict_hard": false,
   "score": 0.7229644542858847,
   "val_n": 0.5250800935903427,
   "ood_n": 0.47141101320477435,
   "probe_gap": 0.08934887336189724,
   "rec_frac": 0.10574633418229676,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_038",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7194905971200777,
   "predict_hard": false,
   "score": 0.7194905971200777,
   "val_n": 0.5599154004601428,
   "ood_n": 0.5779327915517678,
   "probe_gap": 0.08143086792763406,
   "rec_frac": 0.09949083951687016,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_039",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7885057471264367,
   "ood_n": 0.6958333333333333,
   "probe_gap": 0.13082796488544182,
   "rec_frac": 0.3363331462620374,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_040",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5219214996912355,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5492127794143098,
   "ood_n": 0.5542237049166481,
   "probe_gap": 0.4216639849150679,
   "rec_frac": 0.5780285017340409,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_041",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5533417402425209,
   "predict_hard": false,
   "score": 0.5533417402425209,
   "val_n": 0.779279202104802,
   "ood_n": 0.5369270833333333,
   "probe_gap": 0.46201768950634065,
   "rec_frac": 0.6457196704392644,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_042",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6912071536832846,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6340608734367055,
   "ood_n": 0.6374864277958739,
   "probe_gap": 0.43766077055425123,
   "rec_frac": 0.6523860107940325,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_043",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7445769792512904,
   "predict_hard": false,
   "score": 0.7445769792512904,
   "val_n": 0.6161735618465363,
   "ood_n": 0.5749959922028707,
   "probe_gap": 0.16623794570613137,
   "rec_frac": 0.21130463423342044,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_044",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.31958041843001816,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.4190206298643917,
   "ood_n": 0.4201388888888889,
   "probe_gap": 0.25377813274837385,
   "rec_frac": 0.34995844919541935,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_045",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7071504706921482,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.666138673772535,
   "ood_n": 0.6554690763918027,
   "probe_gap": 0.09823150878167229,
   "rec_frac": 0.16175412233417383,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_046",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.33029154141772654,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.332723486167256,
   "ood_n": 0.31258260217504436,
   "probe_gap": 0.5837218548323947,
   "rec_frac": 0.8852926495754538,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_047",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5575780203385698,
   "predict_hard": false,
   "score": 0.5575780203385698,
   "val_n": 0.42908416600719096,
   "ood_n": 0.42033015196367585,
   "probe_gap": 0.08959003261431238,
   "rec_frac": 0.1068877593504914,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_048",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5303723735987818,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6282928444396293,
   "ood_n": 0.6671940928270044,
   "probe_gap": 0.17299035247115843,
   "rec_frac": 0.28292591192790867,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_049",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7381789229066434,
   "predict_hard": false,
   "score": 0.7381789229066434,
   "val_n": 0.3354460916333382,
   "ood_n": 0.35550735457338395,
   "probe_gap": 0.07194534112786173,
   "rec_frac": 0.08749061242758795,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_050",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6926366673922087,
   "predict_hard": false,
   "score": 0.6926366673922087,
   "val_n": 0.5760054984013824,
   "ood_n": 0.6443329499287176,
   "probe_gap": 0.0715836063171123,
   "rec_frac": 0.08757901499256973,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_051",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.8847460966869128,
   "predict_hard": false,
   "score": 0.8847460966869128,
   "val_n": 0.4824489065594462,
   "ood_n": 0.46345656003556984,
   "probe_gap": 0.047307074395789975,
   "rec_frac": 0.060256902048964306,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_052",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.8066292684589758,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6826155530816987,
   "ood_n": 0.6380957031250036,
   "probe_gap": 0.4367765282511328,
   "rec_frac": 0.7997638207315919,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_053",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6428577632350521,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9687492748961705,
   "ood_n": 0.9884765625,
   "probe_gap": 0.3198552957301738,
   "rec_frac": 0.996378414421413,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_054",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6199753726982032,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5671923312432574,
   "ood_n": 0.5992358743689528,
   "probe_gap": 0.346503219995468,
   "rec_frac": 0.47053467762535134,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_055",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5503007803945535,
   "predict_hard": false,
   "score": 0.5503007803945535,
   "val_n": 0.33510477455886917,
   "ood_n": 0.28489185562056163,
   "probe_gap": 0.15791801212301593,
   "rec_frac": 0.19176456944904396,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_056",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.800000000000001,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9506791454145387,
   "ood_n": 0.9520474137931033,
   "probe_gap": 0.14682476543536907,
   "rec_frac": 0.28304181346226615,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_057",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7523898929038269,
   "predict_hard": false,
   "score": 0.7523898929038269,
   "val_n": 0.48968662371705646,
   "ood_n": 0.3871900576328704,
   "probe_gap": 0.068046624503335,
   "rec_frac": 0.08647107071325548,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_058",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7110803400691108,
   "predict_hard": false,
   "score": 0.7110803400691108,
   "val_n": 0.6565866516047052,
   "ood_n": 0.6026933979772662,
   "probe_gap": 0.1401929236972447,
   "rec_frac": 0.17828626075496606,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_059",
   "stratum": "hard",
   "perm": true,
   "L": 0.44888891092562566,
   "predict_hard": true,
   "score": 0.44888891092562566,
   "val_n": 0.3400442764756292,
   "ood_n": 0.3409674657534245,
   "probe_gap": 0.08139067212676696,
   "rec_frac": 0.10018577983807746,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_060",
   "stratum": "hard",
   "perm": true,
   "L": 0.44302772291599596,
   "predict_hard": true,
   "score": 0.44302772291599596,
   "val_n": 0.34388492198469595,
   "ood_n": 0.30617405448280377,
   "probe_gap": 0.09393087184697485,
   "rec_frac": 0.11607537513127382,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_061",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6715163907989301,
   "predict_hard": false,
   "score": 0.6715163907989301,
   "val_n": 0.9426394028742942,
   "ood_n": 0.9146776735581117,
   "probe_gap": 0.46012861326193116,
   "rec_frac": 0.8600730811386295,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_062",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6173911602229667,
   "predict_hard": false,
   "score": 0.6173911602229667,
   "val_n": 0.6836027000738504,
   "ood_n": 0.5117948015179674,
   "probe_gap": 0.3172025882737813,
   "rec_frac": 0.45512348916779355,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_063",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6074324801779952,
   "predict_hard": false,
   "score": 0.6074324801779952,
   "val_n": 0.944871375957879,
   "ood_n": 0.7776269168195515,
   "probe_gap": 0.2426045094655641,
   "rec_frac": 0.7220475073515328,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_064",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5384615383551551,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6379357713473773,
   "ood_n": 0.6138888888888889,
   "probe_gap": 0.46266077963868907,
   "rec_frac": 0.8077961892567985,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_065",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6428393871681672,
   "predict_hard": false,
   "score": 0.6428393871681672,
   "val_n": 0.46789367113158015,
   "ood_n": 0.4183593750000001,
   "probe_gap": 0.08283761492496136,
   "rec_frac": 0.1282168865083181,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_066",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7694349631033364,
   "predict_hard": false,
   "score": 0.7694349631033364,
   "val_n": 0.6081038684556,
   "ood_n": 0.5439589586612482,
   "probe_gap": 0.11442926650645265,
   "rec_frac": 0.1426695158297444,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_067",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6363628900969514,
   "predict_hard": false,
   "score": 0.6363628900969514,
   "val_n": 0.8606690884071077,
   "ood_n": 0.6144531249999994,
   "probe_gap": 0.19911574807581026,
   "rec_frac": 0.5587562242332229,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_068",
   "stratum": "hard",
   "perm": true,
   "L": 0.4423838889133977,
   "predict_hard": true,
   "score": 0.4423838889133977,
   "val_n": 0.3176841656410532,
   "ood_n": 0.23944372433134614,
   "probe_gap": 0.07371382373130589,
   "rec_frac": 0.08726957932236432,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_069",
   "stratum": "hard",
   "perm": true,
   "L": 0.4331983805981995,
   "predict_hard": true,
   "score": 0.4331983805981995,
   "val_n": 0.6393881442113383,
   "ood_n": 0.5660416666666667,
   "probe_gap": 0.3466639801811942,
   "rec_frac": 0.5565740797429803,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_070",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.7885057471264367,
   "ood_n": 0.6958333333333333,
   "probe_gap": 0.14015273614711699,
   "rec_frac": 0.357773709403252,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_071",
   "stratum": "hard",
   "perm": true,
   "L": 0.4942508630627617,
   "predict_hard": true,
   "score": 0.4942508630627617,
   "val_n": 0.39107657439160104,
   "ood_n": 0.3673022646198379,
   "probe_gap": 0.22994372564880028,
   "rec_frac": 0.32421385301590294,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_072",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7153040372593692,
   "predict_hard": false,
   "score": 0.7153040372593692,
   "val_n": 0.8062338245728928,
   "ood_n": 0.6708745478898427,
   "probe_gap": 0.3603697761078739,
   "rec_frac": 0.8162715561508995,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_073",
   "stratum": "hard",
   "perm": true,
   "L": 0.4139428196263337,
   "predict_hard": true,
   "score": 0.4139428196263337,
   "val_n": 0.33650845072241203,
   "ood_n": 0.29826774691358027,
   "probe_gap": 0.0650321545516563,
   "rec_frac": 0.07831420099091135,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_074",
   "stratum": "hard",
   "perm": true,
   "L": 0.4502801194582437,
   "predict_hard": true,
   "score": 0.4502801194582437,
   "val_n": 0.34901312129007694,
   "ood_n": 0.21568470178546464,
   "probe_gap": 0.1288183335322659,
   "rec_frac": 0.18000097222494346,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_075",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6679393044862498,
   "predict_hard": false,
   "score": 0.6679393044862498,
   "val_n": 0.30587495006012405,
   "ood_n": 0.2760857067492926,
   "probe_gap": 0.06169615148348058,
   "rec_frac": 0.07878386776272134,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_076",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6000000000000004,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.995721878796096,
   "ood_n": 0.9609375,
   "probe_gap": 0.2489147812607204,
   "rec_frac": 0.9953686263714266,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_077",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7368331266170821,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8409642578864762,
   "ood_n": 0.8190376857982757,
   "probe_gap": 0.6094855201972642,
   "rec_frac": 0.8807202851446917,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_078",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6167964885090952,
   "predict_hard": false,
   "score": 0.6167964885090952,
   "val_n": 0.5542344431195689,
   "ood_n": 0.49102175686508776,
   "probe_gap": 0.1370980722536228,
   "rec_frac": 0.19656845656570973,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_079",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5845169191650105,
   "predict_hard": false,
   "score": 0.5845169191650105,
   "val_n": 0.41354647472640643,
   "ood_n": 0.42888171935714364,
   "probe_gap": 0.08062701009669104,
   "rec_frac": 0.09658429063057719,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_080",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.60022398602839,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5318978482970763,
   "ood_n": 0.5155671313422842,
   "probe_gap": 0.21651930211058001,
   "rec_frac": 0.34726797616990257,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_081",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5384615385128452,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5863857285662653,
   "ood_n": 0.6251736111111111,
   "probe_gap": 0.5701366697860301,
   "rec_frac": 0.9732787503123173,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_082",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.6310344827586207,
   "ood_n": 0.609375,
   "probe_gap": 0.11788585402574568,
   "rec_frac": 0.2572666449204238,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_083",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7411598750614478,
   "predict_hard": false,
   "score": 0.7411598750614478,
   "val_n": 0.8507828088908963,
   "ood_n": 0.7774993358624841,
   "probe_gap": 0.6670016017374119,
   "rec_frac": 0.9674353074276927,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_084",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.49999999999999994,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9620689655172414,
   "ood_n": 0.965625,
   "probe_gap": 0.40550643665614233,
   "rec_frac": 0.9946263403036164,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_085",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7655172413793103,
   "ood_n": 0.7145833333333332,
   "probe_gap": 0.1286173630757347,
   "rec_frac": 0.17677388267084107,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_086",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.646228295539995,
   "predict_hard": false,
   "score": 0.646228295539995,
   "val_n": 0.31281490332253065,
   "ood_n": 0.2282386363644564,
   "probe_gap": 0.12463826328228525,
   "rec_frac": 0.15602814035155316,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_087",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5351938975298624,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.47636093712533045,
   "ood_n": 0.5049505902157144,
   "probe_gap": 0.3689710512038596,
   "rec_frac": 0.5492424323200787,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_088",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6000000000000004,
   "predict_hard": false,
   "score": 0.6000000000000004,
   "val_n": 0.655195356827788,
   "ood_n": 0.578125,
   "probe_gap": 0.042041795065931954,
   "rec_frac": 0.057166463866980995,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_089",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5897329762641643,
   "predict_hard": false,
   "score": 0.5897329762641643,
   "val_n": 0.40469981632993507,
   "ood_n": 0.3470001588674344,
   "probe_gap": 0.05237137902396285,
   "rec_frac": 0.06394952955773027,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_090",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6942971807204332,
   "predict_hard": false,
   "score": 0.6942971807204332,
   "val_n": 0.5319012198451489,
   "ood_n": 0.45731915755149605,
   "probe_gap": 0.05956591469298605,
   "rec_frac": 0.07590821455151753,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_091",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5298515271417874,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9634406649225354,
   "ood_n": 0.9997656250000012,
   "probe_gap": 0.5093247651287214,
   "rec_frac": 0.9892391226810812,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_092",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5526861905511936,
   "predict_hard": false,
   "score": 0.5526861905511936,
   "val_n": 0.49817168228812786,
   "ood_n": 0.4675538879248162,
   "probe_gap": 0.08424436821814903,
   "rec_frac": 0.10320628029857994,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_093",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.626523749694927,
   "predict_hard": false,
   "score": 0.626523749694927,
   "val_n": 0.4242371572966644,
   "ood_n": 0.3793141189009139,
   "probe_gap": 0.08147105821842549,
   "rec_frac": 0.09689331022643176,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_094",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7600000000000084,
   "predict_hard": false,
   "score": 0.7600000000000084,
   "val_n": 0.8489666916585937,
   "ood_n": 0.8149857954545455,
   "probe_gap": 0.38569131537649026,
   "rec_frac": 0.8054064327441937,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_095",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6237099476883573,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8488265509692338,
   "ood_n": 0.8436201618265954,
   "probe_gap": 0.28480708139119043,
   "rec_frac": 0.37118424096806585,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_096",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5260853975625892,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.41321366311457947,
   "ood_n": 0.44361158752242436,
   "probe_gap": 0.2802652757267477,
   "rec_frac": 0.48731678673439865,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_097",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7469233895096921,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9162388760817863,
   "ood_n": 0.9266095066185317,
   "probe_gap": 0.6614951830201594,
   "rec_frac": 0.9773492411458361,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_098",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5578233350232846,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9903924586560626,
   "ood_n": 1.0187065972222222,
   "probe_gap": 0.36004822882808674,
   "rec_frac": 0.9791917269011347,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_099",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.6,
   "ood_n": 0.609375,
   "probe_gap": 0.13215434568487947,
   "rec_frac": 0.2861831609751495,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_100",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.18987232107398597,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.3583336838525289,
   "ood_n": 0.0,
   "probe_gap": 0.2040996755434386,
   "rec_frac": 0.6653782104688493,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_101",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.4999999999999997,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9956407647791818,
   "ood_n": 1.0054687499999997,
   "probe_gap": 0.32793407708502276,
   "rec_frac": 0.995244523426355,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_102",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5865443414409705,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.541408447772283,
   "ood_n": 0.5181712962986509,
   "probe_gap": 0.20819935256261918,
   "rec_frac": 0.274370040629976,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_103",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.525,
   "ood_n": 0.5203125,
   "probe_gap": 0.03114951477173441,
   "rec_frac": 0.04713520540769906,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_104",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7568840042083034,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8818524598273492,
   "ood_n": 0.9025159715452724,
   "probe_gap": 0.2784163969889331,
   "rec_frac": 0.8552484636520061,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_105",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7692307696261454,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.858102466533409,
   "ood_n": 0.8294270833333333,
   "probe_gap": 0.2580787818148205,
   "rec_frac": 0.8778660535946262,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_106",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5385478796365423,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5611596201305037,
   "ood_n": 0.5367608955156512,
   "probe_gap": 0.25176848107978844,
   "rec_frac": 0.3591270005713484,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_107",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7337278128294167,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5250664401291578,
   "ood_n": 0.5519639756944443,
   "probe_gap": 0.10823955187076925,
   "rec_frac": 0.20076258968421343,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_108",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5000000002328306,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8648737523222144,
   "ood_n": 0.8395833333333332,
   "probe_gap": 0.24726689133996752,
   "rec_frac": 0.6883167510116627,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_109",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5656286031483602,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5776219630264504,
   "ood_n": 0.6046006944485681,
   "probe_gap": 0.07837620224216743,
   "rec_frac": 0.1344557006288742,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_110",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.8488888888888888,
   "ood_n": 0.6833333333333332,
   "probe_gap": 0.27122187288627747,
   "rec_frac": 0.39651262722807545,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_111",
   "stratum": "hard",
   "perm": true,
   "L": 0.4396551721862144,
   "predict_hard": true,
   "score": 0.4396551721862144,
   "val_n": 0.34996899882809235,
   "ood_n": 0.40781249999999986,
   "probe_gap": 0.03693729708049074,
   "rec_frac": 0.04972784424775795,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_112",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.8211180280784304,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5010749898165084,
   "ood_n": 0.5286747685200379,
   "probe_gap": 0.3038585262666561,
   "rec_frac": 0.45697894789793614,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_113",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6162787114914605,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9224244212473847,
   "ood_n": 0.9910027861147785,
   "probe_gap": 0.4739951816785757,
   "rec_frac": 0.948356327866125,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_114",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6566393171897189,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8256126785967458,
   "ood_n": 0.863222730903074,
   "probe_gap": 0.6404340851345246,
   "rec_frac": 0.9770397444614567,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_115",
   "stratum": "hard",
   "perm": true,
   "L": 0.4868995330774785,
   "predict_hard": true,
   "score": 0.4868995330774785,
   "val_n": 0.3493146825587542,
   "ood_n": 0.291550925925926,
   "probe_gap": 0.049799039911993824,
   "rec_frac": 0.06509745137746285,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_116",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.4309237090214881,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9032173802260527,
   "ood_n": 0.8774229772927689,
   "probe_gap": 0.6109324842787249,
   "rec_frac": 0.985448882044065,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_117",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5479020242673335,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6040495620254375,
   "ood_n": 0.5874826388889032,
   "probe_gap": 0.2611736187597563,
   "rec_frac": 0.4665377399395414,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_118",
   "stratum": "hard",
   "perm": true,
   "L": 0.4166666666666667,
   "predict_hard": true,
   "score": 0.4166666666666667,
   "val_n": 0.4812260536398468,
   "ood_n": 0.4111111111111111,
   "probe_gap": 0.07704983997574957,
   "rec_frac": 0.10606698755964111,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_119",
   "stratum": "hard",
   "perm": true,
   "L": 0.49391860674796706,
   "predict_hard": true,
   "score": 0.49391860674796706,
   "val_n": 0.40144471312536945,
   "ood_n": 0.2729066453610964,
   "probe_gap": 0.09099678390470732,
   "rec_frac": 0.11582618158208935,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_120",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.9931034482758619,
   "ood_n": 0.95,
   "probe_gap": 0.47564307784727533,
   "rec_frac": 0.9267001535851674,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_121",
   "stratum": "hard",
   "perm": true,
   "L": 0.4387754251636635,
   "predict_hard": true,
   "score": 0.4387754251636635,
   "val_n": 0.41686668351322337,
   "ood_n": 0.3969907407407408,
   "probe_gap": 0.13054661538056622,
   "rec_frac": 0.1811488003914745,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_122",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7885057471264367,
   "ood_n": 0.6958333333333333,
   "probe_gap": 0.14212217526420517,
   "rec_frac": 0.3619011542506818,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_123",
   "stratum": "hard",
   "perm": true,
   "L": 0.43677323156512116,
   "predict_hard": true,
   "score": 0.43677323156512116,
   "val_n": 0.3825063781625049,
   "ood_n": 0.3185185185185196,
   "probe_gap": 0.08175241579196844,
   "rec_frac": 0.10320369981796403,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_124",
   "stratum": "hard",
   "perm": true,
   "L": 0.4334454714804996,
   "predict_hard": true,
   "score": 0.4334454714804996,
   "val_n": 0.2855772494087381,
   "ood_n": 0.30072508169934636,
   "probe_gap": 0.07094051289788397,
   "rec_frac": 0.08462394176587675,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_125",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7655172413793103,
   "ood_n": 0.7145833333333332,
   "probe_gap": 0.12813506291226942,
   "rec_frac": 0.17550394923944151,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_126",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.6482758620689656,
   "ood_n": 0.6375,
   "probe_gap": 0.07765273154740165,
   "rec_frac": 0.10606151077614911,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_127",
   "stratum": "hard",
   "perm": true,
   "L": 0.415497354579766,
   "predict_hard": true,
   "score": 0.415497354579766,
   "val_n": 0.29582850472402755,
   "ood_n": 0.23484360308950528,
   "probe_gap": 0.07013665967623904,
   "rec_frac": 0.08510818257495248,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_128",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.889655172413793,
   "ood_n": 0.8854166666666666,
   "probe_gap": 0.24598071628828141,
   "rec_frac": 0.752619527756102,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_129",
   "stratum": "hard",
   "perm": true,
   "L": 0.42307692286544896,
   "predict_hard": true,
   "score": 0.42307692286544896,
   "val_n": 0.31417489364976353,
   "ood_n": 0.37013888888888896,
   "probe_gap": 0.06374598409010283,
   "rec_frac": 0.07803588176869532,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_130",
   "stratum": "hard",
   "perm": true,
   "L": 0.4419377044234443,
   "predict_hard": true,
   "score": 0.4419377044234443,
   "val_n": 0.39903269959214105,
   "ood_n": 0.4149352936731328,
   "probe_gap": 0.045056275271142796,
   "rec_frac": 0.057797907519217116,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_131",
   "stratum": "hard",
   "perm": true,
   "L": 0.4450184963409357,
   "predict_hard": true,
   "score": 0.4450184963409357,
   "val_n": 0.2806016963747884,
   "ood_n": 0.34010652677067027,
   "probe_gap": 0.07781350377863243,
   "rec_frac": 0.09471174031003599,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_132",
   "stratum": "hard",
   "perm": true,
   "L": 0.44290443377085065,
   "predict_hard": true,
   "score": 0.44290443377085065,
   "val_n": 0.6359485043810917,
   "ood_n": 0.5271058669288746,
   "probe_gap": 0.29955787700855463,
   "rec_frac": 0.5047540455781641,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_133",
   "stratum": "hard",
   "perm": true,
   "L": 0.4262175974218428,
   "predict_hard": true,
   "score": 0.4262175974218428,
   "val_n": 0.26819602478563703,
   "ood_n": 0.3105405662686346,
   "probe_gap": 0.07134244979577817,
   "rec_frac": 0.08593852766104279,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_134",
   "stratum": "hard",
   "perm": true,
   "L": 0.42307692302383915,
   "predict_hard": true,
   "score": 0.42307692302383915,
   "val_n": 0.3619741963447169,
   "ood_n": 0.3069444444444445,
   "probe_gap": 0.07471864304933518,
   "rec_frac": 0.09308582668869522,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_135",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.889655172413793,
   "ood_n": 0.8854166666666666,
   "probe_gap": 0.24513665974331827,
   "rec_frac": 0.7502424463045165,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_136",
   "stratum": "hard",
   "perm": true,
   "L": 0.4258406815301769,
   "predict_hard": true,
   "score": 0.4258406815301769,
   "val_n": 0.3310160718214215,
   "ood_n": 0.3535244493917213,
   "probe_gap": 0.08187298255334713,
   "rec_frac": 0.10212831944984821,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_137",
   "stratum": "hard",
   "perm": true,
   "L": 0.4995517705950436,
   "predict_hard": true,
   "score": 0.4995517705950436,
   "val_n": 0.2720757121822095,
   "ood_n": 0.2435231064064081,
   "probe_gap": 0.0699758836023294,
   "rec_frac": 0.08311232249098247,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_138",
   "stratum": "hard",
   "perm": true,
   "L": 0.4483710913493236,
   "predict_hard": true,
   "score": 0.4483710913493236,
   "val_n": 0.26788720679964817,
   "ood_n": 0.32602919550687565,
   "probe_gap": 0.06274115666507524,
   "rec_frac": 0.07593463941521818,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_139",
   "stratum": "hard",
   "perm": true,
   "L": 0.4438984389615934,
   "predict_hard": true,
   "score": 0.4438984389615934,
   "val_n": 0.2967263727657916,
   "ood_n": 0.3261397596059603,
   "probe_gap": 0.06768489466602778,
   "rec_frac": 0.08255374902938181,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_140",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.6827586206896551,
   "ood_n": 0.6249999999999999,
   "probe_gap": 0.10176848305383296,
   "rec_frac": 0.1250488581115718,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_141",
   "stratum": "hard",
   "perm": true,
   "L": 0.42909792335588454,
   "predict_hard": true,
   "score": 0.42909792335588454,
   "val_n": 0.3179218640199382,
   "ood_n": 0.3090387415622951,
   "probe_gap": 0.06897106296188195,
   "rec_frac": 0.08259444845018103,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_142",
   "stratum": "hard",
   "perm": true,
   "L": 0.43718940584022714,
   "predict_hard": true,
   "score": 0.43718940584022714,
   "val_n": 0.30436117412042896,
   "ood_n": 0.2774941635160314,
   "probe_gap": 0.0918810260257537,
   "rec_frac": 0.10869364562945935,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_143",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.48879310344827587,
   "ood_n": 0.48515625,
   "probe_gap": 0.047869776309111496,
   "rec_frac": 0.05890829754511418,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_144",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.5896551724137931,
   "ood_n": 0.61875,
   "probe_gap": 0.1612942141160321,
   "rec_frac": 0.3210204832421821,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_145",
   "stratum": "hard",
   "perm": true,
   "L": 0.42499999999999727,
   "predict_hard": true,
   "score": 0.42499999999999727,
   "val_n": 0.35713070073207037,
   "ood_n": 0.31800000000000006,
   "probe_gap": 0.08404340979753966,
   "rec_frac": 0.1037248989818772,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_146",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.5431034482758621,
   "ood_n": 0.48515625,
   "probe_gap": 0.06181672317038778,
   "rec_frac": 0.0934601303122212,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_147",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7816091954022988,
   "ood_n": 0.6604166666666665,
   "probe_gap": 0.20076366043934102,
   "rec_frac": 0.2657209551245587,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_148",
   "stratum": "hard",
   "perm": true,
   "L": 0.4166666666666667,
   "predict_hard": true,
   "score": 0.4166666666666667,
   "val_n": 0.925670498084291,
   "ood_n": 0.875,
   "probe_gap": 0.4561093168626644,
   "rec_frac": 0.9247410086504675,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_149",
   "stratum": "hard",
   "perm": true,
   "L": 0.46178703641682595,
   "predict_hard": true,
   "score": 0.46178703641682595,
   "val_n": 0.344016019840502,
   "ood_n": 0.27199260227022415,
   "probe_gap": 0.07090032162007029,
   "rec_frac": 0.08928835783881071,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_150",
   "stratum": "hard",
   "perm": true,
   "L": 0.42307692302383915,
   "predict_hard": true,
   "score": 0.42307692302383915,
   "val_n": 0.30964634065120433,
   "ood_n": 0.3370370370370371,
   "probe_gap": 0.06559485749033103,
   "rec_frac": 0.08151785105522805,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_151",
   "stratum": "hard",
   "perm": true,
   "L": 0.4333678264515189,
   "predict_hard": true,
   "score": 0.4333678264515189,
   "val_n": 0.3737312109932089,
   "ood_n": 0.4029903308448093,
   "probe_gap": 0.052572354626425594,
   "rec_frac": 0.06884257854373592,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_152",
   "stratum": "hard",
   "perm": true,
   "L": 0.4259396397563295,
   "predict_hard": true,
   "score": 0.4259396397563295,
   "val_n": 0.36276166058827086,
   "ood_n": 0.34448002587740556,
   "probe_gap": 0.06414790431402886,
   "rec_frac": 0.08334512913339912,
   "label_hard": 1
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_randval_summary_n153.json <==
{
 "auc": 0.7861204013377926,
 "acc": 0.5490196078431373,
 "precision": 0.9692307692307692,
 "recall": 0.4846153846153846,
 "n": 153,
 "reward_hard_thresh": 0.85,
 "rows": [
  {
   "n_seeds": 5,
   "name": "rand_000",
   "stratum": "hard",
   "perm": true,
   "L": 0.44662538132719193,
   "predict_hard": true,
   "score": 0.44662538132719193,
   "val_n": 0.31359746075821976,
   "ood_n": 0.3002070284958816,
   "probe_gap": 0.07765273668375046,
   "rec_frac": 0.0930232479885952,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_001",
   "stratum": "hard",
   "perm": true,
   "L": 0.4999999999999997,
   "predict_hard": true,
   "score": 0.4999999999999997,
   "val_n": 0.3724841072109392,
   "ood_n": 0.42750000000000016,
   "probe_gap": 0.040273313545337454,
   "rec_frac": 0.05484713960867761,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_002",
   "stratum": "hard",
   "perm": true,
   "L": 0.42908758556199317,
   "predict_hard": true,
   "score": 0.42908758556199317,
   "val_n": 0.2821398793285536,
   "ood_n": 0.2968051689436657,
   "probe_gap": 0.10944533538780028,
   "rec_frac": 0.13782875923482776,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_003",
   "stratum": "hard",
   "perm": true,
   "L": 0.44231959644369107,
   "predict_hard": true,
   "score": 0.44231959644369107,
   "val_n": 0.2636036083904173,
   "ood_n": 0.3619692624212693,
   "probe_gap": 0.06639871529252583,
   "rec_frac": 0.08122728239402763,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_004",
   "stratum": "hard",
   "perm": true,
   "L": 0.49933953667198766,
   "predict_hard": true,
   "score": 0.49933953667198766,
   "val_n": 0.7967742255357738,
   "ood_n": 0.8158223330207766,
   "probe_gap": 0.3901527244753393,
   "rec_frac": 0.8116468639626876,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_005",
   "stratum": "hard",
   "perm": true,
   "L": 0.4720266004622282,
   "predict_hard": true,
   "score": 0.4720266004622282,
   "val_n": 0.26601419223590544,
   "ood_n": 0.2540179953052771,
   "probe_gap": 0.061374595406737745,
   "rec_frac": 0.07353935599912162,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_006",
   "stratum": "hard",
   "perm": true,
   "L": 0.43565085917045976,
   "predict_hard": true,
   "score": 0.43565085917045976,
   "val_n": 0.8200282506030349,
   "ood_n": 0.7406283974466602,
   "probe_gap": 0.4132234652709348,
   "rec_frac": 0.7451641274214292,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_007",
   "stratum": "hard",
   "perm": true,
   "L": 0.4987983946048891,
   "predict_hard": true,
   "score": 0.4987983946048891,
   "val_n": 0.4711424187490325,
   "ood_n": 0.4256137081312035,
   "probe_gap": 0.1325160746022436,
   "rec_frac": 0.198565478977564,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_008",
   "stratum": "hard",
   "perm": true,
   "L": 0.45516859247476965,
   "predict_hard": true,
   "score": 0.45516859247476965,
   "val_n": 0.3143075062612632,
   "ood_n": 0.2696690122544028,
   "probe_gap": 0.07226688517826546,
   "rec_frac": 0.08614018937547899,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_009",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7747126436781608,
   "ood_n": 0.8125,
   "probe_gap": 0.13360127873742697,
   "rec_frac": 0.4272968277788906,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_010",
   "stratum": "hard",
   "perm": true,
   "L": 0.4940249666318495,
   "predict_hard": true,
   "score": 0.4940249666318495,
   "val_n": 0.32370946556651903,
   "ood_n": 0.3133893046439822,
   "probe_gap": 0.06985530836980826,
   "rec_frac": 0.08769752920675257,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_011",
   "stratum": "hard",
   "perm": true,
   "L": 0.4844410801026477,
   "predict_hard": true,
   "score": 0.4844410801026477,
   "val_n": 0.5391279415219272,
   "ood_n": 0.30134077113423186,
   "probe_gap": 0.19887461119909378,
   "rec_frac": 0.2763665983735436,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_012",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.8172413793103448,
   "ood_n": 0.85546875,
   "probe_gap": 0.29774920382683684,
   "rec_frac": 0.7874335881958555,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_013",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.5172413793103449,
   "ood_n": 0.50625,
   "probe_gap": 0.059204182987044475,
   "rec_frac": 0.07266591939840122,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_014",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7425287356321838,
   "ood_n": 0.7416666666666667,
   "probe_gap": 0.13540996175103628,
   "rec_frac": 0.3613212659604079,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_015",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6428565220696225,
   "predict_hard": false,
   "score": 0.6428565220696225,
   "val_n": 0.44173570063166573,
   "ood_n": 0.45732421875,
   "probe_gap": 0.03850483045317352,
   "rec_frac": 0.058956018594360254,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_016",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7482292933090505,
   "predict_hard": false,
   "score": 0.7482292933090505,
   "val_n": 0.589091222399865,
   "ood_n": 0.5451945015869103,
   "probe_gap": 0.07033761889221585,
   "rec_frac": 0.08656048362392942,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_017",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7282897499307862,
   "predict_hard": false,
   "score": 0.7282897499307862,
   "val_n": 0.8601773581064981,
   "ood_n": 0.7973932417031303,
   "probe_gap": 0.45864149029231915,
   "rec_frac": 0.8503471341236379,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_018",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7423198515836136,
   "predict_hard": false,
   "score": 0.7423198515836136,
   "val_n": 0.5789356202700184,
   "ood_n": 0.6080255584684366,
   "probe_gap": 0.05016077314159111,
   "rec_frac": 0.06149803229993784,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_019",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6114923643108654,
   "predict_hard": false,
   "score": 0.6114923643108654,
   "val_n": 0.49487849864662253,
   "ood_n": 0.4910219710192689,
   "probe_gap": 0.05707395517557764,
   "rec_frac": 0.07418337333250229,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_020",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6958209157663476,
   "predict_hard": false,
   "score": 0.6958209157663476,
   "val_n": 0.6351308456571749,
   "ood_n": 0.525787769069453,
   "probe_gap": 0.19586013239296302,
   "rec_frac": 0.2632641263779469,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_021",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7935940127678703,
   "predict_hard": false,
   "score": 0.7935940127678703,
   "val_n": 0.5886742233622426,
   "ood_n": 0.5645089887356307,
   "probe_gap": 0.06101285896692245,
   "rec_frac": 0.07490458598074808,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_022",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7069667407829375,
   "predict_hard": false,
   "score": 0.7069667407829375,
   "val_n": 0.7406169953692155,
   "ood_n": 0.5198596452288359,
   "probe_gap": 0.22230707838220995,
   "rec_frac": 0.35577335404179883,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_023",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.44742270390321087,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.37041726042061596,
   "ood_n": 0.3596473492915,
   "probe_gap": 0.08954983895997909,
   "rec_frac": 0.11121656165791952,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_024",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.8057622053858797,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8949257967881478,
   "ood_n": 0.8589561313705056,
   "probe_gap": 0.6708601341370218,
   "rec_frac": 0.993631287024709,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_025",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.4166666666666667,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6467432950191571,
   "ood_n": 0.6416666666666667,
   "probe_gap": 0.47319130330223746,
   "rec_frac": 0.9458098154304241,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_026",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5054940652892695,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.44376591806836535,
   "ood_n": 0.43417992069402905,
   "probe_gap": 0.18416398435926898,
   "rec_frac": 0.2714409360236791,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_027",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7692351534720444,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8658324524267672,
   "ood_n": 0.8954427083333333,
   "probe_gap": 0.2524115802007473,
   "rec_frac": 0.8368626164017486,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_028",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5667721535730637,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5794344169047067,
   "ood_n": 0.6014009465659351,
   "probe_gap": 0.2536977531442305,
   "rec_frac": 0.3621194910070099,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_029",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5214013315879273,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.7099094562211367,
   "ood_n": 0.6602644596651523,
   "probe_gap": 0.7027733051508569,
   "rec_frac": 0.9877569782982676,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_030",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.2394465065629167,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.4019668665090283,
   "ood_n": 0.0,
   "probe_gap": 0.1122588465068118,
   "rec_frac": 0.40991210294551744,
   "label_hard": 1
  },
  {
   "n_seeds": 5,
   "name": "rand_031",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.44000000000000006,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9020732424010945,
   "ood_n": 0.9287109375000002,
   "probe_gap": 0.5661173702052935,
   "rec_frac": 0.988726013524914,
   "label_hard": 0
  },
  {
   "n_seeds": 5,
   "name": "rand_032",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7165991902180776,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8993734250065171,
   "ood_n": 0.9331008311929224,
   "probe_gap": 0.09147909182060954,
   "rec_frac": 0.16517543307764293,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_033",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5192307678932954,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9326651304610166,
   "ood_n": 0.9140624999999997,
   "probe_gap": 0.5007368689053567,
   "rec_frac": 0.9961321451507887,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_034",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.3076325827122328,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.31692550323055146,
   "ood_n": 0.30752283723052054,
   "probe_gap": 0.4100348224977205,
   "rec_frac": 0.6463106823324846,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_035",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5937499999999991,
   "predict_hard": false,
   "score": 0.5937499999999991,
   "val_n": 0.39821487204841755,
   "ood_n": 0.44642857142857156,
   "probe_gap": 0.03021167715390523,
   "rec_frac": 0.04664542827682794,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_036",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.47368415485376525,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9341429620949909,
   "ood_n": 0.9549479166666661,
   "probe_gap": 0.5829313861851012,
   "rec_frac": 0.9803726903213197,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_037",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7229644542858847,
   "predict_hard": false,
   "score": 0.7229644542858847,
   "val_n": 0.5180300794763907,
   "ood_n": 0.47326696199969376,
   "probe_gap": 0.08266344800639383,
   "rec_frac": 0.09794777978012263,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_038",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7194905971200777,
   "predict_hard": false,
   "score": 0.7194905971200777,
   "val_n": 0.5684925068889806,
   "ood_n": 0.575509593264339,
   "probe_gap": 0.06739013954310298,
   "rec_frac": 0.08276655867394572,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_039",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.6934865900383141,
   "ood_n": 0.6180555555555555,
   "probe_gap": 0.10738210151688717,
   "rec_frac": 0.26363813732409574,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_040",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5219214996912355,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5700218775609568,
   "ood_n": 0.5283912440942619,
   "probe_gap": 0.40929794317911933,
   "rec_frac": 0.5694423395815976,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_041",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5533417402425209,
   "predict_hard": false,
   "score": 0.5533417402425209,
   "val_n": 0.6691266804788013,
   "ood_n": 0.4206693672839506,
   "probe_gap": 0.3419078272255287,
   "rec_frac": 0.4631794860533239,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_042",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6912071536832846,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6360319319859373,
   "ood_n": 0.6513998220533237,
   "probe_gap": 0.3372856364500612,
   "rec_frac": 0.5046940374373369,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_043",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7445769792512904,
   "predict_hard": false,
   "score": 0.7445769792512904,
   "val_n": 0.6144124677469678,
   "ood_n": 0.576190168718349,
   "probe_gap": 0.16974812765213454,
   "rec_frac": 0.2137811136905063,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_044",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.31958041843001816,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.41550755869235206,
   "ood_n": 0.3819444444444444,
   "probe_gap": 0.20625668901466992,
   "rec_frac": 0.2851647014781507,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_045",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7071504706921482,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.618911930160528,
   "ood_n": 0.6808889297698782,
   "probe_gap": 0.11414789447574884,
   "rec_frac": 0.18797360331607346,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_046",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.33029154141772654,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.32531313583143173,
   "ood_n": 0.3564538445855769,
   "probe_gap": 0.5667872306873817,
   "rec_frac": 0.8381304297343897,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_047",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5575780203385698,
   "predict_hard": false,
   "score": 0.5575780203385698,
   "val_n": 0.4037830733277902,
   "ood_n": 0.43022923162948706,
   "probe_gap": 0.08775455531008373,
   "rec_frac": 0.1042847566155524,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_048",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5303723735987818,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.59723463591336,
   "ood_n": 0.6634874589779656,
   "probe_gap": 0.17952839789027697,
   "rec_frac": 0.2948558413303188,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_049",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7381789229066434,
   "predict_hard": false,
   "score": 0.7381789229066434,
   "val_n": 0.34361403028371945,
   "ood_n": 0.3074658202162299,
   "probe_gap": 0.07603161928163081,
   "rec_frac": 0.09253531732709569,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_050",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6926366673922087,
   "predict_hard": false,
   "score": 0.6926366673922087,
   "val_n": 0.5897143968916932,
   "ood_n": 0.64310213245036,
   "probe_gap": 0.050107177223167744,
   "rec_frac": 0.061363819969932634,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_051",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.8847460966869128,
   "predict_hard": false,
   "score": 0.8847460966869128,
   "val_n": 0.5245730210157612,
   "ood_n": 0.47963013420123796,
   "probe_gap": 0.04260450834757774,
   "rec_frac": 0.055198943423725735,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_052",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.8066292684589758,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6686467444271019,
   "ood_n": 0.6215983072916703,
   "probe_gap": 0.3696409417885293,
   "rec_frac": 0.6920454397922441,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_053",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6428577632350521,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9803547178902179,
   "ood_n": 0.998046875,
   "probe_gap": 0.3195337515168635,
   "rec_frac": 0.9902930524503601,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_054",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6199753726982032,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5567353872434738,
   "ood_n": 0.5823083072963835,
   "probe_gap": 0.3332663403318881,
   "rec_frac": 0.4495671842162344,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_055",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5503007803945535,
   "predict_hard": false,
   "score": 0.5503007803945535,
   "val_n": 0.342404093667339,
   "ood_n": 0.27489564998633054,
   "probe_gap": 0.16740354349375539,
   "rec_frac": 0.2041931546895079,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_056",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.800000000000001,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9572163615499529,
   "ood_n": 0.9563577586206895,
   "probe_gap": 0.11287514228146178,
   "rec_frac": 0.23380958691651374,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_057",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7523898929038269,
   "predict_hard": false,
   "score": 0.7523898929038269,
   "val_n": 0.5148671702749656,
   "ood_n": 0.42085876767409497,
   "probe_gap": 0.06390675803344988,
   "rec_frac": 0.08120758347878118,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_058",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7110803400691108,
   "predict_hard": false,
   "score": 0.7110803400691108,
   "val_n": 0.6015593276511008,
   "ood_n": 0.5448591830198549,
   "probe_gap": 0.059284566603161774,
   "rec_frac": 0.0736943307952205,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_059",
   "stratum": "hard",
   "perm": true,
   "L": 0.44888891092562566,
   "predict_hard": true,
   "score": 0.44888891092562566,
   "val_n": 0.3209078830829313,
   "ood_n": 0.2793236301369862,
   "probe_gap": 0.0848740533649091,
   "rec_frac": 0.1021540522886401,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_060",
   "stratum": "hard",
   "perm": true,
   "L": 0.44302772291599596,
   "predict_hard": true,
   "score": 0.44302772291599596,
   "val_n": 0.31752955418994205,
   "ood_n": 0.2964542432294838,
   "probe_gap": 0.10095122517241285,
   "rec_frac": 0.12461682705590599,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_061",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6715163907989301,
   "predict_hard": false,
   "score": 0.6715163907989301,
   "val_n": 0.8882917465275623,
   "ood_n": 0.8368327651694748,
   "probe_gap": 0.4333467364694528,
   "rec_frac": 0.7841210906369261,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_062",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6173911602229667,
   "predict_hard": false,
   "score": 0.6173911602229667,
   "val_n": 0.640995940983416,
   "ood_n": 0.4754377937598605,
   "probe_gap": 0.2520766217992237,
   "rec_frac": 0.35474391322534976,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_063",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6074324801779952,
   "predict_hard": false,
   "score": 0.6074324801779952,
   "val_n": 0.9555367804801417,
   "ood_n": 0.8683500571151658,
   "probe_gap": 0.23700430468603217,
   "rec_frac": 0.7162712343826518,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_064",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5384615383551551,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.7102633315092787,
   "ood_n": 0.609375,
   "probe_gap": 0.4273847706959306,
   "rec_frac": 0.7401489007827596,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_065",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6428393871681672,
   "predict_hard": false,
   "score": 0.6428393871681672,
   "val_n": 0.4412635140968048,
   "ood_n": 0.4101562500000001,
   "probe_gap": 0.11274115867425648,
   "rec_frac": 0.17367292115885785,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_066",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7694349631033364,
   "predict_hard": false,
   "score": 0.7694349631033364,
   "val_n": 0.5814724009515857,
   "ood_n": 0.5268866536816204,
   "probe_gap": 0.11950696501701208,
   "rec_frac": 0.14889043069566663,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_067",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6363628900969514,
   "predict_hard": false,
   "score": 0.6363628900969514,
   "val_n": 0.8197161873290959,
   "ood_n": 0.46191406249999956,
   "probe_gap": 0.17537511698302732,
   "rec_frac": 0.4132067517387899,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_068",
   "stratum": "hard",
   "perm": true,
   "L": 0.4423838889133977,
   "predict_hard": true,
   "score": 0.4423838889133977,
   "val_n": 0.27023349166949767,
   "ood_n": 0.24942054617848555,
   "probe_gap": 0.0657824217187119,
   "rec_frac": 0.07792048472030083,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_069",
   "stratum": "hard",
   "perm": true,
   "L": 0.4331983805981995,
   "predict_hard": true,
   "score": 0.4331983805981995,
   "val_n": 0.33313424052872226,
   "ood_n": 0.4049961419753087,
   "probe_gap": 0.08460611191209873,
   "rec_frac": 0.10832341640788176,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_070",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6934865900383141,
   "ood_n": 0.6180555555555555,
   "probe_gap": 0.1352491970997531,
   "rec_frac": 0.3199400287481674,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_071",
   "stratum": "hard",
   "perm": true,
   "L": 0.4942508630627617,
   "predict_hard": true,
   "score": 0.4942508630627617,
   "val_n": 0.3160808934509449,
   "ood_n": 0.28357895430208074,
   "probe_gap": 0.11387996635891873,
   "rec_frac": 0.13937352596216468,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_072",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7153040372593692,
   "predict_hard": false,
   "score": 0.7153040372593692,
   "val_n": 0.7637665746756295,
   "ood_n": 0.6187372936998518,
   "probe_gap": 0.2965567962277485,
   "rec_frac": 0.6172301874280394,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_073",
   "stratum": "hard",
   "perm": true,
   "L": 0.4139428196263337,
   "predict_hard": true,
   "score": 0.4139428196263337,
   "val_n": 0.22982176000896462,
   "ood_n": 0.25117283950617286,
   "probe_gap": 0.0535235806005944,
   "rec_frac": 0.0644900754264859,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_074",
   "stratum": "hard",
   "perm": true,
   "L": 0.4502801194582437,
   "predict_hard": true,
   "score": 0.4502801194582437,
   "val_n": 0.33346612377884244,
   "ood_n": 0.23144248821713614,
   "probe_gap": 0.17792068484128482,
   "rec_frac": 0.25052548547799375,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_075",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6679393044862498,
   "predict_hard": false,
   "score": 0.6679393044862498,
   "val_n": 0.313832996942657,
   "ood_n": 0.2619274650549801,
   "probe_gap": 0.05881564493220207,
   "rec_frac": 0.075151657807617,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_076",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6000000000000004,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 1.005780320048163,
   "ood_n": 0.9765625,
   "probe_gap": 0.24243032881173546,
   "rec_frac": 0.9894997534016549,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_077",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7368331266170821,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8443807947455931,
   "ood_n": 0.8141405994855805,
   "probe_gap": 0.6116023662900363,
   "rec_frac": 0.8619620690919546,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_078",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6167964885090952,
   "predict_hard": false,
   "score": 0.6167964885090952,
   "val_n": 0.5642114721899179,
   "ood_n": 0.47681864819543646,
   "probe_gap": 0.0920418031345993,
   "rec_frac": 0.1228569729637844,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_079",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5845169191650105,
   "predict_hard": false,
   "score": 0.5845169191650105,
   "val_n": 0.4104947381504335,
   "ood_n": 0.4407333730308161,
   "probe_gap": 0.06732315583691592,
   "rec_frac": 0.0814075612792585,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_080",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.60022398602839,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5315853153785683,
   "ood_n": 0.5206645459706375,
   "probe_gap": 0.1978831674508343,
   "rec_frac": 0.31553382465033325,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_081",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5384615385128452,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.570101418016017,
   "ood_n": 0.6281828703703703,
   "probe_gap": 0.5627679632535446,
   "rec_frac": 0.9631517745362781,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_082",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.5431034482758621,
   "ood_n": 0.51171875,
   "probe_gap": 0.03530278846637486,
   "rec_frac": 0.054906142413873954,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_083",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7411598750614478,
   "predict_hard": false,
   "score": 0.7411598750614478,
   "val_n": 0.8308376121756057,
   "ood_n": 0.7518271879802322,
   "probe_gap": 0.6040996882948717,
   "rec_frac": 0.8717366441210099,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_084",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.49999999999999994,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9396551724137931,
   "ood_n": 0.96875,
   "probe_gap": 0.4029340804709243,
   "rec_frac": 0.9923974631341247,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_085",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.685823754789272,
   "ood_n": 0.75,
   "probe_gap": 0.111066445308994,
   "rec_frac": 0.15240609206099542,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_086",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.646228295539995,
   "predict_hard": false,
   "score": 0.646228295539995,
   "val_n": 0.2602097703636033,
   "ood_n": 0.1846590909100828,
   "probe_gap": 0.10711415599141218,
   "rec_frac": 0.1344446607686101,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_087",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5351938975298624,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.4542200996219223,
   "ood_n": 0.49748826622237874,
   "probe_gap": 0.39134513028564943,
   "rec_frac": 0.5793135464015479,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_088",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6000000000000004,
   "predict_hard": false,
   "score": 0.6000000000000004,
   "val_n": 0.6465684054972547,
   "ood_n": 0.5924479166666666,
   "probe_gap": 0.04943729510644623,
   "rec_frac": 0.06692960456413839,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_089",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5897329762641643,
   "predict_hard": false,
   "score": 0.5897329762641643,
   "val_n": 0.37774767606183196,
   "ood_n": 0.3646816956250106,
   "probe_gap": 0.061629156159817976,
   "rec_frac": 0.0743354264207805,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_090",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.6942971807204332,
   "predict_hard": false,
   "score": 0.6942971807204332,
   "val_n": 0.5279855252873292,
   "ood_n": 0.48155643507863677,
   "probe_gap": 0.05787781270626146,
   "rec_frac": 0.07367592641505498,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_091",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5298515271417874,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8668596554250536,
   "ood_n": 0.8854817708333355,
   "probe_gap": 0.4866693483671575,
   "rec_frac": 0.9351738300460767,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_092",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.5526861905511936,
   "predict_hard": false,
   "score": 0.5526861905511936,
   "val_n": 0.52654645957758,
   "ood_n": 0.4601323976402953,
   "probe_gap": 0.08313236685044513,
   "rec_frac": 0.10168310589548366,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_093",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.626523749694927,
   "predict_hard": false,
   "score": 0.626523749694927,
   "val_n": 0.34315940423208224,
   "ood_n": 0.34450814169839555,
   "probe_gap": 0.06464362516599964,
   "rec_frac": 0.0773757566306431,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_094",
   "stratum": "easy_perm",
   "perm": true,
   "L": 0.7600000000000084,
   "predict_hard": false,
   "score": 0.7600000000000084,
   "val_n": 0.7582067764981314,
   "ood_n": 0.7220643939393939,
   "probe_gap": 0.32790729381136063,
   "rec_frac": 0.6892062819667567,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_095",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6237099476883573,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8323314980864244,
   "ood_n": 0.8371556395137478,
   "probe_gap": 0.25274651070371956,
   "rec_frac": 0.33007312916481113,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_096",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5260853975625892,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.4265889607298429,
   "ood_n": 0.44037944480823626,
   "probe_gap": 0.195538595302823,
   "rec_frac": 0.34303665518350923,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_097",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7469233895096921,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9029380135649142,
   "ood_n": 0.9042193140794222,
   "probe_gap": 0.5856779217081183,
   "rec_frac": 0.8648663810591751,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_098",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5578233350232846,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 1.0229506428014967,
   "ood_n": 1.0031105324074072,
   "probe_gap": 0.3659566080582998,
   "rec_frac": 0.993037506836126,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_099",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.7844827586206896,
   "ood_n": 0.703125,
   "probe_gap": 0.28845121983802074,
   "rec_frac": 0.6603476974884465,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_100",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.18987232107398597,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.3046241137492655,
   "ood_n": 0.0,
   "probe_gap": 0.2064576632595778,
   "rec_frac": 0.7240107086291071,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_101",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.4999999999999997,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9870322186189515,
   "ood_n": 0.9765624999999998,
   "probe_gap": 0.3283092262660575,
   "rec_frac": 0.9937257376082111,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_102",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5865443414409705,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5096345720704338,
   "ood_n": 0.5251736111118269,
   "probe_gap": 0.18877278378538764,
   "rec_frac": 0.24822980221320248,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_103",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.4525862068965517,
   "ood_n": 0.5390625,
   "probe_gap": 0.034833870868079785,
   "rec_frac": 0.05394519197373567,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_104",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7568840042083034,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8888304552667006,
   "ood_n": 0.8944629290968124,
   "probe_gap": 0.2815514349988547,
   "rec_frac": 0.8582310933206447,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_105",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7692307696261454,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.849158246057312,
   "ood_n": 0.8407118055555555,
   "probe_gap": 0.2525455650792628,
   "rec_frac": 0.8551036667474619,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_106",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5385478796365423,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5880483205311017,
   "ood_n": 0.5310419818640866,
   "probe_gap": 0.23687031085723723,
   "rec_frac": 0.33865441894422754,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_107",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.7337278128294167,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5280008794719451,
   "ood_n": 0.5531864872685184,
   "probe_gap": 0.10905679143637835,
   "rec_frac": 0.2023546325008479,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_108",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5000000002328306,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9468825776415142,
   "ood_n": 0.8402777777777778,
   "probe_gap": 0.285637744881077,
   "rec_frac": 0.7997370451791361,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_109",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5656286031483602,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.604354226480606,
   "ood_n": 0.6081995081069229,
   "probe_gap": 0.09043407609480625,
   "rec_frac": 0.15757647597670438,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_110",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.7555555555555555,
   "ood_n": 0.6875,
   "probe_gap": 0.19058146009107876,
   "rec_frac": 0.27403493384081284,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_111",
   "stratum": "hard",
   "perm": true,
   "L": 0.4396551721862144,
   "predict_hard": true,
   "score": 0.4396551721862144,
   "val_n": 0.3541386351443123,
   "ood_n": 0.3728841145833332,
   "probe_gap": 0.01668005878263477,
   "rec_frac": 0.023867488583006306,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_112",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.8211180280784304,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.5041146589370249,
   "ood_n": 0.5076678240750571,
   "probe_gap": 0.27076635004239835,
   "rec_frac": 0.4165763665675846,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_113",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6162787114914605,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.9297271252109132,
   "ood_n": 0.965133235473228,
   "probe_gap": 0.4180734336440075,
   "rec_frac": 0.8240895927641185,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_114",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.6566393171897189,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.8121339079263985,
   "ood_n": 0.8308012198832405,
   "probe_gap": 0.6422829617769132,
   "rec_frac": 0.978143457300466,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_115",
   "stratum": "hard",
   "perm": true,
   "L": 0.4868995330774785,
   "predict_hard": true,
   "score": 0.4868995330774785,
   "val_n": 0.3070329965182547,
   "ood_n": 0.3224729938271606,
   "probe_gap": 0.04206859884985262,
   "rec_frac": 0.05454363373862205,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_116",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.4309237090214881,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.886686989194725,
   "ood_n": 0.8456526032480892,
   "probe_gap": 0.6027599338038814,
   "rec_frac": 0.9675424476049902,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_117",
   "stratum": "easy_synch",
   "perm": false,
   "L": 0.5479020242673335,
   "predict_hard": false,
   "score": Infinity,
   "val_n": 0.6127043299463276,
   "ood_n": 0.6289351851851981,
   "probe_gap": 0.2116827620442913,
   "rec_frac": 0.3808738666461613,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_118",
   "stratum": "hard",
   "perm": true,
   "L": 0.4166666666666667,
   "predict_hard": true,
   "score": 0.4166666666666667,
   "val_n": 0.42401021711366543,
   "ood_n": 0.4259259259259259,
   "probe_gap": 0.08922830326253067,
   "rec_frac": 0.12397667400800819,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_119",
   "stratum": "hard",
   "perm": true,
   "L": 0.49391860674796706,
   "predict_hard": true,
   "score": 0.49391860674796706,
   "val_n": 0.434064769564812,
   "ood_n": 0.30623187928307843,
   "probe_gap": 0.1085209033880203,
   "rec_frac": 0.14104206692606955,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_120",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 1.0268199233716473,
   "ood_n": 0.9722222222222221,
   "probe_gap": 0.4891479065819441,
   "rec_frac": 0.9790011929529452,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_121",
   "stratum": "hard",
   "perm": true,
   "L": 0.4387754251636635,
   "predict_hard": true,
   "score": 0.4387754251636635,
   "val_n": 0.4021211485793322,
   "ood_n": 0.37808641975308654,
   "probe_gap": 0.09606109398226519,
   "rec_frac": 0.12400142233292705,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_122",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.6934865900383141,
   "ood_n": 0.6180555555555555,
   "probe_gap": 0.10872185843550508,
   "rec_frac": 0.26888756830149435,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_123",
   "stratum": "hard",
   "perm": true,
   "L": 0.43677323156512116,
   "predict_hard": true,
   "score": 0.43677323156512116,
   "val_n": 0.35772912356528064,
   "ood_n": 0.3365299823633169,
   "probe_gap": 0.06270096402331819,
   "rec_frac": 0.08100906849569081,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_124",
   "stratum": "hard",
   "perm": true,
   "L": 0.4334454714804996,
   "predict_hard": true,
   "score": 0.4334454714804996,
   "val_n": 0.2561195302806508,
   "ood_n": 0.3138881324134592,
   "probe_gap": 0.07134244473609126,
   "rec_frac": 0.0849568605963421,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_125",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.685823754789272,
   "ood_n": 0.75,
   "probe_gap": 0.10771704601704883,
   "rec_frac": 0.14766239660938205,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_126",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.6781609195402298,
   "ood_n": 0.701388888888889,
   "probe_gap": 0.08507502721053611,
   "rec_frac": 0.117780838620356,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_127",
   "stratum": "hard",
   "perm": true,
   "L": 0.415497354579766,
   "predict_hard": true,
   "score": 0.415497354579766,
   "val_n": 0.3036435500275176,
   "ood_n": 0.23484360308950525,
   "probe_gap": 0.06872990829640518,
   "rec_frac": 0.08347528480186395,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_128",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.8275862068965516,
   "ood_n": 0.8055555555555555,
   "probe_gap": 0.20397909546205087,
   "rec_frac": 0.5860995940785859,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_129",
   "stratum": "hard",
   "perm": true,
   "L": 0.42307692286544896,
   "predict_hard": true,
   "score": 0.42307692286544896,
   "val_n": 0.31423601760819564,
   "ood_n": 0.38618827160493835,
   "probe_gap": 0.06216506671164452,
   "rec_frac": 0.07609865970592887,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_130",
   "stratum": "hard",
   "perm": true,
   "L": 0.4419377044234443,
   "predict_hard": true,
   "score": 0.4419377044234443,
   "val_n": 0.4000195369314911,
   "ood_n": 0.39047198837721114,
   "probe_gap": 0.038116297442046775,
   "rec_frac": 0.04897754959737666,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_131",
   "stratum": "hard",
   "perm": true,
   "L": 0.4450184963409357,
   "predict_hard": true,
   "score": 0.4450184963409357,
   "val_n": 0.3009156155416861,
   "ood_n": 0.3682064962189593,
   "probe_gap": 0.07435691155421388,
   "rec_frac": 0.09094664515815643,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_132",
   "stratum": "hard",
   "perm": true,
   "L": 0.44290443377085065,
   "predict_hard": true,
   "score": 0.44290443377085065,
   "val_n": 0.6305214143189093,
   "ood_n": 0.6154266360756023,
   "probe_gap": 0.2631966729447773,
   "rec_frac": 0.45015823157758383,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_133",
   "stratum": "hard",
   "perm": true,
   "L": 0.4262175974218428,
   "predict_hard": true,
   "score": 0.4262175974218428,
   "val_n": 0.2628836853843806,
   "ood_n": 0.276719316477001,
   "probe_gap": 0.08574490428034771,
   "rec_frac": 0.10215562955784907,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_134",
   "stratum": "hard",
   "perm": true,
   "L": 0.42307692302383915,
   "predict_hard": true,
   "score": 0.42307692302383915,
   "val_n": 0.420434097691263,
   "ood_n": 0.300925925925926,
   "probe_gap": 0.10101822507343108,
   "rec_frac": 0.12412346375235683,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_135",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.8275862068965516,
   "ood_n": 0.8055555555555555,
   "probe_gap": 0.2051178920307343,
   "rec_frac": 0.5933430677617877,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_136",
   "stratum": "hard",
   "perm": true,
   "L": 0.4258406815301769,
   "predict_hard": true,
   "score": 0.4258406815301769,
   "val_n": 0.35260616146949225,
   "ood_n": 0.3495298228449222,
   "probe_gap": 0.07636655169156843,
   "rec_frac": 0.09556559483543196,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_137",
   "stratum": "hard",
   "perm": true,
   "L": 0.4995517705950436,
   "predict_hard": true,
   "score": 0.4995517705950436,
   "val_n": 0.331703852105409,
   "ood_n": 0.2553800366808774,
   "probe_gap": 0.08145766498447103,
   "rec_frac": 0.096225716672893,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_138",
   "stratum": "hard",
   "perm": true,
   "L": 0.4483710913493236,
   "predict_hard": true,
   "score": 0.4483710913493236,
   "val_n": 0.24507340296546018,
   "ood_n": 0.30626985032464077,
   "probe_gap": 0.06571543569669591,
   "rec_frac": 0.07904310347217108,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_139",
   "stratum": "hard",
   "perm": true,
   "L": 0.4438984389615934,
   "predict_hard": true,
   "score": 0.4438984389615934,
   "val_n": 0.3602200513190943,
   "ood_n": 0.29604948416612475,
   "probe_gap": 0.0570739530354323,
   "rec_frac": 0.0695521624668471,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_140",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.6781609195402298,
   "ood_n": 0.6666666666666666,
   "probe_gap": 0.0691318358319621,
   "rec_frac": 0.08591679067166552,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_141",
   "stratum": "hard",
   "perm": true,
   "L": 0.42909792335588454,
   "predict_hard": true,
   "score": 0.42909792335588454,
   "val_n": 0.29689463470877775,
   "ood_n": 0.2804807060383867,
   "probe_gap": 0.0705385895372076,
   "rec_frac": 0.08394822295847226,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_142",
   "stratum": "hard",
   "perm": true,
   "L": 0.43718940584022714,
   "predict_hard": true,
   "score": 0.43718940584022714,
   "val_n": 0.32256902843003316,
   "ood_n": 0.2513534083686443,
   "probe_gap": 0.10363076368520498,
   "rec_frac": 0.12251920945021204,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_143",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.5258620689655172,
   "ood_n": 0.45703125,
   "probe_gap": 0.04682475889035744,
   "rec_frac": 0.05757034062372875,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_144",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.5775862068965517,
   "ood_n": 0.6640625,
   "probe_gap": 0.1481109387685504,
   "rec_frac": 0.3146939719394804,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_145",
   "stratum": "hard",
   "perm": true,
   "L": 0.42499999999999727,
   "predict_hard": true,
   "score": 0.42499999999999727,
   "val_n": 0.3630828658409759,
   "ood_n": 0.30500000000000005,
   "probe_gap": 0.06323686954420607,
   "rec_frac": 0.077469702637314,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_146",
   "stratum": "hard",
   "perm": true,
   "L": 0.49999999999999994,
   "predict_hard": true,
   "score": 0.49999999999999994,
   "val_n": 0.646551724137931,
   "ood_n": 0.4921875,
   "probe_gap": 0.04903537261779924,
   "rec_frac": 0.07461994869549507,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_147",
   "stratum": "hard",
   "perm": true,
   "L": 0.5,
   "predict_hard": true,
   "score": 0.5,
   "val_n": 0.739463601532567,
   "ood_n": 0.6527777777777777,
   "probe_gap": 0.17410236105147153,
   "rec_frac": 0.22598306954058214,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_148",
   "stratum": "hard",
   "perm": true,
   "L": 0.4166666666666667,
   "predict_hard": true,
   "score": 0.4166666666666667,
   "val_n": 0.950191570881226,
   "ood_n": 1.0046296296296298,
   "probe_gap": 0.48305198304267305,
   "rec_frac": 0.9907780782987651,
   "label_hard": 0
  },
  {
   "n_seeds": 3,
   "name": "rand_149",
   "stratum": "hard",
   "perm": true,
   "L": 0.46178703641682595,
   "predict_hard": true,
   "score": 0.46178703641682595,
   "val_n": 0.34045150313899303,
   "ood_n": 0.29276981494363624,
   "probe_gap": 0.07750535634169624,
   "rec_frac": 0.09659173675334796,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_150",
   "stratum": "hard",
   "perm": true,
   "L": 0.42307692302383915,
   "predict_hard": true,
   "score": 0.42307692302383915,
   "val_n": 0.31121140046279344,
   "ood_n": 0.40625000000000006,
   "probe_gap": 0.06772507968311779,
   "rec_frac": 0.08383320927113515,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_151",
   "stratum": "hard",
   "perm": true,
   "L": 0.4333678264515189,
   "predict_hard": true,
   "score": 0.4333678264515189,
   "val_n": 0.40616922016606205,
   "ood_n": 0.40013224339200926,
   "probe_gap": 0.0556002182592533,
   "rec_frac": 0.07281417956555397,
   "label_hard": 1
  },
  {
   "n_seeds": 3,
   "name": "rand_152",
   "stratum": "hard",
   "perm": true,
   "L": 0.4259396397563295,
   "predict_hard": true,
   "score": 0.4259396397563295,
   "val_n": 0.3790509363883072,
   "ood_n": 0.3444800258774055,
   "probe_gap": 0.06926581710736723,
   "rec_frac": 0.08871574438506122,
   "label_hard": 1
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_shortcut_ceiling.json <==
[
 {
  "k": 5,
  "L": 8,
  "c": 0.5,
  "v_full": 0.547119140625,
  "v_random": 0.203125,
  "random_n": 0.3712628290941544,
  "v_m1": 0.27838134765625,
  "m1_n": 0.5088130298973672,
  "v_m2": 0.377197265625,
  "m2_n": 0.6894243641231593,
  "v_m4": 0.44256591796875,
  "m4_n": 0.8089022757697456,
  "v_m1_exhaustive": 0.27838134765625
 },
 {
  "k": 5,
  "L": 8,
  "c": 0.6,
  "v_full": 0.630784,
  "v_random": 0.203125,
  "random_n": 0.3220198990462662,
  "v_m1": 0.3362022400000002,
  "m1_n": 0.5329910714285717,
  "v_m2": 0.4541440000000003,
  "m2_n": 0.719967532467533,
  "v_m4": 0.5391769600000003,
  "m4_n": 0.8547727272727277,
  "v_m1_exhaustive": 0.3362022400000002
 },
 {
  "k": 5,
  "L": 8,
  "c": 0.7,
  "v_full": 0.717988890625,
  "v_random": 0.203125,
  "random_n": 0.2829082770670481,
  "v_m1": 0.42480933765624995,
  "m1_n": 0.5916656137763621,
  "v_m2": 0.5508682656249999,
  "m2_n": 0.7672378679083408,
  "v_m4": 0.6502739706249999,
  "m4_n": 0.9056880672052527,
  "v_m1_exhaustive": 0.42480933765624995
 },
 {
  "k": 5,
  "L": 8,
  "c": 0.8,
  "v_full": 0.8084610000000001,
  "v_random": 0.203125,
  "random_n": 0.25124897799646484,
  "v_m1": 0.5554680400000002,
  "m1_n": 0.6870684423862129,
  "v_m2": 0.6709410000000002,
  "m2_n": 0.8298990303799443,
  "v_m4": 0.7697869200000002,
  "m4_n": 0.952163332554075,
  "v_m1_exhaustive": 0.5554680400000002
 },
 {
  "k": 5,
  "L": 12,
  "c": 0.5,
  "v_full": 0.5465784072875977,
  "v_random": 0.2001953125,
  "random_n": 0.3662700718337408,
  "v_m1": 0.22681641578674316,
  "m1_n": 0.41497507541932094,
  "v_m2": 0.29054439067840576,
  "m2_n": 0.5315694634192302,
  "v_m4": 0.37369465827941895,
  "m4_n": 0.6836981726626989
 },
 {
  "k": 5,
  "L": 12,
  "c": 0.6,
  "v_full": 0.6305480703999999,
  "v_random": 0.2001953125,
  "random_n": 0.31749413232365037,
  "v_m1": 0.2588815360000002,
  "m1_n": 0.41056589997297727,
  "v_m2": 0.35165279027200025,
  "m2_n": 0.5576938647182327,
  "v_m4": 0.4689284792320003,
  "m4_n": 0.7436839493213052
 },
 {
  "k": 5,
  "L": 12,
  "c": 0.7,
  "v_full": 0.7179155569032227,
  "v_random": 0.2001953125,
  "random_n": 0.27885635096633926,
  "v_m1": 0.3225860154202743,
  "m1_n": 0.4493369900100381,
  "v_m2": 0.44051843784170447,
  "m2_n": 0.6136075943832594,
  "v_m4": 0.5870537136426264,
  "m4_n": 0.8177197276166047
 },
 {
  "k": 5,
  "L": 12,
  "c": 0.8,
  "v_full": 0.8084485341000003,
  "v_random": 0.2001953125,
  "random_n": 0.24762901292519016,
  "v_m1": 0.4621324495240001,
  "m1_n": 0.5716287803508306,
  "v_m2": 0.5804460304920002,
  "m2_n": 0.7179752402398474,
  "v_m4": 0.7261823246040002,
  "m4_n": 0.8982418718990166
 },
 {
  "k": 7,
  "L": 8,
  "c": 0.5,
  "v_full": 0.4923248291015625,
  "v_random": 0.14453125,
  "random_n": 0.2935688826902216,
  "v_m1": 0.2730560302734375,
  "m1_n": 0.5546257554625755,
  "v_m2": 0.2935638427734375,
  "m2_n": 0.59628079962808,
  "v_m4": 0.4187164306640625,
  "m4_n": 0.8504881450488145,
  "v_m1_exhaustive": 0.2730560302734375
 },
 {
  "k": 7,
  "L": 8,
  "c": 0.6,
  "v_full": 0.5880217600000001,
  "v_random": 0.14453125,
  "random_n": 0.24579234958923968,
  "v_m1": 0.34198528000000017,
  "m1_n": 0.5815860964056843,
  "v_m2": 0.37931008000000016,
  "m2_n": 0.645061298411814,
  "v_m4": 0.5218508800000002,
  "m4_n": 0.8874686542212319,
  "v_m1_exhaustive": 0.34198528000000017
 },
 {
  "k": 7,
  "L": 8,
  "c": 0.7,
  "v_full": 0.6891666609765625,
  "v_random": 0.14453125,
  "random_n": 0.20971886509309143,
  "v_m1": 0.43641353371093744,
  "m1_n": 0.6332481798996646,
  "v_m2": 0.49327579644531244,
  "m2_n": 0.7157569052256983,
  "v_m4": 0.6384565680859374,
  "m4_n": 0.9264182442912025,
  "v_m1_exhaustive": 0.43641353371093744
 },
 {
  "k": 7,
  "L": 8,
  "c": 0.8,
  "v_full": 0.79336341,
  "v_random": 0.14453125,
  "random_n": 0.18217534131048468,
  "v_m1": 0.5662257300000001,
  "m1_n": 0.7137028540300341,
  "v_m2": 0.6040746900000002,
  "m2_n": 0.7614098184840667,
  "v_m4": 0.7632954900000002,
  "m4_n": 0.9621006973336471,
  "v_m1_exhaustive": 0.5662257300000002
 },
 {
  "k": 7,
  "L": 12,
  "c": 0.5,
  "v_full": 0.4911081790924072,
  "v_random": 0.14306640625,
  "random_n": 0.29131342612618255,
  "v_m1": 0.21696162223815918,
  "m1_n": 0.4417796963575627,
  "v_m2": 0.21696162223815918,
  "m2_n": 0.4417796963575627,
  "v_m4": 0.32704031467437744,
  "m4_n": 0.6659231684529557
 },
 {
  "k": 7,
  "L": 12,
  "c": 0.6,
  "v_full": 0.58726678528,
  "v_random": 0.14306640625,
  "random_n": 0.2436139925430792,
  "v_m1": 0.2729146163200002,
  "m1_n": 0.4647199929583598,
  "v_m2": 0.27530163404800023,
  "m2_n": 0.468784615354571,
  "v_m4": 0.42921931571200034,
  "m4_n": 0.7308761988086131
 },
 {
  "k": 7,
  "L": 12,
  "c": 0.7,
  "v_full": 0.688813436883335,
  "v_random": 0.14306640625,
  "random_n": 0.20769979008732856,
  "v_m1": 0.3577322139409813,
  "m1_n": 0.5193455800740583,
  "v_m2": 0.3797191207478827,
  "m2_n": 0.5512655537992882,
  "v_m4": 0.5556110341933999,
  "m4_n": 0.8066204932170977
 },
 {
  "k": 7,
  "L": 12,
  "c": 0.8,
  "v_full": 0.79326243621,
  "v_random": 0.14306640625,
  "random_n": 0.18035192354945456,
  "v_m1": 0.4858998346900001,
  "m1_n": 0.6125335229681391,
  "v_m2": 0.5100047069940001,
  "m2_n": 0.6429205313574017,
  "v_m4": 0.7128921132100002,
  "m4_n": 0.8986838159336169
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/_threshold_sensitivity.json <==
{
 "n": 153,
 "n_perm": 103,
 "thresholds": [
  {
   "recovery_threshold": 0.3,
   "onpolicy_linear": {
    "gaps": 86,
    "perm_gaps": 77,
    "precision": 0.748,
    "recall": 0.895
   },
   "onpolicy_mlp": {
    "gaps": 82,
    "perm_gaps": 76,
    "precision": 0.738,
    "recall": 0.927
   },
   "random_linear": {
    "gaps": 96,
    "perm_gaps": 89,
    "precision": 0.864,
    "recall": 0.927
   },
   "random_mlp": {
    "gaps": 95,
    "perm_gaps": 88,
    "precision": 0.854,
    "recall": 0.926
   }
  },
  {
   "recovery_threshold": 0.4,
   "onpolicy_linear": {
    "gaps": 99,
    "perm_gaps": 84,
    "precision": 0.816,
    "recall": 0.848
   },
   "onpolicy_mlp": {
    "gaps": 96,
    "perm_gaps": 82,
    "precision": 0.796,
    "recall": 0.854
   },
   "random_linear": {
    "gaps": 104,
    "perm_gaps": 91,
    "precision": 0.883,
    "recall": 0.875
   },
   "random_mlp": {
    "gaps": 100,
    "perm_gaps": 90,
    "precision": 0.874,
    "recall": 0.9
   }
  },
  {
   "recovery_threshold": 0.5,
   "onpolicy_linear": {
    "gaps": 106,
    "perm_gaps": 86,
    "precision": 0.835,
    "recall": 0.811
   },
   "onpolicy_mlp": {
    "gaps": 103,
    "perm_gaps": 86,
    "precision": 0.835,
    "recall": 0.835
   },
   "random_linear": {
    "gaps": 112,
    "perm_gaps": 93,
    "precision": 0.903,
    "recall": 0.83
   },
   "random_mlp": {
    "gaps": 109,
    "perm_gaps": 93,
    "precision": 0.903,
    "recall": 0.853
   }
  },
  {
   "recovery_threshold": 0.6,
   "onpolicy_linear": {
    "gaps": 112,
    "perm_gaps": 89,
    "precision": 0.864,
    "recall": 0.795
   },
   "onpolicy_mlp": {
    "gaps": 111,
    "perm_gaps": 89,
    "precision": 0.864,
    "recall": 0.802
   },
   "random_linear": {
    "gaps": 120,
    "perm_gaps": 95,
    "precision": 0.922,
    "recall": 0.792
   },
   "random_mlp": {
    "gaps": 121,
    "perm_gaps": 96,
    "precision": 0.932,
    "recall": 0.793
   }
  },
  {
   "recovery_threshold": 0.7,
   "onpolicy_linear": {
    "gaps": 116,
    "perm_gaps": 90,
    "precision": 0.874,
    "recall": 0.776
   },
   "onpolicy_mlp": {
    "gaps": 116,
    "perm_gaps": 91,
    "precision": 0.883,
    "recall": 0.784
   },
   "random_linear": {
    "gaps": 125,
    "perm_gaps": 99,
    "precision": 0.961,
    "recall": 0.792
   },
   "random_mlp": {
    "gaps": 128,
    "perm_gaps": 99,
    "precision": 0.961,
    "recall": 0.773
   }
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.40625,
    0.25,
    0.5,
    0.65625,
    0.65625,
    0.6875,
    0.46875,
    0.65625,
    0.59375,
    0.53125,
    0.625,
    0.59375,
    0.53125,
    0.78125,
    0.75
  ],
  "train_success": [
    0.3125,
    0.40625,
    0.25,
    0.5,
    0.65625,
    0.65625,
    0.6875,
    0.46875,
    0.65625,
    0.59375,
    0.53125,
    0.625,
    0.59375,
    0.53125,
    0.78125,
    0.75
  ],
  "policy_loss": [
    0.21889136731624603,
    0.07457872480154037,
    -0.04768989607691765,
    0.08073074370622635,
    0.0030547354836016893,
    -0.038036271929740906,
    0.004763225559145212,
    -0.024705111980438232,
    0.008508585393428802,
    -0.011211377568542957,
    -0.0082936966791749,
    -0.0038727454375475645,
    -0.001503856386989355,
    -0.038866180926561356,
    0.014649118296802044,
    0.0004215266089886427
  ],
  "value_loss": [
    0.20489859580993652,
    0.12888774275779724,
    0.0945945456624031,
    0.13751403987407684,
    0.09465882182121277,
    0.10679655522108078,
    0.10574983805418015,
    0.13469503819942474,
    0.10399036109447479,
    0.10886753350496292,
    0.13140112161636353,
    0.10191153734922409,
    0.11750732362270355,
    0.13019205629825592,
    0.08246103674173355,
    0.07941987365484238
  ],
  "entropy": [
    0.6085164546966553,
    0.6625077724456787,
    0.669380784034729,
    0.5724076628684998,
    0.09345856308937073,
    0.09077845513820648,
    0.07325389981269836,
    0.060493458062410355,
    0.059507813304662704,
    0.05183637887239456,
    0.061430104076862335,
    0.11931099742650986,
    0.0871386006474495,
    0.09021026641130447,
    0.06405948102474213,
    0.08434145152568817
  ],
  "val_success": [
    0.33620689655172414,
    0.31896551724137934,
    0.43103448275862066,
    0.2672413793103448,
    0.6379310344827587,
    0.6293103448275862,
    0.6206896551724138,
    0.6293103448275862,
    0.6206896551724138,
    0.6379310344827587,
    0.6206896551724138,
    0.6206896551724138,
    0.603448275862069,
    0.6379310344827587,
    0.6293103448275862,
    0.6293103448275862
  ],
  "test_short_success": [
    0.234375,
    0.375,
    0.34375,
    0.328125,
    0.578125,
    0.609375,
    0.609375,
    0.609375,
    0.609375,
    0.59375,
    0.609375,
    0.609375,
    0.59375,
    0.609375,
    0.609375,
    0.609375
  ],
  "test_long_success": [
    0.3671875,
    0.3046875,
    0.28125,
    0.3046875,
    0.625,
    0.6953125,
    0.6640625,
    0.6640625,
    0.7109375,
    0.6484375,
    0.703125,
    0.71875,
    0.6484375,
    0.703125,
    0.71875,
    0.7109375
  ],
  "val_success_norm": [
    0.48508063408832036,
    0.46046475084662386,
    0.622224848824703,
    0.3859120631030923,
    0.9206956954292835,
    0.9082435881499576,
    0.8957914811674806,
    0.9082072139320162,
    0.8957914893244192,
    0.9206593212116967,
    0.8957914808706313,
    0.8958278550882184,
    0.8709304853744656,
    0.9206956951324344,
    0.9082435881499575,
    0.9082435881499575
  ],
  "test_short_success_norm": [
    0.3385416666666614,
    0.5416666666666612,
    0.49652777777777235,
    0.4739583333333235,
    0.8350694444444284,
    0.8802083333333173,
    0.8802083333333173,
    0.8802083333333173,
    0.8802083333333173,
    0.8576388888888729,
    0.8802083333333173,
    0.8802083333333173,
    0.8576388888888729,
    0.8802083333333173,
    0.8802083333333173,
    0.8802083333333173
  ],
  "test_long_success_norm": [
    0.5303819444444444,
    0.44010416666666663,
    0.40625,
    0.44010416666666663,
    0.9027777777777778,
    1.0043402777777777,
    0.9592013888888888,
    0.9592013888888888,
    1.0269097222222223,
    0.9366319444444444,
    1.015625,
    1.0381944444444444,
    0.9366319444444444,
    1.015625,
    1.0381944444444444,
    1.0269097222222223
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9957712888717651,
  "probe_test_acc": 0.9951768517494202,
  "balanced_acc": 0.9945171583909688,
  "majority_baseline": 0.6571543408360129,
  "control_task_acc": 0.343046635389328,
  "selectivity": 0.6521302163600922,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3380225109134073,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9942460060119629,
  "rowsplit_balanced_acc": 0.9919146185109963,
  "rowsplit_probe_gap": 0.33888886315482003,
  "num_control_classes": 3,
  "control_test_acc": 0.9951768517494202,
  "control_majority": 0.6571543408360129,
  "control_probe_gap": 0.3380225109134073
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.28125,
    0.5,
    0.625,
    0.8125,
    0.625,
    0.84375,
    0.5625,
    0.59375,
    0.6875,
    0.6875,
    0.65625,
    0.75,
    0.84375,
    0.59375,
    0.71875
  ],
  "train_success": [
    0.375,
    0.28125,
    0.5,
    0.625,
    0.8125,
    0.625,
    0.84375,
    0.5625,
    0.59375,
    0.6875,
    0.6875,
    0.65625,
    0.75,
    0.84375,
    0.59375,
    0.71875
  ],
  "policy_loss": [
    0.2540097236633301,
    -0.010316484607756138,
    0.04953920841217041,
    0.00481810886412859,
    -0.002379972254857421,
    0.0039516533724963665,
    0.008264469914138317,
    -0.009682053700089455,
    -0.013751479797065258,
    0.002415645867586136,
    -0.006443291902542114,
    -0.00841178186237812,
    0.018089480698108673,
    0.02194809913635254,
    -0.005280152428895235,
    0.022625382989645004
  ],
  "value_loss": [
    0.18947647511959076,
    0.10630406439304352,
    0.13724352419376373,
    0.12032962590456009,
    0.07678351551294327,
    0.11900494992733002,
    0.08576913923025131,
    0.12387283891439438,
    0.10280078649520874,
    0.09682123363018036,
    0.10411567240953445,
    0.1177603080868721,
    0.08203665912151337,
    0.0830187201499939,
    0.1260228455066681,
    0.10234003514051437
  ],
  "entropy": [
    0.6856058835983276,
    0.5991689562797546,
    0.41381773352622986,
    0.0711265504360199,
    0.06240357458591461,
    0.05632641538977623,
    0.05868998169898987,
    0.06225131079554558,
    0.05432964116334915,
    0.05296159163117409,
    0.03317362442612648,
    0.07487356662750244,
    0.05711395666003227,
    0.07465332746505737,
    0.08683113753795624,
    0.08299478888511658
  ],
  "val_success": [
    0.33620689655172414,
    0.3275862068965517,
    0.41379310344827586,
    0.646551724137931,
    0.646551724137931,
    0.6379310344827587,
    0.6379310344827587,
    0.6551724137931034,
    0.6379310344827587,
    0.6379310344827587,
    0.646551724137931,
    0.6379310344827587,
    0.6551724137931034,
    0.646551724137931,
    0.6379310344827587,
    0.6379310344827587
  ],
  "test_short_success": [
    0.40625,
    0.25,
    0.34375,
    0.671875,
    0.640625,
    0.671875,
    0.6875,
    0.671875,
    0.6875,
    0.6875,
    0.703125,
    0.6875,
    0.6875,
    0.671875,
    0.703125,
    0.6875
  ],
  "test_long_success": [
    0.3359375,
    0.3515625,
    0.25,
    0.5703125,
    0.6171875,
    0.625,
    0.640625,
    0.6171875,
    0.6484375,
    0.640625,
    0.6328125,
    0.640625,
    0.6484375,
    0.6484375,
    0.6328125,
    0.6484375
  ],
  "val_success_norm": [
    0.48505036313892697,
    0.4730107042630043,
    0.5970721053007444,
    0.9330391074132514,
    0.9330741992357593,
    0.9205872406028256,
    0.9207785710147839,
    0.9454548404749905,
    0.9206233743515121,
    0.9206233743515121,
    0.9330391074132514,
    0.9206233743515121,
    0.9454548404749905,
    0.9330391074132514,
    0.9206233743515121,
    0.9207785710147839
  ],
  "test_short_success_norm": [
    0.5868055555555443,
    0.3611111111111054,
    0.49652777777777135,
    0.9704861111111,
    0.9253472222222068,
    0.9704861111110956,
    0.9930555555555401,
    0.9704861111110957,
    0.9930555555555401,
    0.9930555555555401,
    1.0156249999999845,
    0.9930555555555401,
    0.9930555555555401,
    0.9704861111110957,
    1.0156249999999845,
    0.9930555555555401
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.5078125,
    0.36111111111111105,
    0.8237847222222222,
    0.8914930555555556,
    0.9027777777777778,
    0.9253472222222222,
    0.8914930555555556,
    0.9366319444444444,
    0.9253472222222222,
    0.9140625,
    0.9253472222222223,
    0.9366319444444444,
    0.9366319444444444,
    0.9140625,
    0.9366319444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9998308420181274,
  "probe_test_acc": 0.9993970990180969,
  "balanced_acc": 0.9991898479815187,
  "majority_baseline": 0.6529340836012861,
  "control_task_acc": 0.34425240755081177,
  "selectivity": 0.6551446914672852,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3464630154168108,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9992063641548157,
  "rowsplit_balanced_acc": 0.9990088564805952,
  "rowsplit_probe_gap": 0.3369047768532284,
  "num_control_classes": 3,
  "control_test_acc": 0.9989951848983765,
  "control_majority": 0.6529340836012861,
  "control_probe_gap": 0.34606110129709033
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.375,
    0.3125,
    0.40625,
    0.6875,
    0.59375,
    0.59375,
    0.71875,
    0.65625,
    0.6875,
    0.71875,
    0.59375,
    0.4375,
    0.6875,
    0.75,
    0.75
  ],
  "train_success": [
    0.25,
    0.375,
    0.3125,
    0.40625,
    0.6875,
    0.59375,
    0.59375,
    0.71875,
    0.65625,
    0.6875,
    0.71875,
    0.59375,
    0.4375,
    0.6875,
    0.75,
    0.75
  ],
  "policy_loss": [
    0.08131653070449829,
    0.012479114346206188,
    -0.03253185376524925,
    0.1106499508023262,
    0.004021939821541309,
    -0.0025517737958580256,
    0.0003235055482946336,
    0.0013069865526631474,
    -0.0041377246379852295,
    -0.004057347308844328,
    0.00810486264526844,
    -0.001081185764633119,
    -0.03707024082541466,
    -0.011879447847604752,
    0.009000374004244804,
    0.012620662339031696
  ],
  "value_loss": [
    0.13441424071788788,
    0.10527735948562622,
    0.11358711123466492,
    0.1386600136756897,
    0.10024166107177734,
    0.10638192296028137,
    0.12177187204360962,
    0.09938672930002213,
    0.11613607406616211,
    0.11002367734909058,
    0.09429658949375153,
    0.1255955547094345,
    0.15044571459293365,
    0.09003259986639023,
    0.08617759495973587,
    0.08527842164039612
  ],
  "entropy": [
    0.6568477749824524,
    0.6511433124542236,
    0.6244651079177856,
    0.6713101863861084,
    0.11135508865118027,
    0.06902070343494415,
    0.07608384639024734,
    0.0850912481546402,
    0.07516021281480789,
    0.07868779450654984,
    0.10608667135238647,
    0.10933102667331696,
    0.0899907648563385,
    0.10561525821685791,
    0.09751297533512115,
    0.10628801584243774
  ],
  "val_success": [
    0.29310344827586204,
    0.3620689655172414,
    0.3448275862068966,
    0.3620689655172414,
    0.646551724137931,
    0.6637931034482759,
    0.646551724137931,
    0.6896551724137931,
    0.6724137931034483,
    0.6637931034482759,
    0.6551724137931034,
    0.6724137931034483,
    0.6810344827586207,
    0.6637931034482759,
    0.6379310344827587,
    0.6724137931034483
  ],
  "test_short_success": [
    0.375,
    0.359375,
    0.34375,
    0.359375,
    0.65625,
    0.640625,
    0.53125,
    0.640625,
    0.640625,
    0.640625,
    0.640625,
    0.65625,
    0.640625,
    0.640625,
    0.640625,
    0.640625
  ],
  "test_long_success": [
    0.375,
    0.4375,
    0.3828125,
    0.2734375,
    0.6640625,
    0.6171875,
    0.46875,
    0.6796875,
    0.6796875,
    0.6640625,
    0.6875,
    0.6953125,
    0.703125,
    0.6953125,
    0.6953125,
    0.6953125
  ],
  "val_success_norm": [
    0.4230344235044499,
    0.5226600686950823,
    0.49782356915041,
    0.5223293377036954,
    0.93330163414241,
    0.958020873740823,
    0.93307473096949,
    0.9952963283675185,
    0.9704661446290374,
    0.9580140389344989,
    0.9455619767435006,
    0.9703177843572319,
    0.9828818776907766,
    0.95820560823057,
    0.9208925054550782,
    0.9704297704668112
  ],
  "test_short_success_norm": [
    0.5416666666666561,
    0.519097222222216,
    0.4965277777777724,
    0.5190972222222177,
    0.9479166666666543,
    0.9253472222222099,
    0.7673611111110998,
    0.9253472222222099,
    0.9253472222222099,
    0.9253472222222099,
    0.9253472222222099,
    0.9479166666666543,
    0.9253472222222099,
    0.9253472222222099,
    0.9253472222222099,
    0.9253472222222099
  ],
  "test_long_success_norm": [
    0.5416666666666666,
    0.6319444444444444,
    0.5529513888888888,
    0.3949652777777778,
    0.9592013888888888,
    0.8914930555555556,
    0.6770833333333334,
    0.9817708333333333,
    0.9817708333333333,
    0.9592013888888888,
    0.9930555555555556,
    1.0043402777777777,
    1.015625,
    1.0043402777777777,
    1.0043402777777777,
    1.0043402777777777
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9992388486862183,
  "probe_test_acc": 0.9979903697967529,
  "balanced_acc": 0.9972496466551121,
  "majority_baseline": 0.6523311897106109,
  "control_task_acc": 0.34786978363990784,
  "selectivity": 0.6501205861568451,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34565918008614205,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9986110925674438,
  "rowsplit_balanced_acc": 0.99853545755444,
  "rowsplit_probe_gap": 0.3351190290753804,
  "num_control_classes": 3,
  "control_test_acc": 0.9981912970542908,
  "control_majority": 0.6523311897106109,
  "control_probe_gap": 0.3458601073436799
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.375,
    0.28125,
    0.6875,
    0.59375,
    0.75,
    0.59375,
    0.5625,
    0.59375,
    0.53125,
    0.6875,
    0.4375,
    0.71875,
    0.84375,
    0.8125,
    0.625
  ],
  "train_success": [
    0.25,
    0.375,
    0.28125,
    0.6875,
    0.59375,
    0.75,
    0.59375,
    0.5625,
    0.59375,
    0.53125,
    0.6875,
    0.4375,
    0.71875,
    0.84375,
    0.8125,
    0.625
  ],
  "policy_loss": [
    -0.09968596696853638,
    0.011546170338988304,
    -0.1569472849369049,
    -0.022639837116003036,
    -0.013189809396862984,
    0.011623537167906761,
    0.0005652919062413275,
    0.00024044449673965573,
    -0.015586563386023045,
    -0.04406360909342766,
    0.012246672064065933,
    -0.013284283690154552,
    0.0014614805113524199,
    -0.0010379231534898281,
    0.02250170335173607,
    -0.009214058518409729
  ],
  "value_loss": [
    0.10459533333778381,
    0.11507529020309448,
    0.08977045118808746,
    0.10598984360694885,
    0.11751755326986313,
    0.08981272578239441,
    0.11273255199193954,
    0.12049656361341476,
    0.10966616123914719,
    0.1635165959596634,
    0.09556377679109573,
    0.14466100931167603,
    0.10141150653362274,
    0.06913229078054428,
    0.07914381474256516,
    0.11021552234888077
  ],
  "entropy": [
    0.6602613925933838,
    0.6597163677215576,
    0.6401381492614746,
    0.08723591268062592,
    0.06935855746269226,
    0.06288012117147446,
    0.09765675663948059,
    0.05197020247578621,
    0.07272978872060776,
    0.08119548857212067,
    0.10286205261945724,
    0.07610347867012024,
    0.07152830064296722,
    0.10381098091602325,
    0.08992752432823181,
    0.09243892878293991
  ],
  "val_success": [
    0.3103448275862069,
    0.29310344827586204,
    0.3793103448275862,
    0.6293103448275862,
    0.6551724137931034,
    0.6551724137931034,
    0.6206896551724138,
    0.6551724137931034,
    0.6379310344827587,
    0.646551724137931,
    0.646551724137931,
    0.6379310344827587,
    0.6293103448275862,
    0.646551724137931,
    0.646551724137931,
    0.6293103448275862
  ],
  "test_short_success": [
    0.296875,
    0.359375,
    0.296875,
    0.546875,
    0.59375,
    0.65625,
    0.640625,
    0.65625,
    0.640625,
    0.46875,
    0.625,
    0.640625,
    0.640625,
    0.640625,
    0.640625,
    0.640625
  ],
  "test_long_success": [
    0.3515625,
    0.3359375,
    0.390625,
    0.5078125,
    0.5078125,
    0.5546875,
    0.546875,
    0.5625,
    0.5703125,
    0.4609375,
    0.578125,
    0.578125,
    0.5703125,
    0.5703125,
    0.5703125,
    0.578125
  ],
  "val_success_norm": [
    0.4477955252406622,
    0.4228556207490351,
    0.547016260961598,
    0.9081620503682795,
    0.9455183271186388,
    0.9455182820299567,
    0.895782646436154,
    0.9455182820299567,
    0.9206141128564814,
    0.9330662198392569,
    0.9331013116614664,
    0.9206141125596322,
    0.9081622457492066,
    0.9330674571457095,
    0.9330662198389583,
    0.9081986199667934
  ],
  "test_short_success_norm": [
    0.42881944444444253,
    0.5190972222222153,
    0.42881944444443976,
    0.7899305555555491,
    0.8576388888888781,
    0.9479166666666559,
    0.9253472222222114,
    0.9479166666666559,
    0.9253472222222114,
    0.6770833333333277,
    0.902777777777767,
    0.9253472222222114,
    0.9253472222222114,
    0.9253472222222114,
    0.9253472222222114,
    0.9253472222222114
  ],
  "test_long_success_norm": [
    0.5078125,
    0.4852430555555556,
    0.5642361111111112,
    0.7335069444444444,
    0.7335069444444444,
    0.8012152777777778,
    0.7899305555555556,
    0.8125,
    0.8237847222222222,
    0.6657986111111112,
    0.8350694444444444,
    0.8350694444444444,
    0.8237847222222222,
    0.8237847222222222,
    0.8237847222222222,
    0.8350694444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9994080066680908,
  "probe_test_acc": 0.9975883960723877,
  "balanced_acc": 0.9955470378226252,
  "majority_baseline": 0.6557475884244373,
  "control_task_acc": 0.340032160282135,
  "selectivity": 0.6575562357902527,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34184080764795044,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.999404788017273,
  "rowsplit_balanced_acc": 0.9991166795522703,
  "rowsplit_probe_gap": 0.33888891500139995,
  "num_control_classes": 3,
  "control_test_acc": 0.9975883960723877,
  "control_majority": 0.6557475884244373,
  "control_probe_gap": 0.34184080764795044
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.34375,
    0.53125,
    0.75,
    0.5625,
    0.71875,
    0.53125,
    0.6875,
    0.5,
    0.65625,
    0.84375,
    0.78125,
    0.5625,
    0.6875,
    0.5625,
    0.6875
  ],
  "train_success": [
    0.28125,
    0.34375,
    0.53125,
    0.75,
    0.5625,
    0.71875,
    0.53125,
    0.6875,
    0.5,
    0.65625,
    0.84375,
    0.78125,
    0.5625,
    0.6875,
    0.5625,
    0.6875
  ],
  "policy_loss": [
    0.5589249730110168,
    0.028385018929839134,
    -0.01852765865623951,
    -0.018597843125462532,
    -0.005067657213658094,
    0.005402831360697746,
    -0.012083550915122032,
    -0.009588994085788727,
    0.00590581214055419,
    0.0004763308970723301,
    0.005356373265385628,
    0.017425861209630966,
    0.00925309956073761,
    0.00951330829411745,
    -0.0012648944975808263,
    -0.014834864996373653
  ],
  "value_loss": [
    0.4567490518093109,
    0.12000539898872375,
    0.12190230935811996,
    0.08218052238225937,
    0.12067583203315735,
    0.0858842059969902,
    0.11865902692079544,
    0.1090218797326088,
    0.11953962594270706,
    0.10852780193090439,
    0.0721229761838913,
    0.0886717438697815,
    0.12595225870609283,
    0.10873064398765564,
    0.11338408291339874,
    0.09953856468200684
  ],
  "entropy": [
    0.6759637594223022,
    0.6021029353141785,
    0.10501562058925629,
    0.07142836600542068,
    0.07009270787239075,
    0.0670715719461441,
    0.05255059525370598,
    0.09305670112371445,
    0.08591175079345703,
    0.07651003450155258,
    0.09002342075109482,
    0.07719723880290985,
    0.10371570289134979,
    0.10400544852018356,
    0.1149265468120575,
    0.12403307855129242
  ],
  "val_success": [
    0.33620689655172414,
    0.25,
    0.603448275862069,
    0.6293103448275862,
    0.6379310344827587,
    0.646551724137931,
    0.646551724137931,
    0.6293103448275862,
    0.6120689655172413,
    0.646551724137931,
    0.6206896551724138,
    0.6379310344827587,
    0.646551724137931,
    0.646551724137931,
    0.6379310344827587,
    0.6637931034482759
  ],
  "test_short_success": [
    0.40625,
    0.296875,
    0.640625,
    0.65625,
    0.59375,
    0.6875,
    0.671875,
    0.640625,
    0.671875,
    0.65625,
    0.640625,
    0.671875,
    0.65625,
    0.671875,
    0.65625,
    0.65625
  ],
  "test_long_success": [
    0.4296875,
    0.40625,
    0.53125,
    0.6015625,
    0.546875,
    0.6171875,
    0.625,
    0.609375,
    0.625,
    0.6328125,
    0.5625,
    0.6328125,
    0.640625,
    0.640625,
    0.6640625,
    0.640625
  ],
  "val_success_norm": [
    0.48535800825268227,
    0.36064417753599076,
    0.8710332707820174,
    0.9083892985637007,
    0.920841405822509,
    0.9332935131125698,
    0.9332935131125698,
    0.9085808694344778,
    0.88390484044347,
    0.9331019873196844,
    0.8959372013128124,
    0.9210329767141023,
    0.9332935131125698,
    0.9332935131125698,
    0.9208414058433253,
    0.9581977276696302
  ],
  "test_short_success_norm": [
    0.5868055555555447,
    0.4288194444444382,
    0.9253472222222113,
    0.9479166666666522,
    0.8576388888888745,
    0.9930555555555411,
    0.9704861111110967,
    0.9253472222222078,
    0.9704861111110967,
    0.9479166666666523,
    0.9253472222222079,
    0.9704861111110967,
    0.9479166666666522,
    0.9704861111110967,
    0.9479166666666523,
    0.9479166666666523
  ],
  "test_long_success_norm": [
    0.6206597222222221,
    0.5868055555555556,
    0.7673611111111112,
    0.868923611111111,
    0.7899305555555556,
    0.8914930555555555,
    0.9027777777777777,
    0.8802083333333333,
    0.9027777777777778,
    0.9140625,
    0.8125,
    0.9140625,
    0.9253472222222223,
    0.9253472222222223,
    0.9592013888888888,
    0.9253472222222223
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9992388486862183,
  "probe_test_acc": 0.9989951848983765,
  "balanced_acc": 0.9983187802741836,
  "majority_baseline": 0.6507234726688103,
  "control_task_acc": 0.34807074069976807,
  "selectivity": 0.6509244441986084,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3482717122295662,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9990079402923584,
  "rowsplit_balanced_acc": 0.9987405686990615,
  "rowsplit_probe_gap": 0.3386904799748981,
  "num_control_classes": 3,
  "control_test_acc": 0.9989951848983765,
  "control_majority": 0.6507234726688103,
  "control_probe_gap": 0.3482717122295662
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1342/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1342,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1342/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.34375,
    0.53125,
    0.6875,
    0.71875,
    0.59375,
    0.59375,
    0.65625,
    0.625,
    0.59375,
    0.59375,
    0.71875,
    0.75,
    0.71875,
    0.65625,
    0.65625
  ],
  "train_success": [
    0.21875,
    0.34375,
    0.53125,
    0.6875,
    0.71875,
    0.59375,
    0.59375,
    0.65625,
    0.625,
    0.59375,
    0.59375,
    0.71875,
    0.75,
    0.71875,
    0.65625,
    0.65625
  ],
  "policy_loss": [
    0.1279618740081787,
    0.06104539334774017,
    -0.03168203681707382,
    0.006875484716147184,
    -0.0022785088513046503,
    0.007932043634355068,
    0.006646697875112295,
    0.0003471082600299269,
    -0.0019776225090026855,
    -0.015112492255866528,
    -0.004244089126586914,
    -0.005917614325881004,
    -4.8211754801741336e-06,
    0.0003407090262044221,
    -0.001454960205592215,
    0.00556332990527153
  ],
  "value_loss": [
    0.16077832877635956,
    0.12671692669391632,
    0.11734568327665329,
    0.10523325204849243,
    0.08728156983852386,
    0.1211586594581604,
    0.12334471195936203,
    0.10636098682880402,
    0.11428893357515335,
    0.13490882515907288,
    0.11895512789487839,
    0.10427961498498917,
    0.09148188680410385,
    0.10156368464231491,
    0.11248745024204254,
    0.10011296719312668
  ],
  "entropy": [
    0.6634962558746338,
    0.6579585075378418,
    0.08355673402547836,
    0.06666431576013565,
    0.06337703764438629,
    0.08315786719322205,
    0.08029253035783768,
    0.07037550210952759,
    0.07110513001680374,
    0.10866447538137436,
    0.0692843422293663,
    0.08332247287034988,
    0.08737658709287643,
    0.13320833444595337,
    0.09991174191236496,
    0.10426764190196991
  ],
  "val_success": [
    0.3879310344827586,
    0.33620689655172414,
    0.6379310344827587,
    0.6551724137931034,
    0.646551724137931,
    0.6551724137931034,
    0.6551724137931034,
    0.6551724137931034,
    0.6551724137931034,
    0.646551724137931,
    0.6551724137931034,
    0.6551724137931034,
    0.646551724137931,
    0.6120689655172413,
    0.6379310344827587,
    0.6379310344827587
  ],
  "test_short_success": [
    0.453125,
    0.359375,
    0.671875,
    0.703125,
    0.640625,
    0.671875,
    0.671875,
    0.671875,
    0.671875,
    0.65625,
    0.671875,
    0.671875,
    0.671875,
    0.65625,
    0.671875,
    0.671875
  ],
  "test_long_success": [
    0.3984375,
    0.3046875,
    0.6484375,
    0.7109375,
    0.625,
    0.7265625,
    0.734375,
    0.71875,
    0.7265625,
    0.703125,
    0.7265625,
    0.7265625,
    0.7265625,
    0.703125,
    0.6875,
    0.71875
  ],
  "val_success_norm": [
    0.5596129097459619,
    0.48496628674691067,
    0.9204648396937307,
    0.9453690526678938,
    0.9329169453882692,
    0.9453690526678938,
    0.9453690526678938,
    0.9453690526678938,
    0.9453690526678938,
    0.9329169453901597,
    0.9453690526678938,
    0.9453690526678938,
    0.9331085162694265,
    0.8833379845305374,
    0.9206927832076872,
    0.9205009724516265
  ],
  "test_short_success_norm": [
    0.6545138888888744,
    0.5190972222222213,
    0.9704861111110993,
    1.015624999999988,
    0.9253472222222103,
    0.9704861111110994,
    0.9704861111110994,
    0.9704861111110994,
    0.9704861111110994,
    0.947916666666655,
    0.9704861111110994,
    0.9704861111110994,
    0.9704861111110994,
    0.9479166666666551,
    0.9704861111110994,
    0.9704861111110994
  ],
  "test_long_success_norm": [
    0.5755208333333334,
    0.44010416666666663,
    0.9366319444444445,
    1.0269097222222223,
    0.9027777777777778,
    1.0494791666666667,
    1.0607638888888888,
    1.0381944444444444,
    1.0494791666666667,
    1.015625,
    1.0494791666666667,
    1.0494791666666667,
    1.0494791666666667,
    1.015625,
    0.9930555555555556,
    1.0381944444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1342/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9996616840362549,
  "probe_test_acc": 0.9987941980361938,
  "balanced_acc": 0.9980090299040172,
  "majority_baseline": 0.6547427652733119,
  "control_task_acc": 0.3331993520259857,
  "selectivity": 0.6655948460102081,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34405143276288197,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9990079402923584,
  "rowsplit_balanced_acc": 0.9991542361158539,
  "rowsplit_probe_gap": 0.33809524187966,
  "num_control_classes": 3,
  "control_test_acc": 0.9987941980361938,
  "control_majority": 0.6547427652733119,
  "control_probe_gap": 0.34405143276288197
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1343/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1343,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1343/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.28125,
    0.34375,
    0.53125,
    0.71875,
    0.59375,
    0.8125,
    0.46875,
    0.5625,
    0.65625,
    0.75,
    0.5,
    0.6875,
    0.65625,
    0.59375,
    0.78125
  ],
  "train_success": [
    0.3125,
    0.28125,
    0.34375,
    0.53125,
    0.71875,
    0.59375,
    0.8125,
    0.46875,
    0.5625,
    0.65625,
    0.75,
    0.5,
    0.6875,
    0.65625,
    0.59375,
    0.78125
  ],
  "policy_loss": [
    0.5562143325805664,
    0.001882227254100144,
    0.018182912841439247,
    0.04471339285373688,
    0.010208150371909142,
    -0.009374127723276615,
    0.008435496129095554,
    -0.034747011959552765,
    -0.005515202879905701,
    -0.021094191819429398,
    0.0026772841811180115,
    -0.014317563734948635,
    0.00642315624281764,
    0.004800972994416952,
    0.007852021604776382,
    0.007045411504805088
  ],
  "value_loss": [
    0.5062354803085327,
    0.11055111140012741,
    0.11928930133581161,
    0.1216886043548584,
    0.10240339487791061,
    0.1179308071732521,
    0.0679534524679184,
    0.1246534138917923,
    0.11916974931955338,
    0.10846039652824402,
    0.0909111276268959,
    0.14744208753108978,
    0.10001563280820847,
    0.1132420152425766,
    0.11758660525083542,
    0.07541567832231522
  ],
  "entropy": [
    0.6623054146766663,
    0.6393475532531738,
    0.6110628843307495,
    0.3552885949611664,
    0.07024130970239639,
    0.05500151216983795,
    0.049419280141592026,
    0.08065913617610931,
    0.0526566244661808,
    0.05772316828370094,
    0.0880497619509697,
    0.07409745454788208,
    0.059409141540527344,
    0.06542687863111496,
    0.0808369591832161,
    0.0630655586719513
  ],
  "val_success": [
    0.35344827586206895,
    0.4051724137931034,
    0.29310344827586204,
    0.5603448275862069,
    0.75,
    0.75,
    0.7586206896551724,
    0.6982758620689655,
    0.75,
    0.75,
    0.75,
    0.7586206896551724,
    0.7586206896551724,
    0.75,
    0.75,
    0.7586206896551724
  ],
  "test_short_success": [
    0.34375,
    0.265625,
    0.328125,
    0.390625,
    0.671875,
    0.671875,
    0.6875,
    0.421875,
    0.6875,
    0.6875,
    0.6875,
    0.6875,
    0.6875,
    0.6875,
    0.6875,
    0.6875
  ],
  "test_long_success": [
    0.3828125,
    0.3046875,
    0.390625,
    0.28125,
    0.71875,
    0.7109375,
    0.6875,
    0.3984375,
    0.7265625,
    0.71875,
    0.71875,
    0.71875,
    0.7109375,
    0.7109375,
    0.71875,
    0.71875
  ],
  "val_success_norm": [
    0.5101782006614682,
    0.5848591475589576,
    0.4229193048216774,
    0.8088135148233244,
    1.082513668108042,
    1.0823220972271832,
    1.0947742045065094,
    1.0076107378307715,
    1.082322097226829,
    1.082328933618295,
    1.082513668108042,
    1.0947742045065094,
    1.0947742045065094,
    1.0823220972825442,
    1.0823584714447703,
    1.0947742045065094
  ],
  "test_short_success_norm": [
    0.4965277777777715,
    0.3836805555555461,
    0.47395833333333326,
    0.5642361111111049,
    0.9704861111111002,
    0.9704861111111001,
    0.9930555555555446,
    0.6093749999999942,
    0.9930555555555446,
    0.9930555555555446,
    0.9930555555555446,
    0.9930555555555446,
    0.9930555555555446,
    0.9930555555555446,
    0.9930555555555446,
    0.9930555555555446
  ],
  "test_long_success_norm": [
    0.5529513888888888,
    0.44010416666666663,
    0.5642361111111112,
    0.40625,
    1.0381944444444442,
    1.0269097222222223,
    0.9930555555555556,
    0.5755208333333333,
    1.0494791666666667,
    1.0381944444444446,
    1.0381944444444446,
    1.0381944444444446,
    1.0269097222222223,
    1.0269097222222223,
    1.0381944444444446,
    1.0381944444444446
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1343/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9996616840362549,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6569533762057878,
  "control_task_acc": 0.3514871299266815,
  "selectivity": 0.6485128700733185,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34304662379421225,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9997254255903351,
  "rowsplit_probe_gap": 0.33630951264547926,
  "num_control_classes": 3,
  "control_test_acc": 1.0,
  "control_majority": 0.6569533762057878,
  "control_probe_gap": 0.34304662379421225
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1344/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1344,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1344/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.375,
    0.4375,
    0.65625,
    0.6875,
    0.71875,
    0.5625,
    0.625,
    0.59375,
    0.625,
    0.78125,
    0.59375,
    0.53125,
    0.71875,
    0.65625,
    0.6875
  ],
  "train_success": [
    0.5,
    0.375,
    0.4375,
    0.65625,
    0.6875,
    0.71875,
    0.5625,
    0.625,
    0.59375,
    0.625,
    0.78125,
    0.59375,
    0.53125,
    0.71875,
    0.65625,
    0.6875
  ],
  "policy_loss": [
    0.3622235655784607,
    0.05582457035779953,
    0.031178640201687813,
    -0.012153134681284428,
    -0.004700328689068556,
    -0.0031491394620388746,
    0.0025886530056595802,
    -0.007059855852276087,
    -0.006981559097766876,
    -0.0066658672876656055,
    0.002064530039206147,
    0.005575610790401697,
    0.0048247878439724445,
    0.007515723817050457,
    0.010732636786997318,
    0.016801586374640465
  ],
  "value_loss": [
    0.30005812644958496,
    0.11311043798923492,
    0.12662343680858612,
    0.11343691498041153,
    0.10315535217523575,
    0.09471669048070908,
    0.12062675505876541,
    0.11656926572322845,
    0.11977557092905045,
    0.11350486427545547,
    0.09468530863523483,
    0.10827652364969254,
    0.13028879463672638,
    0.08939285576343536,
    0.10140566527843475,
    0.09186355769634247
  ],
  "entropy": [
    0.6668455600738525,
    0.6855697631835938,
    0.48356887698173523,
    0.06892091035842896,
    0.0642237439751625,
    0.07929743081331253,
    0.07298281043767929,
    0.053223349153995514,
    0.07660084217786789,
    0.13553424179553986,
    0.10896339267492294,
    0.11190976947546005,
    0.10265462845563889,
    0.09668945521116257,
    0.08955290913581848,
    0.08892059326171875
  ],
  "val_success": [
    0.29310344827586204,
    0.3275862068965517,
    0.4482758620689655,
    0.6206896551724138,
    0.6206896551724138,
    0.6637931034482759,
    0.6379310344827587,
    0.6293103448275862,
    0.646551724137931,
    0.6293103448275862,
    0.6379310344827587,
    0.6551724137931034,
    0.646551724137931,
    0.6379310344827587,
    0.6379310344827587,
    0.6551724137931034
  ],
  "test_short_success": [
    0.375,
    0.21875,
    0.53125,
    0.734375,
    0.671875,
    0.765625,
    0.765625,
    0.6875,
    0.75,
    0.734375,
    0.78125,
    0.734375,
    0.75,
    0.75,
    0.75,
    0.75
  ],
  "test_long_success": [
    0.3359375,
    0.3125,
    0.390625,
    0.5390625,
    0.46875,
    0.6171875,
    0.6015625,
    0.578125,
    0.6171875,
    0.4921875,
    0.625,
    0.625,
    0.6328125,
    0.625,
    0.6171875,
    0.609375
  ],
  "val_success_norm": [
    0.42288956826400065,
    0.47308238666016067,
    0.6469421648977455,
    0.8961412268855766,
    0.8961412700915588,
    0.9582020720303701,
    0.9210398858634083,
    0.9085933341649028,
    0.9333059762579087,
    0.9084032845632358,
    0.9210818140770283,
    0.9457512471461229,
    0.9334907107476555,
    0.9210454398594412,
    0.9210103480369333,
    0.945531420833868
  ],
  "test_short_success_norm": [
    0.5416666666666569,
    0.3159722222222221,
    0.7673611111111003,
    1.0607638888888815,
    0.9704861111111038,
    1.1059027777777617,
    1.1059027777777704,
    0.9930555555555481,
    1.0833333333333215,
    1.060763888888877,
    1.1284722222222103,
    1.0607638888888773,
    1.0833333333333215,
    1.0833333333333215,
    1.0833333333333215,
    1.0833333333333215
  ],
  "test_long_success_norm": [
    0.4852430555555555,
    0.45138888888888884,
    0.5642361111111112,
    0.7786458333333334,
    0.6770833333333333,
    0.8914930555555556,
    0.8689236111111112,
    0.8350694444444444,
    0.8914930555555556,
    0.7109375,
    0.9027777777777778,
    0.9027777777777778,
    0.9140625,
    0.9027777777777778,
    0.8914930555555556,
    0.8802083333333334
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1344/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9989851117134094,
  "probe_test_acc": 0.9981912970542908,
  "balanced_acc": 0.9965108217736883,
  "majority_baseline": 0.6505225080385852,
  "control_task_acc": 0.343046635389328,
  "selectivity": 0.6551446616649628,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3476687890157055,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9988095164299011,
  "rowsplit_balanced_acc": 0.9974963466540586,
  "rowsplit_probe_gap": 0.3414682465886313,
  "num_control_classes": 3,
  "control_test_acc": 0.9983922839164734,
  "control_majority": 0.6505225080385852,
  "control_probe_gap": 0.34786977587788814
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1345/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1345,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1345/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.21875,
    0.46875,
    0.59375,
    0.78125,
    0.6875,
    0.5,
    0.65625,
    0.75,
    0.6875,
    0.53125,
    0.75,
    0.6875,
    0.75,
    0.71875,
    0.78125
  ],
  "train_success": [
    0.40625,
    0.21875,
    0.46875,
    0.59375,
    0.78125,
    0.6875,
    0.5,
    0.65625,
    0.75,
    0.6875,
    0.53125,
    0.75,
    0.6875,
    0.75,
    0.71875,
    0.78125
  ],
  "policy_loss": [
    0.45635986328125,
    -0.06306809186935425,
    0.10492665320634842,
    -0.000536629871930927,
    -0.010073252953588963,
    0.006121084559708834,
    -0.02691587060689926,
    -0.003492956981062889,
    0.000340722210239619,
    -0.02280886285007,
    0.0017155599780380726,
    0.025660362094640732,
    -0.006344099063426256,
    0.006948367226868868,
    0.0012476604897528887,
    0.017134008929133415
  ],
  "value_loss": [
    0.3922092020511627,
    0.09679712355136871,
    0.13757042586803436,
    0.11509166657924652,
    0.07738830149173737,
    0.10789521038532257,
    0.12081315368413925,
    0.10875309258699417,
    0.09181548655033112,
    0.10048221051692963,
    0.12923580408096313,
    0.09922939538955688,
    0.09707754105329514,
    0.09533719718456268,
    0.0825762152671814,
    0.08649127930402756
  ],
  "entropy": [
    0.6201498508453369,
    0.6025941371917725,
    0.6844163537025452,
    0.10740351676940918,
    0.09157948195934296,
    0.08223728835582733,
    0.053054094314575195,
    0.04254382476210594,
    0.06717564165592194,
    0.0618179515004158,
    0.08456204831600189,
    0.13663361966609955,
    0.09024126827716827,
    0.1177983433008194,
    0.11419219523668289,
    0.11397260427474976
  ],
  "val_success": [
    0.3103448275862069,
    0.29310344827586204,
    0.35344827586206895,
    0.6982758620689655,
    0.7155172413793104,
    0.7068965517241379,
    0.7155172413793104,
    0.7068965517241379,
    0.7068965517241379,
    0.7155172413793104,
    0.6982758620689655,
    0.6982758620689655,
    0.6982758620689655,
    0.7068965517241379,
    0.7241379310344828,
    0.7068965517241379
  ],
  "test_short_success": [
    0.265625,
    0.34375,
    0.328125,
    0.59375,
    0.625,
    0.640625,
    0.640625,
    0.640625,
    0.625,
    0.640625,
    0.609375,
    0.640625,
    0.625,
    0.640625,
    0.640625,
    0.625
  ],
  "test_long_success": [
    0.34375,
    0.4375,
    0.3515625,
    0.6484375,
    0.6640625,
    0.640625,
    0.65625,
    0.65625,
    0.65625,
    0.640625,
    0.6328125,
    0.6328125,
    0.640625,
    0.640625,
    0.65625,
    0.671875
  ],
  "val_success_norm": [
    0.44764937681609773,
    0.42301540930947373,
    0.5103657929173406,
    1.0078133786683816,
    1.0327175932726675,
    1.0204570568742002,
    1.0329089236846258,
    1.0204636512112695,
    1.0204568164049452,
    1.0329089236846258,
    1.0080049495945196,
    1.0080117859302704,
    1.0080072739161314,
    1.0202736047241714,
    1.0451775703601354,
    1.0202723223844532
  ],
  "test_short_success_norm": [
    0.38368055555554237,
    0.49652777777776874,
    0.4739583333333286,
    0.8576388888888744,
    0.9027777777777632,
    0.9253472222222077,
    0.9253472222222078,
    0.9253472222222078,
    0.9027777777777677,
    0.9253472222222078,
    0.8802083333333233,
    0.9253472222222078,
    0.9027777777777632,
    0.9253472222222078,
    0.9253472222222078,
    0.9027777777777634
  ],
  "test_long_success_norm": [
    0.4965277777777778,
    0.6319444444444444,
    0.5078125,
    0.9366319444444444,
    0.9592013888888888,
    0.9253472222222223,
    0.9479166666666667,
    0.9479166666666667,
    0.9479166666666667,
    0.9253472222222222,
    0.9140625,
    0.9140625,
    0.9253472222222223,
    0.9253472222222222,
    0.9479166666666667,
    0.9704861111111112
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1345/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.984438419342041,
  "probe_test_acc": 0.9903537034988403,
  "balanced_acc": 0.9916065208558736,
  "majority_baseline": 0.6491157556270096,
  "control_task_acc": 0.35168811678886414,
  "selectivity": 0.6386655867099762,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3412379478718307,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9867063760757446,
  "rowsplit_balanced_acc": 0.9760897576184794,
  "rowsplit_probe_gap": 0.3380952649646335,
  "num_control_classes": 3,
  "control_test_acc": 0.9903537034988403,
  "control_majority": 0.6491157556270096,
  "control_probe_gap": 0.3412379478718307
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1346/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1346,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1346/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.28125,
    0.4375,
    0.4375,
    0.5625,
    0.625,
    0.8125,
    0.65625,
    0.71875,
    0.71875,
    0.59375,
    0.625,
    0.75,
    0.875,
    0.71875,
    0.65625
  ],
  "train_success": [
    0.3125,
    0.28125,
    0.4375,
    0.4375,
    0.5625,
    0.625,
    0.8125,
    0.65625,
    0.71875,
    0.71875,
    0.59375,
    0.625,
    0.75,
    0.875,
    0.71875,
    0.65625
  ],
  "policy_loss": [
    0.31520989537239075,
    -0.018901627510786057,
    0.0756104588508606,
    0.03712184727191925,
    -0.006204727105796337,
    -0.0006590166012756526,
    0.014905411750078201,
    0.0029732517432421446,
    0.006845194846391678,
    0.005772990174591541,
    0.008540806360542774,
    0.00964686181396246,
    -0.007329226471483707,
    0.012734662741422653,
    -0.01445517223328352,
    0.006407400593161583
  ],
  "value_loss": [
    0.24004003405570984,
    0.10303612053394318,
    0.13127954304218292,
    0.12600179016590118,
    0.11582007259130478,
    0.11764060705900192,
    0.08333037793636322,
    0.10064540803432465,
    0.1038295179605484,
    0.09832069277763367,
    0.10616856813430786,
    0.11201033741235733,
    0.08850854635238647,
    0.0664147362112999,
    0.09164992719888687,
    0.12112736701965332
  ],
  "entropy": [
    0.6676968336105347,
    0.6559907793998718,
    0.6360276937484741,
    0.617675244808197,
    0.07638747990131378,
    0.05261499807238579,
    0.06841045618057251,
    0.05862898379564285,
    0.07246173173189163,
    0.06280362606048584,
    0.08236142247915268,
    0.06526801735162735,
    0.07751723378896713,
    0.09156300872564316,
    0.08155515044927597,
    0.08217941969633102
  ],
  "val_success": [
    0.3275862068965517,
    0.33620689655172414,
    0.28448275862068967,
    0.3017241379310345,
    0.6120689655172413,
    0.5862068965517241,
    0.603448275862069,
    0.6120689655172413,
    0.6120689655172413,
    0.603448275862069,
    0.6120689655172413,
    0.6120689655172413,
    0.6206896551724138,
    0.6120689655172413,
    0.6120689655172413,
    0.5948275862068966
  ],
  "test_short_success": [
    0.296875,
    0.296875,
    0.328125,
    0.328125,
    0.703125,
    0.65625,
    0.71875,
    0.703125,
    0.734375,
    0.71875,
    0.734375,
    0.734375,
    0.734375,
    0.734375,
    0.734375,
    0.734375
  ],
  "test_long_success": [
    0.375,
    0.296875,
    0.3671875,
    0.28125,
    0.578125,
    0.578125,
    0.6015625,
    0.59375,
    0.625,
    0.625,
    0.59375,
    0.609375,
    0.609375,
    0.625,
    0.6015625,
    0.6171875
  ],
  "val_success_norm": [
    0.47307660387803285,
    0.48532168623748007,
    0.41076285931311435,
    0.4353985504807037,
    0.8835384912120129,
    0.8463737405533343,
    0.8710932203237985,
    0.8837300620928715,
    0.8837300620928715,
    0.8712779548132469,
    0.8835453276031247,
    0.8837356160889044,
    0.895990598491339,
    0.8835387316809132,
    0.8835453276031247,
    0.8588690581429181
  ],
  "test_short_success_norm": [
    0.4288194444444381,
    0.42881944444443976,
    0.47395833333332793,
    0.47395833333332993,
    1.0156249999999811,
    0.9479166666666476,
    1.0381944444444253,
    1.0156249999999811,
    1.0607638888888697,
    1.0381944444444253,
    1.0607638888888697,
    1.0607638888888697,
    1.0607638888888697,
    1.0607638888888697,
    1.0607638888888697,
    1.0607638888888697
  ],
  "test_long_success_norm": [
    0.5416666666666667,
    0.4288194444444444,
    0.5303819444444444,
    0.40625,
    0.8350694444444444,
    0.8350694444444444,
    0.8689236111111112,
    0.8576388888888888,
    0.9027777777777778,
    0.9027777777777778,
    0.8576388888888888,
    0.8802083333333333,
    0.8802083333333333,
    0.9027777777777778,
    0.8689236111111112,
    0.8914930555555556
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/mod_3/gru_k8_s1346/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9994925856590271,
  "probe_test_acc": 0.9987941980361938,
  "balanced_acc": 0.9992042057113859,
  "majority_baseline": 0.6537379421221865,
  "control_task_acc": 0.353496789932251,
  "selectivity": 0.6452974081039429,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34505625591400735,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9988095164299011,
  "rowsplit_balanced_acc": 0.9982207750531846,
  "rowsplit_probe_gap": 0.33571427833466305,
  "num_control_classes": 3,
  "control_test_acc": 0.998593270778656,
  "control_majority": 0.6537379421221865,
  "control_probe_gap": 0.3448553286564695
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.5,
    0.40625,
    0.46875,
    0.5,
    0.59375,
    0.46875,
    0.5625,
    0.46875,
    0.53125,
    0.625,
    0.5,
    0.40625,
    0.5,
    0.625,
    0.34375
  ],
  "train_success": [
    0.46875,
    0.5,
    0.40625,
    0.46875,
    0.5,
    0.59375,
    0.46875,
    0.5625,
    0.46875,
    0.53125,
    0.625,
    0.5,
    0.40625,
    0.5,
    0.625,
    0.34375
  ],
  "policy_loss": [
    0.30934005975723267,
    0.04714520275592804,
    -0.05564716085791588,
    -0.029563799500465393,
    -0.05788346752524376,
    0.007598165888339281,
    -0.04576465114951134,
    -0.0007412999402731657,
    -0.021996263414621353,
    0.0027822060510516167,
    0.11313939094543457,
    -0.0440761037170887,
    -0.07874618470668793,
    -0.02268490567803383,
    0.07964061945676804,
    -0.04507266357541084
  ],
  "value_loss": [
    0.25370344519615173,
    0.12553460896015167,
    0.12724816799163818,
    0.1243155300617218,
    0.12420716136693954,
    0.11924037337303162,
    0.12475103884935379,
    0.12427853047847748,
    0.12490474432706833,
    0.1247907280921936,
    0.12375200539827347,
    0.12613868713378906,
    0.12455810606479645,
    0.12519867718219757,
    0.1264125406742096,
    0.12446326017379761
  ],
  "entropy": [
    0.6085164546966553,
    0.65382981300354,
    0.6863842606544495,
    0.6526598930358887,
    0.6164384484291077,
    0.6868655681610107,
    0.6866794228553772,
    0.6879354119300842,
    0.6915683150291443,
    0.6896119713783264,
    0.6919776201248169,
    0.6918861269950867,
    0.6885313987731934,
    0.692109227180481,
    0.691936731338501,
    0.6922861337661743
  ],
  "val_success": [
    0.4827586206896552,
    0.5086206896551724,
    0.46551724137931033,
    0.4396551724137931,
    0.5,
    0.41379310344827586,
    0.5086206896551724,
    0.5258620689655172,
    0.5517241379310345,
    0.5172413793103449,
    0.5775862068965517,
    0.46551724137931033,
    0.47413793103448276,
    0.4396551724137931,
    0.4827586206896552,
    0.5172413793103449
  ],
  "test_short_success": [
    0.484375,
    0.59375,
    0.53125,
    0.484375,
    0.453125,
    0.375,
    0.65625,
    0.359375,
    0.625,
    0.4375,
    0.453125,
    0.546875,
    0.46875,
    0.5,
    0.5,
    0.53125
  ],
  "test_long_success": [
    0.5,
    0.453125,
    0.4765625,
    0.5546875,
    0.4453125,
    0.4609375,
    0.4765625,
    0.5234375,
    0.40625,
    0.4921875,
    0.4921875,
    0.4140625,
    0.46875,
    0.5078125,
    0.4765625,
    0.5546875
  ],
  "val_success_norm": [
    0.6436781609195402,
    0.6781609195402298,
    0.6206896551724138,
    0.5862068965517241,
    0.6666666666666666,
    0.5517241379310345,
    0.6781609195402298,
    0.7011494252873561,
    0.735632183908046,
    0.6896551724137931,
    0.7701149425287357,
    0.6206896551724137,
    0.6321839080459771,
    0.5862068965517241,
    0.6436781609195402,
    0.6896551724137933
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.7916666666666666,
    0.7083333333333333,
    0.6458333333333333,
    0.6041666666666666,
    0.5,
    0.875,
    0.47916666666666663,
    0.8333333333333333,
    0.5833333333333333,
    0.6041666666666666,
    0.7291666666666666,
    0.625,
    0.6666666666666666,
    0.6666666666666666,
    0.7083333333333333
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.6041666666666666,
    0.6354166666666666,
    0.7395833333333333,
    0.59375,
    0.6145833333333333,
    0.6354166666666666,
    0.6979166666666666,
    0.5416666666666667,
    0.65625,
    0.65625,
    0.5520833333333333,
    0.625,
    0.6770833333333333,
    0.6354166666666666,
    0.7395833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5321380496025085,
  "probe_test_acc": 0.5265273451805115,
  "balanced_acc": 0.528903997356521,
  "majority_baseline": 0.5132636655948553,
  "control_task_acc": 0.5090433955192566,
  "selectivity": 0.017483949661254883,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.013263679585656218,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.524404764175415,
  "rowsplit_balanced_acc": 0.5231267221189222,
  "rowsplit_probe_gap": 0.015277780048430945,
  "num_control_classes": 2,
  "control_test_acc": 0.527532160282135,
  "control_majority": 0.5132636655948553,
  "control_probe_gap": 0.014268494687279754
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.40625,
    0.53125,
    0.5,
    0.5,
    0.5625,
    0.5625,
    0.53125,
    0.59375,
    0.625,
    0.5,
    0.46875,
    0.59375,
    0.40625,
    0.40625,
    0.46875
  ],
  "train_success": [
    0.4375,
    0.40625,
    0.53125,
    0.5,
    0.5,
    0.5625,
    0.5625,
    0.53125,
    0.59375,
    0.625,
    0.5,
    0.46875,
    0.59375,
    0.40625,
    0.40625,
    0.46875
  ],
  "policy_loss": [
    0.27314120531082153,
    -0.05488070473074913,
    -0.0014353651786223054,
    -0.0006107858498580754,
    -0.013031723909080029,
    0.039181798696517944,
    0.0490502193570137,
    0.013290844857692719,
    0.09643242508172989,
    0.06907613575458527,
    0.054285839200019836,
    -0.06793507188558578,
    0.11090461164712906,
    -0.08924882858991623,
    -0.0906289666891098,
    -0.024955905973911285
  ],
  "value_loss": [
    0.19575972855091095,
    0.1251547783613205,
    0.12622568011283875,
    0.12441331148147583,
    0.1260698288679123,
    0.12562644481658936,
    0.12467002868652344,
    0.1251142919063568,
    0.13081929087638855,
    0.12376623600721359,
    0.12718753516674042,
    0.1261952817440033,
    0.12419865280389786,
    0.12426755577325821,
    0.12401559948921204,
    0.12516213953495026
  ],
  "entropy": [
    0.6856058835983276,
    0.6610278487205505,
    0.6717880368232727,
    0.6836401224136353,
    0.6773562431335449,
    0.6887306571006775,
    0.6849726438522339,
    0.6824097037315369,
    0.6767358183860779,
    0.6912400126457214,
    0.6758852601051331,
    0.6896809935569763,
    0.6913926005363464,
    0.6913959383964539,
    0.6912115216255188,
    0.6918282508850098
  ],
  "val_success": [
    0.49137931034482757,
    0.5258620689655172,
    0.49137931034482757,
    0.5603448275862069,
    0.45689655172413796,
    0.46551724137931033,
    0.4482758620689655,
    0.39655172413793105,
    0.4827586206896552,
    0.5517241379310345,
    0.5258620689655172,
    0.43103448275862066,
    0.47413793103448276,
    0.47413793103448276,
    0.43103448275862066,
    0.5517241379310345
  ],
  "test_short_success": [
    0.5625,
    0.6875,
    0.53125,
    0.46875,
    0.515625,
    0.578125,
    0.5,
    0.515625,
    0.578125,
    0.515625,
    0.5,
    0.421875,
    0.5,
    0.5,
    0.46875,
    0.546875
  ],
  "test_long_success": [
    0.578125,
    0.4765625,
    0.484375,
    0.4375,
    0.5078125,
    0.5,
    0.4609375,
    0.4921875,
    0.53125,
    0.4765625,
    0.515625,
    0.4140625,
    0.5234375,
    0.4453125,
    0.390625,
    0.40625
  ],
  "val_success_norm": [
    0.6551724137931034,
    0.7011494252873562,
    0.6551724137931034,
    0.7471264367816091,
    0.6091954022988506,
    0.6206896551724138,
    0.5977011494252873,
    0.528735632183908,
    0.6436781609195402,
    0.7356321839080461,
    0.7011494252873564,
    0.5747126436781609,
    0.6321839080459768,
    0.632183908045977,
    0.5747126436781609,
    0.735632183908046
  ],
  "test_short_success_norm": [
    0.75,
    0.9166666666666667,
    0.7083333333333333,
    0.625,
    0.6875,
    0.7708333333333333,
    0.6666666666666666,
    0.6875,
    0.7708333333333333,
    0.6875,
    0.6666666666666666,
    0.5625,
    0.6666666666666666,
    0.6666666666666665,
    0.625,
    0.7291666666666666
  ],
  "test_long_success_norm": [
    0.7708333333333333,
    0.6354166666666666,
    0.6458333333333333,
    0.5833333333333333,
    0.6770833333333334,
    0.6666666666666666,
    0.6145833333333333,
    0.65625,
    0.7083333333333334,
    0.6354166666666666,
    0.6875,
    0.5520833333333333,
    0.6979166666666667,
    0.59375,
    0.5208333333333333,
    0.5416666666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5400033593177795,
  "probe_test_acc": 0.5253215432167053,
  "balanced_acc": 0.525617073621241,
  "majority_baseline": 0.5090434083601286,
  "control_task_acc": 0.5024116039276123,
  "selectivity": 0.022909939289093018,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.016278134856576698,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5283730030059814,
  "rowsplit_balanced_acc": 0.5310051053596421,
  "rowsplit_probe_gap": 0.009523796656775052,
  "num_control_classes": 2,
  "control_test_acc": 0.5283359885215759,
  "control_majority": 0.5090434083601286,
  "control_probe_gap": 0.019292580161447304
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.71875,
    0.46875,
    0.15625,
    0.53125,
    0.53125,
    0.53125,
    0.6875,
    0.5,
    0.46875,
    0.4375,
    0.46875,
    0.4375,
    0.5,
    0.375,
    0.34375
  ],
  "train_success": [
    0.5,
    0.71875,
    0.46875,
    0.15625,
    0.53125,
    0.53125,
    0.53125,
    0.6875,
    0.5,
    0.46875,
    0.4375,
    0.46875,
    0.4375,
    0.5,
    0.375,
    0.34375
  ],
  "policy_loss": [
    0.3174764811992645,
    0.13967731595039368,
    -0.004848375916481018,
    -0.22552984952926636,
    -0.0015869990456849337,
    -0.028256788849830627,
    0.06893554329872131,
    0.15858618915081024,
    -0.05015191435813904,
    0.00019069173140451312,
    -0.012499475851655006,
    0.025349747389554977,
    -0.047402407974004745,
    0.03069891408085823,
    -0.09815049171447754,
    -0.07058418542146683
  ],
  "value_loss": [
    0.31558743119239807,
    0.1153867095708847,
    0.12613432109355927,
    0.11546201258897781,
    0.12495949119329453,
    0.12658119201660156,
    0.12808319926261902,
    0.12092361599206924,
    0.12414685636758804,
    0.12439601123332977,
    0.1242218017578125,
    0.12446995824575424,
    0.12477555125951767,
    0.12470842897891998,
    0.1244310513138771,
    0.12456519901752472
  ],
  "entropy": [
    0.6568477749824524,
    0.6347295641899109,
    0.6782734990119934,
    0.6751726269721985,
    0.6573289632797241,
    0.6894583106040955,
    0.6914516687393188,
    0.6897083520889282,
    0.6902496814727783,
    0.6878223419189453,
    0.6900355219841003,
    0.6906296610832214,
    0.6921834945678711,
    0.6924440860748291,
    0.6917424201965332,
    0.6923143863677979
  ],
  "val_success": [
    0.46551724137931033,
    0.5517241379310345,
    0.5517241379310345,
    0.43103448275862066,
    0.45689655172413796,
    0.47413793103448276,
    0.5258620689655172,
    0.5689655172413793,
    0.43103448275862066,
    0.47413793103448276,
    0.5,
    0.5086206896551724,
    0.45689655172413796,
    0.5517241379310345,
    0.5172413793103449,
    0.5344827586206896
  ],
  "test_short_success": [
    0.515625,
    0.578125,
    0.4375,
    0.46875,
    0.515625,
    0.421875,
    0.53125,
    0.59375,
    0.515625,
    0.421875,
    0.5,
    0.515625,
    0.484375,
    0.484375,
    0.5,
    0.625
  ],
  "test_long_success": [
    0.4375,
    0.4765625,
    0.4375,
    0.4453125,
    0.4921875,
    0.4921875,
    0.4609375,
    0.3984375,
    0.484375,
    0.515625,
    0.5234375,
    0.4453125,
    0.4765625,
    0.46875,
    0.5078125,
    0.5
  ],
  "val_success_norm": [
    0.6206896551724138,
    0.7356321839080461,
    0.7356321839080461,
    0.5747126436781609,
    0.6091954022988506,
    0.632183908045977,
    0.7011494252873562,
    0.7586206896551723,
    0.5747126436781609,
    0.632183908045977,
    0.6666666666666667,
    0.6781609195402297,
    0.6091954022988505,
    0.735632183908046,
    0.6896551724137931,
    0.7126436781609194
  ],
  "test_short_success_norm": [
    0.6875,
    0.7708333333333333,
    0.5833333333333333,
    0.625,
    0.6875,
    0.5625,
    0.7083333333333333,
    0.7916666666666666,
    0.6874999999999999,
    0.5625,
    0.6666666666666666,
    0.6875,
    0.6458333333333333,
    0.6458333333333333,
    0.6666666666666666,
    0.8333333333333333
  ],
  "test_long_success_norm": [
    0.5833333333333333,
    0.6354166666666666,
    0.5833333333333333,
    0.59375,
    0.65625,
    0.65625,
    0.6145833333333333,
    0.53125,
    0.6458333333333333,
    0.6875,
    0.6979166666666667,
    0.59375,
    0.6354166666666667,
    0.625,
    0.6770833333333333,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5472767353057861,
  "probe_test_acc": 0.5271302461624146,
  "balanced_acc": 0.5285406912562726,
  "majority_baseline": 0.5072347266881029,
  "control_task_acc": 0.5056270360946655,
  "selectivity": 0.021503210067749023,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.019895519474311674,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5289682745933533,
  "rowsplit_balanced_acc": 0.5287210098527287,
  "rowsplit_probe_gap": 0.03333335395843262,
  "num_control_classes": 2,
  "control_test_acc": 0.526125431060791,
  "control_majority": 0.5072347266881029,
  "control_probe_gap": 0.01889070437268814
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.65625,
    0.5625,
    0.5625,
    0.3125,
    0.5625,
    0.6875,
    0.375,
    0.6875,
    0.4375,
    0.625,
    0.40625,
    0.375,
    0.59375,
    0.5625,
    0.5625
  ],
  "train_success": [
    0.53125,
    0.65625,
    0.5625,
    0.5625,
    0.3125,
    0.5625,
    0.6875,
    0.375,
    0.6875,
    0.4375,
    0.625,
    0.40625,
    0.375,
    0.59375,
    0.5625,
    0.5625
  ],
  "policy_loss": [
    0.09931103140115738,
    0.1412641704082489,
    0.020711271092295647,
    0.004328276962041855,
    -0.07642456889152527,
    -0.00034572198637761176,
    0.1517181545495987,
    -0.1036686822772026,
    0.18098166584968567,
    -0.055032745003700256,
    0.07338732481002808,
    -0.07117263227701187,
    -0.06215278431773186,
    0.029580259695649147,
    0.022514523938298225,
    0.003526329295709729
  ],
  "value_loss": [
    0.14216534793376923,
    0.12426338344812393,
    0.12460775673389435,
    0.12581731379032135,
    0.122562475502491,
    0.12527862191200256,
    0.12150668352842331,
    0.12557128071784973,
    0.1253497451543808,
    0.12598629295825958,
    0.12137173116207123,
    0.12499894201755524,
    0.12505823373794556,
    0.1256006509065628,
    0.12471204996109009,
    0.12509992718696594
  ],
  "entropy": [
    0.6602613925933838,
    0.6567128300666809,
    0.6563957333564758,
    0.6565653681755066,
    0.6736987233161926,
    0.6842238306999207,
    0.6835932731628418,
    0.6870877146720886,
    0.6898667812347412,
    0.6919326186180115,
    0.6909419894218445,
    0.6882864236831665,
    0.6906824111938477,
    0.6902028322219849,
    0.6919752359390259,
    0.692082405090332
  ],
  "val_success": [
    0.43103448275862066,
    0.4827586206896552,
    0.5948275862068966,
    0.46551724137931033,
    0.5,
    0.49137931034482757,
    0.47413793103448276,
    0.5517241379310345,
    0.5,
    0.4396551724137931,
    0.5086206896551724,
    0.5172413793103449,
    0.5258620689655172,
    0.4827586206896552,
    0.5517241379310345,
    0.4396551724137931
  ],
  "test_short_success": [
    0.5,
    0.578125,
    0.5625,
    0.4375,
    0.515625,
    0.5,
    0.5625,
    0.5,
    0.5,
    0.640625,
    0.40625,
    0.4375,
    0.5625,
    0.578125,
    0.46875,
    0.484375
  ],
  "test_long_success": [
    0.5859375,
    0.578125,
    0.4921875,
    0.5390625,
    0.4453125,
    0.5703125,
    0.4765625,
    0.5,
    0.5859375,
    0.53125,
    0.609375,
    0.546875,
    0.453125,
    0.53125,
    0.4609375,
    0.53125
  ],
  "val_success_norm": [
    0.5747126436781609,
    0.6436781609195401,
    0.793103448275862,
    0.6206896551724137,
    0.6666666666666667,
    0.6551724137931033,
    0.632183908045977,
    0.735632183908046,
    0.6666666666666666,
    0.5862068965517241,
    0.67816091954023,
    0.6896551724137929,
    0.7011494252873562,
    0.6436781609195402,
    0.735632183908046,
    0.5862068965517241
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.7708333333333333,
    0.75,
    0.5833333333333333,
    0.6875,
    0.6666666666666666,
    0.75,
    0.6666666666666665,
    0.6666666666666666,
    0.8541666666666665,
    0.5416666666666666,
    0.5833333333333333,
    0.75,
    0.7708333333333333,
    0.625,
    0.6458333333333333
  ],
  "test_long_success_norm": [
    0.78125,
    0.7708333333333333,
    0.65625,
    0.71875,
    0.59375,
    0.7604166666666667,
    0.6354166666666666,
    0.6666666666666666,
    0.78125,
    0.7083333333333333,
    0.8125,
    0.7291666666666667,
    0.6041666666666666,
    0.7083333333333333,
    0.6145833333333333,
    0.7083333333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5450778007507324,
  "probe_test_acc": 0.5379823446273804,
  "balanced_acc": 0.5382185180774464,
  "majority_baseline": 0.5078376205787781,
  "control_task_acc": 0.5068327784538269,
  "selectivity": 0.031149566173553467,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.030144724048602245,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5222222208976746,
  "rowsplit_balanced_acc": 0.5221787970180811,
  "rowsplit_probe_gap": 0.017658728834182513,
  "num_control_classes": 2,
  "control_test_acc": 0.5420016050338745,
  "control_majority": 0.5078376205787781,
  "control_probe_gap": 0.034163984455096386
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.59375,
    0.5,
    0.46875,
    0.4375,
    0.59375,
    0.5625,
    0.34375,
    0.59375,
    0.6875,
    0.4375,
    0.40625,
    0.5625,
    0.40625,
    0.5625,
    0.40625
  ],
  "train_success": [
    0.375,
    0.59375,
    0.5,
    0.46875,
    0.4375,
    0.59375,
    0.5625,
    0.34375,
    0.59375,
    0.6875,
    0.4375,
    0.40625,
    0.5625,
    0.40625,
    0.5625,
    0.40625
  ],
  "policy_loss": [
    0.59499591588974,
    0.04457693174481392,
    -0.08074434101581573,
    -0.0014023715630173683,
    -0.09373323619365692,
    0.006579055916517973,
    0.025237390771508217,
    -0.12558206915855408,
    0.04177754744887352,
    0.06991809606552124,
    -0.0656682476401329,
    -0.058697644621133804,
    0.01870383508503437,
    0.005482593085616827,
    0.08992583304643631,
    -0.03969458118081093
  ],
  "value_loss": [
    0.5135430097579956,
    0.12613554298877716,
    0.12890559434890747,
    0.12404055893421173,
    0.1315714716911316,
    0.12598854303359985,
    0.125873863697052,
    0.12384361028671265,
    0.12385822832584381,
    0.12298144400119781,
    0.12460313737392426,
    0.12310570478439331,
    0.12449213117361069,
    0.12512391805648804,
    0.12640707194805145,
    0.12489961087703705
  ],
  "entropy": [
    0.6759637594223022,
    0.669164776802063,
    0.6880342960357666,
    0.6657716631889343,
    0.6887543201446533,
    0.6318193078041077,
    0.6912517547607422,
    0.6888065934181213,
    0.6905598044395447,
    0.6900628209114075,
    0.6925517320632935,
    0.6920238137245178,
    0.6928105354309082,
    0.6911571621894836,
    0.6902797222137451,
    0.6914272308349609
  ],
  "val_success": [
    0.4396551724137931,
    0.43103448275862066,
    0.5431034482758621,
    0.5344827586206896,
    0.5344827586206896,
    0.5258620689655172,
    0.5431034482758621,
    0.47413793103448276,
    0.46551724137931033,
    0.5431034482758621,
    0.4827586206896552,
    0.5086206896551724,
    0.5,
    0.5344827586206896,
    0.5431034482758621,
    0.5
  ],
  "test_short_success": [
    0.515625,
    0.515625,
    0.390625,
    0.40625,
    0.546875,
    0.546875,
    0.515625,
    0.4375,
    0.4375,
    0.390625,
    0.484375,
    0.59375,
    0.46875,
    0.5625,
    0.546875,
    0.515625
  ],
  "test_long_success": [
    0.484375,
    0.53125,
    0.421875,
    0.4765625,
    0.5625,
    0.53125,
    0.6015625,
    0.5,
    0.4921875,
    0.5390625,
    0.5078125,
    0.546875,
    0.515625,
    0.4296875,
    0.484375,
    0.5234375
  ],
  "val_success_norm": [
    0.586206896551724,
    0.5747126436781609,
    0.7241379310344827,
    0.7126436781609196,
    0.7126436781609196,
    0.7011494252873562,
    0.7241379310344828,
    0.6321839080459771,
    0.6206896551724137,
    0.7241379310344828,
    0.6436781609195401,
    0.6781609195402301,
    0.6666666666666666,
    0.7126436781609194,
    0.7241379310344828,
    0.6666666666666666
  ],
  "test_short_success_norm": [
    0.6875,
    0.6875,
    0.5208333333333333,
    0.5416666666666666,
    0.7291666666666666,
    0.7291666666666666,
    0.6875,
    0.5833333333333333,
    0.5833333333333333,
    0.5208333333333333,
    0.6458333333333333,
    0.7916666666666666,
    0.625,
    0.7499999999999999,
    0.7291666666666665,
    0.6875
  ],
  "test_long_success_norm": [
    0.6458333333333333,
    0.7083333333333333,
    0.5625,
    0.6354166666666666,
    0.75,
    0.7083333333333334,
    0.8020833333333334,
    0.6666666666666666,
    0.65625,
    0.71875,
    0.6770833333333333,
    0.7291666666666666,
    0.6875,
    0.5729166666666665,
    0.6458333333333333,
    0.6979166666666665
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5431326031684875,
  "probe_test_acc": 0.5259244441986084,
  "balanced_acc": 0.5252797730288404,
  "majority_baseline": 0.5142684887459807,
  "control_task_acc": 0.5,
  "selectivity": 0.0259244441986084,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.011655955452627653,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5311508178710938,
  "rowsplit_balanced_acc": 0.5297971057058348,
  "rowsplit_probe_gap": 0.018849230569506492,
  "num_control_classes": 2,
  "control_test_acc": 0.5389871597290039,
  "control_majority": 0.5142684887459807,
  "control_probe_gap": 0.02471867098302316
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1342/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1342,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1342/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.53125,
    0.40625,
    0.5,
    0.5625,
    0.53125,
    0.53125,
    0.53125,
    0.5625,
    0.5,
    0.46875,
    0.40625,
    0.5,
    0.5625,
    0.5,
    0.53125
  ],
  "train_success": [
    0.375,
    0.53125,
    0.40625,
    0.5,
    0.5625,
    0.53125,
    0.53125,
    0.53125,
    0.5625,
    0.5,
    0.46875,
    0.40625,
    0.5,
    0.5625,
    0.5,
    0.53125
  ],
  "policy_loss": [
    0.28685104846954346,
    -0.0019062877399846911,
    0.007168155163526535,
    -0.051384009420871735,
    0.06214984506368637,
    0.026444312185049057,
    0.016778994351625443,
    -0.04117732122540474,
    0.050412580370903015,
    -0.03980201482772827,
    -0.06602276116609573,
    -0.003086890559643507,
    0.0058220685459673405,
    0.03158075734972954,
    -0.04315628111362457,
    0.002468487247824669
  ],
  "value_loss": [
    0.2466016560792923,
    0.12190854549407959,
    0.12640106678009033,
    0.12978284060955048,
    0.1275920867919922,
    0.12421802431344986,
    0.12519633769989014,
    0.12459373474121094,
    0.12570632994174957,
    0.12550635635852814,
    0.12504428625106812,
    0.12483009696006775,
    0.12515535950660706,
    0.12429506331682205,
    0.12502537667751312,
    0.12537091970443726
  ],
  "entropy": [
    0.6634962558746338,
    0.6558637619018555,
    0.6325573325157166,
    0.609661877155304,
    0.6811087727546692,
    0.639735758304596,
    0.6822468638420105,
    0.6857863664627075,
    0.6855319738388062,
    0.6839119791984558,
    0.6852549910545349,
    0.6898448467254639,
    0.6909668445587158,
    0.6914098262786865,
    0.6904543042182922,
    0.6906917095184326
  ],
  "val_success": [
    0.4224137931034483,
    0.47413793103448276,
    0.4827586206896552,
    0.5344827586206896,
    0.4482758620689655,
    0.4396551724137931,
    0.43103448275862066,
    0.43103448275862066,
    0.45689655172413796,
    0.46551724137931033,
    0.46551724137931033,
    0.47413793103448276,
    0.5517241379310345,
    0.6206896551724138,
    0.5258620689655172,
    0.5086206896551724
  ],
  "test_short_success": [
    0.515625,
    0.46875,
    0.53125,
    0.484375,
    0.375,
    0.546875,
    0.578125,
    0.46875,
    0.46875,
    0.4375,
    0.515625,
    0.4375,
    0.375,
    0.6875,
    0.46875,
    0.515625
  ],
  "test_long_success": [
    0.46875,
    0.5859375,
    0.4921875,
    0.515625,
    0.4375,
    0.5078125,
    0.5234375,
    0.4609375,
    0.4921875,
    0.5078125,
    0.546875,
    0.4921875,
    0.4765625,
    0.4921875,
    0.5703125,
    0.4765625
  ],
  "val_success_norm": [
    0.5632183908045977,
    0.632183908045977,
    0.6436781609195401,
    0.7126436781609194,
    0.5977011494252872,
    0.5862068965517241,
    0.5747126436781609,
    0.5747126436781609,
    0.6091954022988504,
    0.6206896551724138,
    0.6206896551724137,
    0.6321839080459768,
    0.7356321839080461,
    0.8275862068965516,
    0.7011494252873561,
    0.67816091954023
  ],
  "test_short_success_norm": [
    0.6875,
    0.625,
    0.7083333333333333,
    0.6458333333333333,
    0.5,
    0.7291666666666666,
    0.7708333333333333,
    0.625,
    0.625,
    0.5833333333333333,
    0.6875,
    0.5833333333333333,
    0.49999999999999994,
    0.9166666666666665,
    0.625,
    0.6875
  ],
  "test_long_success_norm": [
    0.625,
    0.78125,
    0.65625,
    0.6875,
    0.5833333333333333,
    0.6770833333333334,
    0.6979166666666666,
    0.6145833333333333,
    0.65625,
    0.6770833333333333,
    0.7291666666666666,
    0.65625,
    0.6354166666666666,
    0.65625,
    0.7604166666666666,
    0.6354166666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1342/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5503214001655579,
  "probe_test_acc": 0.528938889503479,
  "balanced_acc": 0.5313118030172815,
  "majority_baseline": 0.5192926045016077,
  "control_task_acc": 0.501406729221344,
  "selectivity": 0.02753216028213501,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.009646285001871258,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5279762148857117,
  "rowsplit_balanced_acc": 0.5281820317859242,
  "rowsplit_probe_gap": 0.014285738695235528,
  "num_control_classes": 2,
  "control_test_acc": 0.5285369753837585,
  "control_majority": 0.5192926045016077,
  "control_probe_gap": 0.009244370882150799
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1343/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1343,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1343/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.59375,
    0.4375,
    0.4375,
    0.5,
    0.46875,
    0.5625,
    0.59375,
    0.40625,
    0.53125,
    0.5625,
    0.4375,
    0.375,
    0.5625,
    0.4375,
    0.53125
  ],
  "train_success": [
    0.5,
    0.59375,
    0.4375,
    0.4375,
    0.5,
    0.46875,
    0.5625,
    0.59375,
    0.40625,
    0.53125,
    0.5625,
    0.4375,
    0.375,
    0.5625,
    0.4375,
    0.53125
  ],
  "policy_loss": [
    0.6613984704017639,
    0.0939258486032486,
    0.053703464567661285,
    -0.06165439262986183,
    -0.027455167844891548,
    -0.09095805883407593,
    0.014494800008833408,
    0.07860986888408661,
    -0.08397959172725677,
    0.06494245678186417,
    0.07330915331840515,
    -0.05270283296704292,
    -0.14434848725795746,
    0.020814144983887672,
    -0.08181939274072647,
    -0.023752277716994286
  ],
  "value_loss": [
    0.6633356809616089,
    0.13258886337280273,
    0.1294599324464798,
    0.12051711231470108,
    0.12581096589565277,
    0.1256401687860489,
    0.1248994991183281,
    0.12422557920217514,
    0.12739387154579163,
    0.12410182505846024,
    0.12578085064888,
    0.12538978457450867,
    0.12540452182292938,
    0.124483622610569,
    0.12594415247440338,
    0.12508299946784973
  ],
  "entropy": [
    0.6623054146766663,
    0.6653769612312317,
    0.66829913854599,
    0.6625271439552307,
    0.6871371865272522,
    0.6893024444580078,
    0.6837524771690369,
    0.6901450157165527,
    0.6710337400436401,
    0.6906647682189941,
    0.6858426332473755,
    0.6887596845626831,
    0.6907106637954712,
    0.6915814876556396,
    0.6911085247993469,
    0.6920906901359558
  ],
  "val_success": [
    0.45689655172413796,
    0.5603448275862069,
    0.4827586206896552,
    0.5,
    0.4482758620689655,
    0.43103448275862066,
    0.49137931034482757,
    0.5258620689655172,
    0.5431034482758621,
    0.47413793103448276,
    0.45689655172413796,
    0.5086206896551724,
    0.49137931034482757,
    0.4224137931034483,
    0.5172413793103449,
    0.4224137931034483
  ],
  "test_short_success": [
    0.546875,
    0.515625,
    0.46875,
    0.453125,
    0.53125,
    0.46875,
    0.484375,
    0.484375,
    0.5625,
    0.515625,
    0.515625,
    0.40625,
    0.5,
    0.453125,
    0.453125,
    0.59375
  ],
  "test_long_success": [
    0.5078125,
    0.546875,
    0.5546875,
    0.4765625,
    0.53125,
    0.5078125,
    0.5546875,
    0.515625,
    0.3984375,
    0.5234375,
    0.609375,
    0.421875,
    0.5234375,
    0.5703125,
    0.46875,
    0.5078125
  ],
  "val_success_norm": [
    0.6091954022988506,
    0.7471264367816091,
    0.6436781609195401,
    0.6666666666666666,
    0.5977011494252873,
    0.574712643678161,
    0.6551724137931033,
    0.7011494252873564,
    0.7241379310344827,
    0.6321839080459771,
    0.6091954022988506,
    0.67816091954023,
    0.6551724137931035,
    0.5632183908045977,
    0.6896551724137931,
    0.5632183908045977
  ],
  "test_short_success_norm": [
    0.7291666666666666,
    0.6875,
    0.625,
    0.6041666666666666,
    0.7083333333333333,
    0.625,
    0.6458333333333333,
    0.6458333333333333,
    0.75,
    0.6875,
    0.6875,
    0.5416666666666666,
    0.6666666666666666,
    0.6041666666666666,
    0.6041666666666666,
    0.7916666666666666
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.7291666666666666,
    0.7395833333333333,
    0.6354166666666666,
    0.7083333333333333,
    0.6770833333333333,
    0.7395833333333333,
    0.6875,
    0.53125,
    0.6979166666666666,
    0.8124999999999999,
    0.5625,
    0.6979166666666666,
    0.7604166666666665,
    0.625,
    0.6770833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1343/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.548629879951477,
  "probe_test_acc": 0.5333601236343384,
  "balanced_acc": 0.5333492345441524,
  "majority_baseline": 0.5088424437299035,
  "control_task_acc": 0.5070337653160095,
  "selectivity": 0.026326358318328857,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.024517679904434875,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5253968238830566,
  "rowsplit_balanced_acc": 0.5254888871492094,
  "rowsplit_probe_gap": 0.01686507785131064,
  "num_control_classes": 2,
  "control_test_acc": 0.5263263583183289,
  "control_majority": 0.5088424437299035,
  "control_probe_gap": 0.017483914588425353
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1344/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1344,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1344/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.375,
    0.53125,
    0.46875,
    0.4375,
    0.4375,
    0.59375,
    0.40625,
    0.625,
    0.6875,
    0.53125,
    0.3125,
    0.5,
    0.34375,
    0.4375,
    0.375
  ],
  "train_success": [
    0.53125,
    0.375,
    0.53125,
    0.46875,
    0.4375,
    0.4375,
    0.59375,
    0.40625,
    0.625,
    0.6875,
    0.53125,
    0.3125,
    0.5,
    0.34375,
    0.4375,
    0.375
  ],
  "policy_loss": [
    0.40927886962890625,
    -0.14891155064105988,
    -0.09001320600509644,
    -0.04146144911646843,
    -0.085541732609272,
    -0.0748126357793808,
    0.05907135084271431,
    -0.07759051024913788,
    0.0694647952914238,
    0.14107683300971985,
    0.05990520864725113,
    -0.12768858671188354,
    -0.01115693710744381,
    -0.12638753652572632,
    -0.04519236087799072,
    -0.1051374077796936
  ],
  "value_loss": [
    0.33935391902923584,
    0.13578741252422333,
    0.12738773226737976,
    0.12739796936511993,
    0.12316200137138367,
    0.12630993127822876,
    0.12434503436088562,
    0.12314561754465103,
    0.12467759102582932,
    0.13002446293830872,
    0.1255165934562683,
    0.12322261184453964,
    0.1244833841919899,
    0.12130758166313171,
    0.12516799569129944,
    0.12660890817642212
  ],
  "entropy": [
    0.6668455600738525,
    0.685825526714325,
    0.6587671041488647,
    0.647691547870636,
    0.6911908984184265,
    0.6892549991607666,
    0.691032886505127,
    0.6835041046142578,
    0.687724232673645,
    0.691978394985199,
    0.6919834613800049,
    0.6899371147155762,
    0.6923589706420898,
    0.6922296285629272,
    0.6924323439598083,
    0.6925753355026245
  ],
  "val_success": [
    0.5,
    0.5,
    0.5603448275862069,
    0.43103448275862066,
    0.5258620689655172,
    0.49137931034482757,
    0.46551724137931033,
    0.5086206896551724,
    0.5603448275862069,
    0.5,
    0.3706896551724138,
    0.4827586206896552,
    0.4827586206896552,
    0.5258620689655172,
    0.5431034482758621,
    0.5258620689655172
  ],
  "test_short_success": [
    0.515625,
    0.484375,
    0.484375,
    0.546875,
    0.46875,
    0.390625,
    0.46875,
    0.46875,
    0.5,
    0.515625,
    0.5,
    0.46875,
    0.46875,
    0.484375,
    0.46875,
    0.5
  ],
  "test_long_success": [
    0.515625,
    0.5859375,
    0.5,
    0.5546875,
    0.484375,
    0.4765625,
    0.4453125,
    0.5234375,
    0.515625,
    0.4609375,
    0.4921875,
    0.4609375,
    0.5078125,
    0.4921875,
    0.53125,
    0.4765625
  ],
  "val_success_norm": [
    0.6666666666666665,
    0.6666666666666665,
    0.7471264367816093,
    0.5747126436781609,
    0.7011494252873562,
    0.6551724137931034,
    0.6206896551724138,
    0.67816091954023,
    0.7471264367816093,
    0.6666666666666666,
    0.49425287356321834,
    0.6436781609195402,
    0.6436781609195402,
    0.7011494252873564,
    0.7241379310344827,
    0.7011494252873562
  ],
  "test_short_success_norm": [
    0.6875,
    0.6458333333333333,
    0.6458333333333333,
    0.7291666666666666,
    0.625,
    0.5208333333333333,
    0.625,
    0.625,
    0.6666666666666666,
    0.6875,
    0.6666666666666666,
    0.625,
    0.625,
    0.6458333333333333,
    0.625,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.6875,
    0.78125,
    0.6666666666666666,
    0.7395833333333333,
    0.6458333333333333,
    0.6354166666666667,
    0.59375,
    0.6979166666666667,
    0.6875,
    0.6145833333333333,
    0.65625,
    0.6145833333333334,
    0.6770833333333333,
    0.6562499999999999,
    0.7083333333333333,
    0.6354166666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1344/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5391576290130615,
  "probe_test_acc": 0.521503210067749,
  "balanced_acc": 0.5210208229890765,
  "majority_baseline": 0.5112540192926045,
  "control_task_acc": 0.5044212341308594,
  "selectivity": 0.01708197593688965,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.010249190775144523,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5184524059295654,
  "rowsplit_balanced_acc": 0.5174987008373118,
  "rowsplit_probe_gap": 0.003174628151787706,
  "num_control_classes": 2,
  "control_test_acc": 0.515474259853363,
  "control_majority": 0.5112540192926045,
  "control_probe_gap": 0.004220240560758537
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1345/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1345,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1345/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.46875,
    0.375,
    0.5,
    0.53125,
    0.53125,
    0.65625,
    0.46875,
    0.5625,
    0.3125,
    0.5,
    0.625,
    0.40625,
    0.46875,
    0.34375,
    0.5625
  ],
  "train_success": [
    0.59375,
    0.46875,
    0.375,
    0.5,
    0.53125,
    0.53125,
    0.65625,
    0.46875,
    0.5625,
    0.3125,
    0.5,
    0.625,
    0.40625,
    0.46875,
    0.34375,
    0.5625
  ],
  "policy_loss": [
    0.5963992476463318,
    0.031924087554216385,
    0.005279423203319311,
    0.03010386787354946,
    0.035376984626054764,
    -0.005248572211712599,
    0.12314010411500931,
    -0.017912883311510086,
    0.047078292816877365,
    -0.11083144694566727,
    -0.02082757279276848,
    0.08876767754554749,
    -0.07310809940099716,
    0.0004214289947412908,
    -0.13038890063762665,
    0.03993375226855278
  ],
  "value_loss": [
    0.6158982515335083,
    0.12648335099220276,
    0.12288591265678406,
    0.12614759802818298,
    0.12569263577461243,
    0.12531454861164093,
    0.12306815385818481,
    0.12565778195858002,
    0.12722966074943542,
    0.13036975264549255,
    0.12536221742630005,
    0.12478038668632507,
    0.12280859053134918,
    0.12445004284381866,
    0.12564215064048767,
    0.12456334382295609
  ],
  "entropy": [
    0.6201498508453369,
    0.6904913187026978,
    0.6837171912193298,
    0.6884251236915588,
    0.6899469494819641,
    0.6843169331550598,
    0.6904321312904358,
    0.6916289925575256,
    0.690754771232605,
    0.6914687156677246,
    0.6914393305778503,
    0.6916258931159973,
    0.691089928150177,
    0.6920240521430969,
    0.6920791864395142,
    0.6916916370391846
  ],
  "val_success": [
    0.3879310344827586,
    0.5086206896551724,
    0.46551724137931033,
    0.47413793103448276,
    0.5258620689655172,
    0.5517241379310345,
    0.5,
    0.4827586206896552,
    0.5086206896551724,
    0.4396551724137931,
    0.45689655172413796,
    0.5689655172413793,
    0.5086206896551724,
    0.4827586206896552,
    0.49137931034482757,
    0.5
  ],
  "test_short_success": [
    0.40625,
    0.515625,
    0.515625,
    0.375,
    0.453125,
    0.296875,
    0.53125,
    0.421875,
    0.546875,
    0.4375,
    0.4375,
    0.5625,
    0.53125,
    0.53125,
    0.40625,
    0.46875
  ],
  "test_long_success": [
    0.5,
    0.4921875,
    0.5078125,
    0.4609375,
    0.484375,
    0.453125,
    0.65625,
    0.515625,
    0.4921875,
    0.4921875,
    0.515625,
    0.5703125,
    0.4921875,
    0.4296875,
    0.5234375,
    0.46875
  ],
  "val_success_norm": [
    0.5172413793103448,
    0.6781609195402298,
    0.6206896551724138,
    0.632183908045977,
    0.7011494252873561,
    0.735632183908046,
    0.6666666666666666,
    0.6436781609195401,
    0.6781609195402298,
    0.5862068965517241,
    0.6091954022988505,
    0.7586206896551724,
    0.67816091954023,
    0.6436781609195401,
    0.6551724137931033,
    0.6666666666666666
  ],
  "test_short_success_norm": [
    0.5416666666666666,
    0.6875,
    0.6875,
    0.5,
    0.6041666666666666,
    0.3958333333333333,
    0.7083333333333333,
    0.5625,
    0.7291666666666666,
    0.5833333333333333,
    0.5833333333333333,
    0.75,
    0.7083333333333333,
    0.7083333333333333,
    0.5416666666666665,
    0.625
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.65625,
    0.6770833333333333,
    0.6145833333333333,
    0.6458333333333334,
    0.6041666666666666,
    0.875,
    0.6875,
    0.65625,
    0.65625,
    0.6875,
    0.7604166666666666,
    0.65625,
    0.5729166666666665,
    0.6979166666666666,
    0.625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1345/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5458389520645142,
  "probe_test_acc": 0.527532160282135,
  "balanced_acc": 0.5264086055154542,
  "majority_baseline": 0.5120578778135049,
  "control_task_acc": 0.5076366662979126,
  "selectivity": 0.019895493984222412,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.01547428246863014,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5202381014823914,
  "rowsplit_balanced_acc": 0.5194354711713207,
  "rowsplit_probe_gap": 0.004166672910962732,
  "num_control_classes": 2,
  "control_test_acc": 0.5283359885215759,
  "control_majority": 0.5120578778135049,
  "control_probe_gap": 0.01627811070807106
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1346/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 30000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1346,
  "max_iters": 30000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1346/metrics.json <==
{
  "iteration": [
    1,
    2000,
    4000,
    6000,
    8000,
    10000,
    12000,
    14000,
    16000,
    18000,
    20000,
    22000,
    24000,
    26000,
    28000,
    30000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002975766709064038,
    0.0002893113649116981,
    0.00027554015608747845,
    0.0002568729881640302,
    0.00023413665290541885,
    0.00020833817048813497,
    0.00018062018734228875,
    0.00015221036693967576,
    0.00012436701507278597,
    9.832334794784442e-05,
    7.523287152640167e-05,
    5.611829133143187e-05,
    4.182621556529213e-05,
    3.298965779400926e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.5,
    0.375,
    0.5,
    0.28125,
    0.59375,
    0.25,
    0.5,
    0.625,
    0.4375,
    0.625,
    0.5,
    0.40625,
    0.5,
    0.5,
    0.5625
  ],
  "train_success": [
    0.46875,
    0.5,
    0.375,
    0.5,
    0.28125,
    0.59375,
    0.25,
    0.5,
    0.625,
    0.4375,
    0.625,
    0.5,
    0.40625,
    0.5,
    0.5,
    0.5625
  ],
  "policy_loss": [
    0.4085947573184967,
    0.05969603359699249,
    -0.04814288020133972,
    0.0712030827999115,
    -0.14810527861118317,
    0.04537712782621384,
    -0.1228652372956276,
    -0.0014786242973059416,
    0.029450200498104095,
    -0.039918843656778336,
    0.13550756871700287,
    -0.04276756942272186,
    -0.17042694985866547,
    -0.03564267233014107,
    -0.006597690284252167,
    0.031080521643161774
  ],
  "value_loss": [
    0.33378154039382935,
    0.12904107570648193,
    0.12226881086826324,
    0.12947697937488556,
    0.12256516516208649,
    0.1238236129283905,
    0.12381462007761002,
    0.12460716813802719,
    0.12546047568321228,
    0.1245284155011177,
    0.12384293973445892,
    0.126235693693161,
    0.12930607795715332,
    0.12599986791610718,
    0.12512554228305817,
    0.124961256980896
  ],
  "entropy": [
    0.6676968336105347,
    0.5901025533676147,
    0.6794905662536621,
    0.678000807762146,
    0.6853355169296265,
    0.6768494844436646,
    0.6918771862983704,
    0.674920380115509,
    0.6881809234619141,
    0.6789970993995667,
    0.6757805943489075,
    0.6917487382888794,
    0.6891579031944275,
    0.6860162019729614,
    0.6881170868873596,
    0.6921754479408264
  ],
  "val_success": [
    0.45689655172413796,
    0.47413793103448276,
    0.5517241379310345,
    0.4827586206896552,
    0.47413793103448276,
    0.46551724137931033,
    0.47413793103448276,
    0.4482758620689655,
    0.5,
    0.4827586206896552,
    0.5948275862068966,
    0.41379310344827586,
    0.49137931034482757,
    0.5948275862068966,
    0.5517241379310345,
    0.5086206896551724
  ],
  "test_short_success": [
    0.546875,
    0.546875,
    0.5,
    0.546875,
    0.515625,
    0.484375,
    0.421875,
    0.5625,
    0.40625,
    0.484375,
    0.4375,
    0.5625,
    0.625,
    0.546875,
    0.625,
    0.5
  ],
  "test_long_success": [
    0.4296875,
    0.46875,
    0.5390625,
    0.5078125,
    0.5390625,
    0.5546875,
    0.4453125,
    0.53125,
    0.546875,
    0.484375,
    0.4453125,
    0.5234375,
    0.53125,
    0.484375,
    0.5234375,
    0.4765625
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.6321839080459771,
    0.735632183908046,
    0.6436781609195402,
    0.6321839080459771,
    0.6206896551724139,
    0.632183908045977,
    0.5977011494252872,
    0.6666666666666666,
    0.6436781609195402,
    0.7931034482758621,
    0.5517241379310345,
    0.6551724137931033,
    0.793103448275862,
    0.735632183908046,
    0.67816091954023
  ],
  "test_short_success_norm": [
    0.7291666666666666,
    0.7291666666666666,
    0.6666666666666666,
    0.7291666666666666,
    0.6875,
    0.6458333333333333,
    0.5625,
    0.75,
    0.5416666666666666,
    0.6458333333333333,
    0.5833333333333333,
    0.75,
    0.8333333333333333,
    0.7291666666666666,
    0.8333333333333333,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.5729166666666666,
    0.625,
    0.71875,
    0.6770833333333333,
    0.71875,
    0.7395833333333333,
    0.59375,
    0.7083333333333333,
    0.7291666666666667,
    0.6458333333333333,
    0.59375,
    0.6979166666666666,
    0.7083333333333333,
    0.6458333333333333,
    0.6979166666666667,
    0.6354166666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/a2c_long/parity/gru_k8_s1346/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5468538403511047,
  "probe_test_acc": 0.5468247532844543,
  "balanced_acc": 0.545920213489549,
  "majority_baseline": 0.5178858520900321,
  "control_task_acc": 0.4983922839164734,
  "selectivity": 0.04843246936798096,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.028938901194422217,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5365079641342163,
  "rowsplit_balanced_acc": 0.5359164015891874,
  "rowsplit_probe_gap": 0.016865106991359124,
  "num_control_classes": 2,
  "control_test_acc": 0.5321543216705322,
  "control_majority": 0.5178858520900321,
  "control_probe_gap": 0.014268469580500098
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.375,
    0.375,
    0.640625,
    0.703125,
    0.609375,
    0.609375
  ],
  "train_success": [
    0.390625,
    0.375,
    0.375,
    0.640625,
    0.703125,
    0.609375,
    0.609375
  ],
  "policy_loss": [
    0.04981952905654907,
    -0.28372350335121155,
    0.10856296122074127,
    0.13340182602405548,
    0.0953870490193367,
    0.07532409578561783,
    0.23325125873088837
  ],
  "value_loss": [
    0.10382746160030365,
    0.06281918287277222,
    0.03450043126940727,
    0.06440899521112442,
    0.06935849785804749,
    0.033273931592702866,
    0.09726077318191528
  ],
  "entropy": [
    0.6099027395248413,
    0.004675826523452997,
    0.022352173924446106,
    0.0021886823233217,
    0.02579210139811039,
    0.012745334766805172,
    0.06691595911979675
  ],
  "val_success": [
    0.33620689655172414,
    0.3879310344827586,
    0.5172413793103449,
    0.49137931034482757,
    0.5,
    0.5172413793103449,
    0.5258620689655172
  ],
  "test_short_success": [
    0.375,
    0.328125,
    0.390625,
    0.5,
    0.546875,
    0.5625,
    0.546875
  ],
  "test_long_success": [
    0.34375,
    0.375,
    0.3046875,
    0.4375,
    0.546875,
    0.546875,
    0.515625
  ],
  "val_success_norm": [
    0.4849607663885802,
    0.559969321648255,
    0.7467463505911991,
    0.7093900290969408,
    0.721842091289531,
    0.7467463042637502,
    0.7591984115433748
  ],
  "test_short_success_norm": [
    0.5416666666666567,
    0.47395833333332793,
    0.5642361111110996,
    0.7222222222222069,
    0.7899305555555409,
    0.8124999999999847,
    0.7899305555555409
  ],
  "test_long_success_norm": [
    0.4965277777777778,
    0.5416666666666666,
    0.4401041666666667,
    0.6319444444444444,
    0.7899305555555556,
    0.7899305555555556,
    0.7447916666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.7142857313156128,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 0.9989851117134094,
  "probe_test_acc": 0.9965835809707642,
  "balanced_acc": 0.9961856600028076,
  "majority_baseline": 0.5705385852090032,
  "control_task_acc": 0.3428456485271454,
  "selectivity": 0.6537379324436188,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4260449957617609,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9968253970146179,
  "rowsplit_balanced_acc": 0.99536178020909,
  "rowsplit_probe_gap": 0.42400793669715764
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 1.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.40625,
    0.4375,
    0.390625,
    0.34375,
    0.65625,
    0.5625
  ],
  "train_success": [
    0.375,
    0.40625,
    0.4375,
    0.390625,
    0.34375,
    0.65625,
    0.5625
  ],
  "policy_loss": [
    -0.06958921253681183,
    -0.10289891809225082,
    0.012642234563827515,
    0.09740737080574036,
    -0.09642142802476883,
    -0.016867291182279587,
    0.15224187076091766
  ],
  "value_loss": [
    0.09761028736829758,
    0.08624448627233505,
    0.09746409952640533,
    0.05957544967532158,
    0.04352787137031555,
    0.03167681023478508,
    0.0620526522397995
  ],
  "entropy": [
    0.6827731132507324,
    0.0874667540192604,
    0.05984969809651375,
    0.10408744215965271,
    0.01997256837785244,
    0.047619741410017014,
    0.03882422670722008
  ],
  "val_success": [
    0.3706896551724138,
    0.3017241379310345,
    0.3275862068965517,
    0.3620689655172414,
    0.49137931034482757,
    0.5603448275862069,
    0.5603448275862069
  ],
  "test_short_success": [
    0.40625,
    0.34375,
    0.328125,
    0.34375,
    0.375,
    0.484375,
    0.546875
  ],
  "test_long_success": [
    0.2890625,
    0.328125,
    0.3203125,
    0.234375,
    0.3515625,
    0.421875,
    0.484375
  ],
  "val_success_norm": [
    0.5352992565825342,
    0.435319957029293,
    0.47267092008745104,
    0.5224788748890941,
    0.7092559991861467,
    0.8088733029316553,
    0.8088733029958043
  ],
  "test_short_success_norm": [
    0.5868055555555457,
    0.49652777777776624,
    0.473958333333327,
    0.4965277777777687,
    0.5416666666666621,
    0.6996527777777715,
    0.7899305555555439
  ],
  "test_long_success_norm": [
    0.4175347222222222,
    0.4739583333333333,
    0.4626736111111111,
    0.33854166666666663,
    0.5078125,
    0.609375,
    0.6996527777777778
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.6428571343421936,
    0.9722222089767456,
    1.0,
    0.9836065769195557,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 0.9539918899536133,
  "probe_test_acc": 0.9577974081039429,
  "balanced_acc": 0.9340462648057445,
  "majority_baseline": 0.5962620578778135,
  "control_task_acc": 0.33500802516937256,
  "selectivity": 0.6227893829345703,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.36153535022612937,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.956944465637207,
  "rowsplit_balanced_acc": 0.9294612809323285,
  "rowsplit_probe_gap": 0.34940478309752454
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.4375,
    0.421875,
    0.6875,
    0.78125,
    0.71875,
    0.640625
  ],
  "train_success": [
    0.421875,
    0.4375,
    0.421875,
    0.6875,
    0.78125,
    0.71875,
    0.640625
  ],
  "policy_loss": [
    -0.15478070080280304,
    0.15142633020877838,
    0.2211640626192093,
    -0.21120885014533997,
    -0.353445440530777,
    0.01088310033082962,
    0.372170090675354
  ],
  "value_loss": [
    0.09593804180622101,
    0.07704748213291168,
    0.0600833036005497,
    0.05058234557509422,
    0.037107523530721664,
    0.042586442083120346,
    0.031579453498125076
  ],
  "entropy": [
    0.6519076824188232,
    0.002236328087747097,
    0.023687396198511124,
    0.009619096294045448,
    0.021854741498827934,
    0.05780571326613426,
    0.056370217353105545
  ],
  "val_success": [
    0.35344827586206895,
    0.3706896551724138,
    0.45689655172413796,
    0.7413793103448276,
    0.75,
    0.75,
    0.7413793103448276
  ],
  "test_short_success": [
    0.296875,
    0.390625,
    0.28125,
    0.65625,
    0.65625,
    0.65625,
    0.65625
  ],
  "test_long_success": [
    0.3203125,
    0.4140625,
    0.3359375,
    0.78125,
    0.78125,
    0.78125,
    0.7734375
  ],
  "val_success_norm": [
    0.5101377671229376,
    0.5350811082130701,
    0.6595786134690175,
    1.070450156748098,
    1.0827106931465653,
    1.0827106931465653,
    1.0704137825302125
  ],
  "test_short_success_norm": [
    0.42881944444443465,
    0.5642361111111038,
    0.4062499999999946,
    0.9479166666666551,
    0.9479166666666551,
    0.9479166666666551,
    0.9479166666666551
  ],
  "test_long_success_norm": [
    0.4626736111111111,
    0.5980902777777778,
    0.4852430555555556,
    1.1284722222222223,
    1.1284722222222223,
    1.1284722222222223,
    1.1171875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.7241379022598267,
    1.0,
    1.0,
    1.0,
    1.0,
    0.9677419066429138,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6802652733118971,
  "control_task_acc": 0.3458601236343384,
  "selectivity": 0.6541398763656616,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3197347266881029,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.31726190476190474
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.609375,
    0.578125,
    0.6875,
    0.6875,
    0.640625,
    0.609375
  ],
  "train_success": [
    0.40625,
    0.609375,
    0.578125,
    0.6875,
    0.6875,
    0.640625,
    0.609375
  ],
  "policy_loss": [
    -0.4306562542915344,
    -0.13058584928512573,
    0.2547464370727539,
    -0.02435765042901039,
    0.06749401241540909,
    -0.023074200376868248,
    -0.1356053203344345
  ],
  "value_loss": [
    0.1377907395362854,
    0.03798319026827812,
    0.037001997232437134,
    0.06695307791233063,
    0.044614315032958984,
    0.029957657679915428,
    0.06288351118564606
  ],
  "entropy": [
    0.6804229021072388,
    0.005255674012005329,
    0.004618498496711254,
    0.005955743603408337,
    0.010105857625603676,
    0.025672227144241333,
    0.030469175428152084
  ],
  "val_success": [
    0.3793103448275862,
    0.6206896551724138,
    0.6379310344827587,
    0.6293103448275862,
    0.6637931034482759,
    0.646551724137931,
    0.6551724137931034
  ],
  "test_short_success": [
    0.390625,
    0.578125,
    0.546875,
    0.609375,
    0.640625,
    0.640625,
    0.625
  ],
  "test_long_success": [
    0.2578125,
    0.34375,
    0.359375,
    0.484375,
    0.5859375,
    0.625,
    0.640625
  ],
  "val_success_norm": [
    0.547174528325632,
    0.8955569855301103,
    0.9204611628605243,
    0.9080090925022071,
    0.9578174833989466,
    0.9331048397207987,
    0.945365414338948
  ],
  "test_short_success_norm": [
    0.5642361111111003,
    0.8350694444444338,
    0.789930555555544,
    0.8802083333333218,
    0.9253472222222108,
    0.9253472222222116,
    0.902777777777767
  ],
  "test_long_success_norm": [
    0.3723958333333333,
    0.4965277777777778,
    0.5190972222222222,
    0.6996527777777777,
    0.8463541666666667,
    0.9027777777777777,
    0.9253472222222223
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.5199999809265137,
    1.0,
    1.0,
    1.0,
    1.0,
    0.9824561476707458,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 0.9958558678627014,
  "probe_test_acc": 0.9935691356658936,
  "balanced_acc": 0.9878914708523094,
  "majority_baseline": 0.6509244372990354,
  "control_task_acc": 0.34023311734199524,
  "selectivity": 0.6533360183238983,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3426446983668582,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9952380657196045,
  "rowsplit_balanced_acc": 0.9885061587809058,
  "rowsplit_probe_gap": 0.33710314508468386
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.359375,
    0.453125,
    0.640625,
    0.671875,
    0.8125,
    0.71875
  ],
  "train_success": [
    0.390625,
    0.359375,
    0.453125,
    0.640625,
    0.671875,
    0.8125,
    0.71875
  ],
  "policy_loss": [
    0.041258566081523895,
    0.08618531376123428,
    -0.005883325822651386,
    -0.06283939629793167,
    -0.24422356486320496,
    0.11351445317268372,
    0.1271572858095169
  ],
  "value_loss": [
    0.27372533082962036,
    0.028437355533242226,
    0.07441435009241104,
    0.06997138261795044,
    0.037767939269542694,
    0.03344216197729111,
    0.040155813097953796
  ],
  "entropy": [
    0.6761088371276855,
    0.014690134674310684,
    0.006215668749064207,
    0.044175125658512115,
    0.012078223749995232,
    0.03841407969594002,
    0.044690195471048355
  ],
  "val_success": [
    0.3275862068965517,
    0.3448275862068966,
    0.41379310344827586,
    0.6379310344827587,
    0.646551724137931,
    0.6551724137931034,
    0.6810344827586207
  ],
  "test_short_success": [
    0.3125,
    0.4375,
    0.359375,
    0.703125,
    0.703125,
    0.734375,
    0.734375
  ],
  "test_long_success": [
    0.375,
    0.3046875,
    0.359375,
    0.625,
    0.640625,
    0.6796875,
    0.6875
  ],
  "val_success_norm": [
    0.4730237365334998,
    0.49745342899479406,
    0.5969824820827714,
    0.9204013208019384,
    0.933188838710641,
    0.9457136944134675,
    0.9829972675194227
  ],
  "test_short_success_norm": [
    0.4513888888888817,
    0.6319444444444337,
    0.519097222222216,
    1.0156249999999936,
    1.0156249999999936,
    1.0607638888888773,
    1.0607638888888773
  ],
  "test_long_success_norm": [
    0.5416666666666666,
    0.44010416666666663,
    0.5190972222222222,
    0.9027777777777778,
    0.9253472222222222,
    0.9817708333333334,
    0.9930555555555556
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.515625,
    1.0,
    1.0,
    1.0,
    1.0,
    0.9666666388511658,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9911575317382812,
  "balanced_acc": 0.980654570777404,
  "majority_baseline": 0.6611736334405145,
  "control_task_acc": 0.34706592559814453,
  "selectivity": 0.6440916061401367,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.32998389829776675,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9976190328598022,
  "rowsplit_balanced_acc": 0.9929041755219777,
  "rowsplit_probe_gap": 0.3323412550820245
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.5,
    0.4375,
    0.578125,
    0.4375,
    0.53125,
    0.5
  ],
  "train_success": [
    0.453125,
    0.5,
    0.4375,
    0.578125,
    0.4375,
    0.53125,
    0.5
  ],
  "policy_loss": [
    -0.022455675527453423,
    0.10477321594953537,
    0.025326715782284737,
    0.22592978179454803,
    0.08459673076868057,
    0.0068527162075042725,
    0.3573715090751648
  ],
  "value_loss": [
    0.11599813401699066,
    0.04696337878704071,
    0.04635557532310486,
    0.08766233175992966,
    0.0747278705239296,
    0.035192035138607025,
    0.10689069330692291
  ],
  "entropy": [
    0.6099128127098083,
    0.005928827449679375,
    0.03849254548549652,
    0.007933234795928001,
    0.022323638200759888,
    0.0035021118819713593,
    0.08947261422872543
  ],
  "val_success": [
    0.5344827586206896,
    0.46551724137931033,
    0.39655172413793105,
    0.5086206896551724,
    0.45689655172413796,
    0.4482758620689655,
    0.5
  ],
  "test_short_success": [
    0.53125,
    0.5,
    0.53125,
    0.53125,
    0.5,
    0.53125,
    0.625
  ],
  "test_long_success": [
    0.484375,
    0.484375,
    0.46875,
    0.4375,
    0.515625,
    0.53125,
    0.4921875
  ],
  "val_success_norm": [
    0.7126436781609194,
    0.6206896551724137,
    0.5287356321839081,
    0.6781609195402301,
    0.6091954022988506,
    0.5977011494252873,
    0.6666666666666666
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.6666666666666666,
    0.7083333333333333,
    0.7083333333333333,
    0.6666666666666666,
    0.7083333333333333,
    0.8333333333333333
  ],
  "test_long_success_norm": [
    0.6458333333333333,
    0.6458333333333334,
    0.625,
    0.5833333333333333,
    0.6875,
    0.7083333333333333,
    0.65625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.7142857313156128,
    1.0,
    1.0,
    1.0,
    0.984375,
    1.0,
    0.9629629850387573
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 0.5570873022079468,
  "probe_test_acc": 0.5422025918960571,
  "balanced_acc": 0.5421813967283046,
  "majority_baseline": 0.519895498392283,
  "control_task_acc": 0.5217041969299316,
  "selectivity": 0.02049839496612549,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.022307093503774134,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5249999761581421,
  "rowsplit_balanced_acc": 0.5240641180022008,
  "rowsplit_probe_gap": 0.006944420602586487
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.59375,
    0.515625,
    0.5,
    0.46875,
    0.515625,
    0.46875
  ],
  "train_success": [
    0.4375,
    0.59375,
    0.515625,
    0.5,
    0.46875,
    0.515625,
    0.46875
  ],
  "policy_loss": [
    0.281145840883255,
    -0.053897082805633545,
    -0.38332879543304443,
    0.04523593187332153,
    -0.036446698009967804,
    -0.08811674267053604,
    0.015900837257504463
  ],
  "value_loss": [
    0.055440355092287064,
    0.09892167896032333,
    0.08690261840820312,
    0.06171673536300659,
    0.04468263313174248,
    0.0379769429564476,
    0.08238726109266281
  ],
  "entropy": [
    0.6830161213874817,
    0.00780458003282547,
    0.001188501832075417,
    0.026489868760108948,
    0.012920376844704151,
    0.010484237223863602,
    0.07131529599428177
  ],
  "val_success": [
    0.45689655172413796,
    0.5862068965517241,
    0.5086206896551724,
    0.5086206896551724,
    0.5086206896551724,
    0.45689655172413796,
    0.5775862068965517
  ],
  "test_short_success": [
    0.484375,
    0.5625,
    0.53125,
    0.578125,
    0.46875,
    0.53125,
    0.453125
  ],
  "test_long_success": [
    0.5,
    0.4921875,
    0.4765625,
    0.5,
    0.4921875,
    0.4921875,
    0.5
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.7816091954022989,
    0.6781609195402298,
    0.6781609195402298,
    0.67816091954023,
    0.6091954022988505,
    0.7701149425287356
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.75,
    0.7083333333333333,
    0.7708333333333333,
    0.625,
    0.7083333333333333,
    0.6041666666666666
  ],
  "test_long_success_norm": [
    0.6666666666666667,
    0.65625,
    0.6354166666666666,
    0.6666666666666666,
    0.65625,
    0.65625,
    0.6666666666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.6428571343421936,
    1.0,
    1.0,
    0.9836065769195557,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 0.5666441321372986,
  "probe_test_acc": 0.5337620377540588,
  "balanced_acc": 0.5351953247542877,
  "majority_baseline": 0.5156752411575563,
  "control_task_acc": 0.49899518489837646,
  "selectivity": 0.03476685285568237,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.018086796596502586,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5404762029647827,
  "rowsplit_balanced_acc": 0.5403451605649204,
  "rowsplit_probe_gap": 0.03769842518700495
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 0.25,
  "22": 0.75,
  "23": 0.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.0,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.578125,
    0.609375,
    0.53125,
    0.484375,
    0.5,
    0.53125
  ],
  "train_success": [
    0.53125,
    0.578125,
    0.609375,
    0.53125,
    0.484375,
    0.5,
    0.53125
  ],
  "policy_loss": [
    -0.18628275394439697,
    1.1257946491241455,
    -0.33883681893348694,
    -0.11960593611001968,
    0.20337091386318207,
    -0.3319026529788971,
    -0.21790581941604614
  ],
  "value_loss": [
    0.1340889036655426,
    0.09052819013595581,
    0.05859512463212013,
    0.09100883454084396,
    0.09333275258541107,
    0.05766044929623604,
    0.025234609842300415
  ],
  "entropy": [
    0.6505914330482483,
    0.15801459550857544,
    0.012823655270040035,
    0.02017003670334816,
    0.007785996422171593,
    0.003699714317917824,
    0.011970741674304008
  ],
  "val_success": [
    0.46551724137931033,
    0.49137931034482757,
    0.4482758620689655,
    0.5,
    0.5172413793103449,
    0.5517241379310345,
    0.5172413793103449
  ],
  "test_short_success": [
    0.46875,
    0.515625,
    0.46875,
    0.4375,
    0.484375,
    0.515625,
    0.546875
  ],
  "test_long_success": [
    0.5625,
    0.4375,
    0.5625,
    0.4765625,
    0.4765625,
    0.4765625,
    0.421875
  ],
  "val_success_norm": [
    0.6206896551724137,
    0.6551724137931033,
    0.5977011494252872,
    0.6666666666666666,
    0.6896551724137929,
    0.735632183908046,
    0.6896551724137929
  ],
  "test_short_success_norm": [
    0.625,
    0.6875,
    0.625,
    0.5833333333333333,
    0.6458333333333333,
    0.6875,
    0.7291666666666665
  ],
  "test_long_success_norm": [
    0.75,
    0.5833333333333333,
    0.75,
    0.6354166666666666,
    0.6354166666666666,
    0.6354166666666666,
    0.5625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.7241379022598267,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 0.5607239603996277,
  "probe_test_acc": 0.5482314825057983,
  "balanced_acc": 0.5483470326716294,
  "majority_baseline": 0.4983922829581994,
  "control_task_acc": 0.506028950214386,
  "selectivity": 0.042202532291412354,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04983919954759897,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5394841432571411,
  "rowsplit_balanced_acc": 0.5392792466497646,
  "rowsplit_probe_gap": 0.037500016273014136
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.515625,
    0.515625,
    0.484375,
    0.609375,
    0.515625,
    0.53125
  ],
  "train_success": [
    0.546875,
    0.515625,
    0.515625,
    0.484375,
    0.609375,
    0.515625,
    0.53125
  ],
  "policy_loss": [
    -0.5535823702812195,
    -0.15913569927215576,
    -0.3009029030799866,
    -0.1508496254682541,
    0.06676369905471802,
    0.08171079307794571,
    0.07660718262195587
  ],
  "value_loss": [
    0.1666482388973236,
    0.04650671035051346,
    0.0523107685148716,
    0.09569071233272552,
    0.05387093499302864,
    0.038843244314193726,
    0.07399995625019073
  ],
  "entropy": [
    0.6803562641143799,
    0.05172497034072876,
    0.0019836868159472942,
    0.336735337972641,
    0.0720343142747879,
    0.03987846150994301,
    0.6335533261299133
  ],
  "val_success": [
    0.5344827586206896,
    0.4827586206896552,
    0.47413793103448276,
    0.4396551724137931,
    0.4396551724137931,
    0.5344827586206896,
    0.5517241379310345
  ],
  "test_short_success": [
    0.46875,
    0.4375,
    0.46875,
    0.53125,
    0.546875,
    0.40625,
    0.40625
  ],
  "test_long_success": [
    0.5078125,
    0.484375,
    0.4453125,
    0.484375,
    0.5078125,
    0.546875,
    0.5
  ],
  "val_success_norm": [
    0.7126436781609197,
    0.6436781609195402,
    0.6321839080459771,
    0.5862068965517243,
    0.5862068965517241,
    0.7126436781609194,
    0.735632183908046
  ],
  "test_short_success_norm": [
    0.625,
    0.5833333333333333,
    0.625,
    0.7083333333333333,
    0.7291666666666666,
    0.5416666666666666,
    0.5416666666666666
  ],
  "test_long_success_norm": [
    0.6770833333333334,
    0.6458333333333333,
    0.59375,
    0.6458333333333333,
    0.6770833333333333,
    0.7291666666666665,
    0.6666666666666665
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.5199999809265137,
    0.949999988079071,
    1.0,
    0.7037037014961243,
    0.9399999976158142,
    0.9824561476707458,
    0.7413793206214905
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 0.5630919933319092,
  "probe_test_acc": 0.5456189513206482,
  "balanced_acc": 0.5454934755546365,
  "majority_baseline": 0.5054260450160771,
  "control_task_acc": 0.5034164190292358,
  "selectivity": 0.042202532291412354,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04019290630457106,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5402777791023254,
  "rowsplit_balanced_acc": 0.5401232648072172,
  "rowsplit_probe_gap": 0.03769841402296037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.25,
  "14": 1.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 1.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.40625,
    0.5,
    0.53125,
    0.34375,
    0.578125,
    0.46875
  ],
  "train_success": [
    0.484375,
    0.40625,
    0.5,
    0.53125,
    0.34375,
    0.578125,
    0.46875
  ],
  "policy_loss": [
    0.047743331640958786,
    -0.24233348667621613,
    -0.14021430909633636,
    -0.20716120302677155,
    0.14057299494743347,
    -0.19207003712654114,
    -0.12942734360694885
  ],
  "value_loss": [
    0.3121955990791321,
    0.02951466478407383,
    0.07187329977750778,
    0.09045404195785522,
    0.04160546883940697,
    0.046068884432315826,
    0.054512787610292435
  ],
  "entropy": [
    0.6760497093200684,
    0.016575532034039497,
    0.08777781575918198,
    0.04482205584645271,
    0.011558250524103642,
    0.025005999952554703,
    0.10395463556051254
  ],
  "val_success": [
    0.5344827586206896,
    0.5,
    0.49137931034482757,
    0.46551724137931033,
    0.45689655172413796,
    0.4827586206896552,
    0.5172413793103449
  ],
  "test_short_success": [
    0.46875,
    0.578125,
    0.5625,
    0.578125,
    0.390625,
    0.609375,
    0.578125
  ],
  "test_long_success": [
    0.5234375,
    0.5546875,
    0.546875,
    0.4921875,
    0.5,
    0.453125,
    0.4609375
  ],
  "val_success_norm": [
    0.7126436781609196,
    0.6666666666666667,
    0.6551724137931034,
    0.6206896551724137,
    0.6091954022988505,
    0.6436781609195401,
    0.6896551724137929
  ],
  "test_short_success_norm": [
    0.625,
    0.7708333333333333,
    0.75,
    0.7708333333333333,
    0.5208333333333333,
    0.8125,
    0.7708333333333333
  ],
  "test_long_success_norm": [
    0.6979166666666665,
    0.7395833333333333,
    0.7291666666666666,
    0.65625,
    0.6666666666666667,
    0.6041666666666666,
    0.6145833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.515625,
    1.0,
    0.9714285731315613,
    1.0,
    1.0,
    0.9666666388511658,
    0.9411764740943909
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 0.5895636081695557,
  "probe_test_acc": 0.5576768517494202,
  "balanced_acc": 0.5543542960662525,
  "majority_baseline": 0.5176848874598071,
  "control_task_acc": 0.5078375935554504,
  "selectivity": 0.04983925819396973,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03999196428961305,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5611110925674438,
  "rowsplit_balanced_acc": 0.5594577662194109,
  "rowsplit_probe_gap": 0.04087299732934857
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_nextsym/parity/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 1.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.328125,
    0.640625,
    0.609375,
    0.765625,
    0.625,
    0.609375
  ],
  "train_success": [
    0.25,
    0.328125,
    0.640625,
    0.609375,
    0.765625,
    0.625,
    0.609375
  ],
  "policy_loss": [
    0.2116154283285141,
    -0.21341612935066223,
    -0.3252240717411041,
    0.001672572223469615,
    0.16671153903007507,
    -0.11134734004735947,
    -0.0115140276029706
  ],
  "value_loss": [
    0.03965058922767639,
    0.05393035709857941,
    0.023031331598758698,
    0.07719169557094574,
    0.05048888176679611,
    0.028646139428019524,
    0.0813080221414566
  ],
  "entropy": [
    0.6013035178184509,
    0.013003299944102764,
    0.09072909504175186,
    0.18310149013996124,
    0.09335841983556747,
    0.06743045896291733,
    0.05285642668604851
  ],
  "val_success": [
    0.3017241379310345,
    0.41379310344827586,
    0.603448275862069,
    0.6810344827586207,
    0.6810344827586207,
    0.6637931034482759,
    0.6551724137931034
  ],
  "test_short_success": [
    0.359375,
    0.3125,
    0.609375,
    0.65625,
    0.6875,
    0.703125,
    0.6875
  ],
  "test_long_success": [
    0.3515625,
    0.375,
    0.4765625,
    0.6640625,
    0.6640625,
    0.671875,
    0.625
  ],
  "val_success_norm": [
    0.43550747372136767,
    0.5971257001065232,
    0.8710826267698155,
    0.9829529444749627,
    0.9829165352076232,
    0.9582402644594784,
    0.9457881568829485
  ],
  "test_short_success_norm": [
    0.5190972222222086,
    0.45138888888888234,
    0.8802083333333173,
    0.9479166666666505,
    0.993055555555535,
    1.0156249999999796,
    0.9930555555555438
  ],
  "test_long_success_norm": [
    0.5078125,
    0.5416666666666667,
    0.6883680555555555,
    0.9592013888888888,
    0.9592013888888888,
    0.970486111111111,
    0.9027777777777778
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9862990379333496,
  "probe_test_acc": 0.9839228391647339,
  "balanced_acc": 0.9711961081291336,
  "majority_baseline": 0.6465032154340836,
  "control_task_acc": 0.3331993520259857,
  "selectivity": 0.6507234871387482,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33741962373065026,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.983730137348175,
  "rowsplit_balanced_acc": 0.9688223945551447,
  "rowsplit_probe_gap": 0.33353172464976233
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.46875,
    0.71875,
    0.65625,
    0.71875,
    0.65625,
    0.6875
  ],
  "train_success": [
    0.328125,
    0.46875,
    0.71875,
    0.65625,
    0.71875,
    0.65625,
    0.6875
  ],
  "policy_loss": [
    -0.3572166860103607,
    -0.002274930477142334,
    0.791830837726593,
    0.22643767297267914,
    0.27927467226982117,
    0.18893872201442719,
    -0.15469466149806976
  ],
  "value_loss": [
    0.1596900373697281,
    0.09742733091115952,
    0.12884625792503357,
    0.05836097151041031,
    0.05035514011979103,
    0.038557033985853195,
    0.047816816717386246
  ],
  "entropy": [
    0.6856635212898254,
    0.1312679648399353,
    0.042198460549116135,
    0.17288370430469513,
    0.1460229456424713,
    0.19890190660953522,
    0.16111432015895844
  ],
  "val_success": [
    0.27586206896551724,
    0.6379310344827587,
    0.6379310344827587,
    0.6637931034482759,
    0.6120689655172413,
    0.6206896551724138,
    0.646551724137931
  ],
  "test_short_success": [
    0.328125,
    0.640625,
    0.640625,
    0.609375,
    0.625,
    0.625,
    0.65625
  ],
  "test_long_success": [
    0.390625,
    0.6484375,
    0.625,
    0.640625,
    0.6328125,
    0.640625,
    0.6484375
  ],
  "val_success_norm": [
    0.3979887444944799,
    0.9209044149135649,
    0.9210540127890264,
    0.9581770757048761,
    0.8835566477213317,
    0.8959665866049052,
    0.9333203433659581
  ],
  "test_short_success_norm": [
    0.47395833333333326,
    0.9253472222222054,
    0.9253472222222054,
    0.8802083333333166,
    0.902777777777761,
    0.9027777777777655,
    0.9479166666666499
  ],
  "test_long_success_norm": [
    0.5642361111111112,
    0.9366319444444444,
    0.9027777777777778,
    0.9253472222222223,
    0.9140625,
    0.9253472222222222,
    0.9366319444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6543408360128617,
  "control_task_acc": 0.33822348713874817,
  "selectivity": 0.6617765128612518,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34565916398713825,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3311507936507937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.515625,
    0.5625,
    0.671875,
    0.671875,
    0.484375,
    0.46875
  ],
  "train_success": [
    0.265625,
    0.515625,
    0.5625,
    0.671875,
    0.671875,
    0.484375,
    0.46875
  ],
  "policy_loss": [
    -0.3294678330421448,
    -0.09666438400745392,
    -0.028992274776101112,
    -0.13358965516090393,
    -0.16380362212657928,
    0.30165064334869385,
    -0.22010402381420135
  ],
  "value_loss": [
    0.15533913671970367,
    0.06533651798963547,
    0.060036685317754745,
    0.061666037887334824,
    0.06709028035402298,
    0.052822213619947433,
    0.01593596488237381
  ],
  "entropy": [
    0.6464492082595825,
    0.044145744293928146,
    0.110504150390625,
    0.032656989991664886,
    0.0808614194393158,
    0.031086253002285957,
    0.02970322035253048
  ],
  "val_success": [
    0.31896551724137934,
    0.5862068965517241,
    0.6293103448275862,
    0.6120689655172413,
    0.6379310344827587,
    0.6379310344827587,
    0.6293103448275862
  ],
  "test_short_success": [
    0.34375,
    0.421875,
    0.484375,
    0.328125,
    0.5,
    0.5,
    0.5
  ],
  "test_long_success": [
    0.28125,
    0.296875,
    0.546875,
    0.3203125,
    0.59375,
    0.6640625,
    0.671875
  ],
  "val_success_norm": [
    0.4603758619490313,
    0.84631262904796,
    0.9088090165474916,
    0.8836687186193676,
    0.9210250151167427,
    0.9210275795980795,
    0.9085797439766038
  ],
  "test_short_success_norm": [
    0.4965277777777699,
    0.6093749999999848,
    0.6996527777777686,
    0.4739583333333278,
    0.722222222222213,
    0.722222222222213,
    0.7222222222222131
  ],
  "test_long_success_norm": [
    0.40625,
    0.4288194444444444,
    0.7899305555555556,
    0.4626736111111111,
    0.8576388888888888,
    0.9592013888888888,
    0.970486111111111
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9938260912895203,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9996128532713898,
  "majority_baseline": 0.5594855305466238,
  "control_task_acc": 0.33862540125846863,
  "selectivity": 0.6611736118793488,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.44031348259119363,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.995634913444519,
  "rowsplit_balanced_acc": 0.9936504854542537,
  "rowsplit_probe_gap": 0.43154761185721746
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.609375,
    0.640625,
    0.671875,
    0.671875,
    0.65625,
    0.546875
  ],
  "train_success": [
    0.40625,
    0.609375,
    0.640625,
    0.671875,
    0.671875,
    0.65625,
    0.546875
  ],
  "policy_loss": [
    0.11455308645963669,
    -0.18539634346961975,
    0.29400068521499634,
    0.2391447126865387,
    -0.053522028028964996,
    0.043534472584724426,
    0.08420827984809875
  ],
  "value_loss": [
    0.10614752024412155,
    0.05684393644332886,
    0.006007280200719833,
    0.08846382796764374,
    0.04587089642882347,
    0.028833234682679176,
    0.07736139744520187
  ],
  "entropy": [
    0.6635490655899048,
    0.1021961122751236,
    0.08791675418615341,
    0.02080923691391945,
    0.056291788816452026,
    0.05966480076313019,
    0.1442824900150299
  ],
  "val_success": [
    0.28448275862068967,
    0.6637931034482759,
    0.6637931034482759,
    0.6379310344827587,
    0.6379310344827587,
    0.646551724137931,
    0.6293103448275862
  ],
  "test_short_success": [
    0.265625,
    0.640625,
    0.625,
    0.671875,
    0.625,
    0.640625,
    0.640625
  ],
  "test_long_success": [
    0.359375,
    0.6015625,
    0.6328125,
    0.625,
    0.625,
    0.65625,
    0.640625
  ],
  "val_success_norm": [
    0.41063005311548795,
    0.9577796671045199,
    0.9578230730840078,
    0.9204599249674255,
    0.9204962975360756,
    0.9331023190835946,
    0.9082357611376083
  ],
  "test_short_success_norm": [
    0.38368055555554914,
    0.9253472222222072,
    0.902777777777767,
    0.9704861111111004,
    0.9027777777777671,
    0.9253472222222116,
    0.9253472222222116
  ],
  "test_long_success_norm": [
    0.5190972222222222,
    0.868923611111111,
    0.9140625,
    0.9027777777777778,
    0.9027777777777778,
    0.9479166666666667,
    0.9253472222222223
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9975473880767822,
  "probe_test_acc": 0.9937701225280762,
  "balanced_acc": 0.9901874559591305,
  "majority_baseline": 0.640072347266881,
  "control_task_acc": 0.3390273451805115,
  "selectivity": 0.6547427773475647,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.35369777526119517,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9960317611694336,
  "rowsplit_balanced_acc": 0.9906895648082056,
  "rowsplit_probe_gap": 0.3545635072011796
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.40625,
    0.359375,
    0.71875,
    0.703125,
    0.8125,
    0.6875
  ],
  "train_success": [
    0.296875,
    0.40625,
    0.359375,
    0.71875,
    0.703125,
    0.8125,
    0.6875
  ],
  "policy_loss": [
    0.2707046866416931,
    -0.07592205703258514,
    0.3676508069038391,
    -0.021198920905590057,
    0.20338475704193115,
    0.08031423389911652,
    0.09976761788129807
  ],
  "value_loss": [
    0.18304261565208435,
    0.032515764236450195,
    0.06259370595216751,
    0.0614270344376564,
    0.0452672615647316,
    0.034553322941064835,
    0.03674915432929993
  ],
  "entropy": [
    0.6746528148651123,
    0.021203497424721718,
    0.04183806851506233,
    0.016801223158836365,
    0.12380082905292511,
    0.06488027423620224,
    0.11745450645685196
  ],
  "val_success": [
    0.3103448275862069,
    0.3448275862068966,
    0.39655172413793105,
    0.6206896551724138,
    0.6637931034482759,
    0.6724137931034483,
    0.6810344827586207
  ],
  "test_short_success": [
    0.25,
    0.40625,
    0.359375,
    0.71875,
    0.734375,
    0.734375,
    0.734375
  ],
  "test_long_success": [
    0.359375,
    0.3515625,
    0.328125,
    0.625,
    0.6796875,
    0.671875,
    0.6640625
  ],
  "val_success_norm": [
    0.4481846413258884,
    0.49736208309660823,
    0.5720814953637768,
    0.8954862838517813,
    0.9577520886322104,
    0.9702039554426362,
    0.9826560542681743
  ],
  "test_short_success_norm": [
    0.3611111111111013,
    0.5868055555555456,
    0.5190972222222114,
    1.0381944444444329,
    1.0607638888888773,
    1.0607638888888773,
    1.0607638888888773
  ],
  "test_long_success_norm": [
    0.5190972222222222,
    0.5078125,
    0.4739583333333333,
    0.9027777777777778,
    0.9817708333333334,
    0.970486111111111,
    0.9592013888888888
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6760450160771704,
  "control_task_acc": 0.3416398763656616,
  "selectivity": 0.6583601236343384,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3239549839228296,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.32420634920634916
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.53125,
    0.59375,
    0.484375,
    0.53125,
    0.71875,
    0.625
  ],
  "train_success": [
    0.546875,
    0.53125,
    0.59375,
    0.484375,
    0.53125,
    0.71875,
    0.625
  ],
  "policy_loss": [
    -0.015045182779431343,
    -0.26920780539512634,
    0.001962697133421898,
    0.0530364066362381,
    0.029091179370880127,
    -0.02638697624206543,
    -0.07704386115074158
  ],
  "value_loss": [
    0.14781872928142548,
    0.04574749991297722,
    0.04030454903841019,
    0.08527279645204544,
    0.07683845609426498,
    0.0185091495513916,
    0.08428705483675003
  ],
  "entropy": [
    0.5994476079940796,
    0.27219799160957336,
    0.34483465552330017,
    0.15098904073238373,
    0.1194506585597992,
    0.03948943316936493,
    0.008249751292169094
  ],
  "val_success": [
    0.49137931034482757,
    0.46551724137931033,
    0.5,
    0.4224137931034483,
    0.4396551724137931,
    0.6379310344827587,
    0.6551724137931034
  ],
  "test_short_success": [
    0.453125,
    0.53125,
    0.671875,
    0.46875,
    0.515625,
    0.703125,
    0.765625
  ],
  "test_long_success": [
    0.46875,
    0.5703125,
    0.46875,
    0.515625,
    0.4921875,
    0.59375,
    0.625
  ],
  "val_success_norm": [
    0.6551724137931034,
    0.6206896551724137,
    0.6666666666666666,
    0.5632183908045977,
    0.586206896551724,
    0.8505747126436781,
    0.8735632183908045
  ],
  "test_short_success_norm": [
    0.6041666666666667,
    0.7083333333333333,
    0.8958333333333333,
    0.625,
    0.6875,
    0.9375,
    1.0208333333333333
  ],
  "test_long_success_norm": [
    0.625,
    0.7604166666666666,
    0.625,
    0.6875,
    0.6562499999999999,
    0.7916666666666665,
    0.8333333333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.8971583247184753,
  "probe_test_acc": 0.9059485793113708,
  "balanced_acc": 0.8871796723211614,
  "majority_baseline": 0.6935289389067524,
  "control_task_acc": 0.50743567943573,
  "selectivity": 0.39851289987564087,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.21241964040461847,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.887499988079071,
  "rowsplit_balanced_acc": 0.871556130386602,
  "rowsplit_probe_gap": 0.1956349087139917
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 1.0,
  "30": 0.5,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.421875,
    0.5625,
    0.5625,
    0.546875,
    0.453125,
    0.59375
  ],
  "train_success": [
    0.5,
    0.421875,
    0.5625,
    0.5625,
    0.546875,
    0.453125,
    0.59375
  ],
  "policy_loss": [
    -0.1237458735704422,
    0.19521395862102509,
    -0.27680957317352295,
    0.06526630371809006,
    0.17768454551696777,
    0.17560482025146484,
    0.13631407916545868
  ],
  "value_loss": [
    0.1953362375497818,
    0.08933988213539124,
    0.09173761308193207,
    0.0586102195084095,
    0.049624066799879074,
    0.030538910999894142,
    0.08317484706640244
  ],
  "entropy": [
    0.6857532858848572,
    0.19515609741210938,
    0.08467221260070801,
    0.27175822854042053,
    0.15894493460655212,
    0.21232907474040985,
    0.1193670928478241
  ],
  "val_success": [
    0.45689655172413796,
    0.47413793103448276,
    0.5086206896551724,
    0.47413793103448276,
    0.49137931034482757,
    0.4482758620689655,
    0.46551724137931033
  ],
  "test_short_success": [
    0.59375,
    0.375,
    0.53125,
    0.609375,
    0.5,
    0.453125,
    0.46875
  ],
  "test_long_success": [
    0.4453125,
    0.4921875,
    0.640625,
    0.484375,
    0.5390625,
    0.40625,
    0.4609375
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.632183908045977,
    0.67816091954023,
    0.632183908045977,
    0.6551724137931034,
    0.5977011494252873,
    0.6206896551724138
  ],
  "test_short_success_norm": [
    0.7916666666666665,
    0.5,
    0.7083333333333333,
    0.8125,
    0.6666666666666667,
    0.6041666666666666,
    0.625
  ],
  "test_long_success_norm": [
    0.59375,
    0.65625,
    0.8541666666666667,
    0.6458333333333333,
    0.71875,
    0.5416666666666666,
    0.6145833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.670246958732605,
  "probe_test_acc": 0.6816720366477966,
  "balanced_acc": 0.6771626108461886,
  "majority_baseline": 0.5413987138263665,
  "control_task_acc": 0.49799033999443054,
  "selectivity": 0.1836816966533661,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.14027332282143012,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6678571701049805,
  "rowsplit_balanced_acc": 0.6630095639358627,
  "rowsplit_probe_gap": 0.1373016145494249
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.75,
    0.78125,
    0.671875,
    0.71875,
    0.78125,
    0.6875
  ],
  "train_success": [
    0.5,
    0.75,
    0.78125,
    0.671875,
    0.71875,
    0.78125,
    0.6875
  ],
  "policy_loss": [
    -0.5498753786087036,
    -0.089769646525383,
    0.3810138702392578,
    -0.0003089185047429055,
    -0.19423995912075043,
    0.007397974841296673,
    -0.2415921688079834
  ],
  "value_loss": [
    0.2159115970134735,
    0.032791875302791595,
    0.07081194221973419,
    0.06888224184513092,
    0.054617926478385925,
    0.04332990199327469,
    0.01405545324087143
  ],
  "entropy": [
    0.6466070413589478,
    0.09267674386501312,
    0.21779929101467133,
    0.20562733709812164,
    0.23384883999824524,
    0.15174993872642517,
    0.16250497102737427
  ],
  "val_success": [
    0.4482758620689655,
    0.7758620689655172,
    0.7672413793103449,
    0.75,
    0.7586206896551724,
    0.7844827586206896,
    0.7672413793103449
  ],
  "test_short_success": [
    0.5625,
    0.734375,
    0.71875,
    0.71875,
    0.71875,
    0.734375,
    0.734375
  ],
  "test_long_success": [
    0.5390625,
    0.8046875,
    0.765625,
    0.78125,
    0.8203125,
    0.8046875,
    0.796875
  ],
  "val_success_norm": [
    0.5977011494252873,
    1.0344827586206895,
    1.0229885057471264,
    0.9999999999999999,
    1.011494252873563,
    1.0459770114942528,
    1.0229885057471264
  ],
  "test_short_success_norm": [
    0.75,
    0.9791666666666665,
    0.9583333333333333,
    0.9583333333333333,
    0.9583333333333333,
    0.9791666666666665,
    0.9791666666666665
  ],
  "test_long_success_norm": [
    0.71875,
    1.0729166666666667,
    1.0208333333333333,
    1.0416666666666665,
    1.09375,
    1.0729166666666665,
    1.0625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.9998308420181274,
  "probe_test_acc": 0.9991961121559143,
  "balanced_acc": 0.9994363021420518,
  "majority_baseline": 0.7130225080385852,
  "control_task_acc": 0.49979904294013977,
  "selectivity": 0.49939706921577454,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.28617360411732906,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9998604910714286,
  "rowsplit_probe_gap": 0.2886904650264316
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.703125,
    0.734375,
    0.703125,
    0.71875,
    0.734375,
    0.640625
  ],
  "train_success": [
    0.546875,
    0.703125,
    0.734375,
    0.703125,
    0.71875,
    0.734375,
    0.640625
  ],
  "policy_loss": [
    0.004366891458630562,
    0.06211044639348984,
    0.6275004148483276,
    0.28129175305366516,
    -0.04840082302689552,
    0.09169095009565353,
    0.15508665144443512
  ],
  "value_loss": [
    0.12204072624444962,
    0.047582074999809265,
    0.021262507885694504,
    0.08433246612548828,
    0.03826207295060158,
    0.029401332139968872,
    0.07898794859647751
  ],
  "entropy": [
    0.6636170744895935,
    0.0879647508263588,
    0.1505928337574005,
    0.2954762876033783,
    0.1045813113451004,
    0.14522622525691986,
    0.26784947514533997
  ],
  "val_success": [
    0.5258620689655172,
    0.6982758620689655,
    0.6982758620689655,
    0.6896551724137931,
    0.7327586206896551,
    0.7068965517241379,
    0.6982758620689655
  ],
  "test_short_success": [
    0.46875,
    0.734375,
    0.734375,
    0.6875,
    0.6875,
    0.71875,
    0.71875
  ],
  "test_long_success": [
    0.5078125,
    0.7109375,
    0.7265625,
    0.6796875,
    0.703125,
    0.703125,
    0.71875
  ],
  "val_success_norm": [
    0.7011494252873562,
    0.9310344827586207,
    0.9310344827586207,
    0.9195402298850573,
    0.9770114942528735,
    0.9425287356321839,
    0.9310344827586207
  ],
  "test_short_success_norm": [
    0.625,
    0.9791666666666666,
    0.9791666666666666,
    0.9166666666666667,
    0.9166666666666667,
    0.9583333333333333,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.9479166666666666,
    0.9687499999999999,
    0.90625,
    0.9375,
    0.9375,
    0.9583333333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9996315401621223,
  "majority_baseline": 0.7272909967845659,
  "control_task_acc": 0.4975884258747101,
  "selectivity": 0.5022105872631073,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2725080163532515,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.28075396825396826
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.671875,
    0.671875,
    0.6875,
    0.75,
    0.890625,
    0.75
  ],
  "train_success": [
    0.515625,
    0.671875,
    0.671875,
    0.6875,
    0.75,
    0.890625,
    0.75
  ],
  "policy_loss": [
    0.2383902668952942,
    -0.029930243268609047,
    0.24408714473247528,
    -0.06867637485265732,
    0.19778719544410706,
    0.10912641137838364,
    -0.2774515748023987
  ],
  "value_loss": [
    0.2651219367980957,
    0.026842471212148666,
    0.07600730657577515,
    0.06660564988851547,
    0.04250659793615341,
    0.02439681626856327,
    0.01707657054066658
  ],
  "entropy": [
    0.6747788786888123,
    0.12494340538978577,
    0.2638780176639557,
    0.2881107032299042,
    0.20448830723762512,
    0.14378316700458527,
    0.2666718661785126
  ],
  "val_success": [
    0.5431034482758621,
    0.6637931034482759,
    0.7327586206896551,
    0.7413793103448276,
    0.7241379310344828,
    0.75,
    0.7758620689655172
  ],
  "test_short_success": [
    0.5,
    0.609375,
    0.765625,
    0.765625,
    0.78125,
    0.765625,
    0.78125
  ],
  "test_long_success": [
    0.5234375,
    0.6015625,
    0.7265625,
    0.734375,
    0.703125,
    0.7421875,
    0.75
  ],
  "val_success_norm": [
    0.7241379310344829,
    0.8850574712643676,
    0.9770114942528735,
    0.9885057471264368,
    0.9655172413793104,
    0.9999999999999999,
    1.0344827586206897
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.8125,
    1.0208333333333333,
    1.0208333333333333,
    1.0416666666666665,
    1.0208333333333333,
    1.0416666666666665
  ],
  "test_long_success_norm": [
    0.6979166666666666,
    0.8020833333333333,
    0.96875,
    0.9791666666666665,
    0.9375,
    0.9895833333333333,
    0.9999999999999999
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.9979702234268188,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.737540192926045,
  "control_task_acc": 0.5128617286682129,
  "selectivity": 0.4871382713317871,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.262459807073955,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.9969853158569035,
  "rowsplit_probe_gap": 0.2740079552408249
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_none/parity/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 1.0,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.734375,
    0.75,
    0.609375,
    0.796875,
    0.671875,
    0.65625
  ],
  "train_success": [
    0.359375,
    0.734375,
    0.75,
    0.609375,
    0.796875,
    0.671875,
    0.65625
  ],
  "policy_loss": [
    0.4767420291900635,
    0.001115984981879592,
    0.16332873702049255,
    0.1672699749469757,
    -0.051677510142326355,
    0.3072262108325958,
    0.23274242877960205
  ],
  "value_loss": [
    0.039015982300043106,
    0.0279381163418293,
    0.034599676728248596,
    0.0812760517001152,
    0.04096176475286484,
    0.046881213784217834,
    0.10123281180858612
  ],
  "entropy": [
    0.6055103540420532,
    0.11486536264419556,
    0.11282678693532944,
    0.1898217648267746,
    0.10922551155090332,
    0.12463090568780899,
    0.07218658179044724
  ],
  "val_success": [
    0.28448275862068967,
    0.6551724137931034,
    0.646551724137931,
    0.6551724137931034,
    0.6724137931034483,
    0.6724137931034483,
    0.6637931034482759
  ],
  "test_short_success": [
    0.453125,
    0.71875,
    0.703125,
    0.734375,
    0.734375,
    0.703125,
    0.734375
  ],
  "test_long_success": [
    0.3125,
    0.65625,
    0.671875,
    0.6953125,
    0.7109375,
    0.703125,
    0.6875
  ],
  "val_success_norm": [
    0.4106817819303082,
    0.9457881552997527,
    0.9331470951749922,
    0.9455413559495885,
    0.9706936519550428,
    0.9706855331785793,
    0.9582402638650709
  ],
  "test_short_success_norm": [
    0.6545138888888745,
    1.0381944444444247,
    1.0156249999999802,
    1.060763888888869,
    1.060763888888869,
    1.0156249999999845,
    1.060763888888869
  ],
  "test_long_success_norm": [
    0.45138888888888884,
    0.9479166666666666,
    0.9704861111111113,
    1.0043402777777777,
    1.0269097222222223,
    1.015625,
    0.9930555555555556
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.5,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.652532154340836,
  "control_task_acc": 0.3514871299266815,
  "selectivity": 0.6485128700733185,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.347467845659164,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3388888888888889
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.453125,
    0.65625,
    0.640625,
    0.75,
    0.703125,
    0.6875
  ],
  "train_success": [
    0.40625,
    0.453125,
    0.65625,
    0.640625,
    0.75,
    0.703125,
    0.6875
  ],
  "policy_loss": [
    -0.44955524802207947,
    -0.04609830677509308,
    0.25536811351776123,
    0.0796610563993454,
    -0.12519490718841553,
    -0.03382597863674164,
    0.13759668171405792
  ],
  "value_loss": [
    0.19776198267936707,
    0.10408470034599304,
    0.077355295419693,
    0.057147104293107986,
    0.024040598422288895,
    0.02519742026925087,
    0.07575643062591553
  ],
  "entropy": [
    0.6839942336082458,
    0.20456603169441223,
    0.17533959448337555,
    0.18105193972587585,
    0.13682545721530914,
    0.13801836967468262,
    0.24779658019542694
  ],
  "val_success": [
    0.3793103448275862,
    0.5948275862068966,
    0.6120689655172413,
    0.6293103448275862,
    0.646551724137931,
    0.6293103448275862,
    0.6206896551724138
  ],
  "test_short_success": [
    0.265625,
    0.640625,
    0.640625,
    0.65625,
    0.609375,
    0.640625,
    0.640625
  ],
  "test_long_success": [
    0.3359375,
    0.640625,
    0.6328125,
    0.6328125,
    0.6484375,
    0.6484375,
    0.65625
  ],
  "val_success_norm": [
    0.5477855387097543,
    0.8588692717984863,
    0.8835564159929867,
    0.9084608537708355,
    0.9333228996922465,
    0.9084537938636779,
    0.8960019636877922
  ],
  "test_short_success_norm": [
    0.38368055555554564,
    0.9253472222222054,
    0.9253472222222054,
    0.9479166666666499,
    0.8802083333333166,
    0.9253472222222054,
    0.9253472222222054
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.9253472222222223,
    0.9140625,
    0.9140625,
    0.9366319444444444,
    0.9366319444444444,
    0.9479166666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.4285714328289032,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6340434083601286,
  "control_task_acc": 0.3446543514728546,
  "selectivity": 0.6553456485271454,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3659565916398714,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3642857142857143
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 1.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.65625,
    0.6875,
    0.65625,
    0.75,
    0.734375,
    0.65625
  ],
  "train_success": [
    0.34375,
    0.65625,
    0.6875,
    0.65625,
    0.75,
    0.734375,
    0.65625
  ],
  "policy_loss": [
    0.004619598388671875,
    0.4743484556674957,
    0.24275071918964386,
    -0.019506966695189476,
    -0.24958719313144684,
    -0.2503902316093445,
    -0.16023223102092743
  ],
  "value_loss": [
    0.05275401473045349,
    0.037484779953956604,
    0.06045772507786751,
    0.06518953293561935,
    0.056435585021972656,
    0.03067273087799549,
    0.031935643404722214
  ],
  "entropy": [
    0.6580803394317627,
    0.2113949954509735,
    0.1363726705312729,
    0.19119961559772491,
    0.19078174233436584,
    0.2095746397972107,
    0.3020124137401581
  ],
  "val_success": [
    0.3793103448275862,
    0.6724137931034483,
    0.6810344827586207,
    0.6982758620689655,
    0.6810344827586207,
    0.75,
    0.7241379310344828
  ],
  "test_short_success": [
    0.390625,
    0.640625,
    0.609375,
    0.671875,
    0.65625,
    0.640625,
    0.625
  ],
  "test_long_success": [
    0.3359375,
    0.6796875,
    0.7265625,
    0.765625,
    0.7578125,
    0.7734375,
    0.7734375
  ],
  "val_success_norm": [
    0.5473726987589039,
    0.9708780858267236,
    0.9831804966533164,
    1.0080436031796955,
    0.9831665937391529,
    1.0827470222758244,
    1.0453920295060404
  ],
  "test_short_success_norm": [
    0.5642361111111013,
    0.9253472222222107,
    0.8802083333333235,
    0.9704861111110996,
    0.9479166666666551,
    0.9253472222222107,
    0.902777777777767
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.9817708333333333,
    1.0494791666666667,
    1.1059027777777777,
    1.0946180555555556,
    1.1171875,
    1.1171875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.48275861144065857,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 0.999154269695282,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5884244372990354,
  "control_task_acc": 0.3269694447517395,
  "selectivity": 0.6730305552482605,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4115755627009646,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9988095164299011,
  "rowsplit_balanced_acc": 0.9984150551401932,
  "rowsplit_probe_gap": 0.4049603100806948
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.65625,
    0.6875,
    0.5625,
    0.640625,
    0.6875,
    0.59375
  ],
  "train_success": [
    0.40625,
    0.65625,
    0.6875,
    0.5625,
    0.640625,
    0.6875,
    0.59375
  ],
  "policy_loss": [
    0.08411522209644318,
    0.03190197795629501,
    -0.42401108145713806,
    -0.057428326457738876,
    0.36718475818634033,
    -0.19155395030975342,
    -0.05733025446534157
  ],
  "value_loss": [
    0.11648742854595184,
    0.05021658539772034,
    0.021230194717645645,
    0.09474334865808487,
    0.06127661094069481,
    0.020863134413957596,
    0.06920082867145538
  ],
  "entropy": [
    0.6674777269363403,
    0.0797918513417244,
    0.19293883442878723,
    0.20099373161792755,
    0.26119643449783325,
    0.12435077130794525,
    0.23957942426204681
  ],
  "val_success": [
    0.3275862068965517,
    0.6293103448275862,
    0.6379310344827587,
    0.6724137931034483,
    0.6724137931034483,
    0.6896551724137931,
    0.6810344827586207
  ],
  "test_short_success": [
    0.40625,
    0.65625,
    0.671875,
    0.65625,
    0.59375,
    0.65625,
    0.65625
  ],
  "test_long_success": [
    0.2265625,
    0.6640625,
    0.640625,
    0.640625,
    0.6796875,
    0.625,
    0.65625
  ],
  "val_success_norm": [
    0.47273001103864865,
    0.9082790162289082,
    0.9209091650417878,
    0.9705555877010276,
    0.9704530711200736,
    0.9954232044794749,
    0.98290518515738
  ],
  "test_short_success_norm": [
    0.5868055555555458,
    0.9479166666666552,
    0.9704861111111004,
    0.947916666666656,
    0.8576388888888827,
    0.947916666666656,
    0.947916666666656
  ],
  "test_long_success_norm": [
    0.3272569444444444,
    0.959201388888889,
    0.9253472222222223,
    0.9253472222222223,
    0.9817708333333334,
    0.9027777777777778,
    0.9479166666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.6000000238418579,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6418810289389068,
  "control_task_acc": 0.33942925930023193,
  "selectivity": 0.6605707406997681,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.35811897106109325,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.35357142857142854
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.640625,
    0.5625,
    0.734375,
    0.703125,
    0.78125,
    0.6875
  ],
  "train_success": [
    0.25,
    0.640625,
    0.5625,
    0.734375,
    0.703125,
    0.78125,
    0.6875
  ],
  "policy_loss": [
    -0.09573063254356384,
    -0.004149785730987787,
    -0.09735547006130219,
    -0.23536233603954315,
    0.31537842750549316,
    -0.052745092660188675,
    -0.13748623430728912
  ],
  "value_loss": [
    0.26316940784454346,
    0.024226708337664604,
    0.05884280055761337,
    0.04547727108001709,
    0.06343226879835129,
    0.03176472336053848,
    0.030468951910734177
  ],
  "entropy": [
    0.6758745312690735,
    0.2184324562549591,
    0.1613696962594986,
    0.19095256924629211,
    0.19806182384490967,
    0.16677483916282654,
    0.19844423234462738
  ],
  "val_success": [
    0.28448275862068967,
    0.5775862068965517,
    0.6724137931034483,
    0.6724137931034483,
    0.6551724137931034,
    0.6724137931034483,
    0.6551724137931034
  ],
  "test_short_success": [
    0.421875,
    0.71875,
    0.71875,
    0.71875,
    0.671875,
    0.75,
    0.71875
  ],
  "test_long_success": [
    0.25,
    0.6640625,
    0.671875,
    0.6640625,
    0.640625,
    0.671875,
    0.6796875
  ],
  "val_success_norm": [
    0.4106880226878034,
    0.8338357478612547,
    0.9702764548997609,
    0.9701971189977554,
    0.9455208963204469,
    0.9702698590329104,
    0.9454493920050105
  ],
  "test_short_success_norm": [
    0.6093749999999937,
    1.0381944444444329,
    1.0381944444444327,
    1.0381944444444329,
    0.9704861111111003,
    1.0833333333333217,
    1.0381944444444335
  ],
  "test_long_success_norm": [
    0.3611111111111111,
    0.9592013888888888,
    0.9704861111111112,
    0.959201388888889,
    0.9253472222222223,
    0.970486111111111,
    0.9817708333333334
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.40625,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6446945337620579,
  "control_task_acc": 0.3261655867099762,
  "selectivity": 0.6738344132900238,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3553054662379421,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.999404788017273,
  "rowsplit_balanced_acc": 0.9996950289722477,
  "rowsplit_probe_gap": 0.34880954992203483
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.765625,
    0.875,
    0.640625,
    0.6875,
    0.765625,
    0.671875
  ],
  "train_success": [
    0.453125,
    0.765625,
    0.875,
    0.640625,
    0.6875,
    0.765625,
    0.671875
  ],
  "policy_loss": [
    -0.022024938836693764,
    0.294416606426239,
    0.11167185753583908,
    0.13595916330814362,
    -0.017040692269802094,
    0.01683543249964714,
    0.08917536586523056
  ],
  "value_loss": [
    0.11459950357675552,
    0.05197736620903015,
    0.014648877084255219,
    0.0948856920003891,
    0.06220100820064545,
    0.027377450838685036,
    0.08067690581083298
  ],
  "entropy": [
    0.6091026067733765,
    0.1700301170349121,
    0.11458089202642441,
    0.22164888679981232,
    0.14097541570663452,
    0.21118676662445068,
    0.23890449106693268
  ],
  "val_success": [
    0.5603448275862069,
    0.7327586206896551,
    0.7241379310344828,
    0.7413793103448276,
    0.7155172413793104,
    0.7155172413793104,
    0.7413793103448276
  ],
  "test_short_success": [
    0.546875,
    0.828125,
    0.828125,
    0.828125,
    0.828125,
    0.796875,
    0.84375
  ],
  "test_long_success": [
    0.4609375,
    0.703125,
    0.6953125,
    0.6953125,
    0.6953125,
    0.7109375,
    0.703125
  ],
  "val_success_norm": [
    0.7471264367816091,
    0.9770114942528734,
    0.9655172413793103,
    0.9885057471264367,
    0.9540229885057471,
    0.9540229885057471,
    0.9885057471264367
  ],
  "test_short_success_norm": [
    0.7291666666666666,
    1.1041666666666667,
    1.1041666666666667,
    1.1041666666666667,
    1.1041666666666667,
    1.0625,
    1.125
  ],
  "test_long_success_norm": [
    0.6145833333333333,
    0.9375,
    0.9270833333333333,
    0.9270833333333333,
    0.9270833333333333,
    0.9479166666666666,
    0.9375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.4642857015132904,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 0.998308539390564,
  "probe_test_acc": 0.9993970990180969,
  "balanced_acc": 0.9993502009144161,
  "majority_baseline": 0.7323151125401929,
  "control_task_acc": 0.5062298774719238,
  "selectivity": 0.4931672215461731,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26708198647790404,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9980158805847168,
  "rowsplit_balanced_acc": 0.99703302373581,
  "rowsplit_probe_gap": 0.26944445201328826
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.5,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.71875,
    0.578125,
    0.671875,
    0.796875,
    0.71875,
    0.765625
  ],
  "train_success": [
    0.4375,
    0.71875,
    0.578125,
    0.671875,
    0.796875,
    0.71875,
    0.765625
  ],
  "policy_loss": [
    0.2810770273208618,
    0.03655070438981056,
    -0.3003535270690918,
    0.12498144805431366,
    0.04764055833220482,
    -0.046797703951597214,
    0.2939482033252716
  ],
  "value_loss": [
    0.055481281131505966,
    0.07316701859235764,
    0.07841785252094269,
    0.06202808395028114,
    0.0313740037381649,
    0.02263808064162731,
    0.07727939635515213
  ],
  "entropy": [
    0.6829749345779419,
    0.3930194675922394,
    0.3295379877090454,
    0.2881595492362976,
    0.1589459329843521,
    0.18014928698539734,
    0.30014002323150635
  ],
  "val_success": [
    0.45689655172413796,
    0.6896551724137931,
    0.6810344827586207,
    0.6637931034482759,
    0.7068965517241379,
    0.7068965517241379,
    0.7068965517241379
  ],
  "test_short_success": [
    0.46875,
    0.65625,
    0.6875,
    0.6875,
    0.671875,
    0.65625,
    0.6875
  ],
  "test_long_success": [
    0.515625,
    0.7109375,
    0.703125,
    0.703125,
    0.7265625,
    0.7265625,
    0.7265625
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.9195402298850575,
    0.9080459770114943,
    0.8850574712643678,
    0.9425287356321838,
    0.9425287356321839,
    0.9425287356321839
  ],
  "test_short_success_norm": [
    0.625,
    0.875,
    0.9166666666666665,
    0.9166666666666665,
    0.8958333333333333,
    0.8749999999999999,
    0.9166666666666665
  ],
  "test_long_success_norm": [
    0.6875,
    0.9479166666666667,
    0.9375,
    0.9375,
    0.96875,
    0.96875,
    0.96875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.7142857313156128,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9997192588433464,
  "majority_baseline": 0.7158360128617364,
  "control_task_acc": 0.5004019141197205,
  "selectivity": 0.4991961717605591,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.28376207301854317,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.29126984126984123
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.703125,
    0.78125,
    0.734375,
    0.765625,
    0.78125,
    0.71875
  ],
  "train_success": [
    0.53125,
    0.703125,
    0.78125,
    0.734375,
    0.765625,
    0.78125,
    0.71875
  ],
  "policy_loss": [
    -0.18626584112644196,
    -0.05000627040863037,
    -0.21223214268684387,
    -0.10681992769241333,
    -0.14151200652122498,
    0.012239502742886543,
    0.35437166690826416
  ],
  "value_loss": [
    0.13340197503566742,
    0.05144236609339714,
    0.028151394799351692,
    0.05845681577920914,
    0.06606826186180115,
    0.03233063220977783,
    0.0341857485473156
  ],
  "entropy": [
    0.6507080793380737,
    0.3055897653102875,
    0.15068277716636658,
    0.3012147843837738,
    0.3512221574783325,
    0.21842193603515625,
    0.2284615933895111
  ],
  "val_success": [
    0.46551724137931033,
    0.7844827586206896,
    0.7672413793103449,
    0.7241379310344828,
    0.7844827586206896,
    0.7672413793103449,
    0.7672413793103449
  ],
  "test_short_success": [
    0.46875,
    0.71875,
    0.703125,
    0.734375,
    0.703125,
    0.703125,
    0.71875
  ],
  "test_long_success": [
    0.546875,
    0.765625,
    0.796875,
    0.78125,
    0.8046875,
    0.7734375,
    0.8046875
  ],
  "val_success_norm": [
    0.6206896551724137,
    1.0459770114942528,
    1.0229885057471264,
    0.9655172413793103,
    1.0459770114942528,
    1.0229885057471264,
    1.0229885057471264
  ],
  "test_short_success_norm": [
    0.625,
    0.9583333333333333,
    0.9375,
    0.9791666666666665,
    0.9375,
    0.9374999999999999,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.7291666666666667,
    1.0208333333333333,
    1.0625,
    1.0416666666666665,
    1.0729166666666665,
    1.03125,
    1.0729166666666665
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3448275923728943,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7220659163987139,
  "control_task_acc": 0.496985524892807,
  "selectivity": 0.503014475107193,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.27793408360128613,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.28273809523809523
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.71875,
    0.734375,
    0.640625,
    0.765625,
    0.703125,
    0.65625
  ],
  "train_success": [
    0.546875,
    0.71875,
    0.734375,
    0.640625,
    0.765625,
    0.703125,
    0.65625
  ],
  "policy_loss": [
    -0.5535814166069031,
    -0.02100653573870659,
    0.202208012342453,
    -0.09917232394218445,
    0.11331845074892044,
    -0.06198443844914436,
    -0.09294403344392776
  ],
  "value_loss": [
    0.16659776866436005,
    0.03625661879777908,
    0.03742891550064087,
    0.06887242943048477,
    0.046163409948349,
    0.02716926485300064,
    0.05740870162844658
  ],
  "entropy": [
    0.6803601980209351,
    0.23986315727233887,
    0.11880368739366531,
    0.2656090557575226,
    0.1926792562007904,
    0.17778310179710388,
    0.20545588433742523
  ],
  "val_success": [
    0.5344827586206896,
    0.6896551724137931,
    0.7327586206896551,
    0.7155172413793104,
    0.7327586206896551,
    0.6724137931034483,
    0.6982758620689655
  ],
  "test_short_success": [
    0.46875,
    0.71875,
    0.6875,
    0.703125,
    0.71875,
    0.71875,
    0.71875
  ],
  "test_long_success": [
    0.5078125,
    0.6953125,
    0.6875,
    0.6875,
    0.71875,
    0.7109375,
    0.734375
  ],
  "val_success_norm": [
    0.7126436781609197,
    0.9195402298850573,
    0.9770114942528735,
    0.954022988505747,
    0.9770114942528734,
    0.896551724137931,
    0.9310344827586207
  ],
  "test_short_success_norm": [
    0.625,
    0.9583333333333333,
    0.9166666666666667,
    0.9375,
    0.9583333333333333,
    0.9583333333333333,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.6770833333333334,
    0.9270833333333333,
    0.9166666666666665,
    0.9166666666666666,
    0.9583333333333333,
    0.9479166666666666,
    0.9791666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.6000000238418579,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 0.9967015981674194,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7114147909967846,
  "control_task_acc": 0.512660801410675,
  "selectivity": 0.48733919858932495,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2885852090032154,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9972222447395325,
  "rowsplit_balanced_acc": 0.996337942774526,
  "rowsplit_probe_gap": 0.2998016098188976
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.71875,
    0.625,
    0.625,
    0.765625,
    0.84375,
    0.78125
  ],
  "train_success": [
    0.484375,
    0.71875,
    0.625,
    0.625,
    0.765625,
    0.84375,
    0.78125
  ],
  "policy_loss": [
    0.04773160442709923,
    -0.3660529851913452,
    -0.00894948747009039,
    0.004288784693926573,
    -0.05396425724029541,
    0.1292196363210678,
    -0.05653885751962662
  ],
  "value_loss": [
    0.3121286928653717,
    0.013245774433016777,
    0.06443318724632263,
    0.07601339370012283,
    0.04071378335356712,
    0.03397081792354584,
    0.020265866070985794
  ],
  "entropy": [
    0.676027774810791,
    0.2690776288509369,
    0.3212064504623413,
    0.1876617968082428,
    0.27198082208633423,
    0.13505807518959045,
    0.12523679435253143
  ],
  "val_success": [
    0.5258620689655172,
    0.7155172413793104,
    0.7155172413793104,
    0.75,
    0.6724137931034483,
    0.7241379310344828,
    0.7413793103448276
  ],
  "test_short_success": [
    0.46875,
    0.796875,
    0.78125,
    0.765625,
    0.78125,
    0.78125,
    0.78125
  ],
  "test_long_success": [
    0.5234375,
    0.734375,
    0.7421875,
    0.734375,
    0.7421875,
    0.7421875,
    0.7421875
  ],
  "val_success_norm": [
    0.7011494252873564,
    0.9540229885057472,
    0.9540229885057472,
    1.0,
    0.896551724137931,
    0.9655172413793103,
    0.9885057471264368
  ],
  "test_short_success_norm": [
    0.625,
    1.0625,
    1.0416666666666665,
    1.0208333333333333,
    1.0416666666666665,
    1.0416666666666665,
    1.0416666666666665
  ],
  "test_long_success_norm": [
    0.6979166666666665,
    0.9791666666666665,
    0.9895833333333333,
    0.9791666666666666,
    0.9895833333333333,
    0.9895833333333333,
    0.9895833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.359375,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7335209003215434,
  "control_task_acc": 0.501406729221344,
  "selectivity": 0.498593270778656,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2664790996784566,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.268452380952381
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux64_state/parity/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 1.0,
  "18": 0.5,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.25,
    0.34375,
    0.21875,
    0.375,
    0.4375,
    0.40625,
    0.28125,
    0.15625,
    0.34375,
    0.375,
    0.40625,
    0.4375
  ],
  "train_success": [
    0.21875,
    0.25,
    0.34375,
    0.21875,
    0.375,
    0.4375,
    0.40625,
    0.28125,
    0.15625,
    0.34375,
    0.375,
    0.40625,
    0.4375
  ],
  "policy_loss": [
    0.1600624918937683,
    -0.047921013087034225,
    0.090506911277771,
    -0.08145221322774887,
    -0.010461315512657166,
    0.028539758175611496,
    -0.035187967121601105,
    -0.005923540331423283,
    -0.1649901270866394,
    -0.05362134799361229,
    0.0018241010839119554,
    0.0531393364071846,
    0.02285079099237919
  ],
  "value_loss": [
    0.11496180295944214,
    0.08749249577522278,
    0.13397298753261566,
    0.1018797904253006,
    0.12133493274450302,
    0.11835142225027084,
    0.1027127131819725,
    0.10626575350761414,
    0.07881816476583481,
    0.09884057939052582,
    0.10442103445529938,
    0.12843337655067444,
    0.11534570902585983
  ],
  "entropy": [
    0.6081624627113342,
    0.6865985989570618,
    0.6802871823310852,
    0.670440137386322,
    0.5555932521820068,
    0.6587365865707397,
    0.6058677434921265,
    0.6503554582595825,
    0.6331912875175476,
    0.6231387257575989,
    0.6085790991783142,
    0.5956034660339355,
    0.5784008502960205
  ],
  "val_success": [
    0.3275862068965517,
    0.4051724137931034,
    0.3448275862068966,
    0.41379310344827586,
    0.28448275862068967,
    0.3103448275862069,
    0.3448275862068966,
    0.3879310344827586,
    0.3448275862068966,
    0.39655172413793105,
    0.41379310344827586,
    0.4224137931034483,
    0.3448275862068966
  ],
  "test_short_success": [
    0.359375,
    0.3125,
    0.390625,
    0.359375,
    0.375,
    0.421875,
    0.28125,
    0.40625,
    0.421875,
    0.265625,
    0.328125,
    0.359375,
    0.328125
  ],
  "test_long_success": [
    0.2890625,
    0.2890625,
    0.2890625,
    0.3203125,
    0.3125,
    0.34375,
    0.34375,
    0.328125,
    0.2890625,
    0.296875,
    0.390625,
    0.2890625,
    0.3203125
  ],
  "val_success_norm": [
    0.4730176887649014,
    0.5846994824441959,
    0.4976980088810735,
    0.5970042206714177,
    0.4106409439828402,
    0.4478934658084733,
    0.49795786723870605,
    0.5597828728507548,
    0.49765581214592325,
    0.5724132485655049,
    0.5970239765630461,
    0.6093557101597799,
    0.49770440244720837
  ],
  "test_short_success_norm": [
    0.5190972222222209,
    0.45138888888888284,
    0.5642361111111039,
    0.5190972222222114,
    0.5416666666666647,
    0.6093749999999933,
    0.4062499999999996,
    0.5868055555555449,
    0.6093749999999887,
    0.38368055555554137,
    0.4739583333333235,
    0.5190972222222109,
    0.473958333333319
  ],
  "test_long_success_norm": [
    0.4175347222222222,
    0.4175347222222222,
    0.4175347222222222,
    0.4626736111111111,
    0.45138888888888884,
    0.4965277777777778,
    0.4965277777777778,
    0.47395833333333337,
    0.4175347222222222,
    0.4288194444444444,
    0.5642361111111112,
    0.4175347222222222,
    0.4626736111111111
  ],
  "aux_loss": [
    0.695549488067627,
    0.7068914771080017,
    0.6903254389762878,
    0.6821345090866089,
    0.5564107298851013,
    0.637126624584198,
    0.6342460513114929,
    0.6406029462814331,
    0.6294671297073364,
    0.5968899726867676,
    0.6299653649330139,
    0.6054237484931946,
    0.6080968976020813
  ],
  "state_pred_acc": [
    0.5147058963775635,
    0.5229681730270386,
    0.5441860556602478,
    0.5603715181350708,
    0.7435897588729858,
    0.6700680255889893,
    0.5934579372406006,
    0.6370106935501099,
    0.6402877569198608,
    0.6857143044471741,
    0.6690140962600708,
    0.694779098033905,
    0.6642335653305054
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 0.4525541365146637,
  "probe_test_acc": 0.4551848769187927,
  "balanced_acc": 0.44205833151021484,
  "majority_baseline": 0.39730707395498394,
  "control_task_acc": 0.32355305552482605,
  "selectivity": 0.13163182139396667,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05787780296380879,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4432539641857147,
  "rowsplit_balanced_acc": 0.43168703629879257,
  "rowsplit_probe_gap": 0.06646824990000044
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 1.0,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_symbol",
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.46875,
    0.65625,
    0.46875,
    0.40625,
    0.625,
    0.53125,
    0.375,
    0.46875,
    0.5,
    0.5,
    0.375,
    0.59375
  ],
  "train_success": [
    0.40625,
    0.46875,
    0.65625,
    0.46875,
    0.40625,
    0.625,
    0.53125,
    0.375,
    0.46875,
    0.5,
    0.5,
    0.375,
    0.59375
  ],
  "policy_loss": [
    0.3209207057952881,
    0.055136553943157196,
    0.07354050874710083,
    -0.0645846351981163,
    -0.06495802104473114,
    0.005614273715764284,
    0.010008740238845348,
    -0.09304554015398026,
    -0.036213234066963196,
    -0.034730181097984314,
    0.044894989579916,
    -0.07189618796110153,
    0.04078919067978859
  ],
  "value_loss": [
    0.2825835049152374,
    0.12972001731395721,
    0.12176284939050674,
    0.1305500566959381,
    0.129440039396286,
    0.12536540627479553,
    0.12560246884822845,
    0.12951110303401947,
    0.1254877895116806,
    0.12376011162996292,
    0.12598693370819092,
    0.12551748752593994,
    0.12639597058296204
  ],
  "entropy": [
    0.6081624627113342,
    0.6839122176170349,
    0.6856201887130737,
    0.6785134673118591,
    0.6257577538490295,
    0.624843955039978,
    0.6564059853553772,
    0.5962384939193726,
    0.6801053285598755,
    0.6638516187667847,
    0.6758896708488464,
    0.686163604259491,
    0.6885239481925964
  ],
  "val_success": [
    0.5431034482758621,
    0.4051724137931034,
    0.47413793103448276,
    0.5344827586206896,
    0.4396551724137931,
    0.45689655172413796,
    0.5,
    0.5,
    0.43103448275862066,
    0.3706896551724138,
    0.4396551724137931,
    0.5,
    0.46551724137931033
  ],
  "test_short_success": [
    0.515625,
    0.53125,
    0.53125,
    0.546875,
    0.4375,
    0.546875,
    0.53125,
    0.4375,
    0.46875,
    0.390625,
    0.359375,
    0.421875,
    0.34375
  ],
  "test_long_success": [
    0.5703125,
    0.453125,
    0.515625,
    0.4921875,
    0.515625,
    0.5625,
    0.40625,
    0.484375,
    0.4140625,
    0.5546875,
    0.484375,
    0.4921875,
    0.546875
  ],
  "val_success_norm": [
    0.7241379310344828,
    0.5402298850574713,
    0.632183908045977,
    0.7126436781609196,
    0.5862068965517241,
    0.6091954022988506,
    0.6666666666666665,
    0.6666666666666666,
    0.574712643678161,
    0.4942528735632184,
    0.586206896551724,
    0.6666666666666665,
    0.6206896551724137
  ],
  "test_short_success_norm": [
    0.6875,
    0.7083333333333333,
    0.7083333333333333,
    0.7291666666666666,
    0.5833333333333333,
    0.7291666666666666,
    0.7083333333333333,
    0.5833333333333333,
    0.625,
    0.5208333333333333,
    0.47916666666666663,
    0.5625,
    0.45833333333333326
  ],
  "test_long_success_norm": [
    0.7604166666666666,
    0.6041666666666665,
    0.6875,
    0.65625,
    0.6874999999999999,
    0.75,
    0.5416666666666666,
    0.6458333333333333,
    0.5520833333333333,
    0.7395833333333333,
    0.6458333333333333,
    0.65625,
    0.7291666666666666
  ],
  "aux_loss": [
    0.695549488067627,
    0.6875169277191162,
    0.683815598487854,
    0.684312641620636,
    0.6028966903686523,
    0.627862811088562,
    0.6528555750846863,
    0.5757356882095337,
    0.6811389923095703,
    0.6518096923828125,
    0.6917966604232788,
    0.6949105858802795,
    0.6832605004310608
  ],
  "state_pred_acc": [
    0.5147058963775635,
    0.5583038926124573,
    0.5720930099487305,
    0.594427227973938,
    0.7019230723381042,
    0.6700680255889893,
    0.5887850522994995,
    0.7153024673461914,
    0.5827338099479675,
    0.6142857074737549,
    0.5633803009986877,
    0.522088348865509,
    0.540145993232727
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "next_symbol",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 0.5370432734489441,
  "probe_test_acc": 0.5341640114784241,
  "balanced_acc": 0.5338802956543771,
  "majority_baseline": 0.5072347266881029,
  "control_task_acc": 0.5054260492324829,
  "selectivity": 0.028737962245941162,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.026929284790321195,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5345237851142883,
  "rowsplit_balanced_acc": 0.5349220616183572,
  "rowsplit_probe_gap": 0.0283729914634947
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_nextsym_cp50/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.75,
  "21": 0.0,
  "22": 1.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.3125,
    0.5625,
    0.5,
    0.8125,
    0.6875,
    0.6875,
    0.65625,
    0.65625,
    0.6875,
    0.78125,
    0.6875,
    0.78125
  ],
  "train_success": [
    0.28125,
    0.3125,
    0.5625,
    0.5,
    0.8125,
    0.6875,
    0.6875,
    0.65625,
    0.65625,
    0.6875,
    0.78125,
    0.6875,
    0.78125
  ],
  "policy_loss": [
    0.16837197542190552,
    0.05442558228969574,
    -0.007427128963172436,
    -0.07006797194480896,
    0.005222381092607975,
    -0.01849260739982128,
    -0.033910732716321945,
    -0.01291519682854414,
    -0.015649262815713882,
    0.010713556781411171,
    0.01205134391784668,
    -0.004788042977452278,
    0.011129586026072502
  ],
  "value_loss": [
    0.1413600742816925,
    0.10913931578397751,
    0.1231464147567749,
    0.14666207134723663,
    0.07851234078407288,
    0.11390229314565659,
    0.09916955977678299,
    0.10385394841432571,
    0.11794312298297882,
    0.10876580327749252,
    0.07134710252285004,
    0.09103822708129883,
    0.08839809149503708
  ],
  "entropy": [
    0.6100418567657471,
    0.6727608442306519,
    0.5696222186088562,
    0.20860210061073303,
    0.11930744349956512,
    0.11406838893890381,
    0.11248135566711426,
    0.11501125991344452,
    0.08895322680473328,
    0.10082624852657318,
    0.10445965826511383,
    0.10569587349891663,
    0.09618586301803589
  ],
  "val_success": [
    0.3793103448275862,
    0.3620689655172414,
    0.41379310344827586,
    0.6120689655172413,
    0.6379310344827587,
    0.6206896551724138,
    0.6206896551724138,
    0.6293103448275862,
    0.6293103448275862,
    0.6206896551724138,
    0.6206896551724138,
    0.6293103448275862,
    0.6379310344827587
  ],
  "test_short_success": [
    0.25,
    0.296875,
    0.359375,
    0.609375,
    0.640625,
    0.625,
    0.625,
    0.640625,
    0.640625,
    0.625,
    0.625,
    0.609375,
    0.59375
  ],
  "test_long_success": [
    0.3671875,
    0.3828125,
    0.46875,
    0.7265625,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75,
    0.7578125,
    0.75,
    0.7578125
  ],
  "val_success_norm": [
    0.5478145755567698,
    0.5226583944631247,
    0.5972508220731666,
    0.8835377807886906,
    0.9206956950767192,
    0.8957917212838167,
    0.8957917212838167,
    0.9082435881499575,
    0.9082435880942424,
    0.8958278550325032,
    0.8957914808165081,
    0.9084338765800222,
    0.9206956937887809
  ],
  "test_short_success_norm": [
    0.3611111111111015,
    0.42881944444443565,
    0.5190972222222159,
    0.8802083333333173,
    0.9253472222222062,
    0.9027777777777617,
    0.9027777777777617,
    0.9253472222222061,
    0.9253472222222062,
    0.9027777777777617,
    0.9027777777777617,
    0.8802083333333173,
    0.8576388888888729
  ],
  "test_long_success_norm": [
    0.5303819444444444,
    0.5529513888888888,
    0.6770833333333334,
    1.0494791666666665,
    1.0833333333333333,
    1.0833333333333335,
    1.0833333333333335,
    1.0833333333333335,
    1.0833333333333335,
    1.0833333333333333,
    1.0946180555555554,
    1.0833333333333335,
    1.0946180555555556
  ],
  "aux_loss": [
    1.1170928478240967,
    0.9782973527908325,
    0.013797548599541187,
    6.880913133500144e-05,
    1.7900360944622662e-06,
    9.488082497455252e-08,
    3.3980214197981695e-08,
    2.036315116527021e-08,
    9.433827941052186e-09,
    1.277242311914506e-09,
    2.0987549476103595e-09,
    3.830016748196385e-09,
    6.090984605577887e-09
  ],
  "state_pred_acc": [
    0.3014705777168274,
    0.4310953915119171,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6778536977491961,
  "control_task_acc": 0.3338022530078888,
  "selectivity": 0.6661977469921112,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3221463022508039,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3196428571428571
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.625,
    0.625,
    0.53125,
    0.78125,
    0.65625,
    0.625,
    0.65625,
    0.6875,
    0.75,
    0.78125,
    0.71875,
    0.8125
  ],
  "train_success": [
    0.375,
    0.625,
    0.625,
    0.53125,
    0.78125,
    0.65625,
    0.625,
    0.65625,
    0.6875,
    0.75,
    0.78125,
    0.71875,
    0.8125
  ],
  "policy_loss": [
    0.25222212076187134,
    0.005875824484974146,
    -0.009376141242682934,
    -0.005885076709091663,
    0.0033837587106972933,
    -6.822869181632996e-06,
    -0.004184124991297722,
    9.368750033900142e-05,
    -0.002935507334768772,
    5.90975942031946e-05,
    -3.0349499866133556e-05,
    4.406332300277427e-05,
    1.8844855276256567e-06
  ],
  "value_loss": [
    0.5940634608268738,
    0.11666443943977356,
    0.09860540181398392,
    0.13046692311763763,
    0.09409289062023163,
    0.11302955448627472,
    0.11009112000465393,
    0.11149891465902328,
    0.11055159568786621,
    0.10386931896209717,
    0.08018564432859421,
    0.09911899268627167,
    0.08660980314016342
  ],
  "entropy": [
    0.6319444179534912,
    0.10198133438825607,
    0.01429901085793972,
    0.012356852181255817,
    0.008960654027760029,
    0.006471377331763506,
    0.010855120606720448,
    0.0018088569631800056,
    0.004773994442075491,
    0.0012944233603775501,
    0.000646596250589937,
    0.0010992848547175527,
    8.43901580083184e-05
  ],
  "val_success": [
    0.31896551724137934,
    0.4827586206896552,
    0.5775862068965517,
    0.5862068965517241,
    0.5948275862068966,
    0.5948275862068966,
    0.6293103448275862,
    0.6293103448275862,
    0.6206896551724138,
    0.603448275862069,
    0.6206896551724138,
    0.6293103448275862,
    0.6293103448275862
  ],
  "test_short_success": [
    0.328125,
    0.34375,
    0.453125,
    0.53125,
    0.46875,
    0.421875,
    0.53125,
    0.46875,
    0.515625,
    0.5,
    0.53125,
    0.5625,
    0.5625
  ],
  "test_long_success": [
    0.3203125,
    0.265625,
    0.453125,
    0.4453125,
    0.4921875,
    0.5,
    0.453125,
    0.46875,
    0.546875,
    0.515625,
    0.5390625,
    0.5546875,
    0.5390625
  ],
  "val_success_norm": [
    0.46037397898707616,
    0.6967493374937639,
    0.8335309445419739,
    0.8459830521084221,
    0.8584351590993329,
    0.8584351593861005,
    0.9082435878527539,
    0.9082435881499575,
    0.895791480870277,
    0.8708872666100658,
    0.895791480870277,
    0.9082435880942424,
    0.9082435880942424
  ],
  "test_short_success_norm": [
    0.47395833333332726,
    0.4965277777777663,
    0.6545138888888695,
    0.7673611111110951,
    0.677083333333319,
    0.609374999999984,
    0.7673611111110952,
    0.6770833333333184,
    0.7447916666666508,
    0.7222222222222062,
    0.7673611111110951,
    0.812499999999984,
    0.812499999999984
  ],
  "test_long_success_norm": [
    0.4626736111111111,
    0.3836805555555555,
    0.6545138888888888,
    0.6432291666666666,
    0.7109375,
    0.7222222222222222,
    0.6545138888888888,
    0.6770833333333333,
    0.7899305555555556,
    0.7447916666666666,
    0.7786458333333333,
    0.8012152777777777,
    0.7786458333333333
  ],
  "aux_loss": [
    1.2200721502304077,
    0.37786218523979187,
    0.05669044703245163,
    0.2669673562049866,
    0.09651533514261246,
    0.06163761764764786,
    0.06437692791223526,
    0.09068334847688675,
    0.1177581399679184,
    0.14206071197986603,
    0.08991490304470062,
    0.22005595266819,
    0.008702495135366917
  ],
  "state_pred_acc": [
    0.2720588147640228,
    0.851590096950531,
    0.9906976819038391,
    0.925696611404419,
    0.9807692170143127,
    0.9897959232330322,
    0.9766355156898499,
    0.9750889539718628,
    0.971222996711731,
    0.9714285731315613,
    0.9823943376541138,
    0.9437751173973083,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/window_mlp_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.9602866527321589,
  "probe_train_acc": 0.9215561151504517,
  "probe_test_acc": 0.9211309552192688,
  "majority_baseline": 0.660218253968254,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/mod_3/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.5625,
    0.625,
    0.59375,
    0.78125,
    0.78125,
    0.8125,
    0.71875,
    0.8125,
    0.84375,
    0.84375,
    0.71875,
    0.8125
  ],
  "train_success": [
    0.40625,
    0.5625,
    0.625,
    0.59375,
    0.78125,
    0.78125,
    0.8125,
    0.71875,
    0.8125,
    0.84375,
    0.84375,
    0.71875,
    0.8125
  ],
  "policy_loss": [
    0.3209207057952881,
    0.11820527166128159,
    0.08459557592868805,
    -0.028854602947831154,
    -0.00026801074272952974,
    -0.0026801524218171835,
    0.007537310943007469,
    0.001062320894561708,
    0.01213109027594328,
    0.016237523406744003,
    0.0012919751461595297,
    0.015045491978526115,
    0.010874724015593529
  ],
  "value_loss": [
    0.2825835049152374,
    0.15008503198623657,
    0.1289113312959671,
    0.1243138238787651,
    0.08353597670793533,
    0.08079421520233154,
    0.0871729701757431,
    0.08957616239786148,
    0.08279526978731155,
    0.07882270216941833,
    0.04204563423991203,
    0.07462985068559647,
    0.08127333968877792
  ],
  "entropy": [
    0.6081624627113342,
    0.6004984378814697,
    0.6634505987167358,
    0.1759190708398819,
    0.1304967850446701,
    0.14337153732776642,
    0.1411450356245041,
    0.144962340593338,
    0.13658767938613892,
    0.14663614332675934,
    0.14028486609458923,
    0.13513769209384918,
    0.13354946672916412
  ],
  "val_success": [
    0.5431034482758621,
    0.4827586206896552,
    0.46551724137931033,
    0.6379310344827587,
    0.6810344827586207,
    0.6637931034482759,
    0.6724137931034483,
    0.6724137931034483,
    0.6724137931034483,
    0.6637931034482759,
    0.6637931034482759,
    0.6810344827586207,
    0.6810344827586207
  ],
  "test_short_success": [
    0.515625,
    0.421875,
    0.421875,
    0.6875,
    0.703125,
    0.703125,
    0.6875,
    0.6875,
    0.703125,
    0.6875,
    0.6875,
    0.703125,
    0.6875
  ],
  "test_long_success": [
    0.5703125,
    0.53125,
    0.5234375,
    0.75,
    0.75,
    0.765625,
    0.75,
    0.7578125,
    0.7578125,
    0.7734375,
    0.7578125,
    0.7578125,
    0.765625
  ],
  "val_success_norm": [
    0.7241379310344828,
    0.6436781609195401,
    0.6206896551724138,
    0.8505747126436782,
    0.9080459770114943,
    0.8850574712643678,
    0.896551724137931,
    0.896551724137931,
    0.896551724137931,
    0.8850574712643678,
    0.8850574712643677,
    0.9080459770114944,
    0.9080459770114944
  ],
  "test_short_success_norm": [
    0.6875,
    0.5625,
    0.5625,
    0.9166666666666665,
    0.9375,
    0.9375,
    0.9166666666666666,
    0.9166666666666665,
    0.9375,
    0.9166666666666665,
    0.9166666666666666,
    0.9375,
    0.9166666666666666
  ],
  "test_long_success_norm": [
    0.7604166666666666,
    0.7083333333333333,
    0.6979166666666666,
    0.9999999999999999,
    0.9999999999999999,
    1.0208333333333333,
    0.9999999999999999,
    1.0104166666666665,
    1.0104166666666665,
    1.03125,
    1.0104166666666665,
    1.0104166666666665,
    1.0208333333333333
  ],
  "aux_loss": [
    0.6947135329246521,
    0.6364341378211975,
    0.009379462338984013,
    4.422341226018034e-05,
    1.7124742726082332e-06,
    2.0800787581265467e-07,
    5.459115826056404e-08,
    2.842356394694434e-08,
    1.8867655882104373e-08,
    5.960464122267695e-09,
    1.3851777502793539e-08,
    1.5320059887358184e-08,
    6.5260556958435245e-09
  ],
  "state_pred_acc": [
    0.5110294222831726,
    0.583038866519928,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7413585209003215,
  "control_task_acc": 0.493971049785614,
  "selectivity": 0.506028950214386,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2586414790996785,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.2698412698412699
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.6875,
    0.53125,
    0.65625,
    0.65625,
    0.84375,
    0.78125,
    0.75,
    0.71875,
    0.8125,
    0.8125,
    0.875,
    0.75,
    0.84375
  ],
  "train_success": [
    0.6875,
    0.53125,
    0.65625,
    0.65625,
    0.84375,
    0.78125,
    0.75,
    0.71875,
    0.8125,
    0.8125,
    0.875,
    0.75,
    0.84375
  ],
  "policy_loss": [
    0.43033623695373535,
    0.022166971117258072,
    0.013553366996347904,
    0.028453590348362923,
    0.008085223846137524,
    1.4090210243011825e-05,
    -0.0011128091719001532,
    4.151527173235081e-05,
    2.4683606170583516e-05,
    -0.004564373753964901,
    3.4503846109146252e-06,
    -0.0025960570201277733,
    -5.473150304169394e-05
  ],
  "value_loss": [
    0.7398832440376282,
    0.13638819754123688,
    0.12983658909797668,
    0.1413203924894333,
    0.08094078302383423,
    0.08273206651210785,
    0.09693595767021179,
    0.09057904779911041,
    0.08844970166683197,
    0.08020031452178955,
    0.040230315178632736,
    0.07290930300951004,
    0.07735063135623932
  ],
  "entropy": [
    0.6299417614936829,
    0.10249273478984833,
    0.12831605970859528,
    0.20186646282672882,
    0.013252828270196915,
    0.0019259110558778048,
    0.00830627791583538,
    0.001053869491443038,
    0.0032704053446650505,
    0.007731969002634287,
    0.0005093681975267828,
    0.00392694678157568,
    0.0021239568013697863
  ],
  "val_success": [
    0.47413793103448276,
    0.4396551724137931,
    0.5431034482758621,
    0.5603448275862069,
    0.6637931034482759,
    0.6724137931034483,
    0.6810344827586207,
    0.6810344827586207,
    0.6810344827586207,
    0.6810344827586207,
    0.6724137931034483,
    0.6637931034482759,
    0.6810344827586207
  ],
  "test_short_success": [
    0.4375,
    0.484375,
    0.546875,
    0.4375,
    0.671875,
    0.71875,
    0.703125,
    0.703125,
    0.671875,
    0.6875,
    0.71875,
    0.6875,
    0.71875
  ],
  "test_long_success": [
    0.5234375,
    0.5078125,
    0.421875,
    0.53125,
    0.6875,
    0.671875,
    0.671875,
    0.6875,
    0.6953125,
    0.6875,
    0.6953125,
    0.703125,
    0.75
  ],
  "val_success_norm": [
    0.632183908045977,
    0.5862068965517241,
    0.7241379310344827,
    0.7471264367816093,
    0.8850574712643678,
    0.896551724137931,
    0.9080459770114944,
    0.9080459770114943,
    0.9080459770114944,
    0.9080459770114944,
    0.896551724137931,
    0.8850574712643678,
    0.9080459770114944
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.6458333333333333,
    0.7291666666666666,
    0.5833333333333333,
    0.8958333333333333,
    0.9583333333333333,
    0.9375,
    0.9375,
    0.8958333333333333,
    0.9166666666666666,
    0.9583333333333333,
    0.9166666666666666,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.6979166666666666,
    0.6770833333333333,
    0.5625,
    0.7083333333333333,
    0.9166666666666666,
    0.8958333333333334,
    0.8958333333333333,
    0.9166666666666667,
    0.9270833333333333,
    0.9166666666666666,
    0.9270833333333333,
    0.9375,
    1.0
  ],
  "aux_loss": [
    0.7504436373710632,
    0.37874284386634827,
    0.23108148574829102,
    0.20543403923511505,
    0.023517396301031113,
    0.0021856119856238365,
    0.06017567217350006,
    0.0036676570307463408,
    0.007747442461550236,
    0.007496861275285482,
    0.001934470608830452,
    0.006572277285158634,
    0.003175565041601658
  ],
  "state_pred_acc": [
    0.5220588445663452,
    0.7279151678085327,
    0.8604651093482971,
    0.9195046424865723,
    0.9967948794364929,
    1.0,
    0.9813084006309509,
    1.0,
    1.0,
    1.0,
    1.0,
    0.9959839582443237,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/window_mlp_k8_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9994028068080024,
  "probe_train_acc": 0.9874574542045593,
  "probe_test_acc": 0.9875991940498352,
  "majority_baseline": 0.7495039682539683,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/aux_on_cp50/parity/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.375,
    0.484375,
    0.484375,
    0.546875,
    0.5625,
    0.46875
  ],
  "train_success": [
    0.21875,
    0.375,
    0.484375,
    0.484375,
    0.546875,
    0.5625,
    0.46875
  ],
  "policy_loss": [
    -0.10233364999294281,
    0.28635120391845703,
    0.29210254549980164,
    0.24044334888458252,
    -0.00171550246886909,
    0.2764941155910492,
    -0.1781812310218811
  ],
  "value_loss": [
    0.12442490458488464,
    0.029584486037492752,
    0.04490935802459717,
    0.08345360308885574,
    0.06834716349840164,
    0.03435323387384415,
    0.08278197050094604
  ],
  "entropy": [
    0.6172598600387573,
    0.024502208456397057,
    0.06172487139701843,
    0.02985602617263794,
    0.022357268258929253,
    0.04203745350241661,
    0.006408434361219406
  ],
  "val_success": [
    0.1896551724137931,
    0.4051724137931034,
    0.45689655172413796,
    0.49137931034482757,
    0.46551724137931033,
    0.4482758620689655,
    0.4827586206896552
  ],
  "test_short_success": [
    0.234375,
    0.328125,
    0.40625,
    0.40625,
    0.375,
    0.421875,
    0.4375
  ],
  "test_long_success": [
    0.1875,
    0.203125,
    0.421875,
    0.4921875,
    0.265625,
    0.296875,
    0.34375
  ],
  "val_success_norm": [
    0.3469418126254928,
    0.7403525258646695,
    0.8349647654769337,
    0.8980715979118634,
    0.8507374346867941,
    0.8192085072219801,
    0.8822827717333962
  ],
  "test_short_success_norm": [
    0.42881944444443953,
    0.6003472222221925,
    0.7432870370370073,
    0.743287037037034,
    0.6861111111110804,
    0.7718749999999702,
    0.8004629629629351
  ],
  "test_long_success_norm": [
    0.3430555555555556,
    0.37164351851851857,
    0.7718750000000001,
    0.9005208333333334,
    0.48599537037037044,
    0.5431712962962963,
    0.6289351851851852
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1666666716337204,
    0.20000000298023224,
    0.20000000298023224,
    0.11764705926179886,
    0.29032257199287415,
    0.2142857164144516,
    0.25806450843811035
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.979617714881897,
  "probe_test_acc": 0.9628215432167053,
  "balanced_acc": 0.9438657523853653,
  "majority_baseline": 0.5293408360128617,
  "control_task_acc": 0.20076367259025574,
  "selectivity": 0.7620578706264496,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4334807072038436,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9694444537162781,
  "rowsplit_balanced_acc": 0.9465128565417731,
  "rowsplit_probe_gap": 0.4410714378432622
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.25,
    0.578125,
    0.46875,
    0.59375,
    0.46875,
    0.453125
  ],
  "train_success": [
    0.25,
    0.25,
    0.578125,
    0.46875,
    0.59375,
    0.46875,
    0.453125
  ],
  "policy_loss": [
    0.07971729338169098,
    0.0046186246909201145,
    0.23411434888839722,
    0.011596914380788803,
    -0.049751657992601395,
    0.16217930614948273,
    0.03632982447743416
  ],
  "value_loss": [
    0.22021381556987762,
    0.08284839987754822,
    0.07788612693548203,
    0.06690490990877151,
    0.04084055498242378,
    0.04318797215819359,
    0.08029438555240631
  ],
  "entropy": [
    0.6714107990264893,
    0.09528926014900208,
    0.05130178853869438,
    0.022005295380949974,
    0.044394295662641525,
    0.011524015106260777,
    0.03516324609518051
  ],
  "val_success": [
    0.22413793103448276,
    0.23275862068965517,
    0.3017241379310345,
    0.5,
    0.5862068965517241,
    0.5603448275862069,
    0.5431034482758621
  ],
  "test_short_success": [
    0.265625,
    0.21875,
    0.1875,
    0.296875,
    0.375,
    0.40625,
    0.421875
  ],
  "test_long_success": [
    0.1953125,
    0.203125,
    0.265625,
    0.21875,
    0.359375,
    0.3828125,
    0.3828125
  ],
  "val_success_norm": [
    0.40913685369842173,
    0.4246739628185548,
    0.5510667685673224,
    0.9133569244657953,
    1.0706916957705905,
    1.0237649997518703,
    0.9922199364226397
  ],
  "test_short_success_norm": [
    0.48599537037036455,
    0.4002314814814565,
    0.3430555555555268,
    0.5431712962962962,
    0.6861111111111042,
    0.7432870370370304,
    0.7718749999999932
  ],
  "test_long_success_norm": [
    0.3573495370370371,
    0.3716435185185186,
    0.48599537037037044,
    0.4002314814814815,
    0.6575231481481482,
    0.7004050925925926,
    0.7004050925925926
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.08196721225976944,
    0.1666666716337204,
    0.20000000298023224,
    0.3166666626930237,
    0.27659574151039124,
    0.07407407462596893,
    0.30000001192092896
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9995771050453186,
  "probe_test_acc": 0.9931672215461731,
  "balanced_acc": 0.9870705536484994,
  "majority_baseline": 0.514871382636656,
  "control_task_acc": 0.19694533944129944,
  "selectivity": 0.7962218821048737,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4782958389095171,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.995634913444519,
  "rowsplit_balanced_acc": 0.9916135401645827,
  "rowsplit_probe_gap": 0.4890872943969
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 1.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.53125,
    0.4375,
    0.46875,
    0.515625,
    0.421875,
    0.46875
  ],
  "train_success": [
    0.1875,
    0.53125,
    0.4375,
    0.46875,
    0.515625,
    0.421875,
    0.46875
  ],
  "policy_loss": [
    -0.28772854804992676,
    -0.3207791745662689,
    -0.11259428411722183,
    -0.1940920650959015,
    0.0960833802819252,
    0.14558324217796326,
    -0.18989741802215576
  ],
  "value_loss": [
    0.047867342829704285,
    0.03227231279015541,
    0.06518513709306717,
    0.0773179680109024,
    0.08275499194860458,
    0.054481495171785355,
    0.026223735883831978
  ],
  "entropy": [
    0.6727508306503296,
    0.07635629922151566,
    0.06054176017642021,
    0.06436832249164581,
    0.03438316658139229,
    0.010550135746598244,
    0.004648066125810146
  ],
  "val_success": [
    0.1724137931034483,
    0.39655172413793105,
    0.45689655172413796,
    0.4396551724137931,
    0.5172413793103449,
    0.5258620689655172,
    0.5172413793103449
  ],
  "test_short_success": [
    0.15625,
    0.296875,
    0.328125,
    0.328125,
    0.421875,
    0.4375,
    0.34375
  ],
  "test_long_success": [
    0.2109375,
    0.265625,
    0.328125,
    0.1640625,
    0.34375,
    0.4140625,
    0.4140625
  ],
  "val_success_norm": [
    0.3138907693683931,
    0.7232315584555058,
    0.8336716924429765,
    0.8020786990377501,
    0.9440324654450527,
    0.9598212905435597,
    0.944064777902959
  ],
  "test_short_success_norm": [
    0.28587962962962865,
    0.5431712962962876,
    0.6003472222221867,
    0.6003472222222126,
    0.7718749999999654,
    0.8004629629629283,
    0.6289351851851506
  ],
  "test_long_success_norm": [
    0.38593750000000004,
    0.48599537037037044,
    0.6003472222222223,
    0.3001736111111112,
    0.6289351851851852,
    0.7575810185185186,
    0.7575810185185186
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.20512820780277252,
    0.2666666805744171,
    0.2321428507566452,
    0.2083333283662796,
    0.32608696818351746,
    0.1818181872367859
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9540764689445496,
  "probe_test_acc": 0.9608119130134583,
  "balanced_acc": 0.9432265736336269,
  "majority_baseline": 0.5056270096463023,
  "control_task_acc": 0.20840032398700714,
  "selectivity": 0.7524115890264511,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.455184903367156,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9561507701873779,
  "rowsplit_balanced_acc": 0.931481086455834,
  "rowsplit_probe_gap": 0.4589285479651557
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 1.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.234375,
    0.390625,
    0.484375,
    0.453125,
    0.515625,
    0.46875
  ],
  "train_success": [
    0.15625,
    0.234375,
    0.390625,
    0.484375,
    0.453125,
    0.515625,
    0.46875
  ],
  "policy_loss": [
    -0.1717260330915451,
    -0.17171482741832733,
    -0.014838787727057934,
    0.20482899248600006,
    0.14195570349693298,
    -0.3939738869667053,
    0.032322537153959274
  ],
  "value_loss": [
    0.19647499918937683,
    0.04843556508421898,
    0.03266735374927521,
    0.09836366772651672,
    0.05328371375799179,
    0.027536876499652863,
    0.09439773857593536
  ],
  "entropy": [
    0.6722120642662048,
    0.08220292627811432,
    0.10186063498258591,
    0.060002103447914124,
    0.05460072681307793,
    0.056260399520397186,
    0.0682457759976387
  ],
  "val_success": [
    0.1896551724137931,
    0.22413793103448276,
    0.5258620689655172,
    0.5258620689655172,
    0.5086206896551724,
    0.5,
    0.5172413793103449
  ],
  "test_short_success": [
    0.234375,
    0.203125,
    0.34375,
    0.4375,
    0.46875,
    0.453125,
    0.453125
  ],
  "test_long_success": [
    0.125,
    0.296875,
    0.375,
    0.359375,
    0.46875,
    0.5234375,
    0.5078125
  ],
  "val_success_norm": [
    0.34657340818756616,
    0.40960860488032214,
    0.9608792499471405,
    0.9609024229082848,
    0.9293665656871849,
    0.9135857974733547,
    0.9455539211721856
  ],
  "test_short_success_norm": [
    0.42881944444444164,
    0.37164351851851574,
    0.6289351851851767,
    0.8004629629629267,
    0.8576388888888774,
    0.8290509259259145,
    0.8290509259259145
  ],
  "test_long_success_norm": [
    0.22870370370370374,
    0.5431712962962963,
    0.6861111111111112,
    0.6575231481481483,
    0.857638888888889,
    0.9576967592592593,
    0.9291087962962964
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1388888955116272,
    0.2631579041481018,
    0.22807016968727112,
    0.1538461595773697,
    0.27906978130340576,
    0.4444444477558136,
    0.27272728085517883
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1340/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.49758842443729906,
  "control_task_acc": 0.20538584887981415,
  "selectivity": 0.7946141511201859,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.502411575562701,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.49583333333333335
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.203125,
    0.546875,
    0.46875,
    0.578125,
    0.453125,
    0.515625
  ],
  "train_success": [
    0.28125,
    0.203125,
    0.546875,
    0.46875,
    0.578125,
    0.453125,
    0.515625
  ],
  "policy_loss": [
    0.7191919088363647,
    -0.0935889407992363,
    -0.1473376452922821,
    -0.6926018595695496,
    0.17501768469810486,
    0.03764450177550316,
    -0.16704794764518738
  ],
  "value_loss": [
    0.06756732612848282,
    0.020936572924256325,
    0.07237432897090912,
    0.07616470009088516,
    0.04433713108301163,
    0.03365544602274895,
    0.0454862006008625
  ],
  "entropy": [
    0.6579148769378662,
    0.13710448145866394,
    0.014548024162650108,
    0.016148412600159645,
    0.00016834531561471522,
    0.12328670173883438,
    0.018443427979946136
  ],
  "val_success": [
    0.25,
    0.3017241379310345,
    0.4396551724137931,
    0.45689655172413796,
    0.49137931034482757,
    0.45689655172413796,
    0.49137931034482757
  ],
  "test_short_success": [
    0.265625,
    0.1875,
    0.359375,
    0.546875,
    0.609375,
    0.625,
    0.59375
  ],
  "test_long_success": [
    0.15625,
    0.1875,
    0.265625,
    0.46875,
    0.515625,
    0.5703125,
    0.546875
  ],
  "val_success_norm": [
    0.45629289262866235,
    0.5506669284083024,
    0.8030032823032185,
    0.8345492271711826,
    0.8976393148207791,
    0.8345659436156696,
    0.8976565995166772
  ],
  "test_short_success_norm": [
    0.48599537037036844,
    0.3430555555555528,
    0.6575231481481176,
    1.000578703703649,
    1.1149305555554982,
    1.143518518518461,
    1.0863425925925352
  ],
  "test_long_success_norm": [
    0.28587962962962965,
    0.3430555555555556,
    0.48599537037037044,
    0.8576388888888891,
    0.9434027777777778,
    1.043460648148148,
    1.0005787037037037
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.25,
    0.1599999964237213,
    0.2295081913471222,
    0.1428571492433548,
    0.0,
    0.2750000059604645,
    0.3636363744735718
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1341/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9962787628173828,
  "probe_test_acc": 0.9971864819526672,
  "balanced_acc": 0.9972702804510647,
  "majority_baseline": 0.5379823151125402,
  "control_task_acc": 0.20217041671276093,
  "selectivity": 0.7950160652399063,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.459204166840127,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9964285492897034,
  "rowsplit_balanced_acc": 0.9950356111643144,
  "rowsplit_probe_gap": 0.46309521595637004
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01/mod_5/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 1.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.15,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.453125,
    0.453125,
    0.46875,
    0.5625,
    0.484375,
    0.5
  ],
  "train_success": [
    0.21875,
    0.453125,
    0.453125,
    0.46875,
    0.5625,
    0.484375,
    0.5
  ],
  "policy_loss": [
    -0.11216603219509125,
    0.2942970395088196,
    0.23161645233631134,
    0.1251441389322281,
    0.028821034356951714,
    0.24117796123027802,
    -0.12460460513830185
  ],
  "value_loss": [
    0.12611693143844604,
    0.04836396127939224,
    0.047339025884866714,
    0.07790952920913696,
    0.06629601120948792,
    0.032613255083560944,
    0.08061010390520096
  ],
  "entropy": [
    0.6170597076416016,
    0.15340787172317505,
    0.07380476593971252,
    0.04495791345834732,
    0.040372010320425034,
    0.06721487641334534,
    0.05142471566796303
  ],
  "val_success": [
    0.1810344827586207,
    0.43103448275862066,
    0.5,
    0.47413793103448276,
    0.49137931034482757,
    0.49137931034482757,
    0.49137931034482757
  ],
  "test_short_success": [
    0.1875,
    0.4375,
    0.40625,
    0.359375,
    0.4375,
    0.390625,
    0.4375
  ],
  "test_long_success": [
    0.2265625,
    0.421875,
    0.5,
    0.46875,
    0.5,
    0.4453125,
    0.546875
  ],
  "val_success_norm": [
    0.33116914342925374,
    0.7876790909752099,
    0.913828141173589,
    0.8665098887869619,
    0.8980484438247263,
    0.8980637767406155,
    0.898048188713358
  ],
  "test_short_success_norm": [
    0.3430555555555526,
    0.8004629629629312,
    0.7432870370370073,
    0.6575231481481204,
    0.8004629629629332,
    0.7146990740740443,
    0.8004629629629332
  ],
  "test_long_success_norm": [
    0.414525462962963,
    0.7718750000000001,
    0.9148148148148149,
    0.8576388888888891,
    0.9148148148148149,
    0.8147569444444445,
    1.0005787037037037
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1388888955116272,
    0.3199999928474426,
    0.3199999928474426,
    0.14705882966518402,
    0.29032257199287415,
    0.2857142984867096,
    0.25806450843811035
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.15,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5413987138263665,
  "control_task_acc": 0.19714629650115967,
  "selectivity": 0.8028537034988403,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4586012861736335,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9999264976111724,
  "rowsplit_probe_gap": 0.4599206237565904
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.15,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.46875,
    0.59375,
    0.5,
    0.59375,
    0.515625,
    0.4375
  ],
  "train_success": [
    0.25,
    0.46875,
    0.59375,
    0.5,
    0.59375,
    0.515625,
    0.4375
  ],
  "policy_loss": [
    0.06857071816921234,
    0.21860937774181366,
    0.2931806445121765,
    0.1538783460855484,
    -0.06315117329359055,
    0.21805314719676971,
    0.00048535465612076223
  ],
  "value_loss": [
    0.223110169172287,
    0.07666000723838806,
    0.08282497525215149,
    0.060767706483602524,
    0.04438110440969467,
    0.048737529665231705,
    0.07837694883346558
  ],
  "entropy": [
    0.6710076332092285,
    0.029224369674921036,
    0.007904930971562862,
    0.050552867352962494,
    0.005656345281749964,
    0.07924729585647583,
    0.023688744753599167
  ],
  "val_success": [
    0.2413793103448276,
    0.5086206896551724,
    0.5258620689655172,
    0.47413793103448276,
    0.5,
    0.4827586206896552,
    0.5
  ],
  "test_short_success": [
    0.28125,
    0.3125,
    0.25,
    0.25,
    0.25,
    0.265625,
    0.328125
  ],
  "test_long_success": [
    0.1875,
    0.3046875,
    0.2734375,
    0.2890625,
    0.34375,
    0.3203125,
    0.359375
  ],
  "val_success_norm": [
    0.4402351934165825,
    0.929129004490945,
    0.9606743628970773,
    0.8660455826336121,
    0.9133569044909168,
    0.8818104489527451,
    0.9133557873694198
  ],
  "test_short_success_norm": [
    0.5145833333333046,
    0.5717592592592573,
    0.45740740740740454,
    0.45740740740740465,
    0.45740740740740465,
    0.48599537037036755,
    0.6003472222222195
  ],
  "test_long_success_norm": [
    0.3430555555555556,
    0.5574652777777779,
    0.5002893518518519,
    0.5288773148148149,
    0.6289351851851852,
    0.5860532407407408,
    0.6575231481481482
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.09836065769195557,
    0.2777777910232544,
    0.3333333432674408,
    0.3333333432674408,
    0.25531914830207825,
    0.25925925374031067,
    0.375
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.15,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.946803092956543,
  "probe_test_acc": 0.9278537034988403,
  "balanced_acc": 0.8934873928957654,
  "majority_baseline": 0.49356913183279744,
  "control_task_acc": 0.19614148139953613,
  "selectivity": 0.7317122220993042,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4342845716660429,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9355158805847168,
  "rowsplit_balanced_acc": 0.9048026520275478,
  "rowsplit_probe_gap": 0.44007937264820884
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.15,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.578125,
    0.609375,
    0.40625,
    0.515625,
    0.515625,
    0.59375
  ],
  "train_success": [
    0.1875,
    0.578125,
    0.609375,
    0.40625,
    0.515625,
    0.515625,
    0.59375
  ],
  "policy_loss": [
    -0.33793795108795166,
    -0.42555221915245056,
    -0.19245454668998718,
    -0.288705050945282,
    0.0743381679058075,
    0.06309477984905243,
    -0.18183185160160065
  ],
  "value_loss": [
    0.05784711241722107,
    0.03390207141637802,
    0.059527285397052765,
    0.07612960785627365,
    0.0871163085103035,
    0.05370137467980385,
    0.022304058074951172
  ],
  "entropy": [
    0.67515629529953,
    0.06604810804128647,
    0.02643660083413124,
    0.07531996816396713,
    0.07942761480808258,
    0.11870694160461426,
    0.05746127665042877
  ],
  "val_success": [
    0.16379310344827586,
    0.5344827586206896,
    0.5344827586206896,
    0.5086206896551724,
    0.47413793103448276,
    0.47413793103448276,
    0.47413793103448276
  ],
  "test_short_success": [
    0.125,
    0.375,
    0.484375,
    0.421875,
    0.484375,
    0.515625,
    0.515625
  ],
  "test_long_success": [
    0.203125,
    0.3984375,
    0.4921875,
    0.375,
    0.5,
    0.5546875,
    0.4765625
  ],
  "val_success_norm": [
    0.29811810017215423,
    0.9756101163196335,
    0.9756101160052049,
    0.9282915415075474,
    0.8652193147456383,
    0.8656827048436009,
    0.8656819011676761
  ],
  "test_short_success_norm": [
    0.22870370370370272,
    0.6861111111110765,
    0.8862268518518172,
    0.771874999999971,
    0.886226851851817,
    0.9434027777777432,
    0.9434027777777432
  ],
  "test_long_success_norm": [
    0.3716435185185186,
    0.7289930555555556,
    0.9005208333333334,
    0.6861111111111112,
    0.9148148148148147,
    1.0148726851851853,
    0.8719328703703704
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.28205129504203796,
    0.28333333134651184,
    0.2857142984867096,
    0.3333333432674408,
    0.3478260934352875,
    0.3636363744735718
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.15,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9981393814086914,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5092443729903537,
  "control_task_acc": 0.1929260492324829,
  "selectivity": 0.8070739507675171,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49075562700964626,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9970238208770752,
  "rowsplit_balanced_acc": 0.9950043488504091,
  "rowsplit_probe_gap": 0.4878968367500911
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.15,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.453125,
    0.46875,
    0.453125,
    0.453125,
    0.46875,
    0.46875
  ],
  "train_success": [
    0.15625,
    0.453125,
    0.46875,
    0.453125,
    0.453125,
    0.46875,
    0.46875
  ],
  "policy_loss": [
    -0.14868581295013428,
    -0.08296870440244675,
    0.0025177670177072287,
    0.14567513763904572,
    0.1807943433523178,
    -0.3705430030822754,
    0.05711076408624649
  ],
  "value_loss": [
    0.19289466738700867,
    0.040182411670684814,
    0.031701020896434784,
    0.09046144783496857,
    0.05191619321703911,
    0.02509235590696335,
    0.0968567356467247
  ],
  "entropy": [
    0.671919047832489,
    0.1353067010641098,
    0.05227258428931236,
    0.17866431176662445,
    0.018762612715363503,
    0.020897794514894485,
    0.11590398102998734
  ],
  "val_success": [
    0.19827586206896552,
    0.49137931034482757,
    0.49137931034482757,
    0.5172413793103449,
    0.5172413793103449,
    0.5086206896551724,
    0.5172413793103449
  ],
  "test_short_success": [
    0.21875,
    0.34375,
    0.3125,
    0.453125,
    0.4375,
    0.421875,
    0.421875
  ],
  "test_long_success": [
    0.140625,
    0.2734375,
    0.3359375,
    0.4375,
    0.4453125,
    0.5390625,
    0.4609375
  ],
  "val_success_norm": [
    0.3623460774081215,
    0.8978437749416731,
    0.898704870391153,
    0.9455758717422166,
    0.9460228601166972,
    0.930250769132764,
    0.9460228690842792
  ],
  "test_short_success_norm": [
    0.4002314814814787,
    0.6289351851851746,
    0.5717592592592247,
    0.8290509259258916,
    0.8004629629629285,
    0.7718749999999657,
    0.7718749999999657
  ],
  "test_long_success_norm": [
    0.2572916666666667,
    0.5002893518518519,
    0.6146412037037037,
    0.800462962962963,
    0.8147569444444445,
    0.9862847222222223,
    0.8433449074074074
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1388888955116272,
    0.42105263471603394,
    0.3333333432674408,
    0.42307692766189575,
    0.3720930218696594,
    0.6666666865348816,
    0.27272728085517883
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1340/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.15,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9799560308456421,
  "probe_test_acc": 0.9945739507675171,
  "balanced_acc": 0.9936953041158425,
  "majority_baseline": 0.5078376205787781,
  "control_task_acc": 0.20779742300510406,
  "selectivity": 0.786776527762413,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48673633018873896,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9809523820877075,
  "rowsplit_balanced_acc": 0.9681073457914433,
  "rowsplit_probe_gap": 0.49186508050040595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.15,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.484375,
    0.46875,
    0.46875,
    0.5625,
    0.546875,
    0.53125
  ],
  "train_success": [
    0.28125,
    0.484375,
    0.46875,
    0.46875,
    0.5625,
    0.546875,
    0.53125
  ],
  "policy_loss": [
    0.7077564001083374,
    -0.12167371064424515,
    -0.26814770698547363,
    -0.6944047808647156,
    0.2310306429862976,
    0.04175559803843498,
    -0.16640210151672363
  ],
  "value_loss": [
    0.06731586903333664,
    0.02614412270486355,
    0.07687312364578247,
    0.075864277780056,
    0.04539114981889725,
    0.03757711499929428,
    0.04305560886859894
  ],
  "entropy": [
    0.6575421094894409,
    0.04696802794933319,
    0.11253569275140762,
    0.07460139691829681,
    0.0001875802263384685,
    0.059887371957302094,
    0.060335639864206314
  ],
  "val_success": [
    0.25,
    0.49137931034482757,
    0.5086206896551724,
    0.49137931034482757,
    0.5172413793103449,
    0.5431034482758621,
    0.5086206896551724
  ],
  "test_short_success": [
    0.28125,
    0.578125,
    0.59375,
    0.515625,
    0.625,
    0.625,
    0.625
  ],
  "test_long_success": [
    0.1953125,
    0.546875,
    0.4765625,
    0.4453125,
    0.5234375,
    0.5703125,
    0.5546875
  ],
  "val_success_norm": [
    0.45629289262866235,
    0.8976393147961034,
    0.9291846532379325,
    0.8976398833499979,
    0.9449662261193242,
    0.9922190588596353,
    0.9296221797080944
  ],
  "test_short_success_norm": [
    0.5145833333333295,
    1.0577546296295721,
    1.08634259259256,
    0.9434027777777222,
    1.143518518518461,
    1.143518518518461,
    1.143518518518461
  ],
  "test_long_success_norm": [
    0.3573495370370371,
    1.0005787037037037,
    0.8719328703703704,
    0.8147569444444445,
    0.9576967592592593,
    1.043460648148148,
    1.0148726851851853
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.25,
    0.23999999463558197,
    0.26229506731033325,
    0.1428571492433548,
    0.0,
    0.15000000596046448,
    0.3863636255264282
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1341/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.15,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.502411575562701,
  "control_task_acc": 0.19071543216705322,
  "selectivity": 0.8092845678329468,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.497588424437299,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.9998438110113238,
  "rowsplit_probe_gap": 0.49146823164016484
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b015/mod_5/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 1.0,
  "12": 1.0,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.40625,
    0.328125,
    0.4375,
    0.5,
    0.421875,
    0.46875
  ],
  "train_success": [
    0.21875,
    0.40625,
    0.328125,
    0.4375,
    0.5,
    0.421875,
    0.46875
  ],
  "policy_loss": [
    0.1566498875617981,
    0.054537177085876465,
    0.1557280421257019,
    -0.05667806416749954,
    -0.02387140318751335,
    -0.0003604420635383576,
    0.07068318873643875
  ],
  "value_loss": [
    0.08228891342878342,
    0.03642304986715317,
    0.018612153828144073,
    0.07598066329956055,
    0.07535328716039658,
    0.028474966064095497,
    0.10921762883663177
  ],
  "entropy": [
    0.5985504984855652,
    0.06272005289793015,
    0.04837656021118164,
    0.02523174323141575,
    0.016290152445435524,
    0.05045060068368912,
    0.0055281235836446285
  ],
  "val_success": [
    0.22413793103448276,
    0.35344827586206895,
    0.41379310344827586,
    0.4051724137931034,
    0.41379310344827586,
    0.41379310344827586,
    0.43103448275862066
  ],
  "test_short_success": [
    0.21875,
    0.234375,
    0.28125,
    0.203125,
    0.296875,
    0.28125,
    0.328125
  ],
  "test_long_success": [
    0.203125,
    0.1875,
    0.3203125,
    0.2890625,
    0.234375,
    0.2421875,
    0.3125
  ],
  "val_success_norm": [
    0.40937267484471535,
    0.6456924538521414,
    0.7559043889279357,
    0.7403287419733429,
    0.7561009021366796,
    0.7561008615049921,
    0.7876534332491181
  ],
  "test_short_success_norm": [
    0.4002314814814528,
    0.4288194444444159,
    0.5145833333333064,
    0.3716435185185183,
    0.5431712962962685,
    0.5145833333333312,
    0.6003472222222181
  ],
  "test_long_success_norm": [
    0.37164351851851857,
    0.34305555555555556,
    0.5860532407407408,
    0.5288773148148149,
    0.42881944444444453,
    0.443113425925926,
    0.5717592592592593
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8644930720329285,
  "probe_test_acc": 0.848621666431427,
  "balanced_acc": 0.7759004516563117,
  "majority_baseline": 0.47314638783269963,
  "control_task_acc": 0.20627376437187195,
  "selectivity": 0.642347902059555,
  "num_train": 9232,
  "num_test": 4208,
  "probe_gap": 0.37547527859872737,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8439980149269104,
  "rowsplit_balanced_acc": 0.7773587618967532,
  "rowsplit_probe_gap": 0.36755952286341836,
  "num_control_classes": 5,
  "control_test_acc": 0.848621666431427,
  "control_majority": 0.47314638783269963,
  "control_probe_gap": 0.37547527859872737
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.453125,
    0.59375,
    0.46875,
    0.578125,
    0.4375,
    0.453125
  ],
  "train_success": [
    0.1875,
    0.453125,
    0.59375,
    0.46875,
    0.578125,
    0.4375,
    0.453125
  ],
  "policy_loss": [
    0.3416362702846527,
    -0.40045955777168274,
    0.2480822205543518,
    0.03296952322125435,
    -0.22437684237957,
    0.24894696474075317,
    0.05665549635887146
  ],
  "value_loss": [
    0.12036178261041641,
    0.07571997493505478,
    0.10048775374889374,
    0.061009764671325684,
    0.02885553240776062,
    0.036098744720220566,
    0.06903346627950668
  ],
  "entropy": [
    0.6737087368965149,
    0.002320954343304038,
    0.10493633151054382,
    0.024546897038817406,
    0.007952038198709488,
    0.02678711526095867,
    0.014191923663020134
  ],
  "val_success": [
    0.1724137931034483,
    0.5,
    0.5,
    0.5172413793103449,
    0.5344827586206896,
    0.5258620689655172,
    0.5517241379310345
  ],
  "test_short_success": [
    0.203125,
    0.234375,
    0.3125,
    0.359375,
    0.296875,
    0.328125,
    0.40625
  ],
  "test_long_success": [
    0.2109375,
    0.2890625,
    0.2109375,
    0.3125,
    0.296875,
    0.359375,
    0.359375
  ],
  "val_success_norm": [
    0.31498793276068054,
    0.9133563166959924,
    0.9133569238260464,
    0.9449016743899057,
    0.9764469921639914,
    0.9606743429085776,
    1.0079923505585908
  ],
  "test_short_success_norm": [
    0.3716435185184641,
    0.4288194444444424,
    0.5717592592592546,
    0.6575231481481463,
    0.5431712962962925,
    0.6003472222222176,
    0.7432870370370324
  ],
  "test_long_success_norm": [
    0.38593750000000004,
    0.5288773148148149,
    0.38593750000000004,
    0.5717592592592593,
    0.5431712962962963,
    0.6575231481481483,
    0.6575231481481482
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9558058977127075,
  "probe_test_acc": 0.9101710915565491,
  "balanced_acc": 0.8584153836730604,
  "majority_baseline": 0.49025665399239543,
  "control_task_acc": 0.2112642526626587,
  "selectivity": 0.6989068388938904,
  "num_train": 9232,
  "num_test": 4208,
  "probe_gap": 0.41991443756415364,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.936259925365448,
  "rowsplit_balanced_acc": 0.8967604931787584,
  "rowsplit_probe_gap": 0.43650794123846387,
  "num_control_classes": 5,
  "control_test_acc": 0.9101710915565491,
  "control_majority": 0.49025665399239543,
  "control_probe_gap": 0.41991443756415364
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 1.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 1.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.25,
    0.109375,
    0.34375,
    0.53125,
    0.40625,
    0.453125
  ],
  "train_success": [
    0.296875,
    0.25,
    0.109375,
    0.34375,
    0.53125,
    0.40625,
    0.453125
  ],
  "policy_loss": [
    0.1521170735359192,
    0.05703112483024597,
    -0.06850752979516983,
    0.03326062113046646,
    0.03074910305440426,
    -0.1471443772315979,
    0.09467167407274246
  ],
  "value_loss": [
    0.08284705132246017,
    0.026841115206480026,
    0.03381960093975067,
    0.07627961784601212,
    0.08906570076942444,
    0.046427447348833084,
    0.04661500081419945
  ],
  "entropy": [
    0.6753095984458923,
    0.17453426122665405,
    0.12966662645339966,
    0.08839411288499832,
    0.017368512228131294,
    0.006452484056353569,
    0.022337159141898155
  ],
  "val_success": [
    0.16379310344827586,
    0.16379310344827586,
    0.2413793103448276,
    0.3620689655172414,
    0.4396551724137931,
    0.47413793103448276,
    0.5086206896551724
  ],
  "test_short_success": [
    0.140625,
    0.203125,
    0.296875,
    0.1875,
    0.265625,
    0.328125,
    0.359375
  ],
  "test_long_success": [
    0.203125,
    0.140625,
    0.15625,
    0.2265625,
    0.265625,
    0.375,
    0.328125
  ],
  "val_success_norm": [
    0.29872983689839044,
    0.2994365415803255,
    0.4400175217483997,
    0.6607930840544496,
    0.8021110314096505,
    0.8652014514741336,
    0.9282921276299156
  ],
  "test_short_success_norm": [
    0.2572916666666628,
    0.37164351851851557,
    0.5431712962962923,
    0.3430555555555517,
    0.4859953703703377,
    0.6003472222221877,
    0.6575231481481155
  ],
  "test_long_success_norm": [
    0.37164351851851857,
    0.2572916666666667,
    0.28587962962962965,
    0.414525462962963,
    0.48599537037037044,
    0.6861111111111111,
    0.6003472222222223
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8826906681060791,
  "probe_test_acc": 0.8277091383934021,
  "balanced_acc": 0.7514861107860165,
  "majority_baseline": 0.47124524714828897,
  "control_task_acc": 0.20199619233608246,
  "selectivity": 0.6257129460573196,
  "num_train": 9232,
  "num_test": 4208,
  "probe_gap": 0.35646389124511313,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8598710298538208,
  "rowsplit_balanced_acc": 0.7906532690944666,
  "rowsplit_probe_gap": 0.3747519822347732,
  "num_control_classes": 5,
  "control_test_acc": 0.8277091383934021,
  "control_majority": 0.47124524714828897,
  "control_probe_gap": 0.35646389124511313
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.0,
  "17": 0.25,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.140625,
    0.3125,
    0.515625,
    0.46875,
    0.375,
    0.484375
  ],
  "train_success": [
    0.1875,
    0.140625,
    0.3125,
    0.515625,
    0.46875,
    0.375,
    0.484375
  ],
  "policy_loss": [
    -0.3913601338863373,
    -0.09496643394231796,
    0.08888868987560272,
    -0.13079020380973816,
    -0.09261173009872437,
    0.22539666295051575,
    -0.2985804080963135
  ],
  "value_loss": [
    0.27607932686805725,
    0.024370428174734116,
    0.0279301255941391,
    0.08483166247606277,
    0.05068150907754898,
    0.023712672293186188,
    0.06394271552562714
  ],
  "entropy": [
    0.673038899898529,
    0.02723788470029831,
    0.1513127088546753,
    0.0036752645391970873,
    0.04498884454369545,
    0.09182839095592499,
    0.043262239545583725
  ],
  "val_success": [
    0.25,
    0.23275862068965517,
    0.3706896551724138,
    0.49137931034482757,
    0.45689655172413796,
    0.49137931034482757,
    0.47413793103448276
  ],
  "test_short_success": [
    0.15625,
    0.203125,
    0.21875,
    0.359375,
    0.3125,
    0.3125,
    0.375
  ],
  "test_long_success": [
    0.1875,
    0.1796875,
    0.1953125,
    0.3203125,
    0.34375,
    0.296875,
    0.3515625
  ],
  "val_success_norm": [
    0.4564642534648906,
    0.42582045097357596,
    0.6778819648795872,
    0.8986981860626695,
    0.8356248029071401,
    0.8989024291266465,
    0.8673568371843795
  ],
  "test_short_success_norm": [
    0.2858796296296278,
    0.37164351851849176,
    0.4002314814814767,
    0.6575231481481445,
    0.5717592592592278,
    0.5717592592592498,
    0.6861111111111016
  ],
  "test_long_success_norm": [
    0.34305555555555556,
    0.32876157407407414,
    0.3573495370370371,
    0.5860532407407408,
    0.6289351851851852,
    0.5431712962962963,
    0.6432291666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1340/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8524696826934814,
  "probe_test_acc": 0.8400665521621704,
  "balanced_acc": 0.7669010420680022,
  "majority_baseline": 0.4636406844106464,
  "control_task_acc": 0.19510456919670105,
  "selectivity": 0.6449619829654694,
  "num_train": 9232,
  "num_test": 4208,
  "probe_gap": 0.37642586775152403,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8397817611694336,
  "rowsplit_balanced_acc": 0.76645673330197,
  "rowsplit_probe_gap": 0.3692956500583225,
  "num_control_classes": 5,
  "control_test_acc": 0.8400665521621704,
  "control_majority": 0.4636406844106464,
  "control_probe_gap": 0.37642586775152403
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.1,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.265625,
    0.546875,
    0.453125,
    0.5,
    0.5,
    0.484375
  ],
  "train_success": [
    0.21875,
    0.265625,
    0.546875,
    0.453125,
    0.5,
    0.5,
    0.484375
  ],
  "policy_loss": [
    -0.10930642485618591,
    0.02031942829489708,
    -0.03428464010357857,
    -0.3448806405067444,
    0.40161529183387756,
    0.4045565724372864,
    0.059231702238321304
  ],
  "value_loss": [
    0.025679629296064377,
    0.026867873966693878,
    0.07764184474945068,
    0.07599399238824844,
    0.07766008377075195,
    0.05071129649877548,
    0.05612388998270035
  ],
  "entropy": [
    0.6746165752410889,
    0.03612949326634407,
    0.006246404722332954,
    0.014153474010527134,
    0.014705519191920757,
    0.003939174581319094,
    0.01935623772442341
  ],
  "val_success": [
    0.23275862068965517,
    0.3879310344827586,
    0.4396551724137931,
    0.49137931034482757,
    0.4827586206896552,
    0.45689655172413796,
    0.5
  ],
  "test_short_success": [
    0.140625,
    0.21875,
    0.25,
    0.4375,
    0.390625,
    0.328125,
    0.40625
  ],
  "test_long_success": [
    0.21875,
    0.2265625,
    0.28125,
    0.234375,
    0.34375,
    0.3203125,
    0.3203125
  ],
  "val_success_norm": [
    0.42578758132486755,
    0.7083843458379291,
    0.8030032805707259,
    0.8976392958571312,
    0.8818666266412982,
    0.8345480414902405,
    0.9134113875692997
  ],
  "test_short_success_norm": [
    0.2572916666666419,
    0.4002314814814776,
    0.45740740740735186,
    0.8004629629629064,
    0.7146990740740176,
    0.6003472222221677,
    0.7432870370369805
  ],
  "test_long_success_norm": [
    0.4002314814814815,
    0.414525462962963,
    0.5145833333333334,
    0.4288194444444445,
    0.6289351851851852,
    0.5860532407407408,
    0.5860532407407408
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1341/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.1,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8668760657310486,
  "probe_test_acc": 0.8562262654304504,
  "balanced_acc": 0.8024384804687745,
  "majority_baseline": 0.47789923954372626,
  "control_task_acc": 0.20318441092967987,
  "selectivity": 0.6530418545007706,
  "num_train": 9232,
  "num_test": 4208,
  "probe_gap": 0.3783270258867242,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8514384627342224,
  "rowsplit_balanced_acc": 0.7824195848571424,
  "rowsplit_probe_gap": 0.37524798654374625,
  "num_control_classes": 5,
  "control_test_acc": 0.8562262654304504,
  "control_majority": 0.47789923954372626,
  "control_probe_gap": 0.3783270258867242
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b01_noaux/mod_5/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 1.0,
  "12": 1.0,
  "13": 0.25,
  "14": 1.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.2,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.4375,
    0.359375,
    0.46875,
    0.53125,
    0.484375,
    0.484375
  ],
  "train_success": [
    0.21875,
    0.4375,
    0.359375,
    0.46875,
    0.53125,
    0.484375,
    0.484375
  ],
  "policy_loss": [
    -0.09797663241624832,
    0.5514161586761475,
    0.12900499999523163,
    0.11289524286985397,
    -0.02713152952492237,
    0.25529852509498596,
    -0.21409958600997925
  ],
  "value_loss": [
    0.12959036231040955,
    0.028065741062164307,
    0.02815365232527256,
    0.07927686721086502,
    0.06520017981529236,
    0.03271300345659256,
    0.08130507171154022
  ],
  "entropy": [
    0.6192242503166199,
    0.09410227090120316,
    0.06703618168830872,
    0.011606777086853981,
    0.03857456520199776,
    0.023367498070001602,
    0.16646979749202728
  ],
  "val_success": [
    0.1810344827586207,
    0.45689655172413796,
    0.43103448275862066,
    0.46551724137931033,
    0.49137931034482757,
    0.47413793103448276,
    0.4827586206896552
  ],
  "test_short_success": [
    0.203125,
    0.359375,
    0.359375,
    0.453125,
    0.40625,
    0.453125,
    0.421875
  ],
  "test_long_success": [
    0.2421875,
    0.265625,
    0.40625,
    0.5390625,
    0.5390625,
    0.53125,
    0.5234375
  ],
  "val_success_norm": [
    0.33116971199593154,
    0.8349647764876355,
    0.7876534424979134,
    0.8507207302327001,
    0.898038708234964,
    0.8665095539257638,
    0.88225047925545
  ],
  "test_short_success_norm": [
    0.3716435185185156,
    0.6575231481481172,
    0.6575231481481185,
    0.829050925925896,
    0.7432870370370073,
    0.8290509259258941,
    0.7718749999999701
  ],
  "test_long_success_norm": [
    0.443113425925926,
    0.48599537037037044,
    0.743287037037037,
    0.9862847222222223,
    0.9862847222222223,
    0.9719907407407409,
    0.9576967592592593
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1388888955116272,
    0.36000001430511475,
    0.3199999928474426,
    0.29411765933036804,
    0.4032258093357086,
    0.2857142984867096,
    0.29032257199287415
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.2,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5281350482315113,
  "control_task_acc": 0.20076367259025574,
  "selectivity": 0.7992363274097443,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.47186495176848875,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.999752781211372,
  "rowsplit_probe_gap": 0.4666666555026221
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.2,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.46875,
    0.625,
    0.5,
    0.609375,
    0.546875,
    0.421875
  ],
  "train_success": [
    0.265625,
    0.46875,
    0.625,
    0.5,
    0.609375,
    0.546875,
    0.421875
  ],
  "policy_loss": [
    0.06627039611339569,
    0.24637579917907715,
    0.24518753588199615,
    0.2994310259819031,
    -0.04403526335954666,
    0.21284548938274384,
    0.22319582104682922
  ],
  "value_loss": [
    0.22824706137180328,
    0.07558263093233109,
    0.09972039610147476,
    0.06713654845952988,
    0.043520279228687286,
    0.04393168166279793,
    0.08737287670373917
  ],
  "entropy": [
    0.6745443344116211,
    0.016023973003029823,
    0.16117167472839355,
    0.1655714064836502,
    0.05024179443717003,
    0.006896888837218285,
    0.12012343108654022
  ],
  "val_success": [
    0.22413793103448276,
    0.5775862068965517,
    0.5603448275862069,
    0.5603448275862069,
    0.6379310344827587,
    0.6206896551724138,
    0.6293103448275862
  ],
  "test_short_success": [
    0.28125,
    0.421875,
    0.375,
    0.40625,
    0.484375,
    0.421875,
    0.46875
  ],
  "test_long_success": [
    0.203125,
    0.34375,
    0.4296875,
    0.375,
    0.4921875,
    0.4765625,
    0.4765625
  ],
  "val_success_norm": [
    0.40868986533756246,
    1.0553103778937298,
    1.0244554979039582,
    1.0237652945130267,
    1.165319908569859,
    1.1339694205678024,
    1.149554492267943
  ],
  "test_short_success_norm": [
    0.5145833333333065,
    0.7718749999999972,
    0.6861111111111063,
    0.7432870370370324,
    0.8862268518518471,
    0.7718749999999961,
    0.8576388888888842
  ],
  "test_long_success_norm": [
    0.3716435185185185,
    0.6289351851851852,
    0.7861689814814815,
    0.6861111111111111,
    0.9005208333333334,
    0.8719328703703704,
    0.8719328703703705
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.08196721225976944,
    0.2777777910232544,
    0.2666666805744171,
    0.44999998807907104,
    0.25531914830207825,
    0.25925925374031067,
    0.3499999940395355
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.2,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5219051446945338,
  "control_task_acc": 0.19835208356380463,
  "selectivity": 0.8016479164361954,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.47809485530546625,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4821428571428571
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.2,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.546875,
    0.5,
    0.453125,
    0.5,
    0.421875,
    0.484375
  ],
  "train_success": [
    0.203125,
    0.546875,
    0.5,
    0.453125,
    0.5,
    0.421875,
    0.484375
  ],
  "policy_loss": [
    -0.3453928530216217,
    -0.36074721813201904,
    -0.2047407478094101,
    -0.16560693085193634,
    0.035012368112802505,
    0.13291659951210022,
    -0.2927904427051544
  ],
  "value_loss": [
    0.0659407526254654,
    0.03825750946998596,
    0.06338289380073547,
    0.07824989408254623,
    0.08618719130754471,
    0.05498506873846054,
    0.029311437159776688
  ],
  "entropy": [
    0.6762145161628723,
    0.049643706530332565,
    0.036324966698884964,
    0.07071100920438766,
    0.16178733110427856,
    0.04305519163608551,
    0.05689503997564316
  ],
  "val_success": [
    0.1724137931034483,
    0.46551724137931033,
    0.4827586206896552,
    0.5,
    0.5258620689655172,
    0.5,
    0.4827586206896552
  ],
  "test_short_success": [
    0.140625,
    0.421875,
    0.40625,
    0.421875,
    0.46875,
    0.421875,
    0.375
  ],
  "test_long_success": [
    0.21875,
    0.3828125,
    0.3125,
    0.4765625,
    0.453125,
    0.5,
    0.2109375
  ],
  "val_success_norm": [
    0.3138902008263909,
    0.8503233478769053,
    0.8809746885576872,
    0.912503615369969,
    0.9598212895264093,
    0.9125194584336768,
    0.8809741206945693
  ],
  "test_short_success_norm": [
    0.25729166666666575,
    0.7718749999999672,
    0.7432870370370043,
    0.7718749999999653,
    0.8576388888888542,
    0.7718749999999653,
    0.6861111111110765
  ],
  "test_long_success_norm": [
    0.4002314814814816,
    0.7004050925925926,
    0.5717592592592593,
    0.8719328703703704,
    0.829050925925926,
    0.9148148148148149,
    0.38593750000000004
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.3333333432674408,
    0.3499999940395355,
    0.2857142984867096,
    0.375,
    0.32608696818351746,
    0.3333333432674408
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.2,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9172868728637695,
  "probe_test_acc": 0.9527733325958252,
  "balanced_acc": 0.9308501565077087,
  "majority_baseline": 0.48432475884244375,
  "control_task_acc": 0.20317524671554565,
  "selectivity": 0.7495980858802795,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.46844857375338145,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9246031641960144,
  "rowsplit_balanced_acc": 0.88831769112546,
  "rowsplit_probe_gap": 0.45634919594204615
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.0,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.2,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.515625,
    0.4375,
    0.5,
    0.421875,
    0.40625,
    0.5
  ],
  "train_success": [
    0.15625,
    0.515625,
    0.4375,
    0.5,
    0.421875,
    0.40625,
    0.5
  ],
  "policy_loss": [
    -0.1372489333152771,
    -0.09459899365901947,
    -0.07273148745298386,
    -0.034287095069885254,
    0.13623397052288055,
    -0.42601144313812256,
    0.11972225457429886
  ],
  "value_loss": [
    0.19905859231948853,
    0.05375130847096443,
    0.02944069541990757,
    0.08975488692522049,
    0.05121898651123047,
    0.03060135617852211,
    0.09384847432374954
  ],
  "entropy": [
    0.6716842651367188,
    0.0332210399210453,
    0.08939947187900543,
    0.015856202691793442,
    0.035995956510305405,
    0.004753611981868744,
    0.009407046250998974
  ],
  "val_success": [
    0.19827586206896552,
    0.49137931034482757,
    0.4827586206896552,
    0.5172413793103449,
    0.5344827586206896,
    0.5172413793103449,
    0.5172413793103449
  ],
  "test_short_success": [
    0.203125,
    0.453125,
    0.359375,
    0.390625,
    0.46875,
    0.421875,
    0.421875
  ],
  "test_long_success": [
    0.140625,
    0.46875,
    0.3828125,
    0.4296875,
    0.453125,
    0.4609375,
    0.453125
  ],
  "val_success_norm": [
    0.3623460774081215,
    0.898704861423571,
    0.8829327614712178,
    0.9460228690735843,
    0.9775682075014328,
    0.9460228690842792,
    0.9460228690842792
  ],
  "test_short_success_norm": [
    0.37164351851851574,
    0.8290509259258895,
    0.6575231481481136,
    0.7146990740740415,
    0.8576388888888544,
    0.7718749999999657,
    0.7718749999999657
  ],
  "test_long_success_norm": [
    0.2572916666666667,
    0.857638888888889,
    0.7004050925925926,
    0.7861689814814815,
    0.8290509259259261,
    0.8433449074074074,
    0.829050925925926
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1388888955116272,
    0.4385964870452881,
    0.28070175647735596,
    0.42307692766189575,
    0.39534884691238403,
    0.6666666865348816,
    0.27272728085517883
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1340/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.2,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.962364673614502,
  "probe_test_acc": 0.9742765426635742,
  "balanced_acc": 0.9614503984380907,
  "majority_baseline": 0.507636655948553,
  "control_task_acc": 0.20217041671276093,
  "selectivity": 0.7721061259508133,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4666398867150212,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9607142806053162,
  "rowsplit_balanced_acc": 0.9364056868378995,
  "rowsplit_probe_gap": 0.4722222171132527
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.2,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.484375,
    0.546875,
    0.453125,
    0.5625,
    0.578125,
    0.515625
  ],
  "train_success": [
    0.28125,
    0.484375,
    0.546875,
    0.453125,
    0.5625,
    0.578125,
    0.515625
  ],
  "policy_loss": [
    0.6805671453475952,
    -0.31784072518348694,
    -0.18439702689647675,
    -0.6998078227043152,
    0.21803206205368042,
    0.0948563665151596,
    -0.18851834535598755
  ],
  "value_loss": [
    0.06587479263544083,
    0.028973853215575218,
    0.07099006325006485,
    0.0799608901143074,
    0.044702544808387756,
    0.03998015075922012,
    0.043397728353738785
  ],
  "entropy": [
    0.6569982171058655,
    0.04704085364937782,
    0.06874243170022964,
    0.09691105782985687,
    0.0009442887967452407,
    0.02880588173866272,
    0.10410034656524658
  ],
  "val_success": [
    0.23275862068965517,
    0.5344827586206896,
    0.5172413793103449,
    0.5086206896551724,
    0.5172413793103449,
    0.5172413793103449,
    0.5344827586206896
  ],
  "test_short_success": [
    0.28125,
    0.53125,
    0.59375,
    0.625,
    0.5625,
    0.625,
    0.609375
  ],
  "test_long_success": [
    0.203125,
    0.53125,
    0.5078125,
    0.546875,
    0.5546875,
    0.5625,
    0.5390625
  ],
  "val_success_norm": [
    0.42474755421150884,
    0.9764864843301864,
    0.9449567548854823,
    0.9287376745044404,
    0.9445175566410019,
    0.9449573224341716,
    0.9760395055728567
  ],
  "test_short_success_norm": [
    0.5145833333333295,
    0.9719907407406834,
    1.0863425925925352,
    1.143518518518461,
    1.0291666666666093,
    1.143518518518461,
    1.114930555555498
  ],
  "test_long_success_norm": [
    0.3716435185185186,
    0.9719907407407409,
    0.9291087962962963,
    1.0005787037037037,
    1.0148726851851853,
    1.0291666666666668,
    0.9862847222222223
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.125,
    0.36000001430511475,
    0.31147539615631104,
    0.1428571492433548,
    0.0,
    0.2750000059604645,
    0.40909090638160706
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1341/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.2,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5146704180064309,
  "control_task_acc": 0.19553858041763306,
  "selectivity": 0.8044614195823669,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4853295819935691,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4831349206349206
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/b68f_b02/mod_5/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.5,
    0.671875,
    0.515625,
    0.75,
    0.734375,
    0.640625
  ],
  "train_success": [
    0.375,
    0.5,
    0.671875,
    0.515625,
    0.75,
    0.734375,
    0.640625
  ],
  "policy_loss": [
    0.14199143648147583,
    0.24731481075286865,
    -0.08901603519916534,
    0.051612187176942825,
    -0.004648158792406321,
    -0.17872758209705353,
    0.022206421941518784
  ],
  "value_loss": [
    0.10550638288259506,
    0.03349722921848297,
    0.03133668750524521,
    0.08970154821872711,
    0.04895767197012901,
    0.016762183979153633,
    0.06940843164920807
  ],
  "entropy": [
    0.47652652859687805,
    0.051057152450084686,
    0.06456765532493591,
    0.26086026430130005,
    0.19024036824703217,
    0.1035153791308403,
    0.2854817509651184
  ],
  "val_success": [
    0.3017241379310345,
    0.47413793103448276,
    0.6637931034482759,
    0.6293103448275862,
    0.6724137931034483,
    0.6896551724137931,
    0.6896551724137931
  ],
  "test_short_success": [
    0.359375,
    0.3125,
    0.625,
    0.609375,
    0.609375,
    0.578125,
    0.59375
  ],
  "test_long_success": [
    0.375,
    0.34375,
    0.625,
    0.6328125,
    0.6484375,
    0.640625,
    0.6328125
  ],
  "val_success_norm": [
    0.4353591463543193,
    0.6842730691874569,
    0.9579693120001239,
    0.9082697669483725,
    0.9706140251973794,
    0.9953254299940145,
    0.9953322212967985
  ],
  "test_short_success_norm": [
    0.5190972222222167,
    0.45138888888888345,
    0.9027777777777666,
    0.8802083333333222,
    0.8802083333333222,
    0.8350694444444378,
    0.8576388888888777
  ],
  "test_long_success_norm": [
    0.5416666666666667,
    0.4965277777777778,
    0.9027777777777778,
    0.9140625,
    0.9366319444444444,
    0.9253472222222222,
    0.9140625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3055555522441864,
    0.4000000059604645,
    0.47999998927116394,
    0.38235294818878174,
    0.29032257199287415,
    0.3571428656578064,
    0.32258063554763794
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6806672025723473,
  "control_task_acc": 0.33440515398979187,
  "selectivity": 0.6655948460102081,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.31933279742765275,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.32460317460317456
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.3125,
    0.578125,
    0.6875,
    0.71875,
    0.71875,
    0.65625
  ],
  "train_success": [
    0.28125,
    0.3125,
    0.578125,
    0.6875,
    0.71875,
    0.71875,
    0.65625
  ],
  "policy_loss": [
    0.009499338455498219,
    -0.11696776747703552,
    -0.3394259512424469,
    0.017817767336964607,
    0.1831597238779068,
    0.17475682497024536,
    0.09083832055330276
  ],
  "value_loss": [
    0.08346063643693924,
    0.09967964887619019,
    0.06550361216068268,
    0.04228876531124115,
    0.036743804812431335,
    0.036100998520851135,
    0.061956048011779785
  ],
  "entropy": [
    0.6842204332351685,
    0.19015894830226898,
    0.09544780850410461,
    0.22743192315101624,
    0.07540971785783768,
    0.06619447469711304,
    0.1878778487443924
  ],
  "val_success": [
    0.3448275862068966,
    0.4051724137931034,
    0.45689655172413796,
    0.5948275862068966,
    0.603448275862069,
    0.6379310344827587,
    0.6120689655172413
  ],
  "test_short_success": [
    0.328125,
    0.4375,
    0.3125,
    0.515625,
    0.484375,
    0.515625,
    0.515625
  ],
  "test_long_success": [
    0.359375,
    0.390625,
    0.3671875,
    0.5234375,
    0.46875,
    0.6171875,
    0.578125
  ],
  "val_success_norm": [
    0.4980159265483616,
    0.5847625402110501,
    0.6591712028963477,
    0.8585950998394359,
    0.8708569708804378,
    0.9206651507785033,
    0.8835001678160543
  ],
  "test_short_success_norm": [
    0.47395833333332005,
    0.6319444444444426,
    0.45138888888887907,
    0.7447916666666512,
    0.6996527777777624,
    0.7447916666666512,
    0.7447916666666512
  ],
  "test_long_success_norm": [
    0.5190972222222222,
    0.5642361111111112,
    0.5303819444444444,
    0.7560763888888888,
    0.6770833333333334,
    0.8914930555555556,
    0.8350694444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.24590164422988892,
    0.5555555820465088,
    0.2666666805744171,
    0.21666666865348816,
    0.44680851697921753,
    0.6296296119689941,
    0.30000001192092896
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 0.9766576290130615,
  "probe_test_acc": 0.9774919748306274,
  "balanced_acc": 0.9601394636404411,
  "majority_baseline": 0.6651929260450161,
  "control_task_acc": 0.3354099690914154,
  "selectivity": 0.642082005739212,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3122990487856113,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9734126925468445,
  "rowsplit_balanced_acc": 0.9583110925133095,
  "rowsplit_probe_gap": 0.3283730100071619
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.21875,
    0.53125,
    0.625,
    0.625,
    0.640625,
    0.75
  ],
  "train_success": [
    0.265625,
    0.21875,
    0.53125,
    0.625,
    0.625,
    0.640625,
    0.75
  ],
  "policy_loss": [
    -0.1325688660144806,
    -0.2266993373632431,
    -0.020975768566131592,
    0.014882640913128853,
    -0.21378876268863678,
    0.1553594321012497,
    0.030731316655874252
  ],
  "value_loss": [
    0.06269731372594833,
    0.055120039731264114,
    0.05590452998876572,
    0.06985373795032501,
    0.06471708416938782,
    0.06047326698899269,
    0.032887376844882965
  ],
  "entropy": [
    0.6854022145271301,
    0.1726159155368805,
    0.1112373024225235,
    0.10480143129825592,
    0.09664485603570938,
    0.16297341883182526,
    0.06946059316396713
  ],
  "val_success": [
    0.3103448275862069,
    0.31896551724137934,
    0.5431034482758621,
    0.646551724137931,
    0.646551724137931,
    0.646551724137931,
    0.6379310344827587
  ],
  "test_short_success": [
    0.25,
    0.359375,
    0.515625,
    0.59375,
    0.625,
    0.65625,
    0.65625
  ],
  "test_long_success": [
    0.3671875,
    0.3203125,
    0.40625,
    0.5390625,
    0.5234375,
    0.6171875,
    0.6328125
  ],
  "val_success_norm": [
    0.4475883777243106,
    0.4602537416335212,
    0.7837207277397609,
    0.9331804803073472,
    0.9331804822449979,
    0.9331820034586913,
    0.920728615378857
  ],
  "test_short_success_norm": [
    0.36111111111110494,
    0.519097222222211,
    0.7447916666666542,
    0.8576388888888763,
    0.9027777777777652,
    0.9479166666666541,
    0.9479166666666541
  ],
  "test_long_success_norm": [
    0.5303819444444444,
    0.4626736111111111,
    0.5868055555555556,
    0.7786458333333334,
    0.7560763888888888,
    0.8914930555555556,
    0.9140625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2857142984867096,
    0.28205129504203796,
    0.2666666805744171,
    0.4285714328289032,
    0.5,
    0.30434781312942505,
    0.3333333432674408
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 0.9979702234268188,
  "probe_test_acc": 0.9989951848983765,
  "balanced_acc": 0.9982886938769292,
  "majority_baseline": 0.6764469453376206,
  "control_task_acc": 0.33942925930023193,
  "selectivity": 0.6595659255981445,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.32254823956075585,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9964285492897034,
  "rowsplit_balanced_acc": 0.9924502592543322,
  "rowsplit_probe_gap": 0.34563489849605256
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.25,
  "21": 1.0,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.171875,
    0.21875,
    0.3125,
    0.265625,
    0.1875,
    0.328125
  ],
  "train_success": [
    0.25,
    0.171875,
    0.21875,
    0.3125,
    0.265625,
    0.1875,
    0.328125
  ],
  "policy_loss": [
    -0.14516952633857727,
    -0.037655849009752274,
    -0.09323400259017944,
    -0.0032035778276622295,
    -0.09835986793041229,
    0.08128394931554794,
    -0.0702081024646759
  ],
  "value_loss": [
    0.1224522590637207,
    0.021835515275597572,
    0.029688922688364983,
    0.07764455676078796,
    0.0654759556055069,
    0.01369494665414095,
    0.08769773691892624
  ],
  "entropy": [
    0.616838276386261,
    0.0068626729771494865,
    0.009705201722681522,
    0.0064191739074885845,
    0.009272468276321888,
    0.008667523972690105,
    0.014446408487856388
  ],
  "val_success": [
    0.1810344827586207,
    0.14655172413793102,
    0.14655172413793102,
    0.14655172413793102,
    0.14655172413793102,
    0.14655172413793102,
    0.14655172413793102
  ],
  "test_short_success": [
    0.25,
    0.28125,
    0.28125,
    0.296875,
    0.296875,
    0.296875,
    0.265625
  ],
  "test_long_success": [
    0.2109375,
    0.1171875,
    0.125,
    0.1484375,
    0.1484375,
    0.125,
    0.1328125
  ],
  "val_success_norm": [
    0.3311691441072998,
    0.2672399307298886,
    0.2672399307298886,
    0.2672399307298886,
    0.2672399307298886,
    0.2672399307298886,
    0.2672399507192267
  ],
  "test_short_success_norm": [
    0.4574074074074025,
    0.5145833333332788,
    0.5145833333332788,
    0.5431712962962416,
    0.5431712962962416,
    0.5431712962962416,
    0.48599537037031576
  ],
  "test_long_success_norm": [
    0.38593750000000004,
    0.21440972222222224,
    0.22870370370370374,
    0.2715856481481482,
    0.2715856481481482,
    0.22870370370370374,
    0.24299768518518522
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1666666716337204,
    0.23999999463558197,
    0.20000000298023224,
    0.14705882966518402,
    0.16129031777381897,
    0.2678571343421936,
    0.25806450843811035
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.29998308420181274,
  "probe_test_acc": 0.3004421293735504,
  "balanced_acc": 0.2653168791962469,
  "majority_baseline": 0.2767282958199357,
  "control_task_acc": 0.2057877779006958,
  "selectivity": 0.09465435147285461,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.023713833553614727,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2829365134239197,
  "rowsplit_balanced_acc": 0.2538755821687337,
  "rowsplit_probe_gap": 0.015277783265189526
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.75,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.28125,
    0.25,
    0.203125,
    0.203125,
    0.296875,
    0.203125
  ],
  "train_success": [
    0.25,
    0.28125,
    0.25,
    0.203125,
    0.203125,
    0.296875,
    0.203125
  ],
  "policy_loss": [
    0.07737170904874802,
    -0.02216498740017414,
    0.14012502133846283,
    -0.17961405217647552,
    0.09670933336019516,
    0.08871478587388992,
    0.12367244809865952
  ],
  "value_loss": [
    0.21801923215389252,
    0.08750905096530914,
    0.061000123620033264,
    0.044977035373449326,
    0.023118117824196815,
    0.03309638053178787,
    0.044591274112463
  ],
  "entropy": [
    0.6691592335700989,
    0.0627787783741951,
    0.004329989198595285,
    0.06615360826253891,
    0.049053855240345,
    0.07100355625152588,
    0.10153752565383911
  ],
  "val_success": [
    0.20689655172413793,
    0.20689655172413793,
    0.19827586206896552,
    0.1810344827586207,
    0.16379310344827586,
    0.2672413793103448,
    0.21551724137931033
  ],
  "test_short_success": [
    0.265625,
    0.140625,
    0.203125,
    0.21875,
    0.125,
    0.140625,
    0.1875
  ],
  "test_long_success": [
    0.1484375,
    0.203125,
    0.2265625,
    0.265625,
    0.1953125,
    0.2109375,
    0.234375
  ],
  "val_success_norm": [
    0.37759208521765936,
    0.37828284904310294,
    0.362063172205324,
    0.33052730601532526,
    0.29898083909580814,
    0.487544751970436,
    0.3933805965102032
  ],
  "test_short_success_norm": [
    0.4859953703703665,
    0.25729166666664094,
    0.3716435185185157,
    0.4002314814814795,
    0.228703703703652,
    0.25729166666663994,
    0.3430555555555307
  ],
  "test_long_success_norm": [
    0.2715856481481482,
    0.3716435185185186,
    0.414525462962963,
    0.48599537037037044,
    0.3573495370370371,
    0.38593750000000004,
    0.42881944444444453
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.06557376682758331,
    0.2777777910232544,
    0.3333333432674408,
    0.18333333730697632,
    0.3191489279270172,
    0.2222222238779068,
    0.05000000074505806
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.30810216069221497,
  "probe_test_acc": 0.2676848769187927,
  "balanced_acc": 0.25883971251636034,
  "majority_baseline": 0.2389469453376206,
  "control_task_acc": 0.19995979964733124,
  "selectivity": 0.06772507727146149,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.028737931581172133,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2670634984970093,
  "rowsplit_balanced_acc": 0.25780760097584443,
  "rowsplit_probe_gap": 0.03115080008431087
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.25,
    0.4375,
    0.46875,
    0.53125,
    0.390625,
    0.46875
  ],
  "train_success": [
    0.203125,
    0.25,
    0.4375,
    0.46875,
    0.53125,
    0.390625,
    0.46875
  ],
  "policy_loss": [
    -0.2367434799671173,
    -0.28391367197036743,
    -0.3941459655761719,
    -0.16783443093299866,
    0.08559238165616989,
    0.14176951348781586,
    0.01981869898736477
  ],
  "value_loss": [
    0.054087501019239426,
    0.05839250609278679,
    0.07203025370836258,
    0.07867228984832764,
    0.08406952768564224,
    0.04723009467124939,
    0.02411741577088833
  ],
  "entropy": [
    0.6689469218254089,
    0.05149797722697258,
    0.032695379108190536,
    0.0028756943065673113,
    0.017590396106243134,
    0.03149297088384628,
    0.04247230291366577
  ],
  "val_success": [
    0.1810344827586207,
    0.1810344827586207,
    0.3448275862068966,
    0.46551724137931033,
    0.45689655172413796,
    0.4827586206896552,
    0.45689655172413796
  ],
  "test_short_success": [
    0.15625,
    0.140625,
    0.1875,
    0.28125,
    0.234375,
    0.3125,
    0.28125
  ],
  "test_long_success": [
    0.2734375,
    0.1796875,
    0.234375,
    0.2109375,
    0.1640625,
    0.3125,
    0.2890625
  ],
  "val_success_norm": [
    0.32966286934458394,
    0.33096655581695084,
    0.6286119718958818,
    0.8494287825795399,
    0.8336561141000031,
    0.8809741000285021,
    0.8336566699012156
  ],
  "test_short_success_norm": [
    0.2858796296296267,
    0.25729166666664094,
    0.3430555555555249,
    0.5145833333333008,
    0.42881944444443887,
    0.5717592592592285,
    0.5145833333333045
  ],
  "test_long_success_norm": [
    0.5002893518518519,
    0.32876157407407414,
    0.42881944444444453,
    0.38593750000000004,
    0.3001736111111111,
    0.5717592592592593,
    0.5288773148148149
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0476190485060215,
    0.23076923191547394,
    0.15000000596046448,
    0.1428571492433548,
    0.2083333283662796,
    0.30434781312942505,
    0.1515151560306549
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.8100473880767822,
  "probe_test_acc": 0.8187298774719238,
  "balanced_acc": 0.7585793058511683,
  "majority_baseline": 0.4565916398713826,
  "control_task_acc": 0.1989549845457077,
  "selectivity": 0.6197748929262161,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3621382376005412,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.811904788017273,
  "rowsplit_balanced_acc": 0.7441456768580887,
  "rowsplit_probe_gap": 0.3660714546839396
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b00/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.0,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.734375,
    0.6875,
    0.609375,
    0.75,
    0.734375,
    0.71875
  ],
  "train_success": [
    0.296875,
    0.734375,
    0.6875,
    0.609375,
    0.75,
    0.734375,
    0.71875
  ],
  "policy_loss": [
    0.17727552354335785,
    -0.004002495668828487,
    -0.06889546662569046,
    -0.07783548533916473,
    0.053060632199048996,
    -0.18882237374782562,
    -0.026108814403414726
  ],
  "value_loss": [
    0.07231338322162628,
    0.025520460680127144,
    0.03212262690067291,
    0.058981139212846756,
    0.05233655124902725,
    0.0173269584774971,
    0.057916268706321716
  ],
  "entropy": [
    0.4826589822769165,
    0.27787864208221436,
    0.0451371893286705,
    0.1836632490158081,
    0.12791255116462708,
    0.1402784138917923,
    0.24783726036548615
  ],
  "val_success": [
    0.3103448275862069,
    0.6637931034482759,
    0.6896551724137931,
    0.6982758620689655,
    0.6810344827586207,
    0.6896551724137931,
    0.6896551724137931
  ],
  "test_short_success": [
    0.34375,
    0.5625,
    0.609375,
    0.609375,
    0.609375,
    0.59375,
    0.59375
  ],
  "test_long_success": [
    0.3515625,
    0.640625,
    0.65625,
    0.65625,
    0.6484375,
    0.65625,
    0.6484375
  ],
  "val_success_norm": [
    0.4477735967175308,
    0.9582323404572078,
    0.9953256253849672,
    1.0080041548782979,
    0.9830648500920067,
    0.9955169557865453,
    0.9953253849053323
  ],
  "test_short_success_norm": [
    0.49652777777777163,
    0.8124999999999889,
    0.8802083333333222,
    0.8802083333333222,
    0.8802083333333222,
    0.8576388888888822,
    0.8576388888888777
  ],
  "test_long_success_norm": [
    0.5078125,
    0.9253472222222222,
    0.9479166666666666,
    0.9479166666666666,
    0.9366319444444444,
    0.9479166666666666,
    0.9366319444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2777777910232544,
    1.0,
    1.0,
    0.970588207244873,
    0.9516128897666931,
    0.9464285969734192,
    0.774193525314331
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6828778135048231,
  "control_task_acc": 0.33420416712760925,
  "selectivity": 0.6657958328723907,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.31712218649517687,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3234126984126984
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 1.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.578125,
    0.71875,
    0.734375,
    0.75,
    0.765625,
    0.65625
  ],
  "train_success": [
    0.3125,
    0.578125,
    0.71875,
    0.734375,
    0.75,
    0.765625,
    0.65625
  ],
  "policy_loss": [
    -0.07073626667261124,
    -0.08076395094394684,
    -0.4121417999267578,
    -0.056311409920454025,
    0.22053852677345276,
    0.22855627536773682,
    0.009029473178088665
  ],
  "value_loss": [
    0.13263000547885895,
    0.08558614552021027,
    0.03618546202778816,
    0.035072870552539825,
    0.038707587867975235,
    0.034772325307130814,
    0.057890694588422775
  ],
  "entropy": [
    0.6852017641067505,
    0.2705560028553009,
    0.2810782194137573,
    0.2383618950843811,
    0.1459968090057373,
    0.1848909556865692,
    0.27007272839546204
  ],
  "val_success": [
    0.3793103448275862,
    0.5862068965517241,
    0.6379310344827587,
    0.5862068965517241,
    0.646551724137931,
    0.646551724137931,
    0.6379310344827587
  ],
  "test_short_success": [
    0.328125,
    0.5625,
    0.546875,
    0.5625,
    0.515625,
    0.546875,
    0.5625
  ],
  "test_long_success": [
    0.3046875,
    0.6484375,
    0.6484375,
    0.640625,
    0.6484375,
    0.640625,
    0.625
  ],
  "val_success_norm": [
    0.5478308635051095,
    0.8462236361948563,
    0.9206625509382946,
    0.8461793668279276,
    0.9332630184897807,
    0.9333059886298776,
    0.9208889647290547
  ],
  "test_short_success_norm": [
    0.4739583333333245,
    0.8124999999999845,
    0.78993055555554,
    0.8124999999999845,
    0.7447916666666512,
    0.78993055555554,
    0.8124999999999845
  ],
  "test_long_success_norm": [
    0.44010416666666663,
    0.9366319444444444,
    0.9366319444444444,
    0.9253472222222222,
    0.9366319444444444,
    0.9253472222222222,
    0.9027777777777777
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.39344263076782227,
    0.7777777910232544,
    0.8666666746139526,
    0.8500000238418579,
    0.957446813583374,
    0.9259259104728699,
    0.875
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6541398713826366,
  "control_task_acc": 0.33942925930023193,
  "selectivity": 0.6605707406997681,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34586012861736337,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.35277777777777775
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 1.0,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.796875,
    0.703125,
    0.65625,
    0.625,
    0.734375,
    0.8125
  ],
  "train_success": [
    0.21875,
    0.796875,
    0.703125,
    0.65625,
    0.625,
    0.734375,
    0.8125
  ],
  "policy_loss": [
    -0.1827002912759781,
    -0.052528392523527145,
    -0.09604622423648834,
    -0.0014647586503997445,
    -0.17274869978427887,
    0.0755961462855339,
    0.06027170270681381
  ],
  "value_loss": [
    0.08639123290777206,
    0.029516207054257393,
    0.04611543193459511,
    0.06257043778896332,
    0.07269987463951111,
    0.05087631568312645,
    0.028564659878611565
  ],
  "entropy": [
    0.6870223879814148,
    0.2062598317861557,
    0.14632679522037506,
    0.04588402435183525,
    0.2582140266895294,
    0.1933262050151825,
    0.11140754073858261
  ],
  "val_success": [
    0.3879310344827586,
    0.6120689655172413,
    0.6206896551724138,
    0.6551724137931034,
    0.6637931034482759,
    0.6551724137931034,
    0.6637931034482759
  ],
  "test_short_success": [
    0.34375,
    0.703125,
    0.65625,
    0.6875,
    0.703125,
    0.703125,
    0.703125
  ],
  "test_long_success": [
    0.453125,
    0.6875,
    0.6796875,
    0.671875,
    0.6875,
    0.6796875,
    0.6796875
  ],
  "val_success_norm": [
    0.5596491907975489,
    0.8835479912746145,
    0.8959864255214401,
    0.9454035940370676,
    0.9580472721960152,
    0.9454400133416893,
    0.957855701314802
  ],
  "test_short_success_norm": [
    0.49652777777776436,
    1.0156249999999873,
    0.9479166666666541,
    0.9930555555555429,
    1.0156249999999873,
    1.0156249999999873,
    1.0156249999999873
  ],
  "test_long_success_norm": [
    0.654513888888889,
    0.9930555555555556,
    0.9817708333333333,
    0.9704861111111112,
    0.9930555555555556,
    0.9817708333333333,
    0.9817708333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.4285714328289032,
    0.9230769276618958,
    0.949999988079071,
    1.0,
    0.7083333134651184,
    0.8478260636329651,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6663987138263665,
  "control_task_acc": 0.32958200573921204,
  "selectivity": 0.670417994260788,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3336012861736335,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3396825396825397
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 1.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.25,
  "21": 1.0,
  "22": 0.25,
  "23": 1.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.515625,
    0.453125,
    0.453125,
    0.53125,
    0.515625,
    0.4375
  ],
  "train_success": [
    0.125,
    0.515625,
    0.453125,
    0.453125,
    0.53125,
    0.515625,
    0.4375
  ],
  "policy_loss": [
    -0.09937935322523117,
    0.23009894788265228,
    0.19764599204063416,
    0.08334064483642578,
    0.048859838396310806,
    0.30019479990005493,
    -0.11279240250587463
  ],
  "value_loss": [
    0.08925701677799225,
    0.05192768946290016,
    0.05262582376599312,
    0.08093903213739395,
    0.07086861878633499,
    0.03508634492754936,
    0.08199602365493774
  ],
  "entropy": [
    0.6173503994941711,
    0.0172938983887434,
    0.023108404129743576,
    0.18834179639816284,
    0.025240739807486534,
    0.06068285182118416,
    0.0985400527715683
  ],
  "val_success": [
    0.1724137931034483,
    0.49137931034482757,
    0.4827586206896552,
    0.47413793103448276,
    0.47413793103448276,
    0.47413793103448276,
    0.5
  ],
  "test_short_success": [
    0.1875,
    0.4375,
    0.421875,
    0.484375,
    0.4375,
    0.421875,
    0.421875
  ],
  "test_long_success": [
    0.1328125,
    0.5390625,
    0.5390625,
    0.4921875,
    0.546875,
    0.546875,
    0.53125
  ],
  "val_success_norm": [
    0.3153875712497457,
    0.8975917577548325,
    0.8818196571005955,
    0.8660625566313762,
    0.8665101349171266,
    0.8665098680957403,
    0.9133644269749088
  ],
  "test_short_success_norm": [
    0.3430555555555518,
    0.8004629629629312,
    0.7718749999999701,
    0.88622685185182,
    0.8004629629629332,
    0.7718749999999701,
    0.7718749999999701
  ],
  "test_long_success_norm": [
    0.2429976851851852,
    0.9862847222222223,
    0.9862847222222223,
    0.9005208333333334,
    1.0005787037037037,
    1.0005787037037037,
    0.9719907407407408
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1666666716337204,
    1.0,
    1.0,
    0.8529411554336548,
    0.9838709831237793,
    0.9821428656578064,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5104501607717041,
  "control_task_acc": 0.199758842587471,
  "selectivity": 0.800241157412529,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48954983922829587,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4837301587301587
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.5,
    0.59375,
    0.453125,
    0.609375,
    0.5625,
    0.4375
  ],
  "train_success": [
    0.234375,
    0.5,
    0.59375,
    0.453125,
    0.609375,
    0.5625,
    0.4375
  ],
  "policy_loss": [
    0.18922866880893707,
    0.27451732754707336,
    0.33058154582977295,
    0.10763950645923615,
    -0.06405530869960785,
    0.22651489078998566,
    0.19871452450752258
  ],
  "value_loss": [
    0.20015713572502136,
    0.07948732376098633,
    0.09953518956899643,
    0.061749864369630814,
    0.040911488234996796,
    0.044537339359521866,
    0.08718819916248322
  ],
  "entropy": [
    0.6777645349502563,
    0.0439707413315773,
    0.12377733737230301,
    0.03286207839846611,
    0.02250467985868454,
    0.04233941808342934,
    0.07882958650588989
  ],
  "val_success": [
    0.28448275862068967,
    0.6206896551724138,
    0.6206896551724138,
    0.5603448275862069,
    0.6206896551724138,
    0.603448275862069,
    0.6206896551724138
  ],
  "test_short_success": [
    0.28125,
    0.46875,
    0.453125,
    0.4375,
    0.46875,
    0.453125,
    0.46875
  ],
  "test_long_success": [
    0.2109375,
    0.484375,
    0.4921875,
    0.46875,
    0.4921875,
    0.4921875,
    0.4921875
  ],
  "val_success_norm": [
    0.519058669981484,
    1.1341731346902137,
    1.1342215695535818,
    1.0237722923436565,
    1.1339855571587782,
    1.1021969541062275,
    1.1341731346902137
  ],
  "test_short_success_norm": [
    0.514583333333303,
    0.8576388888888842,
    0.8290509259259211,
    0.80046296296296,
    0.8576388888888842,
    0.829050925925922,
    0.8576388888888842
  ],
  "test_long_success_norm": [
    0.38593750000000004,
    0.8862268518518519,
    0.9005208333333334,
    0.857638888888889,
    0.9005208333333334,
    0.9005208333333334,
    0.9005208333333334
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.16393442451953888,
    1.0,
    1.0,
    0.9833333492279053,
    1.0,
    0.9629629850387573,
    0.8999999761581421
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5387861736334405,
  "control_task_acc": 0.1989549845457077,
  "selectivity": 0.8010450154542923,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4612138263665595,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.46130952380952384
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.59375,
    0.59375,
    0.390625,
    0.515625,
    0.53125,
    0.578125
  ],
  "train_success": [
    0.140625,
    0.59375,
    0.59375,
    0.390625,
    0.515625,
    0.53125,
    0.578125
  ],
  "policy_loss": [
    -0.09048719704151154,
    -0.5397764444351196,
    -0.19129051268100739,
    -0.32232871651649475,
    0.06537142395973206,
    0.06327487528324127,
    -0.20579911768436432
  ],
  "value_loss": [
    0.06281880289316177,
    0.04417448118329048,
    0.06299154460430145,
    0.07903117686510086,
    0.08549795299768448,
    0.05533304065465927,
    0.021531201899051666
  ],
  "entropy": [
    0.6644764542579651,
    0.010477671399712563,
    0.0491018183529377,
    0.07385241240262985,
    0.03503945842385292,
    0.028537645936012268,
    0.05949294939637184
  ],
  "val_success": [
    0.1724137931034483,
    0.5431034482758621,
    0.5258620689655172,
    0.5431034482758621,
    0.5517241379310345,
    0.5258620689655172,
    0.5431034482758621
  ],
  "test_short_success": [
    0.171875,
    0.5,
    0.515625,
    0.484375,
    0.515625,
    0.5,
    0.53125
  ],
  "test_long_success": [
    0.203125,
    0.5625,
    0.5625,
    0.5625,
    0.5625,
    0.5703125,
    0.5625
  ],
  "val_success_norm": [
    0.31389133756123755,
    0.9913827856135743,
    0.959853603753376,
    0.9913504731326687,
    1.0071554548098134,
    0.960284445919251,
    0.9913827856135743
  ],
  "test_short_success_norm": [
    0.3144675925925917,
    0.9148148148147801,
    0.9434027777777432,
    0.886226851851819,
    0.9434027777777432,
    0.9148148148147801,
    0.971990740740706
  ],
  "test_long_success_norm": [
    0.3716435185185185,
    1.0291666666666668,
    1.0291666666666668,
    1.0291666666666668,
    1.0291666666666668,
    1.043460648148148,
    1.0291666666666668
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0476190485060215,
    1.0,
    0.9833333492279053,
    1.0,
    1.0,
    1.0,
    0.9090909361839294
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5436093247588425,
  "control_task_acc": 0.21061092615127563,
  "selectivity": 0.7893890738487244,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4563906752411575,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.46111111111111114
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b100/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.25,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.734375,
    0.6875,
    0.578125,
    0.71875,
    0.734375,
    0.71875
  ],
  "train_success": [
    0.3125,
    0.734375,
    0.6875,
    0.578125,
    0.71875,
    0.734375,
    0.71875
  ],
  "policy_loss": [
    0.0794089064002037,
    -0.04021061956882477,
    -0.2915806174278259,
    0.08678994327783585,
    0.10978017747402191,
    -0.1457338184118271,
    -0.16276045143604279
  ],
  "value_loss": [
    0.10418815910816193,
    0.026180019602179527,
    0.03112320601940155,
    0.07869982719421387,
    0.05411919206380844,
    0.01649816520512104,
    0.05589517578482628
  ],
  "entropy": [
    0.4780130386352539,
    0.1293785125017166,
    0.16960233449935913,
    0.23342981934547424,
    0.15553376078605652,
    0.10829095542430878,
    0.2896903157234192
  ],
  "val_success": [
    0.35344827586206895,
    0.6637931034482759,
    0.646551724137931,
    0.6724137931034483,
    0.646551724137931,
    0.6637931034482759,
    0.6896551724137931
  ],
  "test_short_success": [
    0.375,
    0.59375,
    0.5,
    0.578125,
    0.546875,
    0.578125,
    0.578125
  ],
  "test_long_success": [
    0.3359375,
    0.609375,
    0.5,
    0.59375,
    0.5703125,
    0.59375,
    0.6015625
  ],
  "val_success_norm": [
    0.5100705072631223,
    0.9580059633114238,
    0.9330719704690695,
    0.9704580705806684,
    0.9330661876711865,
    0.9581622019008741,
    0.9953254299940145
  ],
  "test_short_success_norm": [
    0.5416666666666611,
    0.8576388888888733,
    0.7222222222222154,
    0.8350694444444333,
    0.7899305555555446,
    0.8350694444444333,
    0.8350694444444333
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.8802083333333333,
    0.7222222222222222,
    0.8576388888888888,
    0.8237847222222223,
    0.8576388888888888,
    0.8689236111111112
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3333333432674408,
    0.4399999976158142,
    0.47999998927116394,
    0.5882353186607361,
    0.5322580933570862,
    0.5535714030265808,
    0.29032257199287415
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.25,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9965835809707642,
  "balanced_acc": 0.9938479237149282,
  "majority_baseline": 0.6633842443729904,
  "control_task_acc": 0.32214629650115967,
  "selectivity": 0.6744372844696045,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3331993365977738,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9976190328598022,
  "rowsplit_balanced_acc": 0.9955656975225965,
  "rowsplit_probe_gap": 0.3498015725423419
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.25,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.546875,
    0.671875,
    0.671875,
    0.734375,
    0.734375,
    0.65625
  ],
  "train_success": [
    0.3125,
    0.546875,
    0.671875,
    0.671875,
    0.734375,
    0.734375,
    0.65625
  ],
  "policy_loss": [
    0.013715646229684353,
    -0.16439180076122284,
    -0.3529682159423828,
    0.016127562150359154,
    0.2503849267959595,
    0.16184183955192566,
    0.0907115787267685
  ],
  "value_loss": [
    0.10501839965581894,
    0.09097670018672943,
    0.0430949367582798,
    0.047166042029857635,
    0.03711143136024475,
    0.035846929997205734,
    0.06136707216501236
  ],
  "entropy": [
    0.6845915913581848,
    0.13525092601776123,
    0.08329882472753525,
    0.18961109220981598,
    0.25831714272499084,
    0.11715208739042282,
    0.08804915845394135
  ],
  "val_success": [
    0.33620689655172414,
    0.5431034482758621,
    0.5862068965517241,
    0.5948275862068966,
    0.5862068965517241,
    0.6120689655172413,
    0.6379310344827587
  ],
  "test_short_success": [
    0.4375,
    0.53125,
    0.515625,
    0.53125,
    0.546875,
    0.546875,
    0.53125
  ],
  "test_long_success": [
    0.3359375,
    0.609375,
    0.609375,
    0.6171875,
    0.6015625,
    0.625,
    0.625
  ],
  "val_success_norm": [
    0.48557061239839394,
    0.7837014357657207,
    0.8463293469527701,
    0.858596427316121,
    0.8459542788905074,
    0.8833088840674282,
    0.9206636363680133
  ],
  "test_short_success_norm": [
    0.6319444444444303,
    0.7673611111110956,
    0.7447916666666512,
    0.7673611111110956,
    0.78993055555554,
    0.78993055555554,
    0.7673611111110956
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.8802083333333333,
    0.8802083333333333,
    0.8914930555555556,
    0.868923611111111,
    0.9027777777777778,
    0.9027777777777778
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.24590164422988892,
    0.3333333432674408,
    0.5333333611488342,
    0.5666666626930237,
    0.4680851101875305,
    0.5185185074806213,
    0.4749999940395355
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.25,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 0.9989005327224731,
  "probe_test_acc": 0.9993970990180969,
  "balanced_acc": 0.9993241217042282,
  "majority_baseline": 0.6788585209003215,
  "control_task_acc": 0.3263665735721588,
  "selectivity": 0.6730305254459381,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3205385781177754,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9990079402923584,
  "rowsplit_balanced_acc": 0.9985987355278824,
  "rowsplit_probe_gap": 0.3373015910860092
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.25,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.796875,
    0.671875,
    0.6875,
    0.609375,
    0.703125,
    0.8125
  ],
  "train_success": [
    0.25,
    0.796875,
    0.671875,
    0.6875,
    0.609375,
    0.703125,
    0.8125
  ],
  "policy_loss": [
    -0.09236444532871246,
    -0.25870969891548157,
    -0.1023227870464325,
    -0.008577704429626465,
    -0.11999676376581192,
    0.033754732459783554,
    0.043045397847890854
  ],
  "value_loss": [
    0.06846438348293304,
    0.025096317753195763,
    0.05176589637994766,
    0.05863302946090698,
    0.07945071905851364,
    0.05058578774333,
    0.029415501281619072
  ],
  "entropy": [
    0.6866055727005005,
    0.16958339512348175,
    0.18452423810958862,
    0.19124974310398102,
    0.1309630274772644,
    0.15159934759140015,
    0.17784444987773895
  ],
  "val_success": [
    0.35344827586206895,
    0.603448275862069,
    0.6120689655172413,
    0.6724137931034483,
    0.6293103448275862,
    0.6637931034482759,
    0.6551724137931034
  ],
  "test_short_success": [
    0.390625,
    0.640625,
    0.6875,
    0.6875,
    0.6875,
    0.6875,
    0.703125
  ],
  "test_long_success": [
    0.375,
    0.6875,
    0.6640625,
    0.6796875,
    0.671875,
    0.6796875,
    0.6796875
  ],
  "val_success_norm": [
    0.5098420342153246,
    0.8710906217780724,
    0.883539917029271,
    0.9703078085944825,
    0.9082833360925698,
    0.9580472721959592,
    0.9455952181600092
  ],
  "test_short_success_norm": [
    0.5642361111111048,
    0.9253472222222104,
    0.9930555555555429,
    0.9930555555555429,
    0.9930555555555429,
    0.9930555555555438,
    1.0156249999999873
  ],
  "test_long_success_norm": [
    0.5416666666666667,
    0.9930555555555556,
    0.9592013888888888,
    0.9817708333333333,
    0.9704861111111112,
    0.9817708333333334,
    0.9817708333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.4285714328289032,
    0.41025641560554504,
    0.44999998807907104,
    0.5535714030265808,
    0.5416666865348816,
    0.52173912525177,
    0.4848484992980957
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.25,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6635852090032154,
  "control_task_acc": 0.3468649387359619,
  "selectivity": 0.6531350612640381,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3364147909967846,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3376984126984127
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 1.0,
  "22": 0.25,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.25,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.484375,
    0.484375,
    0.46875,
    0.53125,
    0.515625,
    0.46875
  ],
  "train_success": [
    0.234375,
    0.484375,
    0.484375,
    0.46875,
    0.53125,
    0.515625,
    0.46875
  ],
  "policy_loss": [
    -0.13391290605068207,
    0.34076988697052,
    0.31756412982940674,
    0.09932886809110641,
    0.07316811382770538,
    0.3186962604522705,
    -0.17721252143383026
  ],
  "value_loss": [
    0.13092337548732758,
    0.03878986835479736,
    0.04290955886244774,
    0.08216752111911774,
    0.06679434329271317,
    0.03497817739844322,
    0.08308079838752747
  ],
  "entropy": [
    0.6193981170654297,
    0.04851875454187393,
    0.11329054087400436,
    0.09783267974853516,
    0.12213724106550217,
    0.10041724145412445,
    0.2559642195701599
  ],
  "val_success": [
    0.1896551724137931,
    0.45689655172413796,
    0.41379310344827586,
    0.5,
    0.5,
    0.4827586206896552,
    0.5
  ],
  "test_short_success": [
    0.203125,
    0.40625,
    0.40625,
    0.453125,
    0.40625,
    0.421875,
    0.40625
  ],
  "test_long_success": [
    0.2421875,
    0.46875,
    0.515625,
    0.515625,
    0.421875,
    0.546875,
    0.53125
  ],
  "val_success_norm": [
    0.3469262246118567,
    0.8349647861571011,
    0.7556628307269527,
    0.9133816807099022,
    0.9140463145336228,
    0.8820951948936279,
    0.913820857947056
  ],
  "test_short_success_norm": [
    0.3716435185185156,
    0.7432870370370073,
    0.7432870370370073,
    0.8290509259258942,
    0.7432870370370073,
    0.7718749999999701,
    0.7432870370370073
  ],
  "test_long_success_norm": [
    0.44311342592592595,
    0.857638888888889,
    0.9434027777777778,
    0.9434027777777778,
    0.7718750000000001,
    1.0005787037037037,
    0.9719907407407409
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1111111119389534,
    0.5199999809265137,
    0.5199999809265137,
    0.3529411852359772,
    0.3870967626571655,
    0.3571428656578064,
    0.29032257199287415
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.25,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5182877813504824,
  "control_task_acc": 0.19855305552482605,
  "selectivity": 0.801446944475174,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48171221864951763,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4797619047619047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.25,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.46875,
    0.46875,
    0.53125,
    0.609375,
    0.546875,
    0.421875
  ],
  "train_success": [
    0.265625,
    0.46875,
    0.46875,
    0.53125,
    0.609375,
    0.546875,
    0.421875
  ],
  "policy_loss": [
    0.08634770661592484,
    0.2278260886669159,
    0.20815998315811157,
    0.2749103009700775,
    -0.0845867320895195,
    0.18021772801876068,
    0.17221252620220184
  ],
  "value_loss": [
    0.22948011755943298,
    0.07884746044874191,
    0.09533491730690002,
    0.06958486139774323,
    0.04060468077659607,
    0.04245864972472191,
    0.08807414770126343
  ],
  "entropy": [
    0.6722956895828247,
    0.010462118312716484,
    0.09340541809797287,
    0.09212107956409454,
    0.058147333562374115,
    0.03248897194862366,
    0.0778985247015953
  ],
  "val_success": [
    0.21551724137931033,
    0.603448275862069,
    0.6120689655172413,
    0.5948275862068966,
    0.6293103448275862,
    0.6293103448275862,
    0.6206896551724138
  ],
  "test_short_success": [
    0.28125,
    0.484375,
    0.421875,
    0.421875,
    0.46875,
    0.453125,
    0.46875
  ],
  "test_long_success": [
    0.2265625,
    0.4921875,
    0.46875,
    0.453125,
    0.46875,
    0.453125,
    0.484375
  ],
  "val_success_norm": [
    0.3929174512152328,
    1.1026278162623986,
    1.1184397025009298,
    1.087302381551607,
    1.1497348175831017,
    1.149123081559587,
    1.1341731346902137
  ],
  "test_short_success_norm": [
    0.5145833333333065,
    0.8862268518518471,
    0.7718749999999991,
    0.7718749999999952,
    0.8576388888888842,
    0.8290509259259211,
    0.8576388888888842
  ],
  "test_long_success_norm": [
    0.414525462962963,
    0.9005208333333334,
    0.8576388888888891,
    0.829050925925926,
    0.857638888888889,
    0.829050925925926,
    0.8862268518518519
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.09836065769195557,
    0.3333333432674408,
    0.20000000298023224,
    0.46666666865348816,
    0.2978723347187042,
    0.29629629850387573,
    0.5
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.25,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5311495176848875,
  "control_task_acc": 0.2019694596529007,
  "selectivity": 0.7980305403470993,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4688504823151125,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4648809523809524
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.25,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.546875,
    0.515625,
    0.390625,
    0.40625,
    0.5,
    0.578125
  ],
  "train_success": [
    0.203125,
    0.546875,
    0.515625,
    0.390625,
    0.40625,
    0.5,
    0.578125
  ],
  "policy_loss": [
    -0.3476038873195648,
    -0.29723215103149414,
    -0.19129373133182526,
    -0.18797507882118225,
    -0.05335572734475136,
    0.02226327732205391,
    -0.13720814883708954
  ],
  "value_loss": [
    0.06605011224746704,
    0.04906705021858215,
    0.0650094524025917,
    0.07510228455066681,
    0.08543234318494797,
    0.05526475980877876,
    0.02125621773302555
  ],
  "entropy": [
    0.676355242729187,
    0.13807164132595062,
    0.06522069871425629,
    0.10595698654651642,
    0.14893148839473724,
    0.09770340472459793,
    0.09941355884075165
  ],
  "val_success": [
    0.15517241379310345,
    0.4396551724137931,
    0.46551724137931033,
    0.5,
    0.5,
    0.47413793103448276,
    0.5086206896551724
  ],
  "test_short_success": [
    0.140625,
    0.4375,
    0.484375,
    0.515625,
    0.515625,
    0.5625,
    0.515625
  ],
  "test_long_success": [
    0.203125,
    0.4140625,
    0.5234375,
    0.546875,
    0.5234375,
    0.5390625,
    0.546875
  ],
  "val_success_norm": [
    0.28234486241007545,
    0.8034852507112741,
    0.8498997397557823,
    0.9133984375319335,
    0.9125364197545779,
    0.8656988611086479,
    0.9287719891800518
  ],
  "test_short_success_norm": [
    0.2572916666666657,
    0.8004629629629302,
    0.8862268518518172,
    0.943402777777745,
    0.9434027777777432,
    1.0291666666666321,
    0.9434027777777432
  ],
  "test_long_success_norm": [
    0.3716435185185186,
    0.7575810185185186,
    0.9576967592592592,
    1.0005787037037037,
    0.9576967592592593,
    0.9862847222222222,
    1.0005787037037037
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.3589743673801422,
    0.38333332538604736,
    0.3214285671710968,
    0.5833333134651184,
    0.41304346919059753,
    0.4848484992980957
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.25,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.509847266881029,
  "control_task_acc": 0.1973472684621811,
  "selectivity": 0.8026527315378189,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.490152733118971,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4936507936507937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b25/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.5,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.71875,
    0.703125,
    0.515625,
    0.765625,
    0.734375,
    0.578125
  ],
  "train_success": [
    0.3125,
    0.71875,
    0.703125,
    0.515625,
    0.765625,
    0.734375,
    0.578125
  ],
  "policy_loss": [
    0.13060466945171356,
    0.06761035323143005,
    -0.12737888097763062,
    -0.17536254227161407,
    0.04216756671667099,
    -0.17888830602169037,
    -0.058346379548311234
  ],
  "value_loss": [
    0.09304884076118469,
    0.03584319353103638,
    0.03409194573760033,
    0.07314914464950562,
    0.04852815717458725,
    0.016813594847917557,
    0.0836157575249672
  ],
  "entropy": [
    0.47795140743255615,
    0.22869150340557098,
    0.2031286209821701,
    0.2077479511499405,
    0.14139916002750397,
    0.18169784545898438,
    0.3296177089214325
  ],
  "val_success": [
    0.3103448275862069,
    0.6637931034482759,
    0.646551724137931,
    0.6724137931034483,
    0.6810344827586207,
    0.6896551724137931,
    0.6724137931034483
  ],
  "test_short_success": [
    0.40625,
    0.578125,
    0.546875,
    0.640625,
    0.59375,
    0.59375,
    0.609375
  ],
  "test_long_success": [
    0.3359375,
    0.6484375,
    0.625,
    0.6484375,
    0.6484375,
    0.6484375,
    0.640625
  ],
  "val_success_norm": [
    0.4478099793769336,
    0.9580418565908555,
    0.9329033430772062,
    0.9706844561805947,
    0.9828743295911145,
    0.9953274772118316,
    0.9703094247613618
  ],
  "test_short_success_norm": [
    0.5868055555555491,
    0.8350694444444333,
    0.7899305555555488,
    0.9253472222222111,
    0.8576388888888777,
    0.8576388888888777,
    0.8802083333333222
  ],
  "test_long_success_norm": [
    0.4852430555555555,
    0.9366319444444444,
    0.9027777777777778,
    0.9366319444444444,
    0.9366319444444444,
    0.9366319444444444,
    0.9253472222222222
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3888888955116272,
    0.6800000071525574,
    0.6399999856948853,
    0.7058823704719543,
    0.7096773982048035,
    0.6785714030265808,
    0.5161290168762207
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.5,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6557475884244373,
  "control_task_acc": 0.32978296279907227,
  "selectivity": 0.6702170372009277,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34425241157556274,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3380952380952381
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.5,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.609375,
    0.65625,
    0.71875,
    0.75,
    0.75,
    0.640625
  ],
  "train_success": [
    0.328125,
    0.609375,
    0.65625,
    0.71875,
    0.75,
    0.75,
    0.640625
  ],
  "policy_loss": [
    -0.057103194296360016,
    -0.28621387481689453,
    -0.41875943541526794,
    -0.07990417629480362,
    0.3278765082359314,
    0.24025191366672516,
    -0.02604302205145359
  ],
  "value_loss": [
    0.11638707667589188,
    0.07576397061347961,
    0.04248868674039841,
    0.037514641880989075,
    0.039263587445020676,
    0.03689606487751007,
    0.055435292422771454
  ],
  "entropy": [
    0.6846248507499695,
    0.18795500695705414,
    0.14815154671669006,
    0.24902136623859406,
    0.26522892713546753,
    0.1661282479763031,
    0.20672650635242462
  ],
  "val_success": [
    0.33620689655172414,
    0.5603448275862069,
    0.6120689655172413,
    0.5862068965517241,
    0.6379310344827587,
    0.6293103448275862,
    0.6379310344827587
  ],
  "test_short_success": [
    0.390625,
    0.53125,
    0.5,
    0.53125,
    0.515625,
    0.546875,
    0.5625
  ],
  "test_long_success": [
    0.34375,
    0.6171875,
    0.609375,
    0.609375,
    0.6484375,
    0.640625,
    0.6328125
  ],
  "val_success_norm": [
    0.48557056894013284,
    0.8090223075496727,
    0.8835355016720868,
    0.846144088077043,
    0.9206285445455054,
    0.9084017743677202,
    0.9208607092875767
  ],
  "test_short_success_norm": [
    0.5642361111110978,
    0.7673611111110965,
    0.7222222222222164,
    0.7673611111110965,
    0.7447916666666512,
    0.7899305555555393,
    0.8124999999999845
  ],
  "test_long_success_norm": [
    0.4965277777777778,
    0.8914930555555556,
    0.8802083333333333,
    0.8802083333333333,
    0.9366319444444444,
    0.9253472222222222,
    0.9140625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3606557250022888,
    0.4444444477558136,
    0.7333333492279053,
    0.6499999761581421,
    0.6170212626457214,
    0.7407407164573669,
    0.550000011920929
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.5,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6661977491961415,
  "control_task_acc": 0.32877814769744873,
  "selectivity": 0.6712218523025513,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3338022508038585,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.33511904761904765
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 1.0,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.5,
  "emission_vocab": 3,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.796875,
    0.6875,
    0.6875,
    0.578125,
    0.734375,
    0.78125
  ],
  "train_success": [
    0.203125,
    0.796875,
    0.6875,
    0.6875,
    0.578125,
    0.734375,
    0.78125
  ],
  "policy_loss": [
    -0.27817466855049133,
    -0.18377292156219482,
    -0.057767193764448166,
    0.026065781712532043,
    -0.01795167662203312,
    0.018704025074839592,
    0.10430114716291428
  ],
  "value_loss": [
    0.10064537078142166,
    0.03385095298290253,
    0.04665106162428856,
    0.06558547914028168,
    0.09068853408098221,
    0.04783027991652489,
    0.03388474881649017
  ],
  "entropy": [
    0.6826659440994263,
    0.190958172082901,
    0.12594713270664215,
    0.20502161979675293,
    0.3094261884689331,
    0.21872015297412872,
    0.15202796459197998
  ],
  "val_success": [
    0.3793103448275862,
    0.646551724137931,
    0.6293103448275862,
    0.6637931034482759,
    0.646551724137931,
    0.6724137931034483,
    0.646551724137931
  ],
  "test_short_success": [
    0.328125,
    0.703125,
    0.6875,
    0.640625,
    0.6875,
    0.703125,
    0.703125
  ],
  "test_long_success": [
    0.3515625,
    0.671875,
    0.6875,
    0.671875,
    0.671875,
    0.671875,
    0.6796875
  ],
  "val_success_norm": [
    0.5471983544775462,
    0.9331430578869868,
    0.9084372504056873,
    0.9580477514936117,
    0.9333348689871219,
    0.9703146434007508,
    0.933144384823566
  ],
  "test_short_success_norm": [
    0.4739583333333279,
    1.0156249999999873,
    0.9930555555555429,
    0.9253472222222097,
    0.9930555555555429,
    1.0156249999999873,
    1.0156249999999873
  ],
  "test_long_success_norm": [
    0.5078125,
    0.9704861111111112,
    0.9930555555555556,
    0.9704861111111112,
    0.9704861111111112,
    0.9704861111111112,
    0.9817708333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2380952388048172,
    0.6153846383094788,
    0.6666666865348816,
    0.7142857313156128,
    0.5416666865348816,
    0.5652173757553101,
    0.6060606241226196
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.5,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.667604501607717,
  "control_task_acc": 0.3428456485271454,
  "selectivity": 0.6571543514728546,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.332395498392283,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.34206349206349207
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 1.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 1.0,
  "22": 0.25,
  "23": 1.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.5,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.515625,
    0.453125,
    0.46875,
    0.4375,
    0.515625,
    0.46875
  ],
  "train_success": [
    0.21875,
    0.515625,
    0.453125,
    0.46875,
    0.4375,
    0.515625,
    0.46875
  ],
  "policy_loss": [
    -0.045151013880968094,
    0.29007092118263245,
    0.2576260268688202,
    0.10153156518936157,
    -0.05692913383245468,
    0.2962382137775421,
    -0.18092404305934906
  ],
  "value_loss": [
    0.1414446085691452,
    0.05285395681858063,
    0.04871957004070282,
    0.07750746607780457,
    0.07025314122438431,
    0.03436622396111488,
    0.08186425268650055
  ],
  "entropy": [
    0.61921226978302,
    0.050342801958322525,
    0.03488835692405701,
    0.07982653379440308,
    0.11123253405094147,
    0.01809290610253811,
    0.07548718899488449
  ],
  "val_success": [
    0.19827586206896552,
    0.46551724137931033,
    0.5,
    0.4827586206896552,
    0.5,
    0.4827586206896552,
    0.5086206896551724
  ],
  "test_short_success": [
    0.234375,
    0.40625,
    0.421875,
    0.4375,
    0.421875,
    0.421875,
    0.40625
  ],
  "test_long_success": [
    0.15625,
    0.53125,
    0.5390625,
    0.5234375,
    0.5390625,
    0.5390625,
    0.546875
  ],
  "val_success_norm": [
    0.362706146750932,
    0.8511682761269481,
    0.9137885565100677,
    0.8822827724250636,
    0.9137891140558275,
    0.8822827724250636,
    0.9295935071786324
  ],
  "test_short_success_norm": [
    0.4288194444444424,
    0.7432870370370073,
    0.7718749999999701,
    0.8004629629629332,
    0.7718749999999701,
    0.7718749999999701,
    0.7432870370370073
  ],
  "test_long_success_norm": [
    0.28587962962962965,
    0.9719907407407408,
    0.9862847222222223,
    0.9576967592592593,
    0.9862847222222223,
    0.9862847222222223,
    1.0005787037037037
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1666666716337204,
    0.6800000071525574,
    0.6000000238418579,
    0.5882353186607361,
    0.5645161271095276,
    0.5535714030265808,
    0.4838709533214569
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.5,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5387861736334405,
  "control_task_acc": 0.19774919748306274,
  "selectivity": 0.8022508025169373,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4612138263665595,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4640873015873016
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 1.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.5,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.46875,
    0.5,
    0.515625,
    0.609375,
    0.5625,
    0.4375
  ],
  "train_success": [
    0.28125,
    0.46875,
    0.5,
    0.515625,
    0.609375,
    0.5625,
    0.4375
  ],
  "policy_loss": [
    0.1447368711233139,
    0.2118677794933319,
    0.24018524587154388,
    0.19980531930923462,
    -0.035668373107910156,
    0.12441873550415039,
    0.24115648865699768
  ],
  "value_loss": [
    0.211625874042511,
    0.0844268798828125,
    0.07780066132545471,
    0.06810931116342545,
    0.042347729206085205,
    0.043855875730514526,
    0.0867810994386673
  ],
  "entropy": [
    0.6724970936775208,
    0.22737720608711243,
    0.020359208807349205,
    0.08028186112642288,
    0.0521535724401474,
    0.034074876457452774,
    0.13615624606609344
  ],
  "val_success": [
    0.25,
    0.5948275862068966,
    0.5948275862068966,
    0.5862068965517241,
    0.6379310344827587,
    0.6293103448275862,
    0.6120689655172413
  ],
  "test_short_success": [
    0.265625,
    0.421875,
    0.453125,
    0.4375,
    0.4375,
    0.453125,
    0.453125
  ],
  "test_long_success": [
    0.1875,
    0.453125,
    0.46875,
    0.4453125,
    0.46875,
    0.4765625,
    0.4921875
  ],
  "val_success_norm": [
    0.45600787159402495,
    1.087302694341654,
    1.0871151174882643,
    1.0710824785108668,
    1.1653199092725803,
    1.1493106597929061,
    1.118400484755916
  ],
  "test_short_success_norm": [
    0.48599537037036555,
    0.7718749999999952,
    0.8290509259259212,
    0.8004629629629582,
    0.8004629629629602,
    0.8290509259259211,
    0.8290509259259211
  ],
  "test_long_success_norm": [
    0.3430555555555556,
    0.829050925925926,
    0.857638888888889,
    0.8147569444444445,
    0.857638888888889,
    0.8719328703703705,
    0.9005208333333334
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1803278625011444,
    0.5555555820465088,
    0.5333333611488342,
    0.550000011920929,
    0.5957446694374084,
    0.5555555820465088,
    0.6000000238418579
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.5,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5168810289389068,
  "control_task_acc": 0.19995979964733124,
  "selectivity": 0.8000402003526688,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48311897106109325,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.47559523809523807
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.25,
  "18": 0.75,
  "19": 1.0,
  "20": 1.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.5,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.578125,
    0.59375,
    0.421875,
    0.5,
    0.53125,
    0.59375
  ],
  "train_success": [
    0.15625,
    0.578125,
    0.59375,
    0.421875,
    0.5,
    0.53125,
    0.59375
  ],
  "policy_loss": [
    -0.22464540600776672,
    -0.354704886674881,
    0.027670789510011673,
    -0.1979043036699295,
    -0.04808860644698143,
    0.06628508865833282,
    -0.16438768804073334
  ],
  "value_loss": [
    0.07693644613027573,
    0.03944593295454979,
    0.060536645352840424,
    0.07442986965179443,
    0.0859212651848793,
    0.054479245096445084,
    0.02108016423881054
  ],
  "entropy": [
    0.6725062131881714,
    0.08764185011386871,
    0.10854833573102951,
    0.07667016237974167,
    0.09890206903219223,
    0.06822838634252548,
    0.026967376470565796
  ],
  "val_success": [
    0.15517241379310345,
    0.4482758620689655,
    0.47413793103448276,
    0.5172413793103449,
    0.5,
    0.5258620689655172,
    0.5344827586206896
  ],
  "test_short_success": [
    0.171875,
    0.546875,
    0.5,
    0.515625,
    0.484375,
    0.515625,
    0.5
  ],
  "test_long_success": [
    0.15625,
    0.5390625,
    0.5625,
    0.53125,
    0.5390625,
    0.5546875,
    0.5625
  ],
  "val_success_norm": [
    0.2823610189895513,
    0.8188111560288523,
    0.8661291546738246,
    0.944081523401589,
    0.9125361849609572,
    0.9598541723187368,
    0.9756262729729737
  ],
  "test_short_success_norm": [
    0.3144675925925907,
    1.000578703703669,
    0.9148148148147801,
    0.943402777777745,
    0.8862268518518173,
    0.9434027777777432,
    0.9148148148147801
  ],
  "test_long_success_norm": [
    0.28587962962962965,
    0.9862847222222222,
    1.0291666666666668,
    0.9719907407407408,
    0.9862847222222224,
    1.0148726851851853,
    1.0291666666666668
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.4871794879436493,
    0.5333333611488342,
    0.4821428656578064,
    0.75,
    0.5652173757553101,
    0.6060606241226196
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.5,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5383842443729904,
  "control_task_acc": 0.20377813279628754,
  "selectivity": 0.7962218672037125,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4616157556270096,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.46071428571428574
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/block68_b50/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.09375,
    0.34375,
    0.34375,
    0.40625,
    0.21875,
    0.28125
  ],
  "train_success": [
    0.3125,
    0.09375,
    0.34375,
    0.34375,
    0.40625,
    0.21875,
    0.28125
  ],
  "policy_loss": [
    0.21889138221740723,
    -0.07115830481052399,
    -0.028869038447737694,
    0.07701490819454193,
    0.024118248373270035,
    -0.1192067340016365,
    -0.0506291426718235
  ],
  "value_loss": [
    0.20489858090877533,
    0.05863482505083084,
    0.10374809801578522,
    0.1321285367012024,
    0.11737819015979767,
    0.09095531702041626,
    0.10034126043319702
  ],
  "entropy": [
    0.6085164546966553,
    0.6730345487594604,
    0.6554158329963684,
    0.6228044629096985,
    0.6596612930297852,
    0.6708561182022095,
    0.6671671867370605
  ],
  "val_success": [
    0.33620689655172414,
    0.3103448275862069,
    0.33620689655172414,
    0.3620689655172414,
    0.35344827586206895,
    0.35344827586206895,
    0.3275862068965517
  ],
  "test_short_success": [
    0.234375,
    0.359375,
    0.328125,
    0.375,
    0.25,
    0.28125,
    0.34375
  ],
  "test_long_success": [
    0.3671875,
    0.2890625,
    0.3046875,
    0.328125,
    0.421875,
    0.328125,
    0.421875
  ],
  "val_success_norm": [
    0.48508063408832036,
    0.4476922930711236,
    0.4852749184241116,
    0.522245304728839,
    0.5101671724602838,
    0.5099897933521544,
    0.47305153389187055
  ],
  "test_short_success_norm": [
    0.3385416666666614,
    0.5190972222222157,
    0.47395833333332266,
    0.5416666666666576,
    0.36111111111110505,
    0.4062499999999998,
    0.4965277777777576
  ],
  "test_long_success_norm": [
    0.5303819444444444,
    0.4175347222222222,
    0.44010416666666663,
    0.4739583333333333,
    0.609375,
    0.4739583333333333,
    0.609375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.41635656356811523,
  "probe_test_acc": 0.38303858041763306,
  "balanced_acc": 0.37807988252842284,
  "majority_baseline": 0.3615353697749196,
  "control_task_acc": 0.3291800618171692,
  "selectivity": 0.05385851860046387,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.021503210642713433,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.40515872836112976,
  "rowsplit_balanced_acc": 0.39909932453354324,
  "rowsplit_probe_gap": 0.03690476010716148
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.75,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.25,
    0.375,
    0.34375,
    0.34375,
    0.40625,
    0.4375
  ],
  "train_success": [
    0.375,
    0.25,
    0.375,
    0.34375,
    0.34375,
    0.40625,
    0.4375
  ],
  "policy_loss": [
    0.25400981307029724,
    -0.10458053648471832,
    -0.0320497527718544,
    0.010600236244499683,
    0.07863245904445648,
    0.07209478318691254,
    0.09250634908676147
  ],
  "value_loss": [
    0.18947650492191315,
    0.09043870866298676,
    0.11943764984607697,
    0.11193602532148361,
    0.11994486302137375,
    0.12850099802017212,
    0.13459187746047974
  ],
  "entropy": [
    0.6856057643890381,
    0.6501496434211731,
    0.6645120978355408,
    0.6413204073905945,
    0.6111768484115601,
    0.5979884266853333,
    0.6273082494735718
  ],
  "val_success": [
    0.33620689655172414,
    0.35344827586206895,
    0.3275862068965517,
    0.3879310344827586,
    0.4224137931034483,
    0.3620689655172414,
    0.3706896551724138
  ],
  "test_short_success": [
    0.40625,
    0.328125,
    0.359375,
    0.3125,
    0.34375,
    0.34375,
    0.421875
  ],
  "test_long_success": [
    0.3359375,
    0.359375,
    0.3359375,
    0.359375,
    0.296875,
    0.3515625,
    0.3125
  ],
  "val_success_norm": [
    0.48505036313892697,
    0.5102102841356465,
    0.47274787323167056,
    0.5597843381650146,
    0.6097047571180976,
    0.5227608971439307,
    0.5348063465437187
  ],
  "test_short_success_norm": [
    0.5868055555555443,
    0.4739583333333235,
    0.5190972222222111,
    0.4513888888888833,
    0.49652777777776713,
    0.4965277777777679,
    0.6093749999999944
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.5190972222222222,
    0.4852430555555556,
    0.5190972222222222,
    0.4288194444444444,
    0.5078125,
    0.4513888888888889
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.41035181283950806,
  "probe_test_acc": 0.4017283022403717,
  "balanced_acc": 0.3980950105998627,
  "majority_baseline": 0.3870578778135048,
  "control_task_acc": 0.340032160282135,
  "selectivity": 0.061696141958236694,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.01467042442686689,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.40634921193122864,
  "rowsplit_balanced_acc": 0.3997683313757498,
  "rowsplit_probe_gap": 0.03293651351853022
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.75,
  "17": 0.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.40625,
    0.40625,
    0.34375,
    0.46875,
    0.28125,
    0.46875
  ],
  "train_success": [
    0.25,
    0.40625,
    0.40625,
    0.34375,
    0.46875,
    0.28125,
    0.46875
  ],
  "policy_loss": [
    0.08131660521030426,
    0.07794749736785889,
    0.08804882317781448,
    0.031756848096847534,
    0.049174897372722626,
    -0.049427442252635956,
    0.07571826875209808
  ],
  "value_loss": [
    0.13441425561904907,
    0.12416289746761322,
    0.13394467532634735,
    0.11577063798904419,
    0.12663091719150543,
    0.09862489998340607,
    0.13067328929901123
  ],
  "entropy": [
    0.6568476557731628,
    0.6252714991569519,
    0.645557701587677,
    0.6552910804748535,
    0.6747890710830688,
    0.6760762929916382,
    0.6712260842323303
  ],
  "val_success": [
    0.29310344827586204,
    0.3793103448275862,
    0.3275862068965517,
    0.3017241379310345,
    0.33620689655172414,
    0.33620689655172414,
    0.3448275862068966
  ],
  "test_short_success": [
    0.375,
    0.421875,
    0.359375,
    0.328125,
    0.296875,
    0.28125,
    0.375
  ],
  "test_long_success": [
    0.375,
    0.3671875,
    0.296875,
    0.3515625,
    0.28125,
    0.40625,
    0.375
  ],
  "val_success_norm": [
    0.4230344235044499,
    0.5469343837016554,
    0.47223686738933224,
    0.43537392130946867,
    0.48507296681722795,
    0.4853184611772497,
    0.49781111317665494
  ],
  "test_short_success_norm": [
    0.5416666666666561,
    0.6093749999999989,
    0.5190972222222132,
    0.4739583333333278,
    0.4288194444444425,
    0.4062499999999988,
    0.5416666666666653
  ],
  "test_long_success_norm": [
    0.5416666666666666,
    0.5303819444444444,
    0.4288194444444444,
    0.5078125,
    0.40625,
    0.5868055555555556,
    0.5416666666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.3963971436023712,
  "probe_test_acc": 0.37520095705986023,
  "balanced_acc": 0.36370700310549936,
  "majority_baseline": 0.3780144694533762,
  "control_task_acc": 0.3406350612640381,
  "selectivity": 0.034565895795822144,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": -0.00281351239351596,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.38432538509368896,
  "rowsplit_balanced_acc": 0.37267523743735703,
  "rowsplit_probe_gap": 0.0005952263635302102
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.34375,
    0.4375,
    0.40625,
    0.375,
    0.28125,
    0.28125
  ],
  "train_success": [
    0.25,
    0.34375,
    0.4375,
    0.40625,
    0.375,
    0.28125,
    0.28125
  ],
  "policy_loss": [
    -0.09968597441911697,
    0.009303898550570011,
    0.047202855348587036,
    0.04854152724146843,
    -0.03919948637485504,
    0.017144562676548958,
    -0.0623675100505352
  ],
  "value_loss": [
    0.10459533333778381,
    0.11841994524002075,
    0.1348910629749298,
    0.12436594814062119,
    0.10397356003522873,
    0.11862273514270782,
    0.0957731157541275
  ],
  "entropy": [
    0.6602614521980286,
    0.6727266311645508,
    0.5583623051643372,
    0.6195869445800781,
    0.5767817497253418,
    0.5893743634223938,
    0.6392601132392883
  ],
  "val_success": [
    0.3103448275862069,
    0.3620689655172414,
    0.41379310344827586,
    0.45689655172413796,
    0.3879310344827586,
    0.3275862068965517,
    0.3448275862068966
  ],
  "test_short_success": [
    0.296875,
    0.421875,
    0.375,
    0.34375,
    0.359375,
    0.359375,
    0.390625
  ],
  "test_long_success": [
    0.3515625,
    0.3671875,
    0.359375,
    0.390625,
    0.3515625,
    0.359375,
    0.34375
  ],
  "val_success_norm": [
    0.4477955252406622,
    0.5227780892214529,
    0.5970644708000712,
    0.6594352986421192,
    0.5597925139409439,
    0.47251312443453547,
    0.49739868241814567
  ],
  "test_short_success_norm": [
    0.42881944444444253,
    0.6093749999999899,
    0.5416666666666562,
    0.4965277777777672,
    0.519097222222208,
    0.5190972222222114,
    0.5642361111111058
  ],
  "test_long_success_norm": [
    0.5078125,
    0.5303819444444444,
    0.5190972222222222,
    0.5642361111111112,
    0.5078125,
    0.5190972222222222,
    0.4965277777777778
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.40992894768714905,
  "probe_test_acc": 0.3977090120315552,
  "balanced_acc": 0.38926096082907086,
  "majority_baseline": 0.3609324758842444,
  "control_task_acc": 0.3378215432167053,
  "selectivity": 0.059887468814849854,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0367765361473108,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4000000059604645,
  "rowsplit_balanced_acc": 0.3886990903756273,
  "rowsplit_probe_gap": 0.015873021833480327
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.40625,
    0.375,
    0.375,
    0.34375,
    0.3125,
    0.40625
  ],
  "train_success": [
    0.28125,
    0.40625,
    0.375,
    0.375,
    0.34375,
    0.3125,
    0.40625
  ],
  "policy_loss": [
    0.5589249730110168,
    0.03564244508743286,
    -0.002248848555609584,
    0.006778201553970575,
    -0.019024131819605827,
    0.03126227855682373,
    0.062073156237602234
  ],
  "value_loss": [
    0.4567490816116333,
    0.12255029380321503,
    0.10751047730445862,
    0.12340828776359558,
    0.11263931542634964,
    0.11947128176689148,
    0.12378521263599396
  ],
  "entropy": [
    0.6759637594223022,
    0.6714133024215698,
    0.6314994096755981,
    0.6441319584846497,
    0.6782057881355286,
    0.670642614364624,
    0.6668594479560852
  ],
  "val_success": [
    0.33620689655172414,
    0.3706896551724138,
    0.31896551724137934,
    0.3275862068965517,
    0.3017241379310345,
    0.3620689655172414,
    0.3706896551724138
  ],
  "test_short_success": [
    0.40625,
    0.3125,
    0.34375,
    0.3125,
    0.1875,
    0.40625,
    0.40625
  ],
  "test_long_success": [
    0.4296875,
    0.296875,
    0.328125,
    0.3046875,
    0.34375,
    0.3515625,
    0.2890625
  ],
  "val_success_norm": [
    0.48535800825268227,
    0.5351568867676972,
    0.4604465487106624,
    0.47312320068052216,
    0.4354685568366831,
    0.5229379978555208,
    0.5350412245996737
  ],
  "test_short_success_norm": [
    0.5868055555555447,
    0.4513888888888836,
    0.4965277777777759,
    0.4513888888888835,
    0.2708333333333286,
    0.586805555555552,
    0.5868055555555489
  ],
  "test_long_success_norm": [
    0.6206597222222221,
    0.4288194444444444,
    0.47395833333333326,
    0.44010416666666663,
    0.4965277777777778,
    0.5078125,
    0.4175347222222222
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.41170501708984375,
  "probe_test_acc": 0.3743970990180969,
  "balanced_acc": 0.36865615928660084,
  "majority_baseline": 0.3528938906752412,
  "control_task_acc": 0.33661574125289917,
  "selectivity": 0.037781357765197754,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02150320834285574,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3819444477558136,
  "rowsplit_balanced_acc": 0.38032762194279623,
  "rowsplit_probe_gap": 0.02202381283517868
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.34375,
    0.1875,
    0.21875,
    0.28125,
    0.5625,
    0.75
  ],
  "train_success": [
    0.28125,
    0.34375,
    0.1875,
    0.21875,
    0.28125,
    0.5625,
    0.75
  ],
  "policy_loss": [
    0.11271263659000397,
    0.003123209346085787,
    -0.01929440163075924,
    -0.19100980460643768,
    -0.056291673332452774,
    -0.001378436223603785,
    -0.008752938359975815
  ],
  "value_loss": [
    0.5711954832077026,
    0.10734601318836212,
    0.08863525092601776,
    0.11449690908193588,
    0.10909926146268845,
    0.12053000926971436,
    0.10931695997714996
  ],
  "entropy": [
    0.6272571682929993,
    0.36043813824653625,
    0.6455851793289185,
    0.6641663312911987,
    0.4059653580188751,
    0.021538494154810905,
    0.036541931331157684
  ],
  "val_success": [
    0.31896551724137934,
    0.39655172413793105,
    0.3879310344827586,
    0.3620689655172414,
    0.39655172413793105,
    0.5086206896551724,
    0.5
  ],
  "test_short_success": [
    0.375,
    0.421875,
    0.375,
    0.390625,
    0.328125,
    0.40625,
    0.359375
  ],
  "test_long_success": [
    0.3125,
    0.3671875,
    0.296875,
    0.328125,
    0.265625,
    0.390625,
    0.390625
  ],
  "val_success_norm": [
    0.4602199003484561,
    0.5723829731935907,
    0.5599326925005189,
    0.5225028257997522,
    0.5722578782553464,
    0.7339140898854499,
    0.7214691061278762
  ],
  "test_short_success_norm": [
    0.5416666666666623,
    0.6093749999999907,
    0.5416666666666661,
    0.5642361111111046,
    0.4739583333333271,
    0.586805555555544,
    0.519097222222215
  ],
  "test_long_success_norm": [
    0.4513888888888889,
    0.5303819444444444,
    0.4288194444444444,
    0.47395833333333326,
    0.3836805555555555,
    0.5642361111111112,
    0.5642361111111112
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.891012242460436,
  "probe_train_acc": 0.7244898080825806,
  "probe_test_acc": 0.723710298538208,
  "majority_baseline": 0.5600198412698413,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.28125,
    0.25,
    0.28125,
    0.375,
    0.34375,
    0.3125
  ],
  "train_success": [
    0.40625,
    0.28125,
    0.25,
    0.28125,
    0.375,
    0.34375,
    0.3125
  ],
  "policy_loss": [
    -0.19447235763072968,
    0.006764629855751991,
    0.0012287595309317112,
    -0.04537281021475792,
    -0.018691372126340866,
    0.007031019777059555,
    -0.042300377041101456
  ],
  "value_loss": [
    0.45845088362693787,
    0.0996079221367836,
    0.09974909573793411,
    0.10698013007640839,
    0.10964136570692062,
    0.11397343128919601,
    0.10054140537977219
  ],
  "entropy": [
    0.5357843637466431,
    0.6790660619735718,
    0.6286911964416504,
    0.45415008068084717,
    0.6459084153175354,
    0.5834825038909912,
    0.20553213357925415
  ],
  "val_success": [
    0.27586206896551724,
    0.3706896551724138,
    0.3793103448275862,
    0.33620689655172414,
    0.3103448275862069,
    0.4224137931034483,
    0.3793103448275862
  ],
  "test_short_success": [
    0.28125,
    0.328125,
    0.40625,
    0.265625,
    0.359375,
    0.328125,
    0.234375
  ],
  "test_long_success": [
    0.3359375,
    0.34375,
    0.3125,
    0.40625,
    0.3203125,
    0.3125,
    0.3515625
  ],
  "val_success_norm": [
    0.3978909225438417,
    0.5351707136898962,
    0.5475248569298288,
    0.48528131263463203,
    0.4481077398672561,
    0.6095854042085795,
    0.54729559419551
  ],
  "test_short_success_norm": [
    0.4062499999999895,
    0.4739583333333256,
    0.5868055555555485,
    0.3836805555555536,
    0.5190972222222157,
    0.4739583333333201,
    0.33854166666665697
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.4965277777777778,
    0.45138888888888884,
    0.5868055555555556,
    0.46267361111111105,
    0.4513888888888889,
    0.5078125
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.8504031054045984,
  "probe_train_acc": 0.6069302558898926,
  "probe_test_acc": 0.5972222089767456,
  "majority_baseline": 0.5009920634920635,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.34375,
    0.28125,
    0.3125,
    0.4375,
    0.34375,
    0.375
  ],
  "train_success": [
    0.28125,
    0.34375,
    0.28125,
    0.3125,
    0.4375,
    0.34375,
    0.375
  ],
  "policy_loss": [
    -1.0336192846298218,
    -0.07980050146579742,
    -0.02171230874955654,
    -0.06585677713155746,
    0.08422784507274628,
    -0.030649423599243164,
    0.02896163985133171
  ],
  "value_loss": [
    2.2230048179626465,
    0.13059373199939728,
    0.09853114932775497,
    0.117414690554142,
    0.13161322474479675,
    0.10515566170215607,
    0.11763402074575424
  ],
  "entropy": [
    0.5682374835014343,
    0.5460511445999146,
    0.6709351539611816,
    0.6801382303237915,
    0.6535512804985046,
    0.6786929368972778,
    0.6510408520698547
  ],
  "val_success": [
    0.3103448275862069,
    0.29310344827586204,
    0.3448275862068966,
    0.4224137931034483,
    0.25862068965517243,
    0.3706896551724138,
    0.39655172413793105
  ],
  "test_short_success": [
    0.3125,
    0.28125,
    0.296875,
    0.296875,
    0.46875,
    0.296875,
    0.234375
  ],
  "test_long_success": [
    0.40625,
    0.3515625,
    0.34375,
    0.359375,
    0.265625,
    0.34375,
    0.296875
  ],
  "val_success_norm": [
    0.4477871001794883,
    0.4227854606910905,
    0.4976140177113581,
    0.6094781715914577,
    0.37324043649879884,
    0.5348627913001187,
    0.5725064187013216
  ],
  "test_short_success_norm": [
    0.4513888888888835,
    0.406249999999985,
    0.42881944444443026,
    0.42881944444443887,
    0.6770833333333224,
    0.4288194444444339,
    0.3385416666666621
  ],
  "test_long_success_norm": [
    0.5868055555555556,
    0.5078125,
    0.49652777777777773,
    0.5190972222222222,
    0.3836805555555555,
    0.4965277777777778,
    0.4288194444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.8268139743206927,
  "probe_train_acc": 0.4485544264316559,
  "probe_test_acc": 0.4117063581943512,
  "majority_baseline": 0.3834325396825397,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.4375,
    0.34375,
    0.46875,
    0.34375,
    0.3125,
    0.28125
  ],
  "train_success": [
    0.34375,
    0.4375,
    0.34375,
    0.46875,
    0.34375,
    0.3125,
    0.28125
  ],
  "policy_loss": [
    -0.4634802043437958,
    -0.013930666260421276,
    -0.08037428557872772,
    0.09463007003068924,
    0.06418192386627197,
    0.04262017458677292,
    -0.036396175622940063
  ],
  "value_loss": [
    0.8731186389923096,
    0.12446008622646332,
    0.12205278873443604,
    0.13610567152500153,
    0.11348552256822586,
    0.11677029728889465,
    0.10961447656154633
  ],
  "entropy": [
    0.5538562536239624,
    0.28530362248420715,
    0.6085070371627808,
    0.6417253613471985,
    0.6076362133026123,
    0.6708811521530151,
    0.3854821026325226
  ],
  "val_success": [
    0.3103448275862069,
    0.33620689655172414,
    0.3275862068965517,
    0.31896551724137934,
    0.33620689655172414,
    0.4224137931034483,
    0.41379310344827586
  ],
  "test_short_success": [
    0.390625,
    0.390625,
    0.328125,
    0.40625,
    0.375,
    0.28125,
    0.328125
  ],
  "test_long_success": [
    0.2578125,
    0.2578125,
    0.375,
    0.34375,
    0.4296875,
    0.2890625,
    0.3203125
  ],
  "val_success_norm": [
    0.44817241244523703,
    0.4851717367357459,
    0.47281197868445113,
    0.4600485201058781,
    0.48553880568275837,
    0.6093973955158826,
    0.5969432050928161
  ],
  "test_short_success_norm": [
    0.5642361111111049,
    0.5642361111110998,
    0.4739583333333234,
    0.5868055555555536,
    0.5416666666666474,
    0.40624999999999906,
    0.47395833333333226
  ],
  "test_long_success_norm": [
    0.37239583333333337,
    0.3723958333333333,
    0.5416666666666666,
    0.49652777777777773,
    0.6206597222222222,
    0.4175347222222222,
    0.4626736111111111
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.8250223947447,
  "probe_train_acc": 0.5633503198623657,
  "probe_test_acc": 0.5540674328804016,
  "majority_baseline": 0.4791666666666667,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.34375,
    0.375,
    0.40625,
    0.21875,
    0.375,
    0.28125
  ],
  "train_success": [
    0.28125,
    0.34375,
    0.375,
    0.40625,
    0.21875,
    0.375,
    0.28125
  ],
  "policy_loss": [
    -0.03687826544046402,
    -0.001116857398301363,
    0.13401034474372864,
    -0.011336526833474636,
    -0.06341514736413956,
    -0.013515370897948742,
    -0.09888749569654465
  ],
  "value_loss": [
    0.48832398653030396,
    0.11590023338794708,
    0.14098034799098969,
    0.12028604000806808,
    0.10089731961488724,
    0.1165919378399849,
    0.09688182175159454
  ],
  "entropy": [
    0.5510993599891663,
    0.5009634494781494,
    0.6921504139900208,
    0.6072258949279785,
    0.6054983735084534,
    0.6261084079742432,
    0.6514419913291931
  ],
  "val_success": [
    0.3879310344827586,
    0.3879310344827586,
    0.3275862068965517,
    0.3448275862068966,
    0.3620689655172414,
    0.3793103448275862,
    0.4224137931034483
  ],
  "test_short_success": [
    0.34375,
    0.375,
    0.25,
    0.375,
    0.34375,
    0.375,
    0.21875
  ],
  "test_long_success": [
    0.296875,
    0.3203125,
    0.328125,
    0.3515625,
    0.390625,
    0.3671875,
    0.375
  ],
  "val_success_norm": [
    0.5596632020649592,
    0.5598635929841373,
    0.47269257844086615,
    0.4975806974125167,
    0.5226935404653766,
    0.5477065922427342,
    0.6095200248309505
  ],
  "test_short_success_norm": [
    0.496527777777772,
    0.5416666666666604,
    0.36111111111111094,
    0.5416666666666525,
    0.49652777777777163,
    0.5416666666666481,
    0.31597222222221166
  ],
  "test_long_success_norm": [
    0.4288194444444444,
    0.4626736111111111,
    0.4739583333333333,
    0.5078125,
    0.5642361111111112,
    0.5303819444444444,
    0.5416666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.806509405792774,
  "probe_train_acc": 0.49000850319862366,
  "probe_test_acc": 0.4523809552192688,
  "majority_baseline": 0.38839285714285715,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/mod_3/window_mlp_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 1.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.40625,
    0.5625,
    0.4375,
    0.59375,
    0.3125,
    0.5625
  ],
  "train_success": [
    0.46875,
    0.40625,
    0.5625,
    0.4375,
    0.59375,
    0.3125,
    0.5625
  ],
  "policy_loss": [
    0.30934005975723267,
    -0.10115759074687958,
    0.03543959558010101,
    -0.03291570022702217,
    0.030652901157736778,
    -0.12919199466705322,
    0.05819223076105118
  ],
  "value_loss": [
    0.25370344519615173,
    0.13177621364593506,
    0.12180275470018387,
    0.12540270388126373,
    0.12541571259498596,
    0.12081350386142731,
    0.12700627744197845
  ],
  "entropy": [
    0.6085164546966553,
    0.6531668901443481,
    0.6618417501449585,
    0.6674520969390869,
    0.6733741760253906,
    0.6451725363731384,
    0.6841477751731873
  ],
  "val_success": [
    0.4827586206896552,
    0.5775862068965517,
    0.4051724137931034,
    0.5172413793103449,
    0.5,
    0.47413793103448276,
    0.4827586206896552
  ],
  "test_short_success": [
    0.484375,
    0.453125,
    0.515625,
    0.421875,
    0.546875,
    0.609375,
    0.46875
  ],
  "test_long_success": [
    0.5,
    0.546875,
    0.3828125,
    0.5390625,
    0.515625,
    0.578125,
    0.484375
  ],
  "val_success_norm": [
    0.6436781609195402,
    0.7701149425287356,
    0.5402298850574713,
    0.6896551724137931,
    0.6666666666666666,
    0.632183908045977,
    0.6436781609195401
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.6041666666666666,
    0.6875,
    0.5625,
    0.7291666666666666,
    0.8124999999999999,
    0.625
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.7291666666666666,
    0.5104166666666666,
    0.71875,
    0.6875,
    0.7708333333333333,
    0.6458333333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5484607815742493,
  "probe_test_acc": 0.5319533944129944,
  "balanced_acc": 0.5305158199268716,
  "majority_baseline": 0.5168810289389068,
  "control_task_acc": 0.493971049785614,
  "selectivity": 0.03798234462738037,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.015072365474087634,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5265873074531555,
  "rowsplit_balanced_acc": 0.524980839241234,
  "rowsplit_probe_gap": 0.013888894754742864
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.5,
    0.34375,
    0.46875,
    0.46875,
    0.53125,
    0.625
  ],
  "train_success": [
    0.4375,
    0.5,
    0.34375,
    0.46875,
    0.46875,
    0.53125,
    0.625
  ],
  "policy_loss": [
    0.2731412649154663,
    -0.10373365134000778,
    -0.052787911146879196,
    -0.04741476848721504,
    0.044976379722356796,
    0.01947198063135147,
    0.09903230518102646
  ],
  "value_loss": [
    0.19575974345207214,
    0.1350405067205429,
    0.11745740473270416,
    0.12938740849494934,
    0.12514998018741608,
    0.12557239830493927,
    0.1306890845298767
  ],
  "entropy": [
    0.6856057643890381,
    0.657473087310791,
    0.6681650876998901,
    0.6574226021766663,
    0.664694607257843,
    0.670123815536499,
    0.6809893846511841
  ],
  "val_success": [
    0.49137931034482757,
    0.5689655172413793,
    0.4224137931034483,
    0.5172413793103449,
    0.5,
    0.5172413793103449,
    0.5258620689655172
  ],
  "test_short_success": [
    0.5625,
    0.515625,
    0.484375,
    0.546875,
    0.40625,
    0.546875,
    0.515625
  ],
  "test_long_success": [
    0.578125,
    0.546875,
    0.453125,
    0.4765625,
    0.4453125,
    0.515625,
    0.5
  ],
  "val_success_norm": [
    0.6551724137931034,
    0.7586206896551723,
    0.5632183908045977,
    0.6896551724137931,
    0.6666666666666666,
    0.6896551724137929,
    0.7011494252873562
  ],
  "test_short_success_norm": [
    0.75,
    0.6875,
    0.6458333333333333,
    0.7291666666666665,
    0.5416666666666666,
    0.7291666666666665,
    0.6875
  ],
  "test_long_success_norm": [
    0.7708333333333333,
    0.7291666666666666,
    0.6041666666666666,
    0.6354166666666666,
    0.59375,
    0.6875,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5323917269706726,
  "probe_test_acc": 0.5184887647628784,
  "balanced_acc": 0.5194034626186498,
  "majority_baseline": 0.5084405144694534,
  "control_task_acc": 0.5002009868621826,
  "selectivity": 0.0182877779006958,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.010048250293425043,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5357142686843872,
  "rowsplit_balanced_acc": 0.5361743388084731,
  "rowsplit_probe_gap": 0.027976173446291996
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 1.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.46875,
    0.59375,
    0.59375,
    0.625,
    0.59375,
    0.5625
  ],
  "train_success": [
    0.5,
    0.46875,
    0.59375,
    0.59375,
    0.625,
    0.59375,
    0.5625
  ],
  "policy_loss": [
    0.3174765408039093,
    -0.016478348523378372,
    0.11473353207111359,
    0.0499454028904438,
    0.027432911098003387,
    0.05761262774467468,
    -0.012770012952387333
  ],
  "value_loss": [
    0.31558749079704285,
    0.12677665054798126,
    0.13004142045974731,
    0.12161872535943985,
    0.12453636527061462,
    0.12432116270065308,
    0.12686973810195923
  ],
  "entropy": [
    0.6568476557731628,
    0.6709701418876648,
    0.6850953102111816,
    0.6558226346969604,
    0.664999783039093,
    0.6911462545394897,
    0.6893478035926819
  ],
  "val_success": [
    0.46551724137931033,
    0.5258620689655172,
    0.6379310344827587,
    0.5603448275862069,
    0.4827586206896552,
    0.5344827586206896,
    0.5344827586206896
  ],
  "test_short_success": [
    0.515625,
    0.5,
    0.546875,
    0.453125,
    0.4375,
    0.53125,
    0.40625
  ],
  "test_long_success": [
    0.4375,
    0.5,
    0.515625,
    0.46875,
    0.3984375,
    0.484375,
    0.5234375
  ],
  "val_success_norm": [
    0.6206896551724138,
    0.7011494252873561,
    0.850574712643678,
    0.7471264367816091,
    0.6436781609195401,
    0.7126436781609194,
    0.7126436781609194
  ],
  "test_short_success_norm": [
    0.6875,
    0.6666666666666666,
    0.7291666666666666,
    0.6041666666666666,
    0.5833333333333333,
    0.7083333333333333,
    0.5416666666666666
  ],
  "test_long_success_norm": [
    0.5833333333333333,
    0.6666666666666666,
    0.6875,
    0.625,
    0.53125,
    0.6458333333333333,
    0.6979166666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5401725172996521,
  "probe_test_acc": 0.5343649387359619,
  "balanced_acc": 0.5323499154643759,
  "majority_baseline": 0.5243167202572347,
  "control_task_acc": 0.5128617286682129,
  "selectivity": 0.021503210067749023,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.010048218478727167,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5301587581634521,
  "rowsplit_balanced_acc": 0.5292920079514323,
  "rowsplit_probe_gap": 0.0035714565761505446
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.5,
  "8": 1.0,
  "9": 1.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 0.25,
  "15": 0.5,
  "16": 1.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.75,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 1.0,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 1.0,
  "30": 1.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.59375,
    0.46875,
    0.375,
    0.53125,
    0.5,
    0.53125
  ],
  "train_success": [
    0.53125,
    0.59375,
    0.46875,
    0.375,
    0.53125,
    0.5,
    0.53125
  ],
  "policy_loss": [
    0.09931101649999619,
    0.09740512818098068,
    0.01830686815083027,
    -0.08201920986175537,
    0.01732865534722805,
    -0.024722134694457054,
    0.03440210595726967
  ],
  "value_loss": [
    0.14216533303260803,
    0.12579628825187683,
    0.1266767531633377,
    0.12296511232852936,
    0.125115305185318,
    0.12542632222175598,
    0.12401348352432251
  ],
  "entropy": [
    0.6602614521980286,
    0.6408740878105164,
    0.602031409740448,
    0.6556538343429565,
    0.6637994050979614,
    0.6858764290809631,
    0.6844500303268433
  ],
  "val_success": [
    0.43103448275862066,
    0.41379310344827586,
    0.5344827586206896,
    0.5,
    0.5775862068965517,
    0.5431034482758621,
    0.4396551724137931
  ],
  "test_short_success": [
    0.5,
    0.46875,
    0.609375,
    0.5625,
    0.53125,
    0.46875,
    0.484375
  ],
  "test_long_success": [
    0.5859375,
    0.515625,
    0.390625,
    0.484375,
    0.5078125,
    0.5234375,
    0.5546875
  ],
  "val_success_norm": [
    0.5747126436781609,
    0.5517241379310345,
    0.7126436781609193,
    0.6666666666666666,
    0.7701149425287356,
    0.7241379310344827,
    0.5862068965517241
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.625,
    0.8124999999999999,
    0.75,
    0.7083333333333333,
    0.625,
    0.6458333333333333
  ],
  "test_long_success_norm": [
    0.78125,
    0.6875,
    0.5208333333333333,
    0.6458333333333333,
    0.6770833333333333,
    0.6979166666666666,
    0.7395833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5339140892028809,
  "probe_test_acc": 0.5357717275619507,
  "balanced_acc": 0.5369796245539639,
  "majority_baseline": 0.5096463022508039,
  "control_task_acc": 0.5056270360946655,
  "selectivity": 0.030144691467285156,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02612542531114681,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5275793671607971,
  "rowsplit_balanced_acc": 0.5292296019198193,
  "rowsplit_probe_gap": 0.016468256049686048
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.53125,
    0.46875,
    0.53125,
    0.40625,
    0.4375,
    0.5625
  ],
  "train_success": [
    0.375,
    0.53125,
    0.46875,
    0.53125,
    0.40625,
    0.4375,
    0.5625
  ],
  "policy_loss": [
    0.5949958562850952,
    -0.004000673536211252,
    -0.029988648369908333,
    -0.00895546656101942,
    -0.0629868358373642,
    0.002326523419469595,
    0.03332272171974182
  ],
  "value_loss": [
    0.5135430097579956,
    0.12552863359451294,
    0.1254846602678299,
    0.1271313577890396,
    0.12186069041490555,
    0.12524056434631348,
    0.12513206899166107
  ],
  "entropy": [
    0.6759637594223022,
    0.6654977798461914,
    0.6385195255279541,
    0.6766997575759888,
    0.6668511033058167,
    0.6643479466438293,
    0.6842226386070251
  ],
  "val_success": [
    0.4396551724137931,
    0.5258620689655172,
    0.6120689655172413,
    0.4827586206896552,
    0.5086206896551724,
    0.47413793103448276,
    0.5086206896551724
  ],
  "test_short_success": [
    0.515625,
    0.515625,
    0.453125,
    0.625,
    0.5,
    0.421875,
    0.59375
  ],
  "test_long_success": [
    0.484375,
    0.484375,
    0.4453125,
    0.53125,
    0.5078125,
    0.5703125,
    0.5703125
  ],
  "val_success_norm": [
    0.586206896551724,
    0.7011494252873562,
    0.8160919540229885,
    0.6436781609195402,
    0.67816091954023,
    0.632183908045977,
    0.6781609195402298
  ],
  "test_short_success_norm": [
    0.6875,
    0.6875,
    0.6041666666666666,
    0.8333333333333333,
    0.6666666666666666,
    0.5625,
    0.7916666666666666
  ],
  "test_long_success_norm": [
    0.6458333333333333,
    0.6458333333333333,
    0.59375,
    0.7083333333333333,
    0.6770833333333333,
    0.7604166666666667,
    0.7604166666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5418639779090881,
  "probe_test_acc": 0.5152733325958252,
  "balanced_acc": 0.5156950484274254,
  "majority_baseline": 0.5052250803858521,
  "control_task_acc": 0.4977893829345703,
  "selectivity": 0.017483949661254883,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.010048252209973074,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5146825313568115,
  "rowsplit_balanced_acc": 0.5169753086419753,
  "rowsplit_probe_gap": 0.0003968170710972885
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.0,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.46875,
    0.40625,
    0.4375,
    0.4375,
    0.375,
    0.5
  ],
  "train_success": [
    0.4375,
    0.46875,
    0.40625,
    0.4375,
    0.4375,
    0.375,
    0.5
  ],
  "policy_loss": [
    0.2045561820268631,
    0.014217535965144634,
    -0.039350878447294235,
    0.026254385709762573,
    -0.06196264922618866,
    -0.037495896220207214,
    -0.0020438118372112513
  ],
  "value_loss": [
    0.61241215467453,
    0.12514281272888184,
    0.12026277929544449,
    0.12204109877347946,
    0.1215052679181099,
    0.12481771409511566,
    0.12498407065868378
  ],
  "entropy": [
    0.6272571682929993,
    0.2407069206237793,
    0.6466027498245239,
    0.687248706817627,
    0.6612198352813721,
    0.6670437455177307,
    0.6913168430328369
  ],
  "val_success": [
    0.5086206896551724,
    0.5517241379310345,
    0.5086206896551724,
    0.5689655172413793,
    0.5,
    0.5086206896551724,
    0.4827586206896552
  ],
  "test_short_success": [
    0.53125,
    0.5625,
    0.46875,
    0.5625,
    0.4375,
    0.5,
    0.515625
  ],
  "test_long_success": [
    0.5,
    0.4921875,
    0.4921875,
    0.453125,
    0.5390625,
    0.4453125,
    0.484375
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.7356321839080461,
    0.6781609195402298,
    0.7586206896551723,
    0.6666666666666666,
    0.6781609195402298,
    0.6436781609195401
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.75,
    0.625,
    0.75,
    0.5833333333333333,
    0.6666666666666666,
    0.6875
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.65625,
    0.65625,
    0.6041666666666666,
    0.71875,
    0.59375,
    0.6458333333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9895491191400418,
  "probe_train_acc": 0.5650510191917419,
  "probe_test_acc": 0.5267857313156128,
  "majority_baseline": 0.5391865079365079,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.0,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 1.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.53125,
    0.46875,
    0.59375,
    0.34375,
    0.4375,
    0.5
  ],
  "train_success": [
    0.5,
    0.53125,
    0.46875,
    0.59375,
    0.34375,
    0.4375,
    0.5
  ],
  "policy_loss": [
    -0.1826128512620926,
    0.008852268569171429,
    -0.05981544777750969,
    0.13753044605255127,
    -0.06010574847459793,
    -0.09309148788452148,
    -0.056564126163721085
  ],
  "value_loss": [
    0.46954146027565,
    0.14249634742736816,
    0.13061971962451935,
    0.1350872814655304,
    0.12275523692369461,
    0.13013744354248047,
    0.12546104192733765
  ],
  "entropy": [
    0.5357843637466431,
    0.2382194995880127,
    0.618301272392273,
    0.6728841066360474,
    0.6606636643409729,
    0.6900227665901184,
    0.6829817891120911
  ],
  "val_success": [
    0.5517241379310345,
    0.5258620689655172,
    0.5431034482758621,
    0.39655172413793105,
    0.46551724137931033,
    0.5517241379310345,
    0.49137931034482757
  ],
  "test_short_success": [
    0.625,
    0.5,
    0.578125,
    0.4375,
    0.46875,
    0.53125,
    0.578125
  ],
  "test_long_success": [
    0.515625,
    0.4453125,
    0.5078125,
    0.5,
    0.4921875,
    0.5859375,
    0.5390625
  ],
  "val_success_norm": [
    0.735632183908046,
    0.7011494252873561,
    0.7241379310344828,
    0.5287356321839081,
    0.6206896551724138,
    0.735632183908046,
    0.6551724137931034
  ],
  "test_short_success_norm": [
    0.8333333333333333,
    0.6666666666666666,
    0.7708333333333333,
    0.5833333333333333,
    0.625,
    0.7083333333333333,
    0.7708333333333333
  ],
  "test_long_success_norm": [
    0.6875,
    0.59375,
    0.6770833333333333,
    0.6666666666666666,
    0.65625,
    0.78125,
    0.71875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1338/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9895491191400418,
  "probe_train_acc": 0.5814200639724731,
  "probe_test_acc": 0.5416666865348816,
  "majority_baseline": 0.5411706349206349,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 1.0,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.71875,
    0.4375,
    0.46875,
    0.5,
    0.5,
    0.46875,
    0.40625
  ],
  "train_success": [
    0.71875,
    0.4375,
    0.46875,
    0.5,
    0.5,
    0.46875,
    0.40625
  ],
  "policy_loss": [
    -0.7681525945663452,
    -0.13921160995960236,
    -0.0686589702963829,
    -0.04384409263730049,
    -0.0006381417042575777,
    -0.007764231879264116,
    -0.083280049264431
  ],
  "value_loss": [
    1.3488909006118774,
    0.1457446664571762,
    0.12870612740516663,
    0.12689797580242157,
    0.12460288405418396,
    0.12387527525424957,
    0.12931431829929352
  ],
  "entropy": [
    0.5682374835014343,
    0.6807281970977783,
    0.6644766330718994,
    0.6917861700057983,
    0.6834185123443604,
    0.6686532497406006,
    0.679686963558197
  ],
  "val_success": [
    0.49137931034482757,
    0.5,
    0.47413793103448276,
    0.5258620689655172,
    0.5258620689655172,
    0.5862068965517241,
    0.4827586206896552
  ],
  "test_short_success": [
    0.375,
    0.484375,
    0.5,
    0.515625,
    0.640625,
    0.515625,
    0.546875
  ],
  "test_long_success": [
    0.5234375,
    0.515625,
    0.4921875,
    0.5390625,
    0.5234375,
    0.484375,
    0.5
  ],
  "val_success_norm": [
    0.6551724137931034,
    0.6666666666666667,
    0.632183908045977,
    0.7011494252873562,
    0.7011494252873566,
    0.7816091954022989,
    0.6436781609195402
  ],
  "test_short_success_norm": [
    0.5,
    0.6458333333333333,
    0.6666666666666666,
    0.6875,
    0.8541666666666666,
    0.6875,
    0.7291666666666666
  ],
  "test_long_success_norm": [
    0.6979166666666666,
    0.6875,
    0.65625,
    0.71875,
    0.6979166666666666,
    0.6458333333333333,
    0.6666666666666665
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1339/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9895491191400418,
  "probe_train_acc": 0.543154776096344,
  "probe_test_acc": 0.5243055820465088,
  "majority_baseline": 0.5421626984126984,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.75,
    0.4375,
    0.59375,
    0.5625,
    0.40625,
    0.59375
  ],
  "train_success": [
    0.4375,
    0.75,
    0.4375,
    0.59375,
    0.5625,
    0.40625,
    0.59375
  ],
  "policy_loss": [
    -0.44395795464515686,
    0.09288544207811356,
    -0.054557666182518005,
    0.06249447539448738,
    -0.01787753216922283,
    -0.08043408393859863,
    0.03290228545665741
  ],
  "value_loss": [
    0.8029526472091675,
    0.12059977650642395,
    0.12611879408359528,
    0.11957606673240662,
    0.1246877983212471,
    0.12500323355197906,
    0.12428715825080872
  ],
  "entropy": [
    0.5538562536239624,
    0.573268473148346,
    0.6865776777267456,
    0.6820300221443176,
    0.6636449694633484,
    0.6641167998313904,
    0.6835862994194031
  ],
  "val_success": [
    0.41379310344827586,
    0.4224137931034483,
    0.5172413793103449,
    0.5431034482758621,
    0.49137931034482757,
    0.43103448275862066,
    0.5344827586206896
  ],
  "test_short_success": [
    0.484375,
    0.359375,
    0.4375,
    0.453125,
    0.546875,
    0.46875,
    0.4375
  ],
  "test_long_success": [
    0.5,
    0.4921875,
    0.5234375,
    0.4375,
    0.4609375,
    0.5859375,
    0.4921875
  ],
  "val_success_norm": [
    0.5517241379310345,
    0.5632183908045977,
    0.6896551724137933,
    0.7241379310344829,
    0.6551724137931034,
    0.5747126436781609,
    0.7126436781609196
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.47916666666666663,
    0.5833333333333333,
    0.6041666666666666,
    0.7291666666666666,
    0.625,
    0.5833333333333333
  ],
  "test_long_success_norm": [
    0.6666666666666667,
    0.65625,
    0.6979166666666667,
    0.5833333333333333,
    0.6145833333333333,
    0.78125,
    0.65625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1340/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9868617497760526,
  "probe_train_acc": 0.5491071343421936,
  "probe_test_acc": 0.5282738208770752,
  "majority_baseline": 0.5277777777777778,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 1.0,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.625,
    0.65625,
    0.53125,
    0.59375,
    0.5,
    0.5625
  ],
  "train_success": [
    0.46875,
    0.625,
    0.65625,
    0.53125,
    0.59375,
    0.5,
    0.5625
  ],
  "policy_loss": [
    0.043431539088487625,
    0.11384817957878113,
    -0.026613492518663406,
    -0.057982321828603745,
    0.1026289239525795,
    0.0072626471519470215,
    0.07850799709558487
  ],
  "value_loss": [
    0.4470568597316742,
    0.13426396250724792,
    0.11751323193311691,
    0.12688785791397095,
    0.11907296627759933,
    0.12447410076856613,
    0.12686793506145477
  ],
  "entropy": [
    0.5510993599891663,
    0.6100313663482666,
    0.6417784094810486,
    0.6925468444824219,
    0.680224597454071,
    0.6409256458282471,
    0.6799250841140747
  ],
  "val_success": [
    0.4396551724137931,
    0.43103448275862066,
    0.5603448275862069,
    0.5258620689655172,
    0.3793103448275862,
    0.5689655172413793,
    0.5431034482758621
  ],
  "test_short_success": [
    0.453125,
    0.5,
    0.453125,
    0.359375,
    0.5,
    0.390625,
    0.53125
  ],
  "test_long_success": [
    0.46875,
    0.46875,
    0.4921875,
    0.46875,
    0.484375,
    0.46875,
    0.5
  ],
  "val_success_norm": [
    0.5862068965517241,
    0.5747126436781609,
    0.7471264367816093,
    0.7011494252873562,
    0.5057471264367815,
    0.7586206896551724,
    0.7241379310344829
  ],
  "test_short_success_norm": [
    0.6041666666666666,
    0.6666666666666665,
    0.6041666666666666,
    0.47916666666666663,
    0.6666666666666666,
    0.5208333333333333,
    0.7083333333333333
  ],
  "test_long_success_norm": [
    0.625,
    0.625,
    0.65625,
    0.625,
    0.6458333333333333,
    0.625,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1341/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9868617497760526,
  "probe_train_acc": 0.5722789168357849,
  "probe_test_acc": 0.526289701461792,
  "majority_baseline": 0.5277777777777778,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_a2c/parity/window_mlp_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.3125,
    0.34375,
    0.3125,
    0.25,
    0.4375,
    0.5625
  ],
  "train_success": [
    0.3125,
    0.3125,
    0.34375,
    0.3125,
    0.25,
    0.4375,
    0.5625
  ],
  "policy_loss": [
    0.1254904717206955,
    0.18211622536182404,
    -0.04433414340019226,
    -0.2042476087808609,
    0.2900434732437134,
    0.1571795642375946,
    -0.4141255021095276
  ],
  "value_loss": [
    0.08130675554275513,
    0.0446217879652977,
    0.041166115552186966,
    0.061239637434482574,
    0.0303216390311718,
    0.04643164202570915,
    0.06804673373699188
  ],
  "entropy": [
    0.5992088913917542,
    0.28349706530570984,
    0.10331989824771881,
    0.012171351350843906,
    0.07993700355291367,
    0.02046874165534973,
    0.01155837718397379
  ],
  "val_success": [
    0.39655172413793105,
    0.3448275862068966,
    0.35344827586206895,
    0.35344827586206895,
    0.3706896551724138,
    0.45689655172413796,
    0.46551724137931033
  ],
  "test_short_success": [
    0.375,
    0.4375,
    0.375,
    0.375,
    0.375,
    0.359375,
    0.390625
  ],
  "test_long_success": [
    0.3125,
    0.3203125,
    0.390625,
    0.3828125,
    0.328125,
    0.3046875,
    0.3046875
  ],
  "val_success_norm": [
    0.57224205325994,
    0.4976766810914798,
    0.5102159765721513,
    0.5100253057116816,
    0.5348425157715263,
    0.6594057155550772,
    0.6718076215562117
  ],
  "test_short_success_norm": [
    0.5416666666666596,
    0.6319444444444441,
    0.5416666666666471,
    0.5416666666666523,
    0.5416666666666556,
    0.5190972222222036,
    0.5642361111111047
  ],
  "test_long_success_norm": [
    0.45138888888888884,
    0.4626736111111111,
    0.564236111111111,
    0.5529513888888888,
    0.47395833333333337,
    0.4401041666666667,
    0.44010416666666663
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.499577134847641,
  "probe_test_acc": 0.47749197483062744,
  "balanced_acc": 0.4617951921825763,
  "majority_baseline": 0.4192122186495177,
  "control_task_acc": 0.33963021636009216,
  "selectivity": 0.13786175847053528,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.058279756181109754,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4912698268890381,
  "rowsplit_balanced_acc": 0.4698274378832876,
  "rowsplit_probe_gap": 0.05674601736522855
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1337/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.472467839717865,
  "onpolicy_linear_balanced_acc": 0.45060634289801804,
  "onpolicy_linear_majority": 0.42483922829581994,
  "onpolicy_linear_gap": 0.04762861142204505,
  "onpolicy_linear_recovery": 0.08280921398885262,
  "onpolicy_linear_selectivity": 0.12459805607795715,
  "onpolicy_mlp_test_acc": 0.5116559267044067,
  "onpolicy_mlp_balanced_acc": 0.493010928216409,
  "onpolicy_mlp_majority": 0.42483922829581994,
  "onpolicy_mlp_gap": 0.0868166984085868,
  "onpolicy_mlp_recovery": 0.15094335823938781,
  "onpolicy_mlp_selectivity": 0.17282956838607788,
  "random_linear_test_acc": 0.4031350612640381,
  "random_linear_balanced_acc": 0.3993620653274119,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.037379434254391775,
  "random_linear_recovery": 0.058935381764845834,
  "random_linear_selectivity": 0.05908361077308655,
  "random_mlp_test_acc": 0.46603697538375854,
  "random_mlp_balanced_acc": 0.4666040642525791,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.10028134837411223,
  "random_mlp_recovery": 0.15811153026285882,
  "random_mlp_selectivity": 0.13243567943572998,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9702157348913025,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.5625,
    0.40625,
    0.375,
    0.5,
    0.46875,
    0.25
  ],
  "train_success": [
    0.375,
    0.5625,
    0.40625,
    0.375,
    0.5,
    0.46875,
    0.25
  ],
  "policy_loss": [
    0.4537809193134308,
    0.04358938708901405,
    -0.04395071789622307,
    -0.011441687121987343,
    -0.1848338395357132,
    0.0406951941549778,
    0.05451742559671402
  ],
  "value_loss": [
    0.013224379159510136,
    0.05223320424556732,
    0.045068420469760895,
    0.04501716047525406,
    0.045230574905872345,
    0.04951637238264084,
    0.04161812365055084
  ],
  "entropy": [
    0.6844275593757629,
    0.0029350421391427517,
    0.007958763279020786,
    0.017931316047906876,
    0.008734427392482758,
    0.012898333370685577,
    0.009240631014108658
  ],
  "val_success": [
    0.3448275862068966,
    0.3103448275862069,
    0.31896551724137934,
    0.3103448275862069,
    0.3103448275862069,
    0.3103448275862069,
    0.31896551724137934
  ],
  "test_short_success": [
    0.390625,
    0.359375,
    0.375,
    0.359375,
    0.359375,
    0.359375,
    0.34375
  ],
  "test_long_success": [
    0.3203125,
    0.3515625,
    0.3515625,
    0.359375,
    0.3671875,
    0.328125,
    0.3359375
  ],
  "val_success_norm": [
    0.49777249856934735,
    0.44776665430754997,
    0.4602187615315153,
    0.44776665430754997,
    0.44776665430754997,
    0.44776665430754997,
    0.4602119248989151
  ],
  "test_short_success_norm": [
    0.5642361111111055,
    0.5190972222222188,
    0.5416666666666632,
    0.5190972222222188,
    0.5190972222222188,
    0.5190972222222188,
    0.4965277777777743
  ],
  "test_long_success_norm": [
    0.4626736111111111,
    0.5078125,
    0.5078125,
    0.5190972222222222,
    0.5303819444444444,
    0.47395833333333337,
    0.4852430555555556
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4165257215499878,
  "probe_test_acc": 0.3892684876918793,
  "balanced_acc": 0.3946618123408969,
  "majority_baseline": 0.3669614147909968,
  "control_task_acc": 0.3420417904853821,
  "selectivity": 0.04722669720649719,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.022307072900882463,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.39940476417541504,
  "rowsplit_balanced_acc": 0.4004558184129987,
  "rowsplit_probe_gap": 0.03869047846112933
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1338/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.38987138867378235,
  "onpolicy_linear_balanced_acc": 0.393944990767628,
  "onpolicy_linear_majority": 0.3669614147909968,
  "onpolicy_linear_gap": 0.02290997388278554,
  "onpolicy_linear_recovery": 0.036190485727219314,
  "onpolicy_linear_selectivity": 0.04581993818283081,
  "onpolicy_mlp_test_acc": 0.4266479015350342,
  "onpolicy_mlp_balanced_acc": 0.4288367935939707,
  "onpolicy_mlp_majority": 0.3669614147909968,
  "onpolicy_mlp_gap": 0.05968648674403737,
  "onpolicy_mlp_recovery": 0.09428570096454919,
  "onpolicy_mlp_selectivity": 0.09264469146728516,
  "random_linear_test_acc": 0.39509645104408264,
  "random_linear_balanced_acc": 0.3911728535490912,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.02934082403443633,
  "random_linear_recovery": 0.04626107110118985,
  "random_linear_selectivity": 0.05586814880371094,
  "random_mlp_test_acc": 0.3963022530078888,
  "random_mlp_balanced_acc": 0.39091197581296594,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.030546625998242483,
  "random_mlp_recovery": 0.04816223414678535,
  "random_mlp_selectivity": 0.05144694447517395,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.997612142059566,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.0,
  "19": 0.75,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.75,
  "30": 0.75,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.28125,
    0.3125,
    0.59375,
    0.375,
    0.625,
    0.84375
  ],
  "train_success": [
    0.25,
    0.28125,
    0.3125,
    0.59375,
    0.375,
    0.625,
    0.84375
  ],
  "policy_loss": [
    0.09327251464128494,
    0.12246642261743546,
    -0.0411895215511322,
    -0.09785386174917221,
    -1.1270294189453125,
    0.11272058635950089,
    -0.5907377004623413
  ],
  "value_loss": [
    0.07564986497163773,
    0.02904103510081768,
    0.03539690375328064,
    0.04345451295375824,
    0.03733741119503975,
    0.055459316819906235,
    0.01690490171313286
  ],
  "entropy": [
    0.657850444316864,
    0.010700138285756111,
    0.08578624576330185,
    0.006415900308638811,
    0.0013305306201800704,
    0.07618647068738937,
    0.016517888754606247
  ],
  "val_success": [
    0.3793103448275862,
    0.31896551724137934,
    0.4827586206896552,
    0.5086206896551724,
    0.5431034482758621,
    0.6637931034482759,
    0.6896551724137931
  ],
  "test_short_success": [
    0.34375,
    0.328125,
    0.34375,
    0.390625,
    0.515625,
    0.6875,
    0.65625
  ],
  "test_long_success": [
    0.3125,
    0.3671875,
    0.390625,
    0.3359375,
    0.4375,
    0.6796875,
    0.71875
  ],
  "val_success_norm": [
    0.547220909824774,
    0.4600768906725274,
    0.6966819207133323,
    0.733919411939072,
    0.7836550926210907,
    0.9579776634201852,
    0.995333984960021
  ],
  "test_short_success_norm": [
    0.4965277777777637,
    0.4739583333333228,
    0.49652777777776175,
    0.5642361111110994,
    0.744791666666655,
    0.9930555555555387,
    0.9479166666666499
  ],
  "test_long_success_norm": [
    0.45138888888888884,
    0.5303819444444444,
    0.5642361111111112,
    0.4852430555555555,
    0.6319444444444444,
    0.9817708333333333,
    1.0381944444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6788585209003215,
  "control_task_acc": 0.33581188321113586,
  "selectivity": 0.6641881167888641,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3211414790996785,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.314484126984127
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1339/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.6814710610932476,
  "onpolicy_linear_gap": 0.3185289389067524,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.6645900309085846,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6814710610932476,
  "onpolicy_mlp_gap": 0.3185289389067524,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.6700160801410675,
  "random_linear_test_acc": 0.9003215432167053,
  "random_linear_balanced_acc": 0.9001607715716626,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.5345659162070591,
  "random_linear_recovery": 0.8428390364532085,
  "random_linear_selectivity": 0.5538585186004639,
  "random_mlp_test_acc": 0.8770096302032471,
  "random_mlp_balanced_acc": 0.8777205055670403,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.5112540031936008,
  "random_mlp_recovery": 0.8060836248071475,
  "random_mlp_selectivity": 0.5488343834877014,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7237705382628873,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.25,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 0.5,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.5625,
    0.625,
    0.59375,
    0.5,
    0.59375,
    0.75
  ],
  "train_success": [
    0.25,
    0.5625,
    0.625,
    0.59375,
    0.5,
    0.59375,
    0.75
  ],
  "policy_loss": [
    0.12035579234361649,
    -0.19269055128097534,
    -0.15448513627052307,
    -0.2828443944454193,
    -0.07490987330675125,
    0.8243556022644043,
    0.2172674983739853
  ],
  "value_loss": [
    0.05432145670056343,
    0.04595239460468292,
    0.033845871686935425,
    0.03379599004983902,
    0.05959433689713478,
    0.05223589763045311,
    0.04121069982647896
  ],
  "entropy": [
    0.6606028079986572,
    0.004190871492028236,
    0.04086718708276749,
    0.04383010417222977,
    0.044759467244148254,
    0.0005374460597522557,
    0.07804097980260849
  ],
  "val_success": [
    0.3275862068965517,
    0.47413793103448276,
    0.6379310344827587,
    0.6293103448275862,
    0.646551724137931,
    0.6551724137931034,
    0.6637931034482759
  ],
  "test_short_success": [
    0.375,
    0.4375,
    0.65625,
    0.671875,
    0.65625,
    0.65625,
    0.671875
  ],
  "test_long_success": [
    0.3125,
    0.2421875,
    0.6328125,
    0.6640625,
    0.640625,
    0.65625,
    0.640625
  ],
  "val_success_norm": [
    0.47273035399569563,
    0.6840315322740398,
    0.9205846198319207,
    0.9081757146990157,
    0.9330311731051325,
    0.9454819979893798,
    0.9579341052687059
  ],
  "test_short_success_norm": [
    0.5416666666666528,
    0.6319444444444406,
    0.9479166666666514,
    0.9704861111110958,
    0.9479166666666514,
    0.9479166666666514,
    0.9704861111110958
  ],
  "test_long_success_norm": [
    0.45138888888888884,
    0.34982638888888884,
    0.9140625,
    0.9592013888888888,
    0.9253472222222222,
    0.9479166666666667,
    0.9253472222222222
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6856913183279743,
  "control_task_acc": 0.34264469146728516,
  "selectivity": 0.6573553085327148,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.31430868167202575,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3132936507936508
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1340/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.6826768488745981,
  "onpolicy_linear_gap": 0.3173231511254019,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.6651929318904877,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6826768488745981,
  "onpolicy_mlp_gap": 0.3173231511254019,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.6694131791591644,
  "random_linear_test_acc": 0.9947749376296997,
  "random_linear_balanced_acc": 0.9947201313537947,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.6290193106200535,
  "random_linear_recovery": 0.9917617521056356,
  "random_linear_selectivity": 0.6549437344074249,
  "random_mlp_test_acc": 0.9933681488037109,
  "random_mlp_balanced_acc": 0.9932382798719432,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.6276125217940647,
  "random_mlp_recovery": 0.9895436972266367,
  "random_mlp_selectivity": 0.6593649387359619,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7226723997859567,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 1.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.0,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 1.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.75,
    0.625,
    0.6875,
    0.53125,
    0.65625,
    0.78125
  ],
  "train_success": [
    0.28125,
    0.75,
    0.625,
    0.6875,
    0.53125,
    0.65625,
    0.78125
  ],
  "policy_loss": [
    0.29895272850990295,
    0.10476625710725784,
    0.07314752042293549,
    0.017117686569690704,
    0.20349366962909698,
    0.4059819281101227,
    -0.08737372606992722
  ],
  "value_loss": [
    0.10468953847885132,
    0.035291049629449844,
    0.03641214594244957,
    0.04636840522289276,
    0.049592576920986176,
    0.07698673754930496,
    0.04141663759946823
  ],
  "entropy": [
    0.6765715479850769,
    0.06166704371571541,
    0.07924403995275497,
    0.08060654997825623,
    0.02936837263405323,
    0.01453503966331482,
    0.04693138971924782
  ],
  "val_success": [
    0.3448275862068966,
    0.603448275862069,
    0.6293103448275862,
    0.6206896551724138,
    0.6551724137931034,
    0.646551724137931,
    0.6379310344827587
  ],
  "test_short_success": [
    0.328125,
    0.515625,
    0.46875,
    0.671875,
    0.671875,
    0.671875,
    0.640625
  ],
  "test_long_success": [
    0.2890625,
    0.5234375,
    0.453125,
    0.59375,
    0.6015625,
    0.609375,
    0.59375
  ],
  "val_success_norm": [
    0.4977722683703734,
    0.8710330221004632,
    0.9083526845266268,
    0.8959371997277262,
    0.9457456203918959,
    0.9332935131125698,
    0.9208414074180312
  ],
  "test_short_success_norm": [
    0.47395833333332354,
    0.7447916666666514,
    0.6770833333333192,
    0.9704861111110967,
    0.9704861111110967,
    0.9704861111110967,
    0.9253472222222078
  ],
  "test_long_success_norm": [
    0.4175347222222222,
    0.7560763888888888,
    0.6545138888888888,
    0.8576388888888888,
    0.868923611111111,
    0.8802083333333333,
    0.8576388888888888
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.996870756149292,
  "probe_test_acc": 0.9909566044807434,
  "balanced_acc": 0.9822516388885641,
  "majority_baseline": 0.6611736334405145,
  "control_task_acc": 0.337017685174942,
  "selectivity": 0.6539389193058014,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3297829710402289,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9946428537368774,
  "rowsplit_balanced_acc": 0.9908197378651344,
  "rowsplit_probe_gap": 0.3297619013559251
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1341/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9921624064445496,
  "onpolicy_linear_balanced_acc": 0.9855306042031362,
  "onpolicy_linear_majority": 0.6581591639871383,
  "onpolicy_linear_gap": 0.3340032424574113,
  "onpolicy_linear_recovery": 0.9770723894580121,
  "onpolicy_linear_selectivity": 0.6547428071498871,
  "onpolicy_mlp_test_acc": 0.9913585186004639,
  "onpolicy_mlp_balanced_acc": 0.9839352142133873,
  "onpolicy_mlp_majority": 0.6581591639871383,
  "onpolicy_mlp_gap": 0.3331993546133256,
  "onpolicy_mlp_recovery": 0.9747207457706691,
  "onpolicy_mlp_selectivity": 0.6657958030700684,
  "random_linear_test_acc": 0.7196543216705322,
  "random_linear_balanced_acc": 0.7187860406919814,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.3538986946608859,
  "random_linear_recovery": 0.5579847606567073,
  "random_linear_selectivity": 0.379421204328537,
  "random_mlp_test_acc": 0.7252813577651978,
  "random_mlp_balanced_acc": 0.724930515029525,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.35952573075555144,
  "random_mlp_recovery": 0.5668567922178783,
  "random_mlp_selectivity": 0.39750805497169495,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7609442514760912,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 1.0,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.34375,
    0.625,
    0.53125,
    0.5625,
    0.65625,
    0.75
  ],
  "train_success": [
    0.28125,
    0.34375,
    0.625,
    0.53125,
    0.5625,
    0.65625,
    0.75
  ],
  "policy_loss": [
    -0.08306825160980225,
    0.12440010905265808,
    -0.13601353764533997,
    -0.09150342643260956,
    -0.17163196206092834,
    -0.022606419399380684,
    -0.3667353689670563
  ],
  "value_loss": [
    0.37559276819229126,
    0.038496218621730804,
    0.050946760922670364,
    0.04550325497984886,
    0.05705768242478371,
    0.04030266031622887,
    0.026443013921380043
  ],
  "entropy": [
    0.6320199966430664,
    0.11289630830287933,
    0.08174284547567368,
    0.0969047099351883,
    0.03697653114795685,
    0.054731886833906174,
    0.026296041905879974
  ],
  "val_success": [
    0.28448275862068967,
    0.3706896551724138,
    0.5,
    0.45689655172413796,
    0.5431034482758621,
    0.5689655172413793,
    0.5775862068965517
  ],
  "test_short_success": [
    0.296875,
    0.328125,
    0.390625,
    0.4375,
    0.359375,
    0.375,
    0.34375
  ],
  "test_long_success": [
    0.3515625,
    0.3515625,
    0.265625,
    0.375,
    0.2890625,
    0.40625,
    0.34375
  ],
  "val_success_norm": [
    0.4106376256958601,
    0.5348728952017169,
    0.7214327221229854,
    0.6591788436727685,
    0.7837225609202135,
    0.8210788375591427,
    0.8335309451359708
  ],
  "test_short_success_norm": [
    0.4288194444444372,
    0.47395833333332266,
    0.564236111111104,
    0.6319444444444382,
    0.5190972222222116,
    0.541666666666656,
    0.4965277777777628
  ],
  "test_long_success_norm": [
    0.5078125,
    0.5078125,
    0.3836805555555556,
    0.5416666666666666,
    0.4175347222222222,
    0.5868055555555556,
    0.4965277777777778
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.9119140041803523,
  "probe_train_acc": 0.8084608912467957,
  "probe_test_acc": 0.8125,
  "majority_baseline": 0.5972222222222222,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 1.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.34375,
    0.34375,
    0.375,
    0.53125,
    0.625,
    0.5625
  ],
  "train_success": [
    0.40625,
    0.34375,
    0.34375,
    0.375,
    0.53125,
    0.625,
    0.5625
  ],
  "policy_loss": [
    -0.0412721186876297,
    0.054107993841171265,
    0.048670001327991486,
    -0.021654419600963593,
    -0.2615320384502411,
    0.10074011981487274,
    0.027887366712093353
  ],
  "value_loss": [
    0.5527364611625671,
    0.047908250242471695,
    0.0403616838157177,
    0.06122909486293793,
    0.0499727725982666,
    0.04264251887798309,
    0.05081988126039505
  ],
  "entropy": [
    0.5799384117126465,
    0.07572371512651443,
    0.029600825160741806,
    0.06937933713197708,
    0.029322156682610512,
    0.005964904557913542,
    0.019679008051753044
  ],
  "val_success": [
    0.35344827586206895,
    0.31896551724137934,
    0.3448275862068966,
    0.4482758620689655,
    0.5775862068965517,
    0.5689655172413793,
    0.5775862068965517
  ],
  "test_short_success": [
    0.25,
    0.3125,
    0.3125,
    0.296875,
    0.421875,
    0.484375,
    0.46875
  ],
  "test_long_success": [
    0.2890625,
    0.34375,
    0.3515625,
    0.359375,
    0.375,
    0.3515625,
    0.3828125
  ],
  "val_success_norm": [
    0.5102549095807717,
    0.46037795842964313,
    0.4977065956916285,
    0.6466140303054886,
    0.8334599227086672,
    0.8210078154394227,
    0.8334599227640279
  ],
  "test_short_success_norm": [
    0.3611111111111057,
    0.4513888888888837,
    0.4513888888888815,
    0.42881944444443465,
    0.6093749999999848,
    0.6996527777777634,
    0.6770833333333188
  ],
  "test_long_success_norm": [
    0.4175347222222222,
    0.49652777777777773,
    0.5078125,
    0.5190972222222222,
    0.5416666666666667,
    0.5078125,
    0.5529513888888888
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.9050462824723798,
  "probe_train_acc": 0.7714710831642151,
  "probe_test_acc": 0.7579365372657776,
  "majority_baseline": 0.5833333333333334,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 1.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 1.0,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.3125,
    0.28125,
    0.25,
    0.3125,
    0.375,
    0.5
  ],
  "train_success": [
    0.28125,
    0.3125,
    0.28125,
    0.25,
    0.3125,
    0.375,
    0.5
  ],
  "policy_loss": [
    -0.16907687485218048,
    -0.18592475354671478,
    -0.05491447448730469,
    -0.4195824861526489,
    0.4428781569004059,
    0.23398612439632416,
    -0.004853772930800915
  ],
  "value_loss": [
    0.7416963577270508,
    0.04758711904287338,
    0.03594363108277321,
    0.061616200953722,
    0.012547023594379425,
    0.03739464655518532,
    0.06705848127603531
  ],
  "entropy": [
    0.530767560005188,
    0.1944209784269333,
    0.061106979846954346,
    0.0689375102519989,
    0.01048340369015932,
    0.05267428606748581,
    0.0004175994545221329
  ],
  "val_success": [
    0.4051724137931034,
    0.31896551724137934,
    0.3620689655172414,
    0.39655172413793105,
    0.3275862068965517,
    0.39655172413793105,
    0.39655172413793105
  ],
  "test_short_success": [
    0.296875,
    0.359375,
    0.40625,
    0.34375,
    0.25,
    0.34375,
    0.34375
  ],
  "test_long_success": [
    0.3671875,
    0.3828125,
    0.234375,
    0.3515625,
    0.359375,
    0.40625,
    0.3984375
  ],
  "val_success_norm": [
    0.5847395970248506,
    0.46002853485509515,
    0.5223242665243271,
    0.5722274194597311,
    0.472728443732161,
    0.5720367118972333,
    0.5720460759307404
  ],
  "test_short_success_norm": [
    0.42881944444444,
    0.5190972222222152,
    0.5868055555555496,
    0.49652777777777074,
    0.36111111111110616,
    0.4965277777777721,
    0.496527777777767
  ],
  "test_long_success_norm": [
    0.5303819444444444,
    0.552951388888889,
    0.33854166666666663,
    0.5078125,
    0.5190972222222222,
    0.5868055555555556,
    0.5755208333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.8181546730367274,
  "probe_train_acc": 0.43856292963027954,
  "probe_test_acc": 0.4300595223903656,
  "majority_baseline": 0.41220238095238093,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.53125,
    0.5,
    0.59375,
    0.59375,
    0.5625,
    0.53125
  ],
  "train_success": [
    0.34375,
    0.53125,
    0.5,
    0.59375,
    0.59375,
    0.5625,
    0.53125
  ],
  "policy_loss": [
    -0.05172143876552582,
    -0.08897509425878525,
    0.03233105316758156,
    -0.03553209453821182,
    -0.14255261421203613,
    1.519899845123291,
    0.013123760931193829
  ],
  "value_loss": [
    0.5535861253738403,
    0.05408218130469322,
    0.0468483604490757,
    0.05046053230762482,
    0.04960602894425392,
    0.13147775828838348,
    0.03688899055123329
  ],
  "entropy": [
    0.5596028566360474,
    0.10710690170526505,
    0.07318564504384995,
    0.03358430042862892,
    0.128859743475914,
    0.0027298778295516968,
    0.008730643428862095
  ],
  "val_success": [
    0.27586206896551724,
    0.4482758620689655,
    0.5086206896551724,
    0.5172413793103449,
    0.603448275862069,
    0.6206896551724138,
    0.6120689655172413
  ],
  "test_short_success": [
    0.25,
    0.34375,
    0.421875,
    0.296875,
    0.375,
    0.390625,
    0.375
  ],
  "test_long_success": [
    0.34375,
    0.4375,
    0.2578125,
    0.3671875,
    0.328125,
    0.390625,
    0.3984375
  ],
  "val_success_norm": [
    0.39817559235492317,
    0.6466680134461777,
    0.7338630419116428,
    0.7462498161406211,
    0.8707693123604677,
    0.89570966065673,
    0.8832577923181149
  ],
  "test_short_success_norm": [
    0.3611111111111015,
    0.4965277777777759,
    0.6093749999999952,
    0.4288194444444441,
    0.5416666666666595,
    0.5642361111111047,
    0.5416666666666649
  ],
  "test_long_success_norm": [
    0.4965277777777778,
    0.6319444444444444,
    0.3723958333333333,
    0.5303819444444444,
    0.4739583333333333,
    0.5642361111111112,
    0.5755208333333334
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.9229620782323081,
  "probe_train_acc": 0.831632673740387,
  "probe_test_acc": 0.8209325671195984,
  "majority_baseline": 0.6165674603174603,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 1.0,
  "7": 1.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 1.0,
  "28": 0.25,
  "29": 1.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.59375,
    0.5,
    0.5625,
    0.4375,
    0.59375,
    0.8125
  ],
  "train_success": [
    0.28125,
    0.59375,
    0.5,
    0.5625,
    0.4375,
    0.59375,
    0.8125
  ],
  "policy_loss": [
    -0.1519947499036789,
    -0.20557108521461487,
    -0.1722479909658432,
    -0.023986458778381348,
    0.1397349089384079,
    0.46117523312568665,
    -0.10394526273012161
  ],
  "value_loss": [
    0.38912656903266907,
    0.04699619114398956,
    0.05184667184948921,
    0.04544369876384735,
    0.035673823207616806,
    0.047289591282606125,
    0.031136583536863327
  ],
  "entropy": [
    0.54350745677948,
    0.03546025976538658,
    0.10832619667053223,
    0.0013956261100247502,
    0.10516972839832306,
    0.00463336706161499,
    0.018098490312695503
  ],
  "val_success": [
    0.28448275862068967,
    0.5344827586206896,
    0.41379310344827586,
    0.5431034482758621,
    0.5344827586206896,
    0.5862068965517241,
    0.5689655172413793
  ],
  "test_short_success": [
    0.28125,
    0.421875,
    0.375,
    0.421875,
    0.34375,
    0.453125,
    0.4375
  ],
  "test_long_success": [
    0.265625,
    0.3515625,
    0.296875,
    0.3828125,
    0.328125,
    0.421875,
    0.390625
  ],
  "val_success_norm": [
    0.4107264403443762,
    0.7714297938160608,
    0.5970969233492397,
    0.7838684688370702,
    0.7713820289766209,
    0.8461287643901823,
    0.8212245498989187
  ],
  "test_short_success_norm": [
    0.4062499999999991,
    0.6093749999999886,
    0.5416666666666542,
    0.6093749999999849,
    0.49652777777776735,
    0.6545138888888737,
    0.6319444444444294
  ],
  "test_long_success_norm": [
    0.3836805555555555,
    0.5078125,
    0.4288194444444444,
    0.5529513888888888,
    0.47395833333333337,
    0.609375,
    0.5642361111111112
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.9128097939683487,
  "probe_train_acc": 0.8061224222183228,
  "probe_test_acc": 0.8000991940498352,
  "majority_baseline": 0.5962301587301587,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/mod_3/window_mlp_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 1.0,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.375,
    0.53125,
    0.40625,
    0.46875,
    0.46875,
    0.6875
  ],
  "train_success": [
    0.46875,
    0.375,
    0.53125,
    0.40625,
    0.46875,
    0.46875,
    0.6875
  ],
  "policy_loss": [
    0.06339353322982788,
    0.34722062945365906,
    0.11259722709655762,
    -0.24525737762451172,
    -0.1101740151643753,
    0.028478344902396202,
    0.11570509523153305
  ],
  "value_loss": [
    0.11884620040655136,
    0.052622172981500626,
    0.048725031316280365,
    0.059751663357019424,
    0.05016738548874855,
    0.05454857274889946,
    0.05901239812374115
  ],
  "entropy": [
    0.6005510091781616,
    0.20746412873268127,
    0.35715633630752563,
    0.2669137418270111,
    0.04544372484087944,
    0.20867930352687836,
    0.23285502195358276
  ],
  "val_success": [
    0.5431034482758621,
    0.49137931034482757,
    0.47413793103448276,
    0.4482758620689655,
    0.5431034482758621,
    0.43103448275862066,
    0.5086206896551724
  ],
  "test_short_success": [
    0.515625,
    0.484375,
    0.5625,
    0.40625,
    0.484375,
    0.4375,
    0.453125
  ],
  "test_long_success": [
    0.484375,
    0.46875,
    0.4375,
    0.4921875,
    0.4296875,
    0.4765625,
    0.515625
  ],
  "val_success_norm": [
    0.7241379310344828,
    0.6551724137931033,
    0.632183908045977,
    0.5977011494252872,
    0.7241379310344828,
    0.574712643678161,
    0.67816091954023
  ],
  "test_short_success_norm": [
    0.6875,
    0.6458333333333333,
    0.7499999999999999,
    0.5416666666666666,
    0.6458333333333333,
    0.5833333333333333,
    0.6041666666666666
  ],
  "test_long_success_norm": [
    0.6458333333333333,
    0.625,
    0.5833333333333333,
    0.65625,
    0.5729166666666666,
    0.6354166666666666,
    0.6875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5889715552330017,
  "probe_test_acc": 0.5574758648872375,
  "balanced_acc": 0.5562786826835967,
  "majority_baseline": 0.5132636655948553,
  "control_task_acc": 0.4977893829345703,
  "selectivity": 0.059686481952667236,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04421219929238229,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5734127163887024,
  "rowsplit_balanced_acc": 0.5720365699873897,
  "rowsplit_probe_gap": 0.057539700515686465
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1337/probe_ext.json <==
{
  "task": "parity",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5450160503387451,
  "onpolicy_linear_balanced_acc": 0.5433033984241311,
  "onpolicy_linear_majority": 0.5172829581993569,
  "onpolicy_linear_gap": 0.027733092139388238,
  "onpolicy_linear_recovery": 0.057452067645959976,
  "onpolicy_linear_selectivity": 0.0464228093624115,
  "onpolicy_mlp_test_acc": 0.5604903697967529,
  "onpolicy_mlp_balanced_acc": 0.5535731037396316,
  "onpolicy_mlp_majority": 0.5172829581993569,
  "onpolicy_mlp_gap": 0.04320741159739605,
  "onpolicy_mlp_recovery": 0.08950877606521346,
  "onpolicy_mlp_selectivity": 0.06511256098747253,
  "random_linear_test_acc": 0.5438103079795837,
  "random_linear_balanced_acc": 0.5427041992942416,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.02733120830112712,
  "random_linear_recovery": 0.056525391731674375,
  "random_linear_selectivity": 0.02954179048538208,
  "random_mlp_test_acc": 0.5518488883972168,
  "random_mlp_balanced_acc": 0.5555123216601816,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.035369788718760176,
  "random_mlp_recovery": 0.07315048572923967,
  "random_mlp_selectivity": 0.045217037200927734,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999425698041346,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999396247268595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.5,
    0.71875,
    0.6875,
    0.75,
    0.78125,
    0.75
  ],
  "train_success": [
    0.4375,
    0.5,
    0.71875,
    0.6875,
    0.75,
    0.78125,
    0.75
  ],
  "policy_loss": [
    0.04939006641507149,
    0.2072087824344635,
    -0.09770362824201584,
    -0.09199817478656769,
    -0.15242162346839905,
    0.012288441881537437,
    -0.011801604181528091
  ],
  "value_loss": [
    0.052450090646743774,
    0.050364360213279724,
    0.030721472576260567,
    0.03386817127466202,
    0.017639612779021263,
    0.028915459290146828,
    0.03516983613371849
  ],
  "entropy": [
    0.6842837929725647,
    0.18293334543704987,
    0.17508265376091003,
    0.22521443665027618,
    0.15897996723651886,
    0.16798965632915497,
    0.14001579582691193
  ],
  "val_success": [
    0.5344827586206896,
    0.5689655172413793,
    0.7241379310344828,
    0.6982758620689655,
    0.7327586206896551,
    0.7327586206896551,
    0.7241379310344828
  ],
  "test_short_success": [
    0.484375,
    0.46875,
    0.703125,
    0.734375,
    0.734375,
    0.71875,
    0.734375
  ],
  "test_long_success": [
    0.4609375,
    0.4609375,
    0.6796875,
    0.7265625,
    0.71875,
    0.7265625,
    0.7421875
  ],
  "val_success_norm": [
    0.7126436781609194,
    0.7586206896551724,
    0.9655172413793103,
    0.9310344827586206,
    0.9770114942528734,
    0.9770114942528734,
    0.96551724137931
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.625,
    0.9375,
    0.9791666666666665,
    0.9791666666666665,
    0.9583333333333333,
    0.9791666666666665
  ],
  "test_long_success_norm": [
    0.6145833333333333,
    0.6145833333333333,
    0.90625,
    0.9687499999999999,
    0.9583333333333333,
    0.9687499999999999,
    0.9895833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7361334405144695,
  "control_task_acc": 0.5046221613883972,
  "selectivity": 0.4953778386116028,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2638665594855305,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.27182539682539686
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1338/probe_ext.json <==
{
  "task": "parity",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.732516077170418,
  "onpolicy_linear_gap": 0.267483922829582,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.49035370349884033,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.732516077170418,
  "onpolicy_mlp_gap": 0.267483922829582,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.49718648195266724,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.4835209003215434,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.4969855546951294,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.4835209003215434,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.48975080251693726,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8348106830630709,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999396247268595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 1.0,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.25,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.4375,
    0.46875,
    0.34375,
    0.59375,
    0.6875,
    0.625
  ],
  "train_success": [
    0.5,
    0.4375,
    0.46875,
    0.34375,
    0.59375,
    0.6875,
    0.625
  ],
  "policy_loss": [
    0.004556691739708185,
    -0.31144994497299194,
    0.10998010635375977,
    0.2713698744773865,
    0.5673747658729553,
    0.16968317329883575,
    0.12130534648895264
  ],
  "value_loss": [
    0.14613504707813263,
    0.05155027285218239,
    0.044602036476135254,
    0.02795589342713356,
    0.05830705165863037,
    0.05255263298749924,
    0.09791668504476547
  ],
  "entropy": [
    0.6577070951461792,
    0.10450014472007751,
    0.19307877123355865,
    0.15245100855827332,
    0.17174847424030304,
    0.02617170475423336,
    0.046148158609867096
  ],
  "val_success": [
    0.5086206896551724,
    0.5086206896551724,
    0.5,
    0.5,
    0.5344827586206896,
    0.6810344827586207,
    0.646551724137931
  ],
  "test_short_success": [
    0.5625,
    0.5,
    0.40625,
    0.546875,
    0.578125,
    0.546875,
    0.609375
  ],
  "test_long_success": [
    0.484375,
    0.5078125,
    0.5546875,
    0.5078125,
    0.453125,
    0.671875,
    0.6640625
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.6781609195402298,
    0.6666666666666666,
    0.6666666666666666,
    0.7126436781609193,
    0.9080459770114943,
    0.8620689655172413
  ],
  "test_short_success_norm": [
    0.75,
    0.6666666666666666,
    0.5416666666666666,
    0.7291666666666666,
    0.7708333333333333,
    0.7291666666666666,
    0.8125
  ],
  "test_long_success_norm": [
    0.6458333333333333,
    0.6770833333333333,
    0.7395833333333333,
    0.6770833333333333,
    0.6041666666666666,
    0.8958333333333333,
    0.8854166666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.9856224656105042,
  "probe_test_acc": 0.9855305552482605,
  "balanced_acc": 0.9812011282242146,
  "majority_baseline": 0.6692122186495176,
  "control_task_acc": 0.4915594756603241,
  "selectivity": 0.4939710795879364,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.31631833659874287,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9815475940704346,
  "rowsplit_balanced_acc": 0.9761395156293315,
  "rowsplit_probe_gap": 0.3166666416894822
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1339/probe_ext.json <==
{
  "task": "parity",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9877411723136902,
  "onpolicy_linear_balanced_acc": 0.9844004315588917,
  "onpolicy_linear_majority": 0.6734324758842444,
  "onpolicy_linear_gap": 0.3143086964294458,
  "onpolicy_linear_recovery": 0.9624615836510292,
  "onpolicy_linear_selectivity": 0.4961816966533661,
  "onpolicy_mlp_test_acc": 0.9786977767944336,
  "onpolicy_mlp_balanced_acc": 0.9740409062736726,
  "onpolicy_mlp_majority": 0.6734324758842444,
  "onpolicy_mlp_gap": 0.3052653009101892,
  "onpolicy_mlp_recovery": 0.9347693152794471,
  "onpolicy_mlp_selectivity": 0.4825161099433899,
  "random_linear_test_acc": 0.5506430864334106,
  "random_linear_balanced_acc": 0.550207490353235,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.03416398675495402,
  "random_linear_recovery": 0.07065669081157575,
  "random_linear_selectivity": 0.0365755558013916,
  "random_mlp_test_acc": 0.581993579864502,
  "random_mlp_balanced_acc": 0.5852654356327082,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.06551448018604533,
  "random_mlp_recovery": 0.13549461903813864,
  "random_mlp_selectivity": 0.07737141847610474,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9116085896087768,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999396247268595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.25,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.40625,
    0.5625,
    0.4375,
    0.65625,
    0.53125,
    0.65625
  ],
  "train_success": [
    0.53125,
    0.40625,
    0.5625,
    0.4375,
    0.65625,
    0.53125,
    0.65625
  ],
  "policy_loss": [
    0.037758029997348785,
    0.31752434372901917,
    -0.10416610538959503,
    -0.11576739698648453,
    -0.0958569198846817,
    0.7119404077529907,
    0.03501828387379646
  ],
  "value_loss": [
    0.06871631741523743,
    0.05040855333209038,
    0.05061979964375496,
    0.04229750111699104,
    0.060091618448495865,
    0.039976201951503754,
    0.07045082002878189
  ],
  "entropy": [
    0.6607636213302612,
    0.08062206953763962,
    0.11346800625324249,
    0.11618546396493912,
    0.08535759896039963,
    0.01930701732635498,
    0.09688529372215271
  ],
  "val_success": [
    0.43103448275862066,
    0.4827586206896552,
    0.5086206896551724,
    0.46551724137931033,
    0.5086206896551724,
    0.4827586206896552,
    0.45689655172413796
  ],
  "test_short_success": [
    0.359375,
    0.453125,
    0.484375,
    0.5,
    0.484375,
    0.46875,
    0.59375
  ],
  "test_long_success": [
    0.4453125,
    0.4921875,
    0.5625,
    0.578125,
    0.421875,
    0.5546875,
    0.4453125
  ],
  "val_success_norm": [
    0.574712643678161,
    0.6436781609195402,
    0.6781609195402301,
    0.6206896551724138,
    0.67816091954023,
    0.6436781609195402,
    0.6091954022988505
  ],
  "test_short_success_norm": [
    0.47916666666666663,
    0.6041666666666665,
    0.6458333333333333,
    0.6666666666666666,
    0.6458333333333333,
    0.625,
    0.7916666666666666
  ],
  "test_long_success_norm": [
    0.59375,
    0.65625,
    0.75,
    0.7708333333333333,
    0.5625,
    0.7395833333333333,
    0.59375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5707882046699524,
  "probe_test_acc": 0.5371784567832947,
  "balanced_acc": 0.5382021999726843,
  "majority_baseline": 0.48854501607717044,
  "control_task_acc": 0.5012058019638062,
  "selectivity": 0.035972654819488525,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04863344070612424,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5474206209182739,
  "rowsplit_balanced_acc": 0.547446212367081,
  "rowsplit_probe_gap": 0.04801585901351202
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1340/probe_ext.json <==
{
  "task": "parity",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5528537034988403,
  "onpolicy_linear_balanced_acc": 0.5526142838933126,
  "onpolicy_linear_majority": 0.5038183279742765,
  "onpolicy_linear_gap": 0.04903537552456383,
  "onpolicy_linear_recovery": 0.09882544698672725,
  "onpolicy_linear_selectivity": 0.05365756154060364,
  "onpolicy_mlp_test_acc": 0.588625431060791,
  "onpolicy_mlp_balanced_acc": 0.5879030815781425,
  "onpolicy_mlp_majority": 0.5038183279742765,
  "onpolicy_mlp_gap": 0.08480710308651451,
  "onpolicy_mlp_recovery": 0.17091945927845129,
  "onpolicy_mlp_selectivity": 0.09264472126960754,
  "random_linear_test_acc": 0.5377813577651978,
  "random_linear_balanced_acc": 0.5372256776993962,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.021302258086741133,
  "random_linear_recovery": 0.044056540415471274,
  "random_linear_selectivity": 0.03617364168167114,
  "random_mlp_test_acc": 0.5691318511962891,
  "random_mlp_balanced_acc": 0.5670719440050975,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.05265275151783244,
  "random_mlp_recovery": 0.10889446864203418,
  "random_mlp_selectivity": 0.06270098686218262,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9999701890042815,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999396247268595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.75,
    0.53125,
    0.71875,
    0.59375,
    0.6875,
    0.8125
  ],
  "train_success": [
    0.375,
    0.75,
    0.53125,
    0.71875,
    0.59375,
    0.6875,
    0.8125
  ],
  "policy_loss": [
    0.26555901765823364,
    -0.2064194232225418,
    0.040528640151023865,
    0.06365872174501419,
    0.10103742778301239,
    0.3488987982273102,
    0.26774129271507263
  ],
  "value_loss": [
    0.13311854004859924,
    0.020405735820531845,
    0.04246486723423004,
    0.04182019457221031,
    0.0439998134970665,
    0.06971686333417892,
    0.053023189306259155
  ],
  "entropy": [
    0.6764206290245056,
    0.19182749092578888,
    0.037391748279333115,
    0.03702410310506821,
    0.03749947249889374,
    0.01844353973865509,
    0.05927589163184166
  ],
  "val_success": [
    0.5172413793103449,
    0.5258620689655172,
    0.5344827586206896,
    0.6379310344827587,
    0.6206896551724138,
    0.6551724137931034,
    0.646551724137931
  ],
  "test_short_success": [
    0.515625,
    0.4375,
    0.625,
    0.6875,
    0.71875,
    0.703125,
    0.6875
  ],
  "test_long_success": [
    0.3828125,
    0.4375,
    0.4765625,
    0.65625,
    0.640625,
    0.65625,
    0.65625
  ],
  "val_success_norm": [
    0.6896551724137931,
    0.7011494252873562,
    0.7126436781609196,
    0.850574712643678,
    0.8275862068965517,
    0.8735632183908045,
    0.8620689655172412
  ],
  "test_short_success_norm": [
    0.6875,
    0.5833333333333333,
    0.8333333333333333,
    0.9166666666666666,
    0.9583333333333334,
    0.9375,
    0.9166666666666666
  ],
  "test_long_success_norm": [
    0.5104166666666666,
    0.5833333333333333,
    0.6354166666666666,
    0.875,
    0.8541666666666666,
    0.875,
    0.875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6766479099678456,
  "control_task_acc": 0.47608521580696106,
  "selectivity": 0.5239147841930389,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.32335209003215437,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9996839443742098,
  "rowsplit_probe_gap": 0.3136904650264316
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1341/probe_ext.json <==
{
  "task": "parity",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.6842845659163987,
  "onpolicy_linear_gap": 0.31571543408360125,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.5098472535610199,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6842845659163987,
  "onpolicy_mlp_gap": 0.31571543408360125,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.49959808588027954,
  "random_linear_test_acc": 0.9995980858802795,
  "random_linear_balanced_acc": 0.999597633671981,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.4831189862018229,
  "random_linear_recovery": 0.9991687761181509,
  "random_linear_selectivity": 0.5014067590236664,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.4835209003215434,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.5038183331489563,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8972531343826171,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999396247268595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.5,
    0.46875,
    0.5625,
    0.46875,
    0.4375,
    0.65625
  ],
  "train_success": [
    0.4375,
    0.5,
    0.46875,
    0.5625,
    0.46875,
    0.4375,
    0.65625
  ],
  "policy_loss": [
    -0.09948255121707916,
    -0.20172500610351562,
    -0.08068528026342392,
    -0.19385533034801483,
    0.03193552419543266,
    -0.2643466591835022,
    -0.2427893429994583
  ],
  "value_loss": [
    0.4880009889602661,
    0.047692351043224335,
    0.053135719150304794,
    0.047448765486478806,
    0.05351462587714195,
    0.049737293273210526,
    0.048603374511003494
  ],
  "entropy": [
    0.6320728063583374,
    0.2677900195121765,
    0.3974156975746155,
    0.12880606949329376,
    0.07977347820997238,
    0.03612539917230606,
    0.08478070795536041
  ],
  "val_success": [
    0.47413793103448276,
    0.5603448275862069,
    0.49137931034482757,
    0.49137931034482757,
    0.5,
    0.4827586206896552,
    0.49137931034482757
  ],
  "test_short_success": [
    0.5625,
    0.515625,
    0.40625,
    0.484375,
    0.515625,
    0.53125,
    0.453125
  ],
  "test_long_success": [
    0.421875,
    0.53125,
    0.5,
    0.484375,
    0.5703125,
    0.5,
    0.4609375
  ],
  "val_success_norm": [
    0.632183908045977,
    0.7471264367816093,
    0.6551724137931034,
    0.6551724137931034,
    0.6666666666666666,
    0.6436781609195401,
    0.6551724137931035
  ],
  "test_short_success_norm": [
    0.75,
    0.6875,
    0.5416666666666666,
    0.6458333333333333,
    0.6875,
    0.7083333333333333,
    0.6041666666666666
  ],
  "test_long_success_norm": [
    0.5625,
    0.7083333333333334,
    0.6666666666666666,
    0.6458333333333334,
    0.7604166666666666,
    0.6666666666666666,
    0.6145833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9889519259480442,
  "probe_train_acc": 0.5516581535339355,
  "probe_test_acc": 0.538690447807312,
  "majority_baseline": 0.5376984126984127,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.5625,
    0.5625,
    0.28125,
    0.5,
    0.375,
    0.5625
  ],
  "train_success": [
    0.5,
    0.5625,
    0.5625,
    0.28125,
    0.5,
    0.375,
    0.5625
  ],
  "policy_loss": [
    -0.10333718359470367,
    0.11468492448329926,
    -0.0626751109957695,
    -0.13945560157299042,
    0.14532020688056946,
    -0.17414775490760803,
    0.3593515455722809
  ],
  "value_loss": [
    0.3229939937591553,
    0.047368500381708145,
    0.052076827734708786,
    0.05742944777011871,
    0.05140320956707001,
    0.039901088923215866,
    0.050196610391139984
  ],
  "entropy": [
    0.5763041377067566,
    0.44941484928131104,
    0.2631772756576538,
    0.13792270421981812,
    0.20339614152908325,
    0.06543303281068802,
    0.08402740955352783
  ],
  "val_success": [
    0.4827586206896552,
    0.5344827586206896,
    0.5948275862068966,
    0.4482758620689655,
    0.45689655172413796,
    0.5172413793103449,
    0.5172413793103449
  ],
  "test_short_success": [
    0.46875,
    0.515625,
    0.515625,
    0.53125,
    0.5,
    0.5625,
    0.578125
  ],
  "test_long_success": [
    0.4296875,
    0.5,
    0.4765625,
    0.5078125,
    0.4765625,
    0.4453125,
    0.4765625
  ],
  "val_success_norm": [
    0.64367816091954,
    0.7126436781609194,
    0.7931034482758621,
    0.5977011494252873,
    0.6091954022988505,
    0.6896551724137929,
    0.6896551724137929
  ],
  "test_short_success_norm": [
    0.625,
    0.6875,
    0.6875,
    0.7083333333333333,
    0.6666666666666665,
    0.75,
    0.7708333333333333
  ],
  "test_long_success_norm": [
    0.5729166666666666,
    0.6666666666666667,
    0.6354166666666666,
    0.6770833333333333,
    0.6354166666666666,
    0.59375,
    0.6354166666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1338/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.986264556584055,
  "probe_train_acc": 0.5539966225624084,
  "probe_test_acc": 0.5203372836112976,
  "majority_baseline": 0.4935515873015873,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 1.0,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.71875,
    0.28125,
    0.3125,
    0.4375,
    0.375,
    0.625,
    0.59375
  ],
  "train_success": [
    0.71875,
    0.28125,
    0.3125,
    0.4375,
    0.375,
    0.625,
    0.59375
  ],
  "policy_loss": [
    -0.14167052507400513,
    -0.08863085508346558,
    0.06698176264762878,
    -0.648736834526062,
    0.15480583906173706,
    -0.31630775332450867,
    0.7033470869064331
  ],
  "value_loss": [
    0.5166276097297668,
    0.032462168484926224,
    0.03204413130879402,
    0.06414397805929184,
    0.015966447070240974,
    0.0456872284412384,
    0.05522982403635979
  ],
  "entropy": [
    0.5302167534828186,
    0.24831339716911316,
    0.19482232630252838,
    0.20345081388950348,
    0.3159523010253906,
    0.1096813827753067,
    0.1357729732990265
  ],
  "val_success": [
    0.3879310344827586,
    0.49137931034482757,
    0.5,
    0.4827586206896552,
    0.46551724137931033,
    0.3793103448275862,
    0.4224137931034483
  ],
  "test_short_success": [
    0.546875,
    0.5625,
    0.546875,
    0.46875,
    0.609375,
    0.515625,
    0.53125
  ],
  "test_long_success": [
    0.515625,
    0.5234375,
    0.5546875,
    0.515625,
    0.4921875,
    0.5078125,
    0.4609375
  ],
  "val_success_norm": [
    0.5172413793103449,
    0.6551724137931033,
    0.6666666666666665,
    0.6436781609195401,
    0.6206896551724137,
    0.5057471264367815,
    0.5632183908045977
  ],
  "test_short_success_norm": [
    0.7291666666666666,
    0.75,
    0.7291666666666666,
    0.625,
    0.8125,
    0.6875,
    0.7083333333333333
  ],
  "test_long_success_norm": [
    0.6875,
    0.6979166666666666,
    0.7395833333333333,
    0.6875,
    0.65625,
    0.6770833333333333,
    0.6145833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1339/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9883547327560466,
  "probe_train_acc": 0.4957483112812042,
  "probe_test_acc": 0.4980158805847168,
  "majority_baseline": 0.5173611111111112,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 1.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.5625,
    0.5625,
    0.625,
    0.40625,
    0.5,
    0.5625
  ],
  "train_success": [
    0.4375,
    0.5625,
    0.5625,
    0.625,
    0.40625,
    0.5,
    0.5625
  ],
  "policy_loss": [
    -0.03693528100848198,
    0.25606635212898254,
    -0.09260356426239014,
    -0.25259310007095337,
    0.17625555396080017,
    -1.300802230834961,
    -0.004174286965280771
  ],
  "value_loss": [
    0.44667866826057434,
    0.04871551692485809,
    0.04522426053881645,
    0.053361617028713226,
    0.0385102815926075,
    0.10095969587564468,
    0.05149451270699501
  ],
  "entropy": [
    0.5585010647773743,
    0.11842500418424606,
    0.26428890228271484,
    0.21695324778556824,
    0.23747752606868744,
    0.2765137851238251,
    0.20390750467777252
  ],
  "val_success": [
    0.4827586206896552,
    0.4224137931034483,
    0.5086206896551724,
    0.5258620689655172,
    0.4827586206896552,
    0.4827586206896552,
    0.5258620689655172
  ],
  "test_short_success": [
    0.5,
    0.515625,
    0.515625,
    0.40625,
    0.546875,
    0.5625,
    0.5
  ],
  "test_long_success": [
    0.484375,
    0.453125,
    0.4765625,
    0.515625,
    0.5546875,
    0.53125,
    0.546875
  ],
  "val_success_norm": [
    0.6436781609195401,
    0.5632183908045977,
    0.6781609195402298,
    0.7011494252873562,
    0.6436781609195401,
    0.6436781609195401,
    0.7011494252873562
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.6875,
    0.6875,
    0.5416666666666666,
    0.7291666666666665,
    0.75,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.6458333333333334,
    0.6041666666666667,
    0.6354166666666667,
    0.6875,
    0.7395833333333333,
    0.7083333333333334,
    0.7291666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1340/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9880561361600477,
  "probe_train_acc": 0.5571853518486023,
  "probe_test_acc": 0.5391865372657776,
  "majority_baseline": 0.49007936507936506,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.75,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.3125,
    0.34375,
    0.5625,
    0.375,
    0.4375,
    0.4375
  ],
  "train_success": [
    0.46875,
    0.3125,
    0.34375,
    0.5625,
    0.375,
    0.4375,
    0.4375
  ],
  "policy_loss": [
    -0.1785324513912201,
    0.07355791330337524,
    -0.10458756238222122,
    0.045105770230293274,
    0.002175235655158758,
    -0.3896433413028717,
    -0.00023758146562613547
  ],
  "value_loss": [
    0.42194700241088867,
    0.05024217069149017,
    0.04301165044307709,
    0.05070776119828224,
    0.036637648940086365,
    0.03711286187171936,
    0.06028192490339279
  ],
  "entropy": [
    0.5430886745452881,
    0.2926175892353058,
    0.06704143434762955,
    0.4266492426395416,
    0.13954193890094757,
    0.14801131188869476,
    0.12606950104236603
  ],
  "val_success": [
    0.45689655172413796,
    0.5086206896551724,
    0.47413793103448276,
    0.5086206896551724,
    0.5517241379310345,
    0.5603448275862069,
    0.5344827586206896
  ],
  "test_short_success": [
    0.484375,
    0.5,
    0.453125,
    0.515625,
    0.421875,
    0.5625,
    0.53125
  ],
  "test_long_success": [
    0.4765625,
    0.5234375,
    0.5390625,
    0.5,
    0.546875,
    0.4609375,
    0.4609375
  ],
  "val_success_norm": [
    0.6091954022988506,
    0.6781609195402298,
    0.632183908045977,
    0.67816091954023,
    0.7356321839080461,
    0.7471264367816093,
    0.7126436781609196
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.6666666666666666,
    0.6041666666666666,
    0.6875,
    0.5625,
    0.75,
    0.7083333333333333
  ],
  "test_long_success_norm": [
    0.6354166666666666,
    0.6979166666666667,
    0.71875,
    0.6666666666666666,
    0.7291666666666666,
    0.6145833333333333,
    0.6145833333333334
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1341/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9883547327560466,
  "probe_train_acc": 0.5856717824935913,
  "probe_test_acc": 0.5684523582458496,
  "majority_baseline": 0.5233134920634921,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockc_ppo/parity/window_mlp_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 1.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 1.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1337/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.171875,
    0.25,
    0.125,
    0.140625,
    0.15625,
    0.25
  ],
  "train_success": [
    0.03125,
    0.171875,
    0.25,
    0.125,
    0.140625,
    0.15625,
    0.25
  ],
  "policy_loss": [
    -0.013271383009850979,
    0.04265971481800079,
    0.004709037486463785,
    -0.11538542807102203,
    -0.09495146572589874,
    -0.08002343028783798,
    0.10752595216035843
  ],
  "value_loss": [
    0.039259083569049835,
    0.01964656263589859,
    0.03639969229698181,
    0.051767099648714066,
    0.04646476358175278,
    0.02331574819982052,
    0.07919818162918091
  ],
  "entropy": [
    0.5901049971580505,
    0.08840636163949966,
    0.03427734225988388,
    0.044941987842321396,
    0.03262744098901749,
    0.016832126304507256,
    0.004919138271361589
  ],
  "val_success": [
    0.02586206896551724,
    0.1810344827586207,
    0.1724137931034483,
    0.1810344827586207,
    0.1896551724137931,
    0.1896551724137931,
    0.21551724137931033
  ],
  "test_short_success": [
    0.046875,
    0.109375,
    0.109375,
    0.140625,
    0.15625,
    0.078125,
    0.09375
  ],
  "test_long_success": [
    0.0078125,
    0.125,
    0.1015625,
    0.09375,
    0.09375,
    0.125,
    0.109375
  ],
  "val_success_norm": [
    0.08173690932311621,
    0.5721583652618135,
    0.5449127288207748,
    0.5721583652618135,
    0.5994040017028522,
    0.5994040017028522,
    0.6811409110259684
  ],
  "test_short_success_norm": [
    0.14814814814814814,
    0.345679012345679,
    0.345679012345679,
    0.4444444444444444,
    0.49382716049382713,
    0.24691358024691357,
    0.2962962962962963
  ],
  "test_long_success_norm": [
    0.024691358024691357,
    0.3950617283950617,
    0.32098765432098764,
    0.2962962962962963,
    0.2962962962962963,
    0.3950617283950617,
    0.345679012345679
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3928571343421936,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1337/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3334003215434084,
  "control_task_acc": 0.19332797825336456,
  "selectivity": 0.8066720217466354,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6665996784565916,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.660515873015873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1338/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.296875,
    0.140625,
    0.171875,
    0.15625,
    0.15625,
    0.234375
  ],
  "train_success": [
    0.03125,
    0.296875,
    0.140625,
    0.171875,
    0.15625,
    0.15625,
    0.234375
  ],
  "policy_loss": [
    0.2122502475976944,
    -0.244393989443779,
    -0.2694438695907593,
    -0.12508231401443481,
    -0.12815134227275848,
    -0.13793650269508362,
    0.008980060927569866
  ],
  "value_loss": [
    0.004217869136482477,
    0.10812043398618698,
    0.07562947273254395,
    0.04505559429526329,
    0.036553822457790375,
    0.028825171291828156,
    0.06836006790399551
  ],
  "entropy": [
    0.685491681098938,
    0.09033659845590591,
    0.12277090549468994,
    0.09520184993743896,
    0.08005376905202866,
    0.009531832300126553,
    0.06189228221774101
  ],
  "val_success": [
    0.04310344827586207,
    0.09482758620689655,
    0.06896551724137931,
    0.10344827586206896,
    0.06896551724137931,
    0.11206896551724138,
    0.11206896551724138
  ],
  "test_short_success": [
    0.109375,
    0.15625,
    0.171875,
    0.140625,
    0.140625,
    0.1875,
    0.1875
  ],
  "test_long_success": [
    0.046875,
    0.1328125,
    0.1328125,
    0.140625,
    0.109375,
    0.1484375,
    0.1484375
  ],
  "val_success_norm": [
    0.1362281822051937,
    0.2997020008514261,
    0.2179650915283099,
    0.32694763729246484,
    0.2179650915283099,
    0.3541932737335036,
    0.3541932737335036
  ],
  "test_short_success_norm": [
    0.345679012345679,
    0.49382716049382713,
    0.5432098765432098,
    0.4444444444444444,
    0.4444444444444444,
    0.5925925925925926,
    0.5925925925925926
  ],
  "test_long_success_norm": [
    0.14814814814814814,
    0.41975308641975306,
    0.41975308641975306,
    0.4444444444444444,
    0.345679012345679,
    0.4691358024691358,
    0.4691358024691358
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0714285746216774,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1338/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3587218649517685,
  "control_task_acc": 0.20759646594524384,
  "selectivity": 0.7924035340547562,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6412781350482315,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6299603174603174
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1339/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.125,
    0.1875,
    0.109375,
    0.21875,
    0.1875,
    0.0625
  ],
  "train_success": [
    0.109375,
    0.125,
    0.1875,
    0.109375,
    0.21875,
    0.1875,
    0.0625
  ],
  "policy_loss": [
    0.20376411080360413,
    0.05815394967794418,
    0.2031269371509552,
    -0.11969110369682312,
    -0.010843869298696518,
    -0.2116256058216095,
    0.14598241448402405
  ],
  "value_loss": [
    0.04541613906621933,
    0.018147969618439674,
    0.03978369012475014,
    0.04583113268017769,
    0.05953727662563324,
    0.0509934201836586,
    0.0007916200556792319
  ],
  "entropy": [
    0.6588343381881714,
    0.0005794711178168654,
    0.021412113681435585,
    0.0669894814491272,
    0.009592372924089432,
    0.06330166757106781,
    0.03213350102305412
  ],
  "val_success": [
    0.05172413793103448,
    0.12931034482758622,
    0.13793103448275862,
    0.11206896551724138,
    0.12931034482758622,
    0.1206896551724138,
    0.11206896551724138
  ],
  "test_short_success": [
    0.078125,
    0.171875,
    0.140625,
    0.140625,
    0.171875,
    0.1875,
    0.203125
  ],
  "test_long_success": [
    0.0546875,
    0.109375,
    0.09375,
    0.1015625,
    0.125,
    0.0859375,
    0.1328125
  ],
  "val_success_norm": [
    0.16347381864623242,
    0.40868454661558107,
    0.4359301830566198,
    0.3541932737335036,
    0.40868454661558107,
    0.38143891017454234,
    0.3541932737335036
  ],
  "test_short_success_norm": [
    0.24691358024691357,
    0.5432098765432098,
    0.4444444444444444,
    0.4444444444444444,
    0.5432098765432098,
    0.5925925925925926,
    0.6419753086419753
  ],
  "test_long_success_norm": [
    0.1728395061728395,
    0.345679012345679,
    0.2962962962962963,
    0.32098765432098764,
    0.3950617283950617,
    0.2716049382716049,
    0.41975308641975306
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.17241379618644714,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1339/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.39308681672025725,
  "control_task_acc": 0.19774919748306274,
  "selectivity": 0.8022508025169373,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6069131832797428,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6019841269841271
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1340/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.078125,
    0.09375,
    0.015625,
    0.171875,
    0.046875,
    0.109375
  ],
  "train_success": [
    0.046875,
    0.078125,
    0.09375,
    0.015625,
    0.171875,
    0.046875,
    0.109375
  ],
  "policy_loss": [
    0.0008843421819619834,
    0.23394493758678436,
    0.294988214969635,
    0.12993676960468292,
    0.15780140459537506,
    0.01447207573801279,
    0.016290023922920227
  ],
  "value_loss": [
    0.06205109506845474,
    0.003124359529465437,
    0.0021138901356607676,
    0.0043415105901658535,
    0.027443204075098038,
    0.005002378486096859,
    0.031382180750370026
  ],
  "entropy": [
    0.677428126335144,
    0.009900735691189766,
    0.0012493465328589082,
    0.026816437020897865,
    0.0504094697535038,
    0.02536824159324169,
    0.02979995496571064
  ],
  "val_success": [
    0.04310344827586207,
    0.08620689655172414,
    0.1206896551724138,
    0.09482758620689655,
    0.11206896551724138,
    0.12931034482758622,
    0.1206896551724138
  ],
  "test_short_success": [
    0.0625,
    0.125,
    0.0625,
    0.09375,
    0.109375,
    0.109375,
    0.140625
  ],
  "test_long_success": [
    0.0390625,
    0.125,
    0.15625,
    0.15625,
    0.15625,
    0.1640625,
    0.15625
  ],
  "val_success_norm": [
    0.1362281822051937,
    0.2724563644103874,
    0.38143891017454234,
    0.2997020008514261,
    0.3541932737335036,
    0.40868454661558107,
    0.38143891017454234
  ],
  "test_short_success_norm": [
    0.19753086419753085,
    0.3950617283950617,
    0.19753086419753085,
    0.2962962962962963,
    0.345679012345679,
    0.345679012345679,
    0.4444444444444444
  ],
  "test_long_success_norm": [
    0.12345679012345678,
    0.3950617283950617,
    0.49382716049382713,
    0.49382716049382713,
    0.49382716049382713,
    0.5185185185185185,
    0.49382716049382713
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.4399999976158142,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1340/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3967041800643087,
  "control_task_acc": 0.1989549845457077,
  "selectivity": 0.8010450154542923,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6032958199356913,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6043650793650794
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1341/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.078125,
    0.0625,
    0.09375,
    0.125,
    0.109375,
    0.125
  ],
  "train_success": [
    0.03125,
    0.078125,
    0.0625,
    0.09375,
    0.125,
    0.109375,
    0.125
  ],
  "policy_loss": [
    0.04090411961078644,
    0.23202896118164062,
    -0.32974374294281006,
    -0.11726417392492294,
    -0.23608484864234924,
    -0.19690348207950592,
    0.402621328830719
  ],
  "value_loss": [
    0.10059524327516556,
    0.001255186740309,
    0.03919478878378868,
    0.044387806206941605,
    0.03515573590993881,
    0.02790144830942154,
    0.003916370682418346
  ],
  "entropy": [
    0.6744271516799927,
    0.018107537180185318,
    0.06477482616901398,
    0.11683018505573273,
    0.02433222159743309,
    0.060680288821458817,
    0.10842900723218918
  ],
  "val_success": [
    0.06896551724137931,
    0.09482758620689655,
    0.10344827586206896,
    0.09482758620689655,
    0.05172413793103448,
    0.07758620689655173,
    0.11206896551724138
  ],
  "test_short_success": [
    0.03125,
    0.109375,
    0.125,
    0.125,
    0.109375,
    0.09375,
    0.171875
  ],
  "test_long_success": [
    0.046875,
    0.125,
    0.140625,
    0.125,
    0.140625,
    0.1015625,
    0.1328125
  ],
  "val_success_norm": [
    0.2179650915283099,
    0.2997020008514261,
    0.32694763729246484,
    0.2997020008514261,
    0.16347381864623242,
    0.24521072796934865,
    0.3541932737335036
  ],
  "test_short_success_norm": [
    0.09876543209876543,
    0.345679012345679,
    0.3950617283950617,
    0.3950617283950617,
    0.345679012345679,
    0.2962962962962963,
    0.5432098765432098
  ],
  "test_long_success_norm": [
    0.14814814814814814,
    0.3950617283950617,
    0.4444444444444444,
    0.3950617283950617,
    0.4444444444444444,
    0.32098765432098764,
    0.41975308641975306
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.046875,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1341/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.4483520900321543,
  "control_task_acc": 0.2049839198589325,
  "selectivity": 0.7950160801410675,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5516479099678457,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.549404761904762
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_1000/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1337/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.265625,
    0.296875,
    0.34375,
    0.1875,
    0.3125,
    0.328125
  ],
  "train_success": [
    0.234375,
    0.265625,
    0.296875,
    0.34375,
    0.1875,
    0.3125,
    0.328125
  ],
  "policy_loss": [
    0.15519383549690247,
    0.22455567121505737,
    0.04417058080434799,
    0.056783393025398254,
    0.1592923402786255,
    -0.06162218749523163,
    0.15452663600444794
  ],
  "value_loss": [
    0.05233686789870262,
    0.029893407598137856,
    0.023309091106057167,
    0.07696643471717834,
    0.04133853688836098,
    0.042176973074674606,
    0.07723277807235718
  ],
  "entropy": [
    0.6059473752975464,
    0.033977583050727844,
    0.03839398920536041,
    0.06051559001207352,
    0.01927914470434189,
    0.020363647490739822,
    0.006212856154888868
  ],
  "val_success": [
    0.12931034482758622,
    0.25862068965517243,
    0.25862068965517243,
    0.23275862068965517,
    0.2672413793103448,
    0.25862068965517243,
    0.2672413793103448
  ],
  "test_short_success": [
    0.171875,
    0.296875,
    0.296875,
    0.296875,
    0.296875,
    0.296875,
    0.296875
  ],
  "test_long_success": [
    0.1640625,
    0.3046875,
    0.2890625,
    0.3046875,
    0.3046875,
    0.296875,
    0.3046875
  ],
  "val_success_norm": [
    0.30651340996168586,
    0.6130268199233714,
    0.6130268199233714,
    0.5517241379310345,
    0.6334610472541505,
    0.6130268199233714,
    0.6334610472541505
  ],
  "test_short_success_norm": [
    0.4074074074074074,
    0.7037037037037037,
    0.7037037037037037,
    0.7037037037037037,
    0.7037037037037037,
    0.7037037037037037,
    0.7037037037037037
  ],
  "test_long_success_norm": [
    0.38888888888888884,
    0.7222222222222221,
    0.6851851851851851,
    0.7222222222222221,
    0.7222222222222221,
    0.7037037037037036,
    0.7222222222222221
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3214285671710968,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1337/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.36113344051446944,
  "control_task_acc": 0.24819131195545197,
  "selectivity": 0.751808688044548,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6388665594855305,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6484126984126983
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1338/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.1875,
    0.34375,
    0.234375,
    0.28125,
    0.21875,
    0.28125
  ],
  "train_success": [
    0.125,
    0.1875,
    0.34375,
    0.234375,
    0.28125,
    0.21875,
    0.28125
  ],
  "policy_loss": [
    0.20407822728157043,
    0.05028877779841423,
    -0.7732368111610413,
    -0.04836902394890785,
    -0.02892780862748623,
    0.0001467255933675915,
    0.3272341191768646
  ],
  "value_loss": [
    0.02669316902756691,
    0.06514687091112137,
    0.11693676561117172,
    0.048183295875787735,
    0.04464497044682503,
    0.04053555801510811,
    0.050229478627443314
  ],
  "entropy": [
    0.687898576259613,
    0.06687059998512268,
    0.012002069503068924,
    0.027247939258813858,
    0.0026244514156132936,
    0.038907598704099655,
    0.00309897493571043
  ],
  "val_success": [
    0.1206896551724138,
    0.33620689655172414,
    0.3448275862068966,
    0.3448275862068966,
    0.3275862068965517,
    0.33620689655172414,
    0.33620689655172414
  ],
  "test_short_success": [
    0.109375,
    0.234375,
    0.234375,
    0.234375,
    0.25,
    0.234375,
    0.234375
  ],
  "test_long_success": [
    0.1015625,
    0.2734375,
    0.2734375,
    0.2734375,
    0.265625,
    0.265625,
    0.2734375
  ],
  "val_success_norm": [
    0.28607918263090676,
    0.7969348659003831,
    0.8173690932311621,
    0.8173690932311621,
    0.7765006385696038,
    0.796934865900383,
    0.796934865900383
  ],
  "test_short_success_norm": [
    0.25925925925925924,
    0.5555555555555556,
    0.5555555555555556,
    0.5555555555555556,
    0.5925925925925926,
    0.5555555555555556,
    0.5555555555555556
  ],
  "test_long_success_norm": [
    0.24074074074074073,
    0.6481481481481481,
    0.6481481481481481,
    0.6481481481481481,
    0.6296296296296295,
    0.6296296296296295,
    0.6481481481481481
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2142857164144516,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1338/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.35188906752411575,
  "control_task_acc": 0.2566318213939667,
  "selectivity": 0.7433681786060333,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6481109324758842,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.655952380952381
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1339/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.28125,
    0.203125,
    0.25,
    0.21875,
    0.1875,
    0.28125
  ],
  "train_success": [
    0.109375,
    0.28125,
    0.203125,
    0.25,
    0.21875,
    0.1875,
    0.28125
  ],
  "policy_loss": [
    0.1724683940410614,
    -0.2531755566596985,
    -0.11869632452726364,
    -0.08723276853561401,
    0.059849970042705536,
    -0.025515614077448845,
    -0.24532781541347504
  ],
  "value_loss": [
    0.05377240106463432,
    0.06006578728556633,
    0.05737926438450813,
    0.07427708059549332,
    0.07199122756719589,
    0.033614303916692734,
    0.0455549955368042
  ],
  "entropy": [
    0.6561920046806335,
    0.07763668149709702,
    0.01084721926599741,
    0.07361713796854019,
    0.04051066190004349,
    0.03171420469880104,
    0.016792479902505875
  ],
  "val_success": [
    0.07758620689655173,
    0.20689655172413793,
    0.20689655172413793,
    0.20689655172413793,
    0.1896551724137931,
    0.20689655172413793,
    0.20689655172413793
  ],
  "test_short_success": [
    0.140625,
    0.375,
    0.375,
    0.375,
    0.328125,
    0.375,
    0.375
  ],
  "test_long_success": [
    0.1015625,
    0.28125,
    0.28125,
    0.2734375,
    0.2734375,
    0.28125,
    0.28125
  ],
  "val_success_norm": [
    0.1839080459770115,
    0.4904214559386973,
    0.4904214559386973,
    0.4904214559386973,
    0.4495530012771391,
    0.4904214559386973,
    0.4904214559386973
  ],
  "test_short_success_norm": [
    0.3333333333333333,
    0.8888888888888888,
    0.8888888888888888,
    0.8888888888888888,
    0.7777777777777777,
    0.8888888888888888,
    0.8888888888888888
  ],
  "test_long_success_norm": [
    0.24074074074074073,
    0.6666666666666666,
    0.6666666666666666,
    0.6481481481481481,
    0.6481481481481481,
    0.6666666666666666,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2068965584039688,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1339/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3528938906752412,
  "control_task_acc": 0.2554260492324829,
  "selectivity": 0.7445739507675171,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6471061093247588,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6571428571428571
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1340/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.234375,
    0.3125,
    0.25,
    0.234375,
    0.296875,
    0.3125
  ],
  "train_success": [
    0.140625,
    0.234375,
    0.3125,
    0.25,
    0.234375,
    0.296875,
    0.3125
  ],
  "policy_loss": [
    0.2816167175769806,
    -0.023108601570129395,
    0.1164713129401207,
    0.3216051757335663,
    -0.05106736347079277,
    0.030300989747047424,
    0.014606298878788948
  ],
  "value_loss": [
    0.058260299265384674,
    0.03635165095329285,
    0.002605598187074065,
    0.054293904453516006,
    0.0375717431306839,
    0.027745753526687622,
    0.06716738641262054
  ],
  "entropy": [
    0.6659666299819946,
    0.06698863208293915,
    0.00833497941493988,
    0.09288597106933594,
    0.05398436635732651,
    0.004847745411098003,
    0.00862086471170187
  ],
  "val_success": [
    0.11206896551724138,
    0.2672413793103448,
    0.3017241379310345,
    0.3017241379310345,
    0.27586206896551724,
    0.3017241379310345,
    0.3017241379310345
  ],
  "test_short_success": [
    0.15625,
    0.296875,
    0.296875,
    0.296875,
    0.328125,
    0.3125,
    0.296875
  ],
  "test_long_success": [
    0.15625,
    0.3203125,
    0.3203125,
    0.3203125,
    0.3125,
    0.3125,
    0.3203125
  ],
  "val_success_norm": [
    0.2656449553001277,
    0.6334610472541506,
    0.7151979565772668,
    0.7151979565772668,
    0.6538952745849296,
    0.7151979565772668,
    0.7151979565772668
  ],
  "test_short_success_norm": [
    0.37037037037037035,
    0.7037037037037037,
    0.7037037037037037,
    0.7037037037037037,
    0.7777777777777777,
    0.7407407407407407,
    0.7037037037037037
  ],
  "test_long_success_norm": [
    0.37037037037037035,
    0.7592592592592592,
    0.7592592592592592,
    0.7592592592592592,
    0.7407407407407407,
    0.7407407407407407,
    0.7592592592592592
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.6399999856948853,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1340/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.35490353697749194,
  "control_task_acc": 0.2578376233577728,
  "selectivity": 0.7421623766422272,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.645096463022508,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6535714285714286
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1341/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.296875,
    0.234375,
    0.1875,
    0.25,
    0.359375,
    0.140625
  ],
  "train_success": [
    0.1875,
    0.296875,
    0.234375,
    0.1875,
    0.25,
    0.359375,
    0.140625
  ],
  "policy_loss": [
    0.01607031375169754,
    0.027705317363142967,
    -0.3257003128528595,
    0.16678915917873383,
    0.16619974374771118,
    0.1715097278356552,
    -0.4965478777885437
  ],
  "value_loss": [
    0.1968928426504135,
    0.020919160917401314,
    0.08045805245637894,
    0.0533730685710907,
    0.01977294124662876,
    0.04258427768945694,
    0.05287479981780052
  ],
  "entropy": [
    0.6722316741943359,
    0.009776365011930466,
    0.013312997296452522,
    0.01136828400194645,
    0.048721350729465485,
    0.01912466436624527,
    0.020469455048441887
  ],
  "val_success": [
    0.13793103448275862,
    0.31896551724137934,
    0.28448275862068967,
    0.3103448275862069,
    0.3017241379310345,
    0.3017241379310345,
    0.29310344827586204
  ],
  "test_short_success": [
    0.109375,
    0.265625,
    0.265625,
    0.265625,
    0.25,
    0.265625,
    0.28125
  ],
  "test_long_success": [
    0.1484375,
    0.3359375,
    0.2890625,
    0.3359375,
    0.3359375,
    0.3359375,
    0.3359375
  ],
  "val_success_norm": [
    0.32694763729246484,
    0.7560664112388247,
    0.6743295019157086,
    0.7356321839080459,
    0.7151979565772667,
    0.7151979565772667,
    0.6947637292464878
  ],
  "test_short_success_norm": [
    0.25925925925925924,
    0.6296296296296295,
    0.6296296296296295,
    0.6296296296296295,
    0.5925925925925926,
    0.6296296296296295,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.35185185185185186,
    0.7962962962962963,
    0.6851851851851851,
    0.7962962962962963,
    0.7962962962962963,
    0.7962962962962963,
    0.7962962962962963
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.125,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1341/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3520900321543408,
  "control_task_acc": 0.25582796335220337,
  "selectivity": 0.7441720366477966,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6479099678456592,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.656547619047619
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/ends_with_101/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1337/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.71875,
    0.71875,
    0.90625,
    0.90625,
    0.75,
    0.953125
  ],
  "train_success": [
    0.453125,
    0.71875,
    0.71875,
    0.90625,
    0.90625,
    0.75,
    0.953125
  ],
  "policy_loss": [
    -0.22922752797603607,
    -0.00421420531347394,
    0.050921980291604996,
    -0.13111649453639984,
    -0.04214005172252655,
    -0.02506857179105282,
    -0.05959734693169594
  ],
  "value_loss": [
    0.14750774204730988,
    0.018015844747424126,
    0.016505137085914612,
    0.0040465835481882095,
    0.012897371314466,
    0.012205486185848713,
    0.008334245532751083
  ],
  "entropy": [
    0.6048184037208557,
    0.23419231176376343,
    0.19670172035694122,
    0.22192135453224182,
    0.16845858097076416,
    0.24453848600387573,
    0.05435405671596527
  ],
  "val_success": [
    0.5086206896551724,
    0.8103448275862069,
    0.8017241379310345,
    0.8017241379310345,
    0.8017241379310345,
    0.8362068965517241,
    0.8103448275862069
  ],
  "test_short_success": [
    0.15625,
    0.375,
    0.375,
    0.421875,
    0.453125,
    0.4375,
    0.453125
  ],
  "test_long_success": [
    0.0546875,
    0.2265625,
    0.234375,
    0.234375,
    0.3046875,
    0.328125,
    0.3203125
  ],
  "val_success_norm": [
    0.5975249213442869,
    0.9764463970848477,
    0.9656679621016483,
    0.9657862962523625,
    0.9657862962523625,
    1.009971166776302,
    0.9776372098164386
  ],
  "test_short_success_norm": [
    0.2563854394955242,
    0.6460597768555071,
    0.6519358218509315,
    0.7330289243842973,
    0.7930368711465191,
    0.7614623071520306,
    0.7926898890447549
  ],
  "test_long_success_norm": [
    0.17331048596919355,
    0.6856331518159268,
    0.6928318850302144,
    0.7042557146182318,
    0.9298850991817038,
    0.9955219743239673,
    0.9653107228903082
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1785714328289032,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1337/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5805868167202572,
  "control_task_acc": 0.2616559565067291,
  "selectivity": 0.7383440434932709,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.41941318327974275,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4357142857142857
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1338/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.921875,
    0.984375,
    0.875,
    0.640625,
    0.78125,
    0.875
  ],
  "train_success": [
    0.359375,
    0.921875,
    0.984375,
    0.875,
    0.640625,
    0.78125,
    0.875
  ],
  "policy_loss": [
    0.2559937834739685,
    -0.1222110167145729,
    -0.37385791540145874,
    -0.03463404253125191,
    -0.023928489536046982,
    -0.17592647671699524,
    0.19842006266117096
  ],
  "value_loss": [
    0.04196842387318611,
    0.01795768365263939,
    0.002561262808740139,
    0.015319454483687878,
    0.018267489969730377,
    0.004206131678074598,
    0.02587892860174179
  ],
  "entropy": [
    0.6881223320960999,
    0.22267328202724457,
    0.27578631043434143,
    0.2128155529499054,
    0.20482668280601501,
    0.19322285056114197,
    0.0411180704832077
  ],
  "val_success": [
    0.27586206896551724,
    0.7844827586206896,
    0.8017241379310345,
    0.7672413793103449,
    0.7672413793103449,
    0.7844827586206896,
    0.8017241379310345
  ],
  "test_short_success": [
    0.015625,
    0.5625,
    0.515625,
    0.515625,
    0.546875,
    0.578125,
    0.59375
  ],
  "test_long_success": [
    0.0,
    0.1953125,
    0.2109375,
    0.2109375,
    0.203125,
    0.203125,
    0.2265625
  ],
  "val_success_norm": [
    0.3113434831747123,
    0.9468656773804282,
    0.9706755252168034,
    0.9255123413504015,
    0.9226423744357779,
    0.9464428911614604,
    0.9709358650674977
  ],
  "test_short_success_norm": [
    0.023758034776264612,
    0.9997853437068713,
    0.9172666293565763,
    0.9215756740228971,
    0.9766044974932742,
    1.0251295750372222,
    1.0513298705263991
  ],
  "test_long_success_norm": [
    0.0,
    0.6009251021765539,
    0.6441451200360754,
    0.6484396519448644,
    0.6374103702607322,
    0.6437696314775714,
    0.7115584881904713
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3571428656578064,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1338/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5803858520900321,
  "control_task_acc": 0.24738745391368866,
  "selectivity": 0.7526125460863113,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.41961414790996787,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4311507936507937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 1.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1339/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.8125,
    0.8125,
    0.96875,
    0.953125,
    0.8125,
    0.71875
  ],
  "train_success": [
    0.09375,
    0.8125,
    0.8125,
    0.96875,
    0.953125,
    0.8125,
    0.71875
  ],
  "policy_loss": [
    0.1631302386522293,
    0.1561886966228485,
    0.03196479752659798,
    0.035323936492204666,
    -0.22534236311912537,
    -0.08917849510908127,
    0.36107978224754333
  ],
  "value_loss": [
    0.03813653811812401,
    0.019851572811603546,
    0.012632514350116253,
    0.005503361113369465,
    0.006468846928328276,
    0.018651282414793968,
    0.031025953590869904
  ],
  "entropy": [
    0.6569511890411377,
    0.09062853455543518,
    0.16151472926139832,
    0.19747784733772278,
    0.024323338642716408,
    0.14931462705135345,
    0.12224026024341583
  ],
  "val_success": [
    0.1810344827586207,
    0.7931034482758621,
    0.7758620689655172,
    0.7586206896551724,
    0.8017241379310345,
    0.8103448275862069,
    0.8103448275862069
  ],
  "test_short_success": [
    0.0,
    0.484375,
    0.46875,
    0.40625,
    0.484375,
    0.46875,
    0.484375
  ],
  "test_long_success": [
    0.0,
    0.234375,
    0.21875,
    0.2109375,
    0.2734375,
    0.25,
    0.2578125
  ],
  "val_success_norm": [
    0.2054861602747508,
    0.9692686629667739,
    0.9446231379784312,
    0.9216420600073137,
    0.97659858574903,
    0.9887789630626397,
    0.989492763821288
  ],
  "test_short_success_norm": [
    0.0,
    0.8571408948734911,
    0.8333828600972265,
    0.7297767239232122,
    0.8571408948734911,
    0.8299613570335781,
    0.8571408948734911
  ],
  "test_long_success_norm": [
    0.0,
    0.7798099615895104,
    0.7358995808337998,
    0.6915215558268568,
    0.9274966877450682,
    0.8319665912651764,
    0.8656418292757126
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1034482792019844,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1339/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9989951848983765,
  "balanced_acc": 0.9995629370629371,
  "majority_baseline": 0.5747588424437299,
  "control_task_acc": 0.25964629650115967,
  "selectivity": 0.7393488883972168,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4242363424546466,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9999129829446571,
  "rowsplit_probe_gap": 0.4297618935978602
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1340/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.828125,
    0.78125,
    0.703125,
    0.96875,
    0.859375,
    0.65625,
    0.859375
  ],
  "train_success": [
    0.828125,
    0.78125,
    0.703125,
    0.96875,
    0.859375,
    0.65625,
    0.859375
  ],
  "policy_loss": [
    0.1846771240234375,
    -0.24297396838665009,
    -0.33801376819610596,
    -0.07383686304092407,
    0.1206524670124054,
    -0.06795664131641388,
    -0.05365048721432686
  ],
  "value_loss": [
    0.14535728096961975,
    0.014699237421154976,
    0.0051597971469163895,
    0.017206206917762756,
    0.014574524946510792,
    0.013275685720145702,
    0.008861925452947617
  ],
  "entropy": [
    0.6659235954284668,
    0.14958587288856506,
    0.20119160413742065,
    0.11494762450456619,
    0.1388900727033615,
    0.21970999240875244,
    0.10723147541284561
  ],
  "val_success": [
    0.3706896551724138,
    0.7672413793103449,
    0.75,
    0.7672413793103449,
    0.7758620689655172,
    0.7672413793103449,
    0.7758620689655172
  ],
  "test_short_success": [
    0.0625,
    0.390625,
    0.4375,
    0.390625,
    0.421875,
    0.421875,
    0.4375
  ],
  "test_long_success": [
    0.0,
    0.28125,
    0.2578125,
    0.2421875,
    0.3046875,
    0.2578125,
    0.328125
  ],
  "val_success_norm": [
    0.4276193239150658,
    0.9316112122204435,
    0.9080226621250549,
    0.9255711564904946,
    0.939292152970692,
    0.9273991170170856,
    0.939691780761394
  ],
  "test_short_success_norm": [
    0.10198038488666578,
    0.6895784713990172,
    0.7654185869445742,
    0.6802786518923095,
    0.7416605521683095,
    0.7347027988834163,
    0.7654185869445742
  ],
  "test_long_success_norm": [
    0.0,
    0.8833752913561954,
    0.7979635815085919,
    0.752071851025627,
    0.9487002401534795,
    0.8042856302521442,
    1.0272713946894512
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.20000000298023224,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1340/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5641077170418006,
  "control_task_acc": 0.24598070979118347,
  "selectivity": 0.7540192902088165,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4358922829581994,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.435515873015873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1341/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.625,
    0.9375,
    0.953125,
    0.765625,
    0.828125,
    0.796875
  ],
  "train_success": [
    0.515625,
    0.625,
    0.9375,
    0.953125,
    0.765625,
    0.828125,
    0.796875
  ],
  "policy_loss": [
    -0.005708746612071991,
    0.07055305689573288,
    0.19915664196014404,
    0.12620426714420319,
    0.6305295825004578,
    0.22958596050739288,
    0.3387560248374939
  ],
  "value_loss": [
    0.3598839342594147,
    0.016519125550985336,
    0.015173091553151608,
    0.01225572545081377,
    0.04429911449551582,
    0.009233595803380013,
    0.041238609701395035
  ],
  "entropy": [
    0.6719242334365845,
    0.125865176320076,
    0.2667129635810852,
    0.16320812702178955,
    0.09362567216157913,
    0.09592309594154358,
    0.17065343260765076
  ],
  "val_success": [
    0.43103448275862066,
    0.7844827586206896,
    0.7586206896551724,
    0.75,
    0.7672413793103449,
    0.7931034482758621,
    0.7844827586206896
  ],
  "test_short_success": [
    0.03125,
    0.5,
    0.40625,
    0.46875,
    0.5,
    0.5,
    0.484375
  ],
  "test_long_success": [
    0.0,
    0.28125,
    0.2421875,
    0.203125,
    0.2578125,
    0.28125,
    0.25
  ],
  "val_success_norm": [
    0.5010185997761906,
    0.951978698257503,
    0.9203038476124429,
    0.9040680322086613,
    0.9276052538231719,
    0.9641590755711127,
    0.9537693214762245
  ],
  "test_short_success_norm": [
    0.04723431471032102,
    0.8904809861670451,
    0.7293300369077735,
    0.8251703460491868,
    0.8904809861670451,
    0.8904809861670451,
    0.8582250612045432
  ],
  "test_long_success_norm": [
    0.0,
    0.8583797814569989,
    0.7326555053467303,
    0.5894956003295029,
    0.7894508216253291,
    0.8583797814569989,
    0.7453048764814922
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.453125,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1341/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5789790996784566,
  "control_task_acc": 0.2522106170654297,
  "selectivity": 0.7477893829345703,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4210209003215434,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.428968253968254
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_aux/no_three_zeros/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 1.0,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1337/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.015625,
    0.15625,
    0.140625,
    0.109375,
    0.171875,
    0.15625,
    0.1875
  ],
  "train_success": [
    0.015625,
    0.15625,
    0.140625,
    0.109375,
    0.171875,
    0.15625,
    0.1875
  ],
  "policy_loss": [
    -0.06642848998308182,
    -0.17928746342658997,
    0.22047476470470428,
    -0.1469879299402237,
    0.08409740775823593,
    -0.02110815979540348,
    0.10235075652599335
  ],
  "value_loss": [
    0.03543342649936676,
    0.0400313101708889,
    0.008226023986935616,
    0.04769061133265495,
    0.04055669158697128,
    0.021077722311019897,
    0.061798080801963806
  ],
  "entropy": [
    0.6023434400558472,
    0.04774964228272438,
    0.05427928268909454,
    0.11052384972572327,
    0.03330790624022484,
    0.05606263503432274,
    0.019204137846827507
  ],
  "val_success": [
    0.02586206896551724,
    0.12931034482758622,
    0.11206896551724138,
    0.1810344827586207,
    0.1896551724137931,
    0.20689655172413793,
    0.19827586206896552
  ],
  "test_short_success": [
    0.0625,
    0.078125,
    0.140625,
    0.125,
    0.09375,
    0.09375,
    0.09375
  ],
  "test_long_success": [
    0.0,
    0.09375,
    0.046875,
    0.1015625,
    0.1171875,
    0.109375,
    0.109375
  ],
  "val_success_norm": [
    0.08173690932311621,
    0.40868454661558107,
    0.3541932737335036,
    0.5721583652618135,
    0.5994040017028522,
    0.6538952745849297,
    0.626649638143891
  ],
  "test_short_success_norm": [
    0.19753086419753085,
    0.24691358024691357,
    0.4444444444444444,
    0.3950617283950617,
    0.2962962962962963,
    0.2962962962962963,
    0.2962962962962963
  ],
  "test_long_success_norm": [
    0.0,
    0.2962962962962963,
    0.14814814814814814,
    0.32098765432098764,
    0.37037037037037035,
    0.345679012345679,
    0.345679012345679
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1337/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9998337489609309,
  "majority_baseline": 0.36836816720257237,
  "control_task_acc": 0.1951366513967514,
  "selectivity": 0.804662361741066,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.631430845935245,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6257936507936508
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1337/probe_ext.json <==
{
  "task": "ends_with_1000",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9991961121559143,
  "onpolicy_linear_balanced_acc": 0.9984931287967814,
  "onpolicy_linear_majority": 0.3679662379421222,
  "onpolicy_linear_gap": 0.6312298742137921,
  "onpolicy_linear_recovery": 0.9987280935096438,
  "onpolicy_linear_selectivity": 0.7972266525030136,
  "onpolicy_mlp_test_acc": 0.9997990131378174,
  "onpolicy_mlp_balanced_acc": 0.9998337489609309,
  "onpolicy_mlp_majority": 0.3679662379421222,
  "onpolicy_mlp_gap": 0.6318327751956951,
  "onpolicy_mlp_recovery": 0.9996819998008837,
  "onpolicy_mlp_selectivity": 0.7895900160074234,
  "random_linear_test_acc": 0.9977893829345703,
  "random_linear_balanced_acc": 0.9944288843814544,
  "random_linear_majority": 0.47990353697749194,
  "random_linear_gap": 0.5178858459570783,
  "random_linear_recovery": 0.9957496018092821,
  "random_linear_selectivity": 0.7946141362190247,
  "random_mlp_test_acc": 0.9989951848983765,
  "random_mlp_balanced_acc": 0.9975569079441519,
  "random_mlp_majority": 0.47990353697749194,
  "random_mlp_gap": 0.5190916479208845,
  "random_mlp_recovery": 0.9980680216593204,
  "random_mlp_selectivity": 0.7918006479740143,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9227874332570897,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8402889393247773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1338/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.078125,
    0.015625,
    0.109375,
    0.109375,
    0.1875,
    0.046875
  ],
  "train_success": [
    0.03125,
    0.078125,
    0.015625,
    0.109375,
    0.109375,
    0.1875,
    0.046875
  ],
  "policy_loss": [
    -0.2711784541606903,
    0.043248116970062256,
    0.29437512159347534,
    -0.019380131736397743,
    0.07134928554296494,
    0.0972074419260025,
    -0.3949050009250641
  ],
  "value_loss": [
    0.009985813871026039,
    0.02994527481496334,
    0.002379982266575098,
    0.021699273958802223,
    0.016417210921645164,
    0.015564515255391598,
    0.038697678595781326
  ],
  "entropy": [
    0.6861497163772583,
    0.015706993639469147,
    0.004747696220874786,
    0.07542537897825241,
    0.04910295084118843,
    0.034632544964551926,
    0.013117789290845394
  ],
  "val_success": [
    0.034482758620689655,
    0.11206896551724138,
    0.07758620689655173,
    0.10344827586206896,
    0.12931034482758622,
    0.1206896551724138,
    0.06896551724137931
  ],
  "test_short_success": [
    0.0625,
    0.1875,
    0.171875,
    0.1875,
    0.1875,
    0.1875,
    0.1875
  ],
  "test_long_success": [
    0.09375,
    0.1484375,
    0.1328125,
    0.1328125,
    0.1328125,
    0.15625,
    0.140625
  ],
  "val_success_norm": [
    0.10898254576415495,
    0.3541932737335036,
    0.24521072796934865,
    0.32694763729246484,
    0.40868454661558107,
    0.38143891017454234,
    0.2179650915283099
  ],
  "test_short_success_norm": [
    0.19753086419753085,
    0.5925925925925926,
    0.5432098765432098,
    0.5925925925925926,
    0.5925925925925926,
    0.5925925925925926,
    0.5925925925925926
  ],
  "test_long_success_norm": [
    0.2962962962962963,
    0.4691358024691358,
    0.41975308641975306,
    0.41975308641975306,
    0.41975308641975306,
    0.49382716049382713,
    0.4444444444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1338/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9990696907043457,
  "probe_test_acc": 0.9989951848983765,
  "balanced_acc": 0.9980581992181102,
  "majority_baseline": 0.43227491961414793,
  "control_task_acc": 0.1989549845457077,
  "selectivity": 0.8000402003526688,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5667202652842285,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9976190328598022,
  "rowsplit_balanced_acc": 0.9949149277688603,
  "rowsplit_probe_gap": 0.5640872868280562
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1338/probe_ext.json <==
{
  "task": "ends_with_1000",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.998593270778656,
  "onpolicy_linear_balanced_acc": 0.9968336217861834,
  "onpolicy_linear_majority": 0.4312700964630225,
  "onpolicy_linear_gap": 0.5673231743156335,
  "onpolicy_linear_recovery": 0.9975265425422588,
  "onpolicy_linear_selectivity": 0.8032556474208832,
  "onpolicy_mlp_test_acc": 0.9993970990180969,
  "onpolicy_mlp_balanced_acc": 0.9989815833450237,
  "onpolicy_mlp_majority": 0.4312700964630225,
  "onpolicy_mlp_gap": 0.5681270025550744,
  "onpolicy_mlp_recovery": 0.9989399168600884,
  "onpolicy_mlp_selectivity": 0.810691311955452,
  "random_linear_test_acc": 0.9931672215461731,
  "random_linear_balanced_acc": 0.9827656303285008,
  "random_linear_majority": 0.47990353697749194,
  "random_linear_gap": 0.5132636845686811,
  "random_linear_recovery": 0.9868624785215445,
  "random_linear_selectivity": 0.7875804007053375,
  "random_mlp_test_acc": 0.9991961121559143,
  "random_mlp_balanced_acc": 0.99820805742304,
  "random_mlp_majority": 0.47990353697749194,
  "random_mlp_gap": 0.5192925751784223,
  "random_mlp_recovery": 0.998454348565622,
  "random_mlp_selectivity": 0.807877779006958,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.880777980179174,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8402889393247773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.75,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1339/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.140625,
    0.1875,
    0.125,
    0.234375,
    0.21875,
    0.046875
  ],
  "train_success": [
    0.0625,
    0.140625,
    0.1875,
    0.125,
    0.234375,
    0.21875,
    0.046875
  ],
  "policy_loss": [
    -0.26915764808654785,
    0.5852973461151123,
    0.27313634753227234,
    0.02895600162446499,
    -0.1324310600757599,
    -0.0740043893456459,
    -0.21419405937194824
  ],
  "value_loss": [
    0.07616394758224487,
    0.008168796077370644,
    0.03274494782090187,
    0.037416473031044006,
    0.07483673095703125,
    0.046565745025873184,
    0.0061217667534947395
  ],
  "entropy": [
    0.6472535729408264,
    0.00955546461045742,
    0.04609784856438637,
    0.0620463490486145,
    0.005249303765594959,
    0.002572497120127082,
    0.0023420113138854504
  ],
  "val_success": [
    0.05172413793103448,
    0.1206896551724138,
    0.12931034482758622,
    0.1206896551724138,
    0.14655172413793102,
    0.14655172413793102,
    0.14655172413793102
  ],
  "test_short_success": [
    0.109375,
    0.171875,
    0.1875,
    0.1875,
    0.203125,
    0.1875,
    0.203125
  ],
  "test_long_success": [
    0.0625,
    0.0859375,
    0.1171875,
    0.1171875,
    0.109375,
    0.125,
    0.1171875
  ],
  "val_success_norm": [
    0.16347381864623242,
    0.38143891017454234,
    0.40868454661558107,
    0.38143891017454234,
    0.46317581949765857,
    0.46317581949765857,
    0.46317581949765857
  ],
  "test_short_success_norm": [
    0.345679012345679,
    0.5432098765432098,
    0.5925925925925926,
    0.5925925925925926,
    0.6419753086419753,
    0.5925925925925926,
    0.6419753086419753
  ],
  "test_long_success_norm": [
    0.19753086419753085,
    0.2716049382716049,
    0.37037037037037035,
    0.37037037037037035,
    0.345679012345679,
    0.3950617283950617,
    0.37037037037037035
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1339/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3388263665594855,
  "control_task_acc": 0.19533762335777283,
  "selectivity": 0.8046623766422272,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6611736334405145,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6541666666666667
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1339/probe_ext.json <==
{
  "task": "ends_with_1000",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.33942926045016075,
  "onpolicy_linear_gap": 0.6605707395498392,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.8068729937076569,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.33942926045016075,
  "onpolicy_mlp_gap": 0.6605707395498392,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.796020895242691,
  "random_linear_test_acc": 0.9993970990180969,
  "random_linear_balanced_acc": 0.998577061113077,
  "random_linear_majority": 0.47990353697749194,
  "random_linear_gap": 0.5194935620406049,
  "random_linear_recovery": 0.9988407900749808,
  "random_linear_selectivity": 0.7897909879684448,
  "random_mlp_test_acc": 0.9997990131378174,
  "random_mlp_balanced_acc": 0.999630996309963,
  "random_mlp_majority": 0.47990353697749194,
  "random_mlp_gap": 0.5198954761603254,
  "random_mlp_recovery": 0.9996135584906412,
  "random_mlp_selectivity": 0.7992363125085831,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9418539754612861,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8402889393247773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1340/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.125,
    0.0625,
    0.09375,
    0.203125,
    0.078125,
    0.109375
  ],
  "train_success": [
    0.03125,
    0.125,
    0.0625,
    0.09375,
    0.203125,
    0.078125,
    0.109375
  ],
  "policy_loss": [
    0.2950723171234131,
    0.41333967447280884,
    -0.09910641610622406,
    0.28496283292770386,
    -0.25538188219070435,
    -0.09148969501256943,
    0.21576552093029022
  ],
  "value_loss": [
    0.05328967049717903,
    0.014894095249474049,
    0.0002417099749436602,
    0.005532234441488981,
    0.05306410416960716,
    0.013260290957987309,
    0.02057211846113205
  ],
  "entropy": [
    0.6634851098060608,
    0.1009901612997055,
    5.017570219933987e-05,
    0.012840449810028076,
    0.05498962104320526,
    0.008501915261149406,
    0.01097152940928936
  ],
  "val_success": [
    0.0603448275862069,
    0.11206896551724138,
    0.10344827586206896,
    0.09482758620689655,
    0.1206896551724138,
    0.09482758620689655,
    0.1206896551724138
  ],
  "test_short_success": [
    0.03125,
    0.15625,
    0.078125,
    0.109375,
    0.125,
    0.125,
    0.125
  ],
  "test_long_success": [
    0.03125,
    0.1328125,
    0.15625,
    0.15625,
    0.171875,
    0.1875,
    0.1875
  ],
  "val_success_norm": [
    0.19071945508727117,
    0.3541932737335036,
    0.32694763729246484,
    0.2997020008514261,
    0.38143891017454234,
    0.2997020008514261,
    0.38143891017454234
  ],
  "test_short_success_norm": [
    0.09876543209876543,
    0.49382716049382713,
    0.24691358024691357,
    0.345679012345679,
    0.3950617283950617,
    0.3950617283950617,
    0.3950617283950617
  ],
  "test_long_success_norm": [
    0.09876543209876543,
    0.41975308641975306,
    0.49382716049382713,
    0.49382716049382713,
    0.5432098765432098,
    0.5925925925925926,
    0.5925925925925926
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1340/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3440514469453376,
  "control_task_acc": 0.19875401258468628,
  "selectivity": 0.8012459874153137,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6559485530546624,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.9994835225251446,
  "rowsplit_probe_gap": 0.6446428348147679
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1340/probe_ext.json <==
{
  "task": "ends_with_1000",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.34385048231511256,
  "onpolicy_linear_gap": 0.6561495176848875,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7942122220993042,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.34385048231511256,
  "onpolicy_mlp_gap": 0.6561495176848875,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.8028537034988403,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.47990353697749194,
  "random_linear_gap": 0.520096463022508,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.798432469367981,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.47990353697749194,
  "random_mlp_gap": 0.520096463022508,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.8004421293735504,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.932385046245578,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8402889393247773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1341/hyperparameters.json <==
{
  "task": "ends_with_1000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.09375,
    0.109375,
    0.09375,
    0.140625,
    0.0625,
    0.125
  ],
  "train_success": [
    0.046875,
    0.09375,
    0.109375,
    0.09375,
    0.140625,
    0.0625,
    0.125
  ],
  "policy_loss": [
    0.18318714201450348,
    -0.041160136461257935,
    -0.06981001049280167,
    0.10590188205242157,
    0.04676645249128342,
    0.26945674419403076,
    -0.02387670986354351
  ],
  "value_loss": [
    0.10658123344182968,
    0.01356690376996994,
    0.03380415216088295,
    0.018627526238560677,
    0.013485881499946117,
    0.0015792935155332088,
    0.028780024498701096
  ],
  "entropy": [
    0.6752378940582275,
    0.08749990165233612,
    0.014783491380512714,
    0.0284064169973135,
    0.0036496352404356003,
    0.07710925489664078,
    0.001244773156940937
  ],
  "val_success": [
    0.07758620689655173,
    0.09482758620689655,
    0.07758620689655173,
    0.12931034482758622,
    0.11206896551724138,
    0.08620689655172414,
    0.11206896551724138
  ],
  "test_short_success": [
    0.0625,
    0.125,
    0.140625,
    0.171875,
    0.171875,
    0.140625,
    0.171875
  ],
  "test_long_success": [
    0.0546875,
    0.1484375,
    0.1484375,
    0.125,
    0.1328125,
    0.125,
    0.125
  ],
  "val_success_norm": [
    0.24521072796934865,
    0.2997020008514261,
    0.24521072796934865,
    0.40868454661558107,
    0.3541932737335036,
    0.2724563644103874,
    0.3541932737335036
  ],
  "test_short_success_norm": [
    0.19753086419753085,
    0.3950617283950617,
    0.4444444444444444,
    0.5432098765432098,
    0.5432098765432098,
    0.4444444444444444,
    0.5432098765432098
  ],
  "test_long_success_norm": [
    0.1728395061728395,
    0.4691358024691358,
    0.4691358024691358,
    0.3950617283950617,
    0.41975308641975306,
    0.3950617283950617,
    0.3950617283950617
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1341/probe.json <==
{
  "task": "ends_with_1000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9996616840362549,
  "probe_test_acc": 0.9983922839164734,
  "balanced_acc": 0.9976325532150172,
  "majority_baseline": 0.3979099678456592,
  "control_task_acc": 0.20840032398700714,
  "selectivity": 0.7899919599294662,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6004823160708141,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9986110925674438,
  "rowsplit_balanced_acc": 0.9976579366737539,
  "rowsplit_probe_gap": 0.5938491878055391
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1341/probe_ext.json <==
{
  "task": "ends_with_1000",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9983922839164734,
  "onpolicy_linear_balanced_acc": 0.9976279205234032,
  "onpolicy_linear_majority": 0.39931672025723475,
  "onpolicy_linear_gap": 0.5990755636592386,
  "onpolicy_linear_recovery": 0.9973235211670698,
  "onpolicy_linear_selectivity": 0.7954180091619492,
  "onpolicy_mlp_test_acc": 0.9991961121559143,
  "onpolicy_mlp_balanced_acc": 0.9986417657045841,
  "onpolicy_mlp_majority": 0.39931672025723475,
  "onpolicy_mlp_gap": 0.5998793918986796,
  "onpolicy_mlp_recovery": 0.9986617109694981,
  "onpolicy_mlp_selectivity": 0.8052652478218079,
  "random_linear_test_acc": 0.9953778386116028,
  "random_linear_balanced_acc": 0.9870419315588432,
  "random_linear_majority": 0.47990353697749194,
  "random_linear_gap": 0.5154743016341108,
  "random_linear_recovery": 0.9911128767122626,
  "random_linear_selectivity": 0.7913987338542938,
  "random_mlp_test_acc": 0.9975883960723877,
  "random_mlp_balanced_acc": 0.993411134043812,
  "random_mlp_majority": 0.47990353697749194,
  "random_mlp_gap": 0.5176848590948957,
  "random_mlp_recovery": 0.9953631602999232,
  "random_mlp_selectivity": 0.7946141213178635,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.905380044070472,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8402889393247773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_1000/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1337/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.296875,
    0.296875,
    0.3125,
    0.25,
    0.296875,
    0.296875
  ],
  "train_success": [
    0.1875,
    0.296875,
    0.296875,
    0.3125,
    0.25,
    0.296875,
    0.296875
  ],
  "policy_loss": [
    0.07414060086011887,
    0.2119026482105255,
    -0.20258602499961853,
    -0.03178990259766579,
    0.005760852247476578,
    0.13741979002952576,
    0.22591495513916016
  ],
  "value_loss": [
    0.06421396881341934,
    0.031358323991298676,
    0.04000741243362427,
    0.07459156215190887,
    0.05946103483438492,
    0.030522769317030907,
    0.07027434557676315
  ],
  "entropy": [
    0.5994073152542114,
    0.04236261546611786,
    0.021527037024497986,
    0.040445443242788315,
    0.044856663793325424,
    0.008750084787607193,
    0.0023059637751430273
  ],
  "val_success": [
    0.13793103448275862,
    0.3103448275862069,
    0.27586206896551724,
    0.28448275862068967,
    0.3103448275862069,
    0.2672413793103448,
    0.27586206896551724
  ],
  "test_short_success": [
    0.15625,
    0.296875,
    0.296875,
    0.296875,
    0.296875,
    0.296875,
    0.296875
  ],
  "test_long_success": [
    0.171875,
    0.3046875,
    0.3046875,
    0.3046875,
    0.296875,
    0.296875,
    0.2890625
  ],
  "val_success_norm": [
    0.32694763729246484,
    0.7356321839080459,
    0.6538952745849297,
    0.6743295019157086,
    0.7356321839080459,
    0.6334610472541505,
    0.6538952745849297
  ],
  "test_short_success_norm": [
    0.37037037037037035,
    0.7037037037037037,
    0.7037037037037037,
    0.7037037037037037,
    0.7037037037037037,
    0.7037037037037037,
    0.7037037037037037
  ],
  "test_long_success_norm": [
    0.4074074074074074,
    0.7222222222222221,
    0.7222222222222221,
    0.7222222222222221,
    0.7037037037037037,
    0.7037037037037036,
    0.6851851851851851
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1337/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9980548024177551,
  "probe_test_acc": 0.9961816668510437,
  "balanced_acc": 0.995927850867191,
  "majority_baseline": 0.34807073954983925,
  "control_task_acc": 0.2508038580417633,
  "selectivity": 0.7453778088092804,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6481109273012045,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.995039701461792,
  "rowsplit_balanced_acc": 0.9947847020333391,
  "rowsplit_probe_gap": 0.6549603363824269
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1337/probe_ext.json <==
{
  "task": "ends_with_101",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9967845678329468,
  "onpolicy_linear_balanced_acc": 0.9965877979292613,
  "onpolicy_linear_majority": 0.3486736334405145,
  "onpolicy_linear_gap": 0.6481109343924323,
  "onpolicy_linear_recovery": 0.9950632550252216,
  "onpolicy_linear_selectivity": 0.7449758946895599,
  "onpolicy_mlp_test_acc": 0.9991961121559143,
  "onpolicy_mlp_balanced_acc": 0.9992789847040568,
  "onpolicy_mlp_majority": 0.3486736334405145,
  "onpolicy_mlp_gap": 0.6505224787153998,
  "onpolicy_mlp_recovery": 0.9987657679999474,
  "onpolicy_mlp_selectivity": 0.7443729639053345,
  "random_linear_test_acc": 0.9965835809707642,
  "random_linear_balanced_acc": 0.994361224364505,
  "random_linear_majority": 0.36133440514469456,
  "random_linear_gap": 0.6352491758260697,
  "random_linear_recovery": 0.9946506919164639,
  "random_linear_selectivity": 0.7449758648872375,
  "random_mlp_test_acc": 0.998593270778656,
  "random_mlp_balanced_acc": 0.9978162054025915,
  "random_mlp_majority": 0.36133440514469456,
  "random_mlp_gap": 0.6372588656339615,
  "random_mlp_recovery": 0.9977973931386382,
  "random_mlp_selectivity": 0.7453778386116028,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9779248239362502,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9458552407408465
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1338/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.25,
    0.265625,
    0.203125,
    0.28125,
    0.203125,
    0.265625
  ],
  "train_success": [
    0.125,
    0.25,
    0.265625,
    0.203125,
    0.28125,
    0.203125,
    0.265625
  ],
  "policy_loss": [
    -0.10363298654556274,
    0.11948711425065994,
    0.47255221009254456,
    -0.23843751847743988,
    0.014794592745602131,
    -0.0838090106844902,
    0.22075402736663818
  ],
  "value_loss": [
    0.04456949979066849,
    0.08309246599674225,
    0.023763345554471016,
    0.05362076312303543,
    0.04267633706331253,
    0.0249068271368742,
    0.05846509337425232
  ],
  "entropy": [
    0.6862275004386902,
    0.02566962130367756,
    0.17163579165935516,
    0.019770756363868713,
    0.005869368091225624,
    0.024626558646559715,
    0.021381763741374016
  ],
  "val_success": [
    0.1724137931034483,
    0.3448275862068966,
    0.35344827586206895,
    0.31896551724137934,
    0.3448275862068966,
    0.3275862068965517,
    0.33620689655172414
  ],
  "test_short_success": [
    0.09375,
    0.234375,
    0.234375,
    0.234375,
    0.21875,
    0.234375,
    0.21875
  ],
  "test_long_success": [
    0.1484375,
    0.2734375,
    0.2734375,
    0.265625,
    0.265625,
    0.2734375,
    0.2734375
  ],
  "val_success_norm": [
    0.40868454661558107,
    0.8173690932311621,
    0.8378033205619413,
    0.756066411238825,
    0.8173690932311621,
    0.7765006385696039,
    0.796934865900383
  ],
  "test_short_success_norm": [
    0.2222222222222222,
    0.5555555555555556,
    0.5555555555555556,
    0.5555555555555556,
    0.5185185185185185,
    0.5555555555555556,
    0.5185185185185185
  ],
  "test_long_success_norm": [
    0.35185185185185186,
    0.6481481481481481,
    0.6481481481481481,
    0.6296296296296297,
    0.6296296296296297,
    0.6481481481481481,
    0.6481481481481481
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1338/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9966170787811279,
  "probe_test_acc": 0.9965835809707642,
  "balanced_acc": 0.9962394781144781,
  "majority_baseline": 0.3514871382636656,
  "control_task_acc": 0.25482314825057983,
  "selectivity": 0.7417604327201843,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6450964427070985,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.995634913444519,
  "rowsplit_balanced_acc": 0.9953634798639068,
  "rowsplit_probe_gap": 0.6509920563016619
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1338/probe_ext.json <==
{
  "task": "ends_with_101",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9969855546951294,
  "onpolicy_linear_balanced_acc": 0.9966960537805224,
  "onpolicy_linear_majority": 0.3512861736334405,
  "onpolicy_linear_gap": 0.6456993810616889,
  "onpolicy_linear_recovery": 0.9953531970765068,
  "onpolicy_linear_selectivity": 0.7391479313373566,
  "onpolicy_mlp_test_acc": 0.9989951848983765,
  "onpolicy_mlp_balanced_acc": 0.9988646684831971,
  "onpolicy_mlp_majority": 0.3512861736334405,
  "onpolicy_mlp_gap": 0.647709011264936,
  "onpolicy_mlp_recovery": 0.9984510656921689,
  "onpolicy_mlp_selectivity": 0.7520096600055695,
  "random_linear_test_acc": 0.9947749376296997,
  "random_linear_balanced_acc": 0.9938227031918705,
  "random_linear_majority": 0.36133440514469456,
  "random_linear_gap": 0.6334405324850052,
  "random_linear_recovery": 0.9918187821414052,
  "random_linear_selectivity": 0.7429662644863129,
  "random_mlp_test_acc": 0.9991961121559143,
  "random_mlp_balanced_acc": 0.9994438264738599,
  "random_mlp_majority": 0.36133440514469456,
  "random_mlp_gap": 0.6378617070112198,
  "random_mlp_recovery": 0.9987413008457614,
  "random_mlp_selectivity": 0.7518086582422256,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9769675505664988,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9458552407408465
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1339/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.296875,
    0.203125,
    0.28125,
    0.203125,
    0.171875,
    0.28125
  ],
  "train_success": [
    0.09375,
    0.296875,
    0.203125,
    0.28125,
    0.203125,
    0.171875,
    0.28125
  ],
  "policy_loss": [
    -0.11971841007471085,
    0.14651033282279968,
    -0.42305389046669006,
    -0.09334185719490051,
    0.11702375113964081,
    0.0764843299984932,
    -0.3007848560810089
  ],
  "value_loss": [
    0.07013387978076935,
    0.06537692248821259,
    0.07859552651643753,
    0.07873481512069702,
    0.061444636434316635,
    0.025700600817799568,
    0.04394133388996124
  ],
  "entropy": [
    0.6481468677520752,
    0.009314351715147495,
    0.049262672662734985,
    0.02720247395336628,
    0.0466286726295948,
    0.003934812266379595,
    0.000918608799111098
  ],
  "val_success": [
    0.06896551724137931,
    0.20689655172413793,
    0.21551724137931033,
    0.19827586206896552,
    0.19827586206896552,
    0.19827586206896552,
    0.20689655172413793
  ],
  "test_short_success": [
    0.140625,
    0.375,
    0.328125,
    0.375,
    0.328125,
    0.375,
    0.359375
  ],
  "test_long_success": [
    0.125,
    0.28125,
    0.265625,
    0.2890625,
    0.2109375,
    0.2734375,
    0.28125
  ],
  "val_success_norm": [
    0.16347381864623242,
    0.4904214559386973,
    0.5108556832694763,
    0.46998722860791825,
    0.46998722860791814,
    0.46998722860791825,
    0.4904214559386973
  ],
  "test_short_success_norm": [
    0.3333333333333333,
    0.8888888888888888,
    0.7777777777777777,
    0.8888888888888888,
    0.7777777777777777,
    0.8888888888888888,
    0.8518518518518519
  ],
  "test_long_success_norm": [
    0.2962962962962963,
    0.6666666666666666,
    0.6296296296296295,
    0.6851851851851851,
    0.5,
    0.6481481481481481,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1339/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9997723132969034,
  "majority_baseline": 0.3534967845659164,
  "control_task_acc": 0.2566318213939667,
  "selectivity": 0.7431671917438507,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.646302228571901,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.9995917491046107,
  "rowsplit_probe_gap": 0.6545634697354029
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1339/probe_ext.json <==
{
  "task": "ends_with_101",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9995980858802795,
  "onpolicy_linear_balanced_acc": 0.9994640852974186,
  "onpolicy_linear_majority": 0.3528938906752412,
  "onpolicy_linear_gap": 0.6467041952050383,
  "onpolicy_linear_recovery": 0.9993789053851774,
  "onpolicy_linear_selectivity": 0.7423633635044098,
  "onpolicy_mlp_test_acc": 0.9993970990180969,
  "onpolicy_mlp_balanced_acc": 0.9992368125701458,
  "onpolicy_mlp_majority": 0.3528938906752412,
  "onpolicy_mlp_gap": 0.6465032083428557,
  "onpolicy_mlp_recovery": 0.999068312022997,
  "onpolicy_mlp_selectivity": 0.7347266674041748,
  "random_linear_test_acc": 0.9997990131378174,
  "random_linear_balanced_acc": 0.999860956618465,
  "random_linear_majority": 0.36133440514469456,
  "random_linear_gap": 0.6384646079931229,
  "random_linear_recovery": 0.9996853018797291,
  "random_linear_selectivity": 0.7385450005531311,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.36133440514469456,
  "random_mlp_gap": 0.6386655948553055,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.7379421293735504,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9754670145882732,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9458552407408465
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1340/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.21875,
    0.328125,
    0.265625,
    0.265625,
    0.328125,
    0.3125
  ],
  "train_success": [
    0.109375,
    0.21875,
    0.328125,
    0.265625,
    0.265625,
    0.328125,
    0.3125
  ],
  "policy_loss": [
    -0.026897259056568146,
    -0.07737259566783905,
    -0.25142568349838257,
    0.11213380843400955,
    0.2134547233581543,
    0.057162459939718246,
    -0.027771662920713425
  ],
  "value_loss": [
    0.065444715321064,
    0.06266983598470688,
    0.011021660640835762,
    0.07388480752706528,
    0.0322241485118866,
    0.026477977633476257,
    0.06308746337890625
  ],
  "entropy": [
    0.6630361676216125,
    0.06910252571105957,
    0.0001667386677581817,
    0.008975924924015999,
    0.022915687412023544,
    0.03926049545407295,
    0.003022923832759261
  ],
  "val_success": [
    0.13793103448275862,
    0.3017241379310345,
    0.3017241379310345,
    0.29310344827586204,
    0.29310344827586204,
    0.3017241379310345,
    0.3017241379310345
  ],
  "test_short_success": [
    0.1875,
    0.296875,
    0.3125,
    0.296875,
    0.28125,
    0.296875,
    0.296875
  ],
  "test_long_success": [
    0.15625,
    0.3203125,
    0.3203125,
    0.3125,
    0.296875,
    0.3203125,
    0.3125
  ],
  "val_success_norm": [
    0.32694763729246484,
    0.7151979565772668,
    0.7151979565772668,
    0.6947637292464879,
    0.6947637292464878,
    0.7151979565772668,
    0.7151979565772668
  ],
  "test_short_success_norm": [
    0.4444444444444444,
    0.7037037037037037,
    0.7407407407407407,
    0.7037037037037037,
    0.6666666666666666,
    0.7037037037037037,
    0.7037037037037037
  ],
  "test_long_success_norm": [
    0.37037037037037035,
    0.7592592592592592,
    0.7592592592592592,
    0.7407407407407407,
    0.7037037037037037,
    0.7592592592592592,
    0.7407407407407407
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1340/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9999154210090637,
  "probe_test_acc": 0.9993970990180969,
  "balanced_acc": 0.9994757079466825,
  "majority_baseline": 0.35229099678456594,
  "control_task_acc": 0.2616559565067291,
  "selectivity": 0.7377411425113678,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6471061022335309,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9992063641548157,
  "rowsplit_balanced_acc": 0.999169237558395,
  "rowsplit_probe_gap": 0.653571443519895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1340/probe_ext.json <==
{
  "task": "ends_with_101",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9993970990180969,
  "onpolicy_linear_balanced_acc": 0.9994789601504073,
  "onpolicy_linear_majority": 0.35389871382636656,
  "onpolicy_linear_gap": 0.6454983851917304,
  "onpolicy_linear_recovery": 0.9990668630525817,
  "onpolicy_linear_selectivity": 0.746985524892807,
  "onpolicy_mlp_test_acc": 0.9993970990180969,
  "onpolicy_mlp_balanced_acc": 0.9994789601504073,
  "onpolicy_mlp_majority": 0.35389871382636656,
  "onpolicy_mlp_gap": 0.6454983851917304,
  "onpolicy_mlp_recovery": 0.9990668630525817,
  "onpolicy_mlp_selectivity": 0.7435691356658936,
  "random_linear_test_acc": 0.9997990131378174,
  "random_linear_balanced_acc": 0.999860956618465,
  "random_linear_majority": 0.36133440514469456,
  "random_linear_gap": 0.6384646079931229,
  "random_linear_recovery": 0.9996853018797291,
  "random_linear_selectivity": 0.7467845380306244,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.36133440514469456,
  "random_mlp_gap": 0.6386655948553055,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.7526125460863113,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9754077962907182,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9458552407408465
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1341/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.328125,
    0.203125,
    0.203125,
    0.25,
    0.390625,
    0.1875
  ],
  "train_success": [
    0.09375,
    0.328125,
    0.203125,
    0.203125,
    0.25,
    0.390625,
    0.1875
  ],
  "policy_loss": [
    0.11319385468959808,
    -0.239629328250885,
    0.043425869196653366,
    0.07846467196941376,
    0.0537128821015358,
    -0.06521952152252197,
    -0.5092592835426331
  ],
  "value_loss": [
    0.1277366578578949,
    0.03885849192738533,
    0.045462287962436676,
    0.06435547769069672,
    0.03412265330553055,
    0.05373144894838333,
    0.05082675442099571
  ],
  "entropy": [
    0.674930989742279,
    0.05428321659564972,
    0.015410051681101322,
    0.025491662323474884,
    0.030499080196022987,
    0.018340637907385826,
    0.017289893701672554
  ],
  "val_success": [
    0.12931034482758622,
    0.31896551724137934,
    0.33620689655172414,
    0.3103448275862069,
    0.31896551724137934,
    0.31896551724137934,
    0.3103448275862069
  ],
  "test_short_success": [
    0.203125,
    0.25,
    0.265625,
    0.21875,
    0.21875,
    0.265625,
    0.265625
  ],
  "test_long_success": [
    0.2265625,
    0.34375,
    0.3359375,
    0.328125,
    0.296875,
    0.3359375,
    0.3359375
  ],
  "val_success_norm": [
    0.30651340996168586,
    0.7560664112388247,
    0.7969348659003828,
    0.7356321839080459,
    0.7560664112388247,
    0.7560664112388247,
    0.7356321839080459
  ],
  "test_short_success_norm": [
    0.48148148148148145,
    0.5925925925925926,
    0.6296296296296295,
    0.5185185185185185,
    0.5185185185185185,
    0.6296296296296295,
    0.6296296296296295
  ],
  "test_long_success_norm": [
    0.537037037037037,
    0.8148148148148148,
    0.7962962962962963,
    0.7777777777777777,
    0.7037037037037037,
    0.7962962962962963,
    0.7962962962962963
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1341/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9999154210090637,
  "probe_test_acc": 0.9993970990180969,
  "balanced_acc": 0.9993125572868927,
  "majority_baseline": 0.3545016077170418,
  "control_task_acc": 0.2423633486032486,
  "selectivity": 0.7570337504148483,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6448954913010552,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9997034400948992,
  "rowsplit_probe_gap": 0.6533730047089713
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1341/probe_ext.json <==
{
  "task": "ends_with_101",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9995980858802795,
  "onpolicy_linear_balanced_acc": 0.9995417048579285,
  "onpolicy_linear_majority": 0.35430064308681675,
  "onpolicy_linear_gap": 0.6452974427934628,
  "onpolicy_linear_recovery": 0.9993775522378684,
  "onpolicy_linear_selectivity": 0.7584405243396759,
  "onpolicy_mlp_test_acc": 0.9997990131378174,
  "onpolicy_mlp_balanced_acc": 0.9997708524289642,
  "onpolicy_mlp_majority": 0.35430064308681675,
  "onpolicy_mlp_gap": 0.6454983700510006,
  "onpolicy_mlp_recovery": 0.999688729963828,
  "onpolicy_mlp_selectivity": 0.7497990131378174,
  "random_linear_test_acc": 0.9995980858802795,
  "random_linear_balanced_acc": 0.9997219132369299,
  "random_linear_majority": 0.36133440514469456,
  "random_linear_gap": 0.638263680735585,
  "random_linear_recovery": 0.999370697086303,
  "random_linear_selectivity": 0.7447749376296997,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.36133440514469456,
  "random_mlp_gap": 0.6386655948553055,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.7502009719610214,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.975072681504121,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9458552407408465
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/ends_with_101/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1337/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.734375,
    0.765625,
    0.890625,
    0.921875,
    0.734375,
    0.96875
  ],
  "train_success": [
    0.546875,
    0.734375,
    0.765625,
    0.890625,
    0.921875,
    0.734375,
    0.96875
  ],
  "policy_loss": [
    0.1626482456922531,
    -0.058285050094127655,
    0.19814901053905487,
    0.03711964562535286,
    0.0998639240860939,
    0.02778930962085724,
    0.04056454077363014
  ],
  "value_loss": [
    0.14715611934661865,
    0.012318629771471024,
    0.023362113162875175,
    0.01965906098484993,
    0.015473616309463978,
    0.010542899370193481,
    0.007315009366720915
  ],
  "entropy": [
    0.5970181226730347,
    0.2443595677614212,
    0.19508333504199982,
    0.2330542355775833,
    0.16145987808704376,
    0.13468776643276215,
    0.06721638888120651
  ],
  "val_success": [
    0.5948275862068966,
    0.8103448275862069,
    0.8275862068965517,
    0.7844827586206896,
    0.8275862068965517,
    0.8362068965517241,
    0.8275862068965517
  ],
  "test_short_success": [
    0.09375,
    0.4375,
    0.453125,
    0.4375,
    0.4375,
    0.453125,
    0.46875
  ],
  "test_long_success": [
    0.015625,
    0.3046875,
    0.3046875,
    0.2890625,
    0.3046875,
    0.3359375,
    0.3359375
  ],
  "val_success_norm": [
    0.7017303846182592,
    0.9778209018303972,
    0.9991930931211348,
    0.9438759410996934,
    0.998926183412496,
    1.009971166776302,
    0.9977907894626925
  ],
  "test_short_success_norm": [
    0.14973354951899326,
    0.7570837484185775,
    0.7940527129158332,
    0.7682250272702831,
    0.7612672739853897,
    0.7974742159794816,
    0.8212322507557462
  ],
  "test_long_success_norm": [
    0.04581232188422585,
    0.9393789758222629,
    0.9286593181893064,
    0.8620815662136532,
    0.9201364271646686,
    1.0177628146139595,
    1.0238313074843135
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1337/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5753617363344051,
  "control_task_acc": 0.24758842587471008,
  "selectivity": 0.7524115741252899,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4246382636655949,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.43452380952380953
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1337/probe_ext.json <==
{
  "task": "no_three_zeros",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.9999128312412832,
  "onpolicy_linear_majority": 0.5763665594855305,
  "onpolicy_linear_gap": 0.4234324536522869,
  "onpolicy_linear_recovery": 0.9995255642190604,
  "onpolicy_linear_selectivity": 0.7491961121559143,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5763665594855305,
  "onpolicy_mlp_gap": 0.4236334405144695,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7546221911907196,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.6806672025723473,
  "random_linear_gap": 0.31933279742765275,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.7516077160835266,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.6806672025723473,
  "random_mlp_gap": 0.31933279742765275,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.7536173611879349,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7770067231120263,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.6574534704270895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1338/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.9375,
    0.96875,
    0.890625,
    0.625,
    0.734375,
    0.890625
  ],
  "train_success": [
    0.390625,
    0.9375,
    0.96875,
    0.890625,
    0.625,
    0.734375,
    0.890625
  ],
  "policy_loss": [
    0.10334717482328415,
    -0.09856147319078445,
    -0.41389429569244385,
    0.2655152380466461,
    0.2161409556865692,
    0.0306088924407959,
    0.021106773987412453
  ],
  "value_loss": [
    0.05985834822058678,
    0.011010094545781612,
    0.002846514107659459,
    0.032777655869722366,
    0.031939588487148285,
    0.01516118086874485,
    0.003964568022638559
  ],
  "entropy": [
    0.6864655613899231,
    0.13865943253040314,
    0.331769198179245,
    0.30433282256126404,
    0.2990182638168335,
    0.0951889231801033,
    0.10127303004264832
  ],
  "val_success": [
    0.25,
    0.7931034482758621,
    0.8017241379310345,
    0.7758620689655172,
    0.7413793103448276,
    0.7931034482758621,
    0.8017241379310345
  ],
  "test_short_success": [
    0.0,
    0.578125,
    0.53125,
    0.5,
    0.46875,
    0.5625,
    0.609375
  ],
  "test_long_success": [
    0.0,
    0.21875,
    0.171875,
    0.1328125,
    0.1328125,
    0.2265625,
    0.21875
  ],
  "val_success_norm": [
    0.277690145161845,
    0.9589306654806613,
    0.9711931583767712,
    0.9346704179728597,
    0.8918501605763617,
    0.9589140374647284,
    0.9713436555683563
  ],
  "test_short_success_norm": [
    0.0,
    1.026033589208419,
    0.936825654786452,
    0.8923998231337555,
    0.829413162492272,
    1.0010491103550059,
    1.0795252501356263
  ],
  "test_long_success_norm": [
    0.0,
    0.6912111907306298,
    0.533381393054728,
    0.3969705905647801,
    0.39550270310266866,
    0.7115584881904713,
    0.6917962179253677
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1338/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9986559139784946,
  "majority_baseline": 0.5602893890675241,
  "control_task_acc": 0.25020095705986023,
  "selectivity": 0.7495980560779572,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.43950962407029326,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.44107142857142856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1338/probe_ext.json <==
{
  "task": "no_three_zeros",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.5705385852090032,
  "onpolicy_linear_gap": 0.42946141479099675,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7445739507675171,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5705385852090032,
  "onpolicy_mlp_gap": 0.42946141479099675,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7449758946895599,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.6806672025723473,
  "random_linear_gap": 0.31933279742765275,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.7532154321670532,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.6806672025723473,
  "random_mlp_gap": 0.31933279742765275,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.751808688044548,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7834610718162528,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.6574534704270895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 1.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1339/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.765625,
    0.8125,
    0.953125,
    0.953125,
    0.8125,
    0.703125
  ],
  "train_success": [
    0.0625,
    0.765625,
    0.8125,
    0.953125,
    0.953125,
    0.8125,
    0.703125
  ],
  "policy_loss": [
    -0.139213427901268,
    0.3310595452785492,
    -0.023981690406799316,
    0.029534604400396347,
    0.12387211620807648,
    -0.24202078580856323,
    -0.11503113806247711
  ],
  "value_loss": [
    0.04599756374955177,
    0.04333583265542984,
    0.01566242054104805,
    0.011709736660122871,
    0.005935812834650278,
    0.0037420832086354494,
    0.009369456209242344
  ],
  "entropy": [
    0.6483235955238342,
    0.20964321494102478,
    0.1956878900527954,
    0.2059316337108612,
    0.12950049340724945,
    0.20931605994701385,
    0.1428678333759308
  ],
  "val_success": [
    0.25,
    0.7758620689655172,
    0.7931034482758621,
    0.7672413793103449,
    0.8103448275862069,
    0.7586206896551724,
    0.8017241379310345
  ],
  "test_short_success": [
    0.0,
    0.40625,
    0.46875,
    0.421875,
    0.453125,
    0.4375,
    0.453125
  ],
  "test_long_success": [
    0.0,
    0.25,
    0.265625,
    0.203125,
    0.265625,
    0.2421875,
    0.2734375
  ],
  "val_success_norm": [
    0.2807155999131787,
    0.9456795947353441,
    0.9658854269606204,
    0.9326550641137362,
    0.9902936526773533,
    0.9255752146992368,
    0.977868250702065
  ],
  "test_short_success_norm": [
    0.0,
    0.7229953685302187,
    0.8244880173324833,
    0.7509368572991315,
    0.8005433215322177,
    0.7730306446126942,
    0.8016140474065406
  ],
  "test_long_success_norm": [
    0.0,
    0.8471230963392793,
    0.9097479038673408,
    0.6908447690052467,
    0.8995056741982119,
    0.8264395312702495,
    0.9350972217237193
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1339/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5819935691318328,
  "control_task_acc": 0.2578376233577728,
  "selectivity": 0.7421623766422272,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.41800643086816724,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4279761904761905
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1339/probe_ext.json <==
{
  "task": "no_three_zeros",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.5747588424437299,
  "onpolicy_linear_gap": 0.4252411575562701,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7437700927257538,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5747588424437299,
  "onpolicy_mlp_gap": 0.4252411575562701,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7546221911907196,
  "random_linear_test_acc": 0.9987941980361938,
  "random_linear_balanced_acc": 0.9995571302037201,
  "random_linear_majority": 0.6806672025723473,
  "random_linear_gap": 0.3181269954638466,
  "random_linear_recovery": 0.9962239958641288,
  "random_linear_selectivity": 0.7437700927257538,
  "random_mlp_test_acc": 0.9989951848983765,
  "random_mlp_balanced_acc": 0.9996309418364334,
  "random_mlp_majority": 0.6806672025723473,
  "random_mlp_gap": 0.3183279823260292,
  "random_mlp_recovery": 0.9968533921046704,
  "random_mlp_selectivity": 0.7477893829345703,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7735805224899962,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.6574534704270895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 1.0,
  "21": 0.25,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1340/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.84375,
    0.828125,
    0.703125,
    0.96875,
    0.828125,
    0.703125,
    0.859375
  ],
  "train_success": [
    0.84375,
    0.828125,
    0.703125,
    0.96875,
    0.828125,
    0.703125,
    0.859375
  ],
  "policy_loss": [
    0.16381090879440308,
    -0.07967086136341095,
    -0.4623368978500366,
    0.3793659210205078,
    0.06009186804294586,
    0.13021762669086456,
    0.0367940217256546
  ],
  "value_loss": [
    0.147685244679451,
    0.010470164939761162,
    0.00459804804995656,
    0.023620741441845894,
    0.015251478180289268,
    0.021732937544584274,
    0.018145959824323654
  ],
  "entropy": [
    0.6630629897117615,
    0.24487125873565674,
    0.2882958650588989,
    0.27014413475990295,
    0.14440755546092987,
    0.14286474883556366,
    0.08998710662126541
  ],
  "val_success": [
    0.3793103448275862,
    0.7931034482758621,
    0.7586206896551724,
    0.75,
    0.7672413793103449,
    0.7844827586206896,
    0.7931034482758621
  ],
  "test_short_success": [
    0.078125,
    0.40625,
    0.328125,
    0.375,
    0.40625,
    0.421875,
    0.40625
  ],
  "test_long_success": [
    0.0078125,
    0.2890625,
    0.21875,
    0.21875,
    0.2890625,
    0.296875,
    0.3125
  ],
  "val_success_norm": [
    0.43444139819501487,
    0.9611201071273369,
    0.9200217728168704,
    0.905688009978756,
    0.9293249817016416,
    0.9490878035072552,
    0.9611201071273369
  ],
  "test_short_success_norm": [
    0.13486812845917556,
    0.7144353538049665,
    0.5842772234090181,
    0.6679631703501153,
    0.7080603635739628,
    0.7392182914553973,
    0.7089928496378624
  ],
  "test_long_success_norm": [
    0.02034729745984148,
    0.8995186527046692,
    0.6864647430264905,
    0.6666663175170687,
    0.883079295203691,
    0.9252784168469174,
    0.9765499909758132
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1340/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9991961121559143,
  "balanced_acc": 0.9984131641702063,
  "majority_baseline": 0.5707395498392283,
  "control_task_acc": 0.2477893829345703,
  "selectivity": 0.751406729221344,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.42845656231668605,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9999125262421273,
  "rowsplit_probe_gap": 0.4327380840740507
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1340/probe_ext.json <==
{
  "task": "no_three_zeros",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.5793810289389068,
  "onpolicy_linear_gap": 0.42061897106109325,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7526125460863113,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5793810289389068,
  "onpolicy_mlp_gap": 0.42061897106109325,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7471864819526672,
  "random_linear_test_acc": 0.9993970990180969,
  "random_linear_balanced_acc": 0.99977856510186,
  "random_linear_majority": 0.6806672025723473,
  "random_linear_gap": 0.31872989644574967,
  "random_linear_recovery": 0.9981119979320644,
  "random_linear_selectivity": 0.7457797229290009,
  "random_mlp_test_acc": 0.9993970990180969,
  "random_mlp_balanced_acc": 0.99977856510186,
  "random_mlp_majority": 0.6806672025723473,
  "random_mlp_gap": 0.31872989644574967,
  "random_mlp_recovery": 0.9981119979320644,
  "random_mlp_selectivity": 0.7558279633522034,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7739622302459929,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.6574534704270895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1341/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.65625,
    0.90625,
    0.953125,
    0.71875,
    0.8125,
    0.796875
  ],
  "train_success": [
    0.5,
    0.65625,
    0.90625,
    0.953125,
    0.71875,
    0.8125,
    0.796875
  ],
  "policy_loss": [
    0.13048772513866425,
    0.28497350215911865,
    -0.1868080049753189,
    0.1651504933834076,
    0.2248338758945465,
    0.46501436829566956,
    -0.3114827573299408
  ],
  "value_loss": [
    0.3013230562210083,
    0.023298397660255432,
    0.014387885108590126,
    0.013479004614055157,
    0.026974504813551903,
    0.01971462182700634,
    0.00810936838388443
  ],
  "entropy": [
    0.6748039722442627,
    0.2107447236776352,
    0.12086238712072372,
    0.17806687951087952,
    0.2102784812450409,
    0.16206519305706024,
    0.04352473095059395
  ],
  "val_success": [
    0.3620689655172414,
    0.7844827586206896,
    0.7758620689655172,
    0.7672413793103449,
    0.7586206896551724,
    0.7844827586206896,
    0.7844827586206896
  ],
  "test_short_success": [
    0.09375,
    0.46875,
    0.453125,
    0.453125,
    0.46875,
    0.46875,
    0.5
  ],
  "test_long_success": [
    0.0,
    0.265625,
    0.2734375,
    0.2578125,
    0.234375,
    0.265625,
    0.265625
  ],
  "val_success_norm": [
    0.41942905042246403,
    0.9542654053335192,
    0.9405315109205794,
    0.9288905437126342,
    0.9208572539407033,
    0.9516770617068635,
    0.9541436504031209
  ],
  "test_short_success_norm": [
    0.16074546662343117,
    0.829682699493552,
    0.8080389310610296,
    0.8059818447017113,
    0.832735402853207,
    0.8330500410161186,
    0.8904809861670451
  ],
  "test_long_success_norm": [
    0.0,
    0.8181655334377618,
    0.8259934919721867,
    0.7772641891221572,
    0.7000531849095399,
    0.8034569617314429,
    0.8013749687014644
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1341/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9998272287491361,
  "majority_baseline": 0.5815916398713826,
  "control_task_acc": 0.2612540125846863,
  "selectivity": 0.7383440732955933,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4180064460088969,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.9986381638290676,
  "rowsplit_probe_gap": 0.4249999776719109
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1341/probe_ext.json <==
{
  "task": "no_three_zeros",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9989951848983765,
  "onpolicy_linear_balanced_acc": 0.999326583773522,
  "onpolicy_linear_majority": 0.5755627009646302,
  "onpolicy_linear_gap": 0.4234324839337462,
  "onpolicy_linear_recovery": 0.9976325947226901,
  "onpolicy_linear_selectivity": 0.7465836107730865,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5755627009646302,
  "onpolicy_mlp_gap": 0.42443729903536975,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7528135031461716,
  "random_linear_test_acc": 0.9997990131378174,
  "random_linear_balanced_acc": 0.9999261883672868,
  "random_linear_majority": 0.6806672025723473,
  "random_linear_gap": 0.31913181056547013,
  "random_linear_recovery": 0.9993706037594583,
  "random_linear_selectivity": 0.7487941980361938,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.6806672025723473,
  "random_mlp_gap": 0.31933279742765275,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.74256432056427,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7729781633822099,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.6574534704270895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blocke_ppo/no_three_zeros/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 1.0,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.5,
    0.46875,
    0.53125,
    0.28125,
    0.40625,
    0.375
  ],
  "train_success": [
    0.078125,
    0.5,
    0.46875,
    0.53125,
    0.28125,
    0.40625,
    0.375
  ],
  "policy_loss": [
    0.16058507561683655,
    -0.0654224380850792,
    0.1462934911251068,
    -0.05888177081942558,
    -0.040815647691488266,
    -0.04289734736084938,
    0.18419797718524933
  ],
  "value_loss": [
    0.02912573516368866,
    0.044361554086208344,
    0.030680449679493904,
    0.09024426341056824,
    0.06866544485092163,
    0.036703936755657196,
    0.09399967640638351
  ],
  "entropy": [
    0.6052278876304626,
    0.03077257052063942,
    0.10985101014375687,
    0.01317152101546526,
    0.05348397046327591,
    0.030781537294387817,
    0.00314463023096323
  ],
  "val_success": [
    0.07758620689655173,
    0.3448275862068966,
    0.29310344827586204,
    0.3793103448275862,
    0.3706896551724138,
    0.3706896551724138,
    0.3706896551724138
  ],
  "test_short_success": [
    0.140625,
    0.375,
    0.328125,
    0.34375,
    0.34375,
    0.390625,
    0.359375
  ],
  "test_long_success": [
    0.125,
    0.3359375,
    0.3515625,
    0.390625,
    0.390625,
    0.40625,
    0.40625
  ],
  "val_success_norm": [
    0.19638319226773007,
    0.8713008947601918,
    0.7404102922678848,
    0.95861083867733,
    0.93676476422514,
    0.9367647695549884,
    0.9367647643031842
  ],
  "test_short_success_norm": [
    0.3559598219136072,
    0.9492261917696736,
    0.8305729177984268,
    0.8701240091221976,
    0.870124009122231,
    0.9887772830934107,
    0.9096751004459354
  ],
  "test_long_success_norm": [
    0.3164087305899027,
    0.8503484634603636,
    0.8898995547841015,
    0.9887772830934461,
    0.9887772830934461,
    1.028328374417184,
    1.028328374417184
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0357142873108387,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1337/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 11,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.40233118971061094,
  "control_task_acc": 0.08922829478979111,
  "selectivity": 0.9107717052102089,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.597668810289389,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5878968253968254
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.75,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.484375,
    0.5,
    0.34375,
    0.359375,
    0.3125,
    0.453125
  ],
  "train_success": [
    0.078125,
    0.484375,
    0.5,
    0.34375,
    0.359375,
    0.3125,
    0.453125
  ],
  "policy_loss": [
    -0.5121029019355774,
    0.03714442253112793,
    0.09858836233615875,
    -0.21330545842647552,
    -0.04834844172000885,
    0.05979524552822113,
    -0.14735205471515656
  ],
  "value_loss": [
    0.07240042835474014,
    0.09902860969305038,
    0.07437997311353683,
    0.05472603812813759,
    0.045964132994413376,
    0.03735337406396866,
    0.07164548337459564
  ],
  "entropy": [
    0.688635528087616,
    0.027805358171463013,
    0.03861258551478386,
    0.030098807066679,
    0.032106347382068634,
    0.03623071312904358,
    0.002669470151886344
  ],
  "val_success": [
    0.10344827586206896,
    0.3620689655172414,
    0.3879310344827586,
    0.31896551724137934,
    0.3706896551724138,
    0.3879310344827586,
    0.3879310344827586
  ],
  "test_short_success": [
    0.0625,
    0.25,
    0.25,
    0.28125,
    0.25,
    0.265625,
    0.296875
  ],
  "test_long_success": [
    0.0546875,
    0.3125,
    0.390625,
    0.3515625,
    0.359375,
    0.3671875,
    0.3515625
  ],
  "val_success_norm": [
    0.2618130690262951,
    0.9135049736917054,
    0.9789643174451195,
    0.804418768392098,
    0.9353217242915357,
    0.9789643013285201,
    0.9789643060253393
  ],
  "test_short_success_norm": [
    0.1582043652949512,
    0.6328174611797711,
    0.6328174611797712,
    0.7119196438272466,
    0.6328174611797712,
    0.672368552503509,
    0.7514707351509848
  ],
  "test_long_success_norm": [
    0.13842881963308246,
    0.7910218264747569,
    0.9887772830934461,
    0.8898995547841014,
    0.9096751004459704,
    0.9294506461078393,
    0.8898995547841015
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0714285746216774,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1338/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 11,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3985128617363344,
  "control_task_acc": 0.09344854950904846,
  "selectivity": 0.9065514504909515,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6014871382636656,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5851190476190475
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.375,
    0.328125,
    0.28125,
    0.3125,
    0.328125,
    0.3125
  ],
  "train_success": [
    0.046875,
    0.375,
    0.328125,
    0.28125,
    0.3125,
    0.328125,
    0.3125
  ],
  "policy_loss": [
    -0.043158359825611115,
    -0.8480194807052612,
    -0.08076464384794235,
    -0.14980018138885498,
    -0.20963026583194733,
    0.24204199016094208,
    0.04975438117980957
  ],
  "value_loss": [
    0.038087423890829086,
    0.0730607733130455,
    0.06380556523799896,
    0.07802476733922958,
    0.09145356714725494,
    0.051845140755176544,
    0.040538132190704346
  ],
  "entropy": [
    0.6588616967201233,
    0.1939631998538971,
    0.0254556555300951,
    0.134005606174469,
    0.025165049359202385,
    0.048889826983213425,
    0.065633624792099
  ],
  "val_success": [
    0.09482758620689655,
    0.2672413793103448,
    0.3017241379310345,
    0.25,
    0.25,
    0.23275862068965517,
    0.2413793103448276
  ],
  "test_short_success": [
    0.15625,
    0.359375,
    0.421875,
    0.375,
    0.390625,
    0.34375,
    0.359375
  ],
  "test_long_success": [
    0.1640625,
    0.3828125,
    0.3828125,
    0.4375,
    0.4140625,
    0.4296875,
    0.421875
  ],
  "val_success_norm": [
    0.23998428971789015,
    0.6763840305635489,
    0.7637124724256076,
    0.632736198299613,
    0.632732656316019,
    0.5890978139793531,
    0.6109393458922073
  ],
  "test_short_success_norm": [
    0.3955109132373778,
    0.9096751004459356,
    1.0678794657408868,
    0.9492261917696401,
    0.9887772830934111,
    0.8701240091221982,
    0.9096751004459356
  ],
  "test_long_success_norm": [
    0.41528645889924737,
    0.9690017374315772,
    0.9690017374315772,
    1.1074305570646596,
    1.048103920079053,
    1.0876550114027908,
    1.0678794657409219
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.03448275849223137,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1339/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 11,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9971864819526672,
  "balanced_acc": 0.9939576229783706,
  "majority_baseline": 0.39067524115755625,
  "control_task_acc": 0.08741961419582367,
  "selectivity": 0.9097668677568436,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.606511240795111,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9980158805847168,
  "rowsplit_balanced_acc": 0.9956248951745224,
  "rowsplit_probe_gap": 0.5928571504259866
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.296875,
    0.4375,
    0.46875,
    0.515625,
    0.359375,
    0.4375
  ],
  "train_success": [
    0.046875,
    0.296875,
    0.4375,
    0.46875,
    0.515625,
    0.359375,
    0.4375
  ],
  "policy_loss": [
    0.09189046919345856,
    0.025356542319059372,
    1.0154869556427002,
    -0.13004684448242188,
    -0.04739689454436302,
    -0.13751453161239624,
    0.265239953994751
  ],
  "value_loss": [
    0.06100688874721527,
    0.05131318047642708,
    0.08906206488609314,
    0.09967982023954391,
    0.047744814306497574,
    0.04054250195622444,
    0.07187078893184662
  ],
  "entropy": [
    0.6698281764984131,
    0.0677943080663681,
    0.006114912685006857,
    0.03608900308609009,
    0.04010782763361931,
    0.03476838767528534,
    0.03088034689426422
  ],
  "val_success": [
    0.10344827586206896,
    0.4482758620689655,
    0.3706896551724138,
    0.3879310344827586,
    0.43103448275862066,
    0.41379310344827586,
    0.39655172413793105
  ],
  "test_short_success": [
    0.09375,
    0.296875,
    0.34375,
    0.359375,
    0.359375,
    0.375,
    0.359375
  ],
  "test_long_success": [
    0.1171875,
    0.34375,
    0.421875,
    0.359375,
    0.3515625,
    0.3828125,
    0.3671875
  ],
  "val_success_norm": [
    0.2603764548231772,
    1.133041307120811,
    0.9366988990102215,
    0.9789470258393987,
    1.08807792172517,
    1.044435334321021,
    1.0008001544775684
  ],
  "test_short_success_norm": [
    0.2373065479424264,
    0.7514707351509509,
    0.8701240091221648,
    0.9096751004459356,
    0.9096751004459022,
    0.94922619176964,
    0.9096751004459355
  ],
  "test_long_success_norm": [
    0.2966331849280338,
    0.8701240091222326,
    1.0678794657409219,
    0.9096751004459704,
    0.8898995547841015,
    0.9690017374315772,
    0.9294506461078395
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1340/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 11,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9981912970542908,
  "balanced_acc": 0.997208533147433,
  "majority_baseline": 0.37017684887459806,
  "control_task_acc": 0.09586013108491898,
  "selectivity": 0.9023311659693718,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6280144481796928,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.999404788017273,
  "rowsplit_balanced_acc": 0.9984684672084143,
  "rowsplit_probe_gap": 0.6206349467474317
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.328125,
    0.359375,
    0.28125,
    0.390625,
    0.484375,
    0.3125
  ],
  "train_success": [
    0.046875,
    0.328125,
    0.359375,
    0.28125,
    0.390625,
    0.484375,
    0.3125
  ],
  "policy_loss": [
    0.09029103070497513,
    0.05685381591320038,
    -0.20686346292495728,
    -0.0602879524230957,
    0.32786989212036133,
    0.019833266735076904,
    -0.0004890806740149856
  ],
  "value_loss": [
    0.08579327911138535,
    0.022605648264288902,
    0.08551275730133057,
    0.07714216411113739,
    0.05509709566831589,
    0.034720279276371,
    0.04192593693733215
  ],
  "entropy": [
    0.6751130819320679,
    0.06281203776597977,
    0.032315075397491455,
    0.0427088737487793,
    0.054975759238004684,
    0.08180113881826401,
    0.01804925873875618
  ],
  "val_success": [
    0.0603448275862069,
    0.39655172413793105,
    0.35344827586206895,
    0.3793103448275862,
    0.3620689655172414,
    0.3793103448275862,
    0.3620689655172414
  ],
  "test_short_success": [
    0.140625,
    0.390625,
    0.421875,
    0.390625,
    0.390625,
    0.453125,
    0.40625
  ],
  "test_long_success": [
    0.125,
    0.390625,
    0.3671875,
    0.40625,
    0.3984375,
    0.3671875,
    0.3984375
  ],
  "val_success_norm": [
    0.15274903818771088,
    0.9994086658761469,
    0.8903224597560757,
    0.9557741495219234,
    0.9121312464755328,
    0.9557738223815135,
    0.9121808040758514
  ],
  "test_short_success_norm": [
    0.3559598219136405,
    0.9887772830934445,
    1.0678794657408877,
    0.9887772830934437,
    0.9887772830934445,
    1.1469816483883957,
    1.028328374417182
  ],
  "test_long_success_norm": [
    0.31640873058990276,
    0.988777283093446,
    0.9294506461078393,
    1.028328374417184,
    1.008552828755315,
    0.9294506461078393,
    1.008552828755315
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.078125,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1341/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 11,
  "probe_train_acc": 0.9997462630271912,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9998322710499832,
  "majority_baseline": 0.3936897106109325,
  "control_task_acc": 0.08741961419582367,
  "selectivity": 0.9123793989419937,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6061093025268849,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.9965492482687608,
  "rowsplit_probe_gap": 0.5912698600027296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_11/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.796875,
    0.921875,
    0.640625,
    0.75,
    0.765625,
    0.75
  ],
  "train_success": [
    0.421875,
    0.796875,
    0.921875,
    0.640625,
    0.75,
    0.765625,
    0.75
  ],
  "policy_loss": [
    -0.1223629042506218,
    0.08864162862300873,
    0.08484513312578201,
    0.290924608707428,
    -0.057397838681936264,
    -0.09412860870361328,
    0.38643592596054077
  ],
  "value_loss": [
    0.10670821368694305,
    0.04031916335225105,
    0.011143212206661701,
    0.0944109782576561,
    0.046703774482011795,
    0.02003440447151661,
    0.09377854317426682
  ],
  "entropy": [
    0.6101314425468445,
    0.06454142928123474,
    0.2179122120141983,
    0.23342503607273102,
    0.2460721731185913,
    0.09495683759450912,
    0.37506020069122314
  ],
  "val_success": [
    0.31896551724137934,
    0.7327586206896551,
    0.7155172413793104,
    0.75,
    0.7327586206896551,
    0.7413793103448276,
    0.7413793103448276
  ],
  "test_short_success": [
    0.390625,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75
  ],
  "test_long_success": [
    0.3515625,
    0.671875,
    0.6796875,
    0.6796875,
    0.6640625,
    0.6796875,
    0.6796875
  ],
  "val_success_norm": [
    0.425287356321839,
    0.9770114942528734,
    0.954022988505747,
    0.9999999999999999,
    0.9770114942528734,
    0.9885057471264366,
    0.9885057471264366
  ],
  "test_short_success_norm": [
    0.5208333333333333,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ],
  "test_long_success_norm": [
    0.46874999999999994,
    0.8958333333333333,
    0.90625,
    0.90625,
    0.8854166666666666,
    0.90625,
    0.90625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.8214285969734192,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1337/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.717644694533762,
  "control_task_acc": 0.5044212341308594,
  "selectivity": 0.4955787658691406,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.282355305466238,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.2924603174603174
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.25,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.75,
    0.75,
    0.671875,
    0.6875,
    0.640625,
    0.859375
  ],
  "train_success": [
    0.546875,
    0.75,
    0.75,
    0.671875,
    0.6875,
    0.640625,
    0.859375
  ],
  "policy_loss": [
    0.13334931433200836,
    -0.08642567694187164,
    -0.6269482970237732,
    0.1419116109609604,
    -0.10454857349395752,
    -0.08726000040769577,
    -0.1586594581604004
  ],
  "value_loss": [
    0.09026049822568893,
    0.05766196921467781,
    0.027956072241067886,
    0.06679217517375946,
    0.03112141601741314,
    0.028751913458108902,
    0.021209077909588814
  ],
  "entropy": [
    0.6828185319900513,
    0.26778173446655273,
    0.43866926431655884,
    0.4415225684642792,
    0.3137938976287842,
    0.36184972524642944,
    0.28125691413879395
  ],
  "val_success": [
    0.43103448275862066,
    0.6637931034482759,
    0.6637931034482759,
    0.603448275862069,
    0.6551724137931034,
    0.646551724137931,
    0.6724137931034483
  ],
  "test_short_success": [
    0.421875,
    0.59375,
    0.609375,
    0.609375,
    0.609375,
    0.59375,
    0.59375
  ],
  "test_long_success": [
    0.515625,
    0.71875,
    0.7265625,
    0.7265625,
    0.7109375,
    0.71875,
    0.7265625
  ],
  "val_success_norm": [
    0.574712643678161,
    0.8850574712643677,
    0.8850574712643677,
    0.8045977011494252,
    0.8735632183908045,
    0.8620689655172413,
    0.896551724137931
  ],
  "test_short_success_norm": [
    0.5625,
    0.7916666666666666,
    0.8125,
    0.8125,
    0.8125,
    0.7916666666666666,
    0.7916666666666666
  ],
  "test_long_success_norm": [
    0.6875,
    0.9583333333333333,
    0.96875,
    0.96875,
    0.9479166666666665,
    0.9583333333333333,
    0.96875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.7142857313156128,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1338/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6631832797427653,
  "control_task_acc": 0.5118569135665894,
  "selectivity": 0.48814308643341064,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33681672025723475,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.34404761904761905
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.75,
    0.71875,
    0.59375,
    0.734375,
    0.65625,
    0.78125
  ],
  "train_success": [
    0.53125,
    0.75,
    0.71875,
    0.59375,
    0.734375,
    0.65625,
    0.78125
  ],
  "policy_loss": [
    -0.2772521376609802,
    0.2837437689304352,
    -0.17832235991954803,
    -0.08543862402439117,
    -0.18188339471817017,
    -0.10347795486450195,
    0.26876693964004517
  ],
  "value_loss": [
    0.1646285206079483,
    0.03431360423564911,
    0.035178326070308685,
    0.07397077977657318,
    0.05446474626660347,
    0.03934142366051674,
    0.030506286770105362
  ],
  "entropy": [
    0.6501915454864502,
    0.27398425340652466,
    0.17398181557655334,
    0.4896797239780426,
    0.254203736782074,
    0.322248637676239,
    0.3687634766101837
  ],
  "val_success": [
    0.5862068965517241,
    0.7586206896551724,
    0.7413793103448276,
    0.7241379310344828,
    0.75,
    0.75,
    0.7327586206896551
  ],
  "test_short_success": [
    0.5625,
    0.78125,
    0.78125,
    0.75,
    0.765625,
    0.765625,
    0.765625
  ],
  "test_long_success": [
    0.53125,
    0.7734375,
    0.765625,
    0.765625,
    0.7734375,
    0.78125,
    0.78125
  ],
  "val_success_norm": [
    0.7816091954022988,
    1.011494252873563,
    0.9885057471264367,
    0.96551724137931,
    0.9999999999999999,
    0.9999999999999999,
    0.9770114942528734
  ],
  "test_short_success_norm": [
    0.75,
    1.0416666666666665,
    1.0416666666666665,
    1.0,
    1.0208333333333333,
    1.0208333333333333,
    1.0208333333333333
  ],
  "test_long_success_norm": [
    0.7083333333333333,
    1.03125,
    1.0208333333333333,
    1.0208333333333333,
    1.03125,
    1.0416666666666665,
    1.0416666666666665
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.48275861144065857,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1339/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6577572347266881,
  "control_task_acc": 0.5062298774719238,
  "selectivity": 0.49377012252807617,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3422427652733119,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3468253968253968
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 1.0,
  "7": 1.0,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.8125,
    0.703125,
    0.640625,
    0.625,
    0.671875,
    0.625
  ],
  "train_success": [
    0.296875,
    0.8125,
    0.703125,
    0.640625,
    0.625,
    0.671875,
    0.625
  ],
  "policy_loss": [
    0.06229107454419136,
    -0.3402673006057739,
    0.9523532390594482,
    -0.18114541471004486,
    -0.14415408670902252,
    0.02494443953037262,
    -0.12873013317584991
  ],
  "value_loss": [
    0.06000661477446556,
    0.011176705360412598,
    0.09328563511371613,
    0.07210229337215424,
    0.04800518974661827,
    0.030386481434106827,
    0.05758946016430855
  ],
  "entropy": [
    0.6807208061218262,
    0.24517664313316345,
    0.410686731338501,
    0.3641047179698944,
    0.3693333566188812,
    0.3114016652107239,
    0.3288637697696686
  ],
  "val_success": [
    0.45689655172413796,
    0.7155172413793104,
    0.6982758620689655,
    0.7327586206896551,
    0.7241379310344828,
    0.7155172413793104,
    0.7241379310344828
  ],
  "test_short_success": [
    0.453125,
    0.734375,
    0.6875,
    0.734375,
    0.734375,
    0.71875,
    0.734375
  ],
  "test_long_success": [
    0.3984375,
    0.75,
    0.71875,
    0.7265625,
    0.71875,
    0.7421875,
    0.75
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.9540229885057472,
    0.9310344827586207,
    0.9770114942528735,
    0.9655172413793103,
    0.954022988505747,
    0.9655172413793104
  ],
  "test_short_success_norm": [
    0.6041666666666666,
    0.9791666666666666,
    0.9166666666666665,
    0.9791666666666666,
    0.9791666666666666,
    0.9583333333333333,
    0.9791666666666666
  ],
  "test_long_success_norm": [
    0.53125,
    1.0,
    0.9583333333333333,
    0.9687499999999999,
    0.9583333333333333,
    0.9895833333333333,
    1.0
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.800000011920929,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1340/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6603697749196141,
  "control_task_acc": 0.5100482106208801,
  "selectivity": 0.4899517893791199,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3396302250803859,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.35416666666666663
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.78125,
    0.71875,
    0.75,
    0.75,
    0.859375,
    0.8125
  ],
  "train_success": [
    0.515625,
    0.78125,
    0.71875,
    0.75,
    0.75,
    0.859375,
    0.8125
  ],
  "policy_loss": [
    -0.17688128352165222,
    -0.09320961683988571,
    0.006411634385585785,
    0.10636072605848312,
    -0.16516192257404327,
    0.07237400114536285,
    0.22127637267112732
  ],
  "value_loss": [
    0.4224163889884949,
    0.010617263615131378,
    0.04918164014816284,
    0.06696759909391403,
    0.03235473856329918,
    0.0282477755099535,
    0.029076622799038887
  ],
  "entropy": [
    0.6762828230857849,
    0.20216669142246246,
    0.29992738366127014,
    0.09714481979608536,
    0.28096485137939453,
    0.21000491082668304,
    0.30540910363197327
  ],
  "val_success": [
    0.5,
    0.7155172413793104,
    0.7413793103448276,
    0.7413793103448276,
    0.7155172413793104,
    0.7241379310344828,
    0.7413793103448276
  ],
  "test_short_success": [
    0.421875,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75
  ],
  "test_long_success": [
    0.421875,
    0.6953125,
    0.6875,
    0.6953125,
    0.6953125,
    0.6875,
    0.6953125
  ],
  "val_success_norm": [
    0.6666666666666666,
    0.9540229885057472,
    0.9885057471264368,
    0.9885057471264368,
    0.9540229885057472,
    0.9655172413793104,
    0.9885057471264368
  ],
  "test_short_success_norm": [
    0.5625,
    0.9999999999999999,
    0.9999999999999999,
    0.9999999999999999,
    0.9999999999999999,
    0.9999999999999999,
    0.9999999999999999
  ],
  "test_long_success_norm": [
    0.5625,
    0.9270833333333333,
    0.9166666666666666,
    0.9270833333333333,
    0.9270833333333333,
    0.9166666666666665,
    0.9270833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.28125,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1341/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7212620578778135,
  "control_task_acc": 0.5022106170654297,
  "selectivity": 0.4977893829345703,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2787379421221865,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.2867063492063492
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_2/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 1.0,
  "28": 0.25,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.734375,
    0.75,
    0.609375,
    0.796875,
    0.671875,
    0.65625
  ],
  "train_success": [
    0.359375,
    0.734375,
    0.75,
    0.609375,
    0.796875,
    0.671875,
    0.65625
  ],
  "policy_loss": [
    0.4767420291900635,
    0.001115984981879592,
    0.16332873702049255,
    0.1672699749469757,
    -0.051677510142326355,
    0.3072262108325958,
    0.23274242877960205
  ],
  "value_loss": [
    0.039015982300043106,
    0.0279381163418293,
    0.034599676728248596,
    0.0812760517001152,
    0.04096176475286484,
    0.046881213784217834,
    0.10123281180858612
  ],
  "entropy": [
    0.6055103540420532,
    0.11486536264419556,
    0.11282678693532944,
    0.1898217648267746,
    0.10922551155090332,
    0.12463090568780899,
    0.07218658179044724
  ],
  "val_success": [
    0.28448275862068967,
    0.6551724137931034,
    0.646551724137931,
    0.6551724137931034,
    0.6724137931034483,
    0.6724137931034483,
    0.6637931034482759
  ],
  "test_short_success": [
    0.453125,
    0.71875,
    0.703125,
    0.734375,
    0.734375,
    0.703125,
    0.734375
  ],
  "test_long_success": [
    0.3125,
    0.65625,
    0.671875,
    0.6953125,
    0.7109375,
    0.703125,
    0.6875
  ],
  "val_success_norm": [
    0.4106817819303082,
    0.9457881552997527,
    0.9331470951749922,
    0.9455413559495885,
    0.9706936519550428,
    0.9706855331785793,
    0.9582402638650709
  ],
  "test_short_success_norm": [
    0.6545138888888745,
    1.0381944444444247,
    1.0156249999999802,
    1.060763888888869,
    1.060763888888869,
    1.0156249999999845,
    1.060763888888869
  ],
  "test_long_success_norm": [
    0.45138888888888884,
    0.9479166666666666,
    0.9704861111111113,
    1.0043402777777777,
    1.0269097222222223,
    1.015625,
    0.9930555555555556
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.5,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 0.9989851117134094,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6595659163987139,
  "control_task_acc": 0.3392283022403717,
  "selectivity": 0.6607716977596283,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34043408360128613,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.9969724522653327,
  "rowsplit_probe_gap": 0.34007938381225344
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.453125,
    0.65625,
    0.640625,
    0.75,
    0.703125,
    0.6875
  ],
  "train_success": [
    0.40625,
    0.453125,
    0.65625,
    0.640625,
    0.75,
    0.703125,
    0.6875
  ],
  "policy_loss": [
    -0.44955524802207947,
    -0.04609830677509308,
    0.25536811351776123,
    0.0796610563993454,
    -0.12519490718841553,
    -0.03382597863674164,
    0.13759668171405792
  ],
  "value_loss": [
    0.19776198267936707,
    0.10408470034599304,
    0.077355295419693,
    0.057147104293107986,
    0.024040598422288895,
    0.02519742026925087,
    0.07575643062591553
  ],
  "entropy": [
    0.6839942336082458,
    0.20456603169441223,
    0.17533959448337555,
    0.18105193972587585,
    0.13682545721530914,
    0.13801836967468262,
    0.24779658019542694
  ],
  "val_success": [
    0.3793103448275862,
    0.5948275862068966,
    0.6120689655172413,
    0.6293103448275862,
    0.646551724137931,
    0.6293103448275862,
    0.6206896551724138
  ],
  "test_short_success": [
    0.265625,
    0.640625,
    0.640625,
    0.65625,
    0.609375,
    0.640625,
    0.640625
  ],
  "test_long_success": [
    0.3359375,
    0.640625,
    0.6328125,
    0.6328125,
    0.6484375,
    0.6484375,
    0.65625
  ],
  "val_success_norm": [
    0.5477855387097543,
    0.8588692717984863,
    0.8835564159929867,
    0.9084608537708355,
    0.9333228996922465,
    0.9084537938636779,
    0.8960019636877922
  ],
  "test_short_success_norm": [
    0.38368055555554564,
    0.9253472222222054,
    0.9253472222222054,
    0.9479166666666499,
    0.8802083333333166,
    0.9253472222222054,
    0.9253472222222054
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.9253472222222223,
    0.9140625,
    0.9140625,
    0.9366319444444444,
    0.9366319444444444,
    0.9479166666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.4285714328289032,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9997907512031805,
  "majority_baseline": 0.6402733118971061,
  "control_task_acc": 0.3376205861568451,
  "selectivity": 0.6619774997234344,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3593247739831734,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.36329365079365084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 1.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.65625,
    0.6875,
    0.65625,
    0.75,
    0.734375,
    0.65625
  ],
  "train_success": [
    0.34375,
    0.65625,
    0.6875,
    0.65625,
    0.75,
    0.734375,
    0.65625
  ],
  "policy_loss": [
    0.004619598388671875,
    0.4743484556674957,
    0.24275071918964386,
    -0.019506966695189476,
    -0.24958719313144684,
    -0.2503902316093445,
    -0.16023223102092743
  ],
  "value_loss": [
    0.05275401473045349,
    0.037484779953956604,
    0.06045772507786751,
    0.06518953293561935,
    0.056435585021972656,
    0.03067273087799549,
    0.031935643404722214
  ],
  "entropy": [
    0.6580803394317627,
    0.2113949954509735,
    0.1363726705312729,
    0.19119961559772491,
    0.19078174233436584,
    0.2095746397972107,
    0.3020124137401581
  ],
  "val_success": [
    0.3793103448275862,
    0.6724137931034483,
    0.6810344827586207,
    0.6982758620689655,
    0.6810344827586207,
    0.75,
    0.7241379310344828
  ],
  "test_short_success": [
    0.390625,
    0.640625,
    0.609375,
    0.671875,
    0.65625,
    0.640625,
    0.625
  ],
  "test_long_success": [
    0.3359375,
    0.6796875,
    0.7265625,
    0.765625,
    0.7578125,
    0.7734375,
    0.7734375
  ],
  "val_success_norm": [
    0.5473726987589039,
    0.9708780858267236,
    0.9831804966533164,
    1.0080436031796955,
    0.9831665937391529,
    1.0827470222758244,
    1.0453920295060404
  ],
  "test_short_success_norm": [
    0.5642361111111013,
    0.9253472222222107,
    0.8802083333333235,
    0.9704861111110996,
    0.9479166666666551,
    0.9253472222222107,
    0.902777777777767
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.9817708333333333,
    1.0494791666666667,
    1.1059027777777777,
    1.0946180555555556,
    1.1171875,
    1.1171875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.48275861144065857,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5958601286173634,
  "control_task_acc": 0.3436495065689087,
  "selectivity": 0.6563504934310913,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.40413987138263663,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.39940476190476193
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.65625,
    0.6875,
    0.5625,
    0.640625,
    0.6875,
    0.59375
  ],
  "train_success": [
    0.40625,
    0.65625,
    0.6875,
    0.5625,
    0.640625,
    0.6875,
    0.59375
  ],
  "policy_loss": [
    0.08411522209644318,
    0.03190197795629501,
    -0.42401108145713806,
    -0.057428326457738876,
    0.36718475818634033,
    -0.19155395030975342,
    -0.05733025446534157
  ],
  "value_loss": [
    0.11648742854595184,
    0.05021658539772034,
    0.021230194717645645,
    0.09474334865808487,
    0.06127661094069481,
    0.020863134413957596,
    0.06920082867145538
  ],
  "entropy": [
    0.6674777269363403,
    0.0797918513417244,
    0.19293883442878723,
    0.20099373161792755,
    0.26119643449783325,
    0.12435077130794525,
    0.23957942426204681
  ],
  "val_success": [
    0.3275862068965517,
    0.6293103448275862,
    0.6379310344827587,
    0.6724137931034483,
    0.6724137931034483,
    0.6896551724137931,
    0.6810344827586207
  ],
  "test_short_success": [
    0.40625,
    0.65625,
    0.671875,
    0.65625,
    0.59375,
    0.65625,
    0.65625
  ],
  "test_long_success": [
    0.2265625,
    0.6640625,
    0.640625,
    0.640625,
    0.6796875,
    0.625,
    0.65625
  ],
  "val_success_norm": [
    0.47273001103864865,
    0.9082790162289082,
    0.9209091650417878,
    0.9705555877010276,
    0.9704530711200736,
    0.9954232044794749,
    0.98290518515738
  ],
  "test_short_success_norm": [
    0.5868055555555458,
    0.9479166666666552,
    0.9704861111111004,
    0.947916666666656,
    0.8576388888888827,
    0.947916666666656,
    0.947916666666656
  ],
  "test_long_success_norm": [
    0.3272569444444444,
    0.959201388888889,
    0.9253472222222223,
    0.9253472222222223,
    0.9817708333333334,
    0.9027777777777778,
    0.9479166666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.6000000238418579,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6442926045016077,
  "control_task_acc": 0.32355305552482605,
  "selectivity": 0.676446944475174,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.35570739549839225,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3555555555555555
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.640625,
    0.5625,
    0.734375,
    0.703125,
    0.78125,
    0.6875
  ],
  "train_success": [
    0.25,
    0.640625,
    0.5625,
    0.734375,
    0.703125,
    0.78125,
    0.6875
  ],
  "policy_loss": [
    -0.09573063254356384,
    -0.004149785730987787,
    -0.09735547006130219,
    -0.23536233603954315,
    0.31537842750549316,
    -0.052745092660188675,
    -0.13748623430728912
  ],
  "value_loss": [
    0.26316940784454346,
    0.024226708337664604,
    0.05884280055761337,
    0.04547727108001709,
    0.06343226879835129,
    0.03176472336053848,
    0.030468951910734177
  ],
  "entropy": [
    0.6758745312690735,
    0.2184324562549591,
    0.1613696962594986,
    0.19095256924629211,
    0.19806182384490967,
    0.16677483916282654,
    0.19844423234462738
  ],
  "val_success": [
    0.28448275862068967,
    0.5775862068965517,
    0.6724137931034483,
    0.6724137931034483,
    0.6551724137931034,
    0.6724137931034483,
    0.6551724137931034
  ],
  "test_short_success": [
    0.421875,
    0.71875,
    0.71875,
    0.71875,
    0.671875,
    0.75,
    0.71875
  ],
  "test_long_success": [
    0.25,
    0.6640625,
    0.671875,
    0.6640625,
    0.640625,
    0.671875,
    0.6796875
  ],
  "val_success_norm": [
    0.4106880226878034,
    0.8338357478612547,
    0.9702764548997609,
    0.9701971189977554,
    0.9455208963204469,
    0.9702698590329104,
    0.9454493920050105
  ],
  "test_short_success_norm": [
    0.6093749999999937,
    1.0381944444444329,
    1.0381944444444327,
    1.0381944444444329,
    0.9704861111111003,
    1.0833333333333217,
    1.0381944444444335
  ],
  "test_long_success_norm": [
    0.3611111111111111,
    0.9592013888888888,
    0.9704861111111112,
    0.959201388888889,
    0.9253472222222223,
    0.970486111111111,
    0.9817708333333334
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.40625,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9998954740252953,
  "majority_baseline": 0.6408762057877814,
  "control_task_acc": 0.3307877779006958,
  "selectivity": 0.6690112352371216,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.358922807350036,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.35317460317460314
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.546875,
    0.625,
    0.546875,
    0.484375,
    0.484375,
    0.515625
  ],
  "train_success": [
    0.234375,
    0.546875,
    0.625,
    0.546875,
    0.484375,
    0.484375,
    0.515625
  ],
  "policy_loss": [
    0.2433246225118637,
    -0.013090688735246658,
    -0.006783836521208286,
    -0.42487335205078125,
    -0.02719009295105934,
    0.043358828872442245,
    0.1988254338502884
  ],
  "value_loss": [
    0.03228125721216202,
    0.02971714362502098,
    0.036796629428863525,
    0.08428173512220383,
    0.0713215172290802,
    0.042356591671705246,
    0.09612783789634705
  ],
  "entropy": [
    0.5873814821243286,
    0.1206117570400238,
    0.03071577474474907,
    0.09413473308086395,
    0.06976377218961716,
    0.05914504453539848,
    0.0830848217010498
  ],
  "val_success": [
    0.23275862068965517,
    0.43103448275862066,
    0.5689655172413793,
    0.5431034482758621,
    0.46551724137931033,
    0.5431034482758621,
    0.5172413793103449
  ],
  "test_short_success": [
    0.203125,
    0.40625,
    0.40625,
    0.453125,
    0.4375,
    0.453125,
    0.4375
  ],
  "test_long_success": [
    0.1875,
    0.46875,
    0.4453125,
    0.484375,
    0.46875,
    0.4765625,
    0.484375
  ],
  "val_success_norm": [
    0.42515248482029,
    0.7872889540981732,
    1.0396028411269755,
    0.9927318321879001,
    0.8507948740872798,
    0.9933981619790224,
    0.9460963019536862
  ],
  "test_short_success_norm": [
    0.3716435185185184,
    0.7432870370370073,
    0.7432870370370073,
    0.8290509259258962,
    0.8004629629629332,
    0.8290509259258961,
    0.8004629629629332
  ],
  "test_long_success_norm": [
    0.3430555555555556,
    0.8576388888888888,
    0.8147569444444445,
    0.8862268518518519,
    0.8576388888888888,
    0.8719328703703704,
    0.8862268518518519
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0357142873108387,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.99771648645401,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5538585209003215,
  "control_task_acc": 0.2011656016111374,
  "selectivity": 0.7988343983888626,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4461414790996785,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9978174567222595,
  "rowsplit_balanced_acc": 0.9960261745029125,
  "rowsplit_probe_gap": 0.46111110751591033
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.5,
    0.515625,
    0.5,
    0.546875,
    0.546875,
    0.625
  ],
  "train_success": [
    0.203125,
    0.5,
    0.515625,
    0.5,
    0.546875,
    0.546875,
    0.625
  ],
  "policy_loss": [
    -0.11351000517606735,
    -0.08023294806480408,
    0.038052335381507874,
    0.03036225214600563,
    -0.32884421944618225,
    -0.18730157613754272,
    0.03861815854907036
  ],
  "value_loss": [
    0.04855801537632942,
    0.09576109051704407,
    0.05771734192967415,
    0.057405926287174225,
    0.03801419213414192,
    0.033703938126564026,
    0.06573188304901123
  ],
  "entropy": [
    0.6856095194816589,
    0.04896875098347664,
    0.3527245819568634,
    0.12467009574174881,
    0.14310398697853088,
    0.04467446729540825,
    0.1762370616197586
  ],
  "val_success": [
    0.20689655172413793,
    0.45689655172413796,
    0.4827586206896552,
    0.49137931034482757,
    0.5344827586206896,
    0.4827586206896552,
    0.5172413793103449
  ],
  "test_short_success": [
    0.15625,
    0.46875,
    0.46875,
    0.46875,
    0.46875,
    0.46875,
    0.484375
  ],
  "test_long_success": [
    0.1953125,
    0.4453125,
    0.4375,
    0.4375,
    0.46875,
    0.5,
    0.484375
  ],
  "val_success_norm": [
    0.377609034145894,
    0.8343575454462062,
    0.8821461763761368,
    0.8979101530748819,
    0.9763259792373395,
    0.8821386793573097,
    0.9443191912170751
  ],
  "test_short_success_norm": [
    0.285879629629602,
    0.8576388888888561,
    0.8576388888888562,
    0.8576388888888561,
    0.8576388888888562,
    0.8576388888888562,
    0.886226851851819
  ],
  "test_long_success_norm": [
    0.3573495370370371,
    0.8147569444444445,
    0.800462962962963,
    0.800462962962963,
    0.8576388888888891,
    0.914814814814815,
    0.8862268518518519
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2857142984867096,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.999154269695282,
  "probe_test_acc": 0.9987941980361938,
  "balanced_acc": 0.9995412844036696,
  "majority_baseline": 0.5257234726688103,
  "control_task_acc": 0.20558682084083557,
  "selectivity": 0.7932073771953583,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4730707253673836,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9992063641548157,
  "rowsplit_balanced_acc": 0.999169442501761,
  "rowsplit_probe_gap": 0.4900793800278316
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.5,
  "14": 1.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.5,
    0.40625,
    0.4375,
    0.5,
    0.46875,
    0.5
  ],
  "train_success": [
    0.203125,
    0.5,
    0.40625,
    0.4375,
    0.5,
    0.46875,
    0.5
  ],
  "policy_loss": [
    0.1157759502530098,
    -0.2980729937553406,
    0.1965942531824112,
    -0.17073336243629456,
    0.15573932230472565,
    -0.0014821137301623821,
    0.27982673048973083
  ],
  "value_loss": [
    0.04831023886799812,
    0.03778357431292534,
    0.0777285248041153,
    0.07653834670782089,
    0.0957413762807846,
    0.0654090940952301,
    0.03654000908136368
  ],
  "entropy": [
    0.6590820550918579,
    0.039093662053346634,
    0.07370670139789581,
    0.14896652102470398,
    0.18057090044021606,
    0.10152435302734375,
    0.09759412705898285
  ],
  "val_success": [
    0.19827586206896552,
    0.4396551724137931,
    0.45689655172413796,
    0.4482758620689655,
    0.47413793103448276,
    0.4396551724137931,
    0.46551724137931033
  ],
  "test_short_success": [
    0.125,
    0.59375,
    0.59375,
    0.59375,
    0.53125,
    0.578125,
    0.578125
  ],
  "test_long_success": [
    0.1640625,
    0.5234375,
    0.578125,
    0.5546875,
    0.5625,
    0.5859375,
    0.5859375
  ],
  "val_success_norm": [
    0.36273789993299027,
    0.8038669932142942,
    0.8353894914645068,
    0.819631596964991,
    0.8667533495519729,
    0.8038597424170814,
    0.8511682581769229
  ],
  "test_short_success_norm": [
    0.22870370370370172,
    1.0863425925925827,
    1.086342592592583,
    1.0863425925925827,
    0.971990740740731,
    1.0577546296296199,
    1.0577546296296199
  ],
  "test_long_success_norm": [
    0.3001736111111112,
    0.9576967592592593,
    1.0577546296296299,
    1.0148726851851855,
    1.0291666666666668,
    1.0720486111111112,
    1.0720486111111112
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.13793103396892548,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5305466237942122,
  "control_task_acc": 0.20819935202598572,
  "selectivity": 0.7918006479740143,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.46945337620578775,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4827380952380952
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.75,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.484375,
    0.453125,
    0.53125,
    0.5625,
    0.546875,
    0.484375
  ],
  "train_success": [
    0.15625,
    0.484375,
    0.453125,
    0.53125,
    0.5625,
    0.546875,
    0.484375
  ],
  "policy_loss": [
    -0.08248356729745865,
    0.03413210064172745,
    -0.13523514568805695,
    -0.09638863801956177,
    0.02289055846631527,
    -0.14791715145111084,
    -0.03182085603475571
  ],
  "value_loss": [
    0.08055268973112106,
    0.05242980644106865,
    0.03157927095890045,
    0.08500272780656815,
    0.05079244077205658,
    0.0363922193646431,
    0.07406140863895416
  ],
  "entropy": [
    0.6774569749832153,
    0.16817985475063324,
    0.09597261995077133,
    0.0936971977353096,
    0.08715836703777313,
    0.13756567239761353,
    0.17190133035182953
  ],
  "val_success": [
    0.23275862068965517,
    0.5689655172413793,
    0.5431034482758621,
    0.5862068965517241,
    0.5948275862068966,
    0.603448275862069,
    0.5948275862068966
  ],
  "test_short_success": [
    0.25,
    0.546875,
    0.515625,
    0.53125,
    0.515625,
    0.53125,
    0.53125
  ],
  "test_long_success": [
    0.203125,
    0.4765625,
    0.5,
    0.484375,
    0.4765625,
    0.4765625,
    0.484375
  ],
  "val_success_norm": [
    0.4247140520667944,
    1.0397597903235072,
    0.9920744646600663,
    1.0711089217996155,
    1.0870855601921754,
    1.1022164985880092,
    1.0862408989312697
  ],
  "test_short_success_norm": [
    0.4574074074073806,
    1.0005787037036737,
    0.9434027777777729,
    0.9719907407406861,
    0.9434027777777729,
    0.971990740740711,
    0.971990740740711
  ],
  "test_long_success_norm": [
    0.37164351851851857,
    0.8719328703703705,
    0.9148148148148149,
    0.8862268518518519,
    0.8719328703703704,
    0.8719328703703704,
    0.8862268518518519
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3199999928474426,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1340/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9971244931221008,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5192926045016077,
  "control_task_acc": 0.202773317694664,
  "selectivity": 0.797226682305336,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48070739549839225,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9978174567222595,
  "rowsplit_balanced_acc": 0.9948548225687027,
  "rowsplit_probe_gap": 0.4978174567222595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.53125,
    0.375,
    0.40625,
    0.4375,
    0.640625,
    0.546875
  ],
  "train_success": [
    0.1875,
    0.53125,
    0.375,
    0.40625,
    0.4375,
    0.640625,
    0.546875
  ],
  "policy_loss": [
    -0.14176836609840393,
    0.12272446602582932,
    0.04059557244181633,
    -0.29385140538215637,
    0.14583446085453033,
    -0.14021161198616028,
    0.1430080533027649
  ],
  "value_loss": [
    0.20835670828819275,
    0.03684432804584503,
    0.0792999342083931,
    0.08773573487997055,
    0.0484960712492466,
    0.042057234793901443,
    0.07559192180633545
  ],
  "entropy": [
    0.6743078827857971,
    0.12577487528324127,
    0.04744276776909828,
    0.03993145376443863,
    0.06577672064304352,
    0.10266102105379105,
    0.060850828886032104
  ],
  "val_success": [
    0.1896551724137931,
    0.47413793103448276,
    0.5344827586206896,
    0.5603448275862069,
    0.5517241379310345,
    0.5431034482758621,
    0.5775862068965517
  ],
  "test_short_success": [
    0.1875,
    0.5625,
    0.5625,
    0.53125,
    0.546875,
    0.53125,
    0.5625
  ],
  "test_long_success": [
    0.1875,
    0.5234375,
    0.515625,
    0.53125,
    0.5390625,
    0.5390625,
    0.53125
  ],
  "val_success_norm": [
    0.34586031534156764,
    0.8664698570105881,
    0.9753660791723189,
    1.022683518233493,
    1.007122384644504,
    0.991342216374426,
    1.054212445020261
  ],
  "test_short_success_norm": [
    0.3430555555555248,
    1.029166666666635,
    1.029166666666635,
    0.9719907407407091,
    1.0005787037036722,
    0.9719907407407091,
    1.029166666666635
  ],
  "test_long_success_norm": [
    0.3430555555555556,
    0.9576967592592593,
    0.9434027777777778,
    0.9719907407407408,
    0.9862847222222224,
    0.9862847222222224,
    0.9719907407407408
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.234375,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1341/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5162781350482315,
  "control_task_acc": 0.20136655867099762,
  "selectivity": 0.7986334413290024,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4837218649517685,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5071428571428571
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_5/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.640625,
    0.53125,
    0.578125,
    0.578125,
    0.4375,
    0.484375
  ],
  "train_success": [
    0.125,
    0.640625,
    0.53125,
    0.578125,
    0.578125,
    0.4375,
    0.484375
  ],
  "policy_loss": [
    0.1357569843530655,
    0.24815931916236877,
    0.051619865000247955,
    -0.027704715728759766,
    -0.16591444611549377,
    0.0003802180290222168,
    0.05461008474230766
  ],
  "value_loss": [
    0.03224150463938713,
    0.04758104309439659,
    0.049983199685811996,
    0.07565351575613022,
    0.06068461388349533,
    0.03697727993130684,
    0.09670090675354004
  ],
  "entropy": [
    0.6080295443534851,
    0.06892289221286774,
    0.040626704692840576,
    0.047331009060144424,
    0.0550784207880497,
    0.03166178986430168,
    0.06299075484275818
  ],
  "val_success": [
    0.14655172413793102,
    0.5086206896551724,
    0.5172413793103449,
    0.4482758620689655,
    0.4827586206896552,
    0.45689655172413796,
    0.47413793103448276
  ],
  "test_short_success": [
    0.125,
    0.46875,
    0.46875,
    0.453125,
    0.4375,
    0.4375,
    0.4375
  ],
  "test_long_success": [
    0.109375,
    0.4140625,
    0.421875,
    0.421875,
    0.359375,
    0.328125,
    0.390625
  ],
  "val_success_norm": [
    0.29849579433741075,
    1.03412528363063,
    1.050946084815842,
    0.9115606508253884,
    0.9816219878332962,
    0.929124939774624,
    0.9642426401493851
  ],
  "test_short_success_norm": [
    0.2546296296149799,
    0.9548611110928786,
    0.9548611110948136,
    0.9230324073874394,
    0.8912037036857516,
    0.8912037036837804,
    0.891203703683783
  ],
  "test_long_success_norm": [
    0.22280092592592593,
    0.8434606481481484,
    0.8593750000000002,
    0.8593750000000002,
    0.7320601851851853,
    0.6684027777777779,
    0.7957175925925928
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1428571492433548,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1337/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 0.9891745448112488,
  "probe_test_acc": 0.9923633337020874,
  "balanced_acc": 0.9831980435863782,
  "majority_baseline": 0.5058279742765274,
  "control_task_acc": 0.13605305552482605,
  "selectivity": 0.8563102781772614,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48653535942556003,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9853174686431885,
  "rowsplit_balanced_acc": 0.9710311619778018,
  "rowsplit_probe_gap": 0.49920635753207737
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.28125,
    0.4375,
    0.5,
    0.53125,
    0.375,
    0.640625
  ],
  "train_success": [
    0.140625,
    0.28125,
    0.4375,
    0.5,
    0.53125,
    0.375,
    0.640625
  ],
  "policy_loss": [
    0.13083477318286896,
    0.20375661551952362,
    0.42669206857681274,
    -0.022456834092736244,
    0.02364232763648033,
    0.025735076516866684,
    0.4881955683231354
  ],
  "value_loss": [
    0.027849217876791954,
    0.08335835486650467,
    0.05740971118211746,
    0.05944021791219711,
    0.050870057195425034,
    0.038846902549266815,
    0.07114104926586151
  ],
  "entropy": [
    0.6877574920654297,
    0.12187135219573975,
    0.04063696786761284,
    0.10123708844184875,
    0.05654624104499817,
    0.08352877199649811,
    0.14903347194194794
  ],
  "val_success": [
    0.13793103448275862,
    0.3879310344827586,
    0.3620689655172414,
    0.4051724137931034,
    0.4396551724137931,
    0.4482758620689655,
    0.45689655172413796
  ],
  "test_short_success": [
    0.140625,
    0.4375,
    0.40625,
    0.484375,
    0.4375,
    0.421875,
    0.453125
  ],
  "test_long_success": [
    0.1328125,
    0.484375,
    0.484375,
    0.4296875,
    0.5234375,
    0.5078125,
    0.515625
  ],
  "val_success_norm": [
    0.2793852511311384,
    0.7889199518155883,
    0.7362400288539221,
    0.8212526783879445,
    0.8939203519282349,
    0.9090014955365623,
    0.927879882481056
  ],
  "test_short_success_norm": [
    0.28645833333093373,
    0.8912037036708818,
    0.8275462962709353,
    0.9866898147819538,
    0.8912037036708818,
    0.8593749999743252,
    0.9230324073745855
  ],
  "test_long_success_norm": [
    0.2705439814814815,
    0.9866898148148149,
    0.9866898148148149,
    0.875289351851852,
    1.0662615740740742,
    1.0344328703703705,
    1.0503472222222223
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1428571492433548,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1338/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5016077170418006,
  "control_task_acc": 0.14569935202598572,
  "selectivity": 0.8543006479740143,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4983922829581994,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.510515873015873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.421875,
    0.421875,
    0.453125,
    0.484375,
    0.421875,
    0.5
  ],
  "train_success": [
    0.1875,
    0.421875,
    0.421875,
    0.453125,
    0.484375,
    0.421875,
    0.5
  ],
  "policy_loss": [
    0.23378083109855652,
    -0.8659685254096985,
    -0.15745875239372253,
    -0.00845299568027258,
    0.06056627258658409,
    -0.13846799731254578,
    -0.23012098670005798
  ],
  "value_loss": [
    0.05560937896370888,
    0.07972874492406845,
    0.07223387062549591,
    0.08510157465934753,
    0.10136668384075165,
    0.059598539024591446,
    0.02953379973769188
  ],
  "entropy": [
    0.6555898189544678,
    0.09375455230474472,
    0.08390023559331894,
    0.12678967416286469,
    0.019994454458355904,
    0.07199499011039734,
    0.032159533351659775
  ],
  "val_success": [
    0.1206896551724138,
    0.39655172413793105,
    0.4482758620689655,
    0.4224137931034483,
    0.4224137931034483,
    0.43103448275862066,
    0.43103448275862066
  ],
  "test_short_success": [
    0.171875,
    0.484375,
    0.53125,
    0.484375,
    0.5,
    0.53125,
    0.53125
  ],
  "test_long_success": [
    0.109375,
    0.4921875,
    0.5390625,
    0.5625,
    0.4921875,
    0.546875,
    0.5625
  ],
  "val_success_norm": [
    0.2445442271727451,
    0.805419096953563,
    0.9107714822164531,
    0.8579232727863895,
    0.858090484093046,
    0.8754506353171813,
    0.8756511384627277
  ],
  "test_short_success_norm": [
    0.35011574072445106,
    0.9866898147815111,
    1.0821759258909265,
    0.9866898147815129,
    1.0185185184835195,
    1.082175925890649,
    1.082175925890649
  ],
  "test_long_success_norm": [
    0.22280092592592593,
    1.0026041666666667,
    1.098090277777778,
    1.1458333333333335,
    1.0026041666666667,
    1.1140046296296298,
    1.1458333333333335
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1034482792019844,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1339/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5136655948553055,
  "control_task_acc": 0.15213023126125336,
  "selectivity": 0.8478697687387466,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4863344051446945,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4986111111111111
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 1.0,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.40625,
    0.421875,
    0.40625,
    0.484375,
    0.46875,
    0.421875
  ],
  "train_success": [
    0.203125,
    0.40625,
    0.421875,
    0.40625,
    0.484375,
    0.46875,
    0.421875
  ],
  "policy_loss": [
    -0.19025582075119019,
    -0.3489523231983185,
    -0.5621153712272644,
    0.03597321733832359,
    0.06392189860343933,
    -0.11950663477182388,
    0.16954250633716583
  ],
  "value_loss": [
    0.11922605335712433,
    0.043163396418094635,
    0.027021870017051697,
    0.09744061529636383,
    0.05399428308010101,
    0.03381391614675522,
    0.07885489612817764
  ],
  "entropy": [
    0.6617856025695801,
    0.042350802570581436,
    0.02005276456475258,
    0.20673677325248718,
    0.11962104588747025,
    0.008995279669761658,
    0.14942358434200287
  ],
  "val_success": [
    0.11206896551724138,
    0.6206896551724138,
    0.5775862068965517,
    0.6293103448275862,
    0.5862068965517241,
    0.6120689655172413,
    0.6206896551724138
  ],
  "test_short_success": [
    0.109375,
    0.421875,
    0.484375,
    0.515625,
    0.46875,
    0.484375,
    0.46875
  ],
  "test_long_success": [
    0.1640625,
    0.4140625,
    0.4921875,
    0.484375,
    0.453125,
    0.4921875,
    0.4765625
  ],
  "val_success_norm": [
    0.22550289466914966,
    1.2584189608638872,
    1.1718234794181277,
    1.2768327664818637,
    1.1900412555008375,
    1.2408546928817936,
    1.258718734561966
  ],
  "test_short_success_norm": [
    0.22280092592153353,
    0.8593749999811795,
    0.9866898147976906,
    1.050347222205098,
    0.9548611110920129,
    0.9866898147976906,
    0.9548611110942645
  ],
  "test_long_success_norm": [
    0.33420138888888895,
    0.8434606481481484,
    1.0026041666666667,
    0.9866898148148149,
    0.9230324074074074,
    1.0026041666666667,
    0.970775462962963
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.20000000298023224,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1340/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5008038585209004,
  "control_task_acc": 0.1416800618171692,
  "selectivity": 0.8583199381828308,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49919614147909963,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.999941475975888,
  "rowsplit_probe_gap": 0.5154761793121458
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 1.0,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.578125,
    0.34375,
    0.3125,
    0.375,
    0.609375,
    0.515625
  ],
  "train_success": [
    0.09375,
    0.578125,
    0.34375,
    0.3125,
    0.375,
    0.609375,
    0.515625
  ],
  "policy_loss": [
    -0.19754475355148315,
    -0.1699482798576355,
    0.1656399816274643,
    0.15964549779891968,
    -0.08840000629425049,
    -0.375174880027771,
    -0.07423782348632812
  ],
  "value_loss": [
    0.1730533391237259,
    0.024783091619610786,
    0.08409163355827332,
    0.08276768028736115,
    0.05044176056981087,
    0.02905603125691414,
    0.07360126823186874
  ],
  "entropy": [
    0.6709177494049072,
    0.06222818046808243,
    0.11922898888587952,
    0.15509028732776642,
    0.09211783111095428,
    0.05664645880460739,
    0.050468359142541885
  ],
  "val_success": [
    0.14655172413793102,
    0.5258620689655172,
    0.4482758620689655,
    0.5172413793103449,
    0.5172413793103449,
    0.5258620689655172,
    0.5086206896551724
  ],
  "test_short_success": [
    0.171875,
    0.46875,
    0.4375,
    0.453125,
    0.453125,
    0.46875,
    0.46875
  ],
  "test_long_success": [
    0.1015625,
    0.515625,
    0.4921875,
    0.5234375,
    0.453125,
    0.5234375,
    0.5078125
  ],
  "val_success_norm": [
    0.2964906967692906,
    1.066316130357079,
    0.9085287885367008,
    1.0460240839562998,
    1.0462593209502657,
    1.0636316193446669,
    1.0288632565230975
  ],
  "test_short_success_norm": [
    0.3501157407406921,
    0.9548611110858634,
    0.8912037036804499,
    0.9230324073821596,
    0.9230324073821596,
    0.9548611110858634,
    0.9548611110858634
  ],
  "test_long_success_norm": [
    0.20688657407407407,
    1.0503472222222223,
    1.002604166666667,
    1.0662615740740742,
    0.9230324074074076,
    1.0662615740740744,
    1.0344328703703707
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.296875,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1341/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.49115755627009644,
  "control_task_acc": 0.14007234573364258,
  "selectivity": 0.8599276542663574,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5088424437299035,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5202380952380952
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_7/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.0,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.421875,
    0.46875,
    0.4375,
    0.375,
    0.5,
    0.359375
  ],
  "train_success": [
    0.109375,
    0.421875,
    0.46875,
    0.4375,
    0.375,
    0.5,
    0.359375
  ],
  "policy_loss": [
    -0.27652329206466675,
    -0.13888812065124512,
    0.0331842303276062,
    0.019024362787604332,
    0.2566540539264679,
    0.09959467500448227,
    0.08728256821632385
  ],
  "value_loss": [
    0.06181824207305908,
    0.04418826103210449,
    0.04861250892281532,
    0.08430305123329163,
    0.07619670033454895,
    0.03564224764704704,
    0.09572257846593857
  ],
  "entropy": [
    0.6291969418525696,
    0.06051412597298622,
    0.0900537371635437,
    0.05749810114502907,
    0.020204737782478333,
    0.02844456396996975,
    0.019965091720223427
  ],
  "val_success": [
    0.13793103448275862,
    0.4396551724137931,
    0.3879310344827586,
    0.4482758620689655,
    0.46551724137931033,
    0.46551724137931033,
    0.46551724137931033
  ],
  "test_short_success": [
    0.109375,
    0.28125,
    0.296875,
    0.40625,
    0.390625,
    0.421875,
    0.40625
  ],
  "test_long_success": [
    0.09375,
    0.3828125,
    0.3828125,
    0.4296875,
    0.421875,
    0.40625,
    0.4140625
  ],
  "val_success_norm": [
    0.3297122422409902,
    1.049982884966784,
    0.9265491219331357,
    1.0704142356351865,
    1.1116598816168977,
    1.111659885536914,
    1.111659888239999
  ],
  "test_short_success_norm": [
    0.2616383744855882,
    0.6727843915343804,
    0.7101613021751818,
    0.9717996766607724,
    0.9344227660199729,
    1.0091765873015677,
    0.9717996766607682
  ],
  "test_long_success_norm": [
    0.22426146384479717,
    0.9157343106995885,
    0.9157343106995885,
    1.027865042621987,
    1.0091765873015874,
    0.9717996766607879,
    0.9904881319811876
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1071428582072258,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1337/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 9,
  "probe_train_acc": 0.9996616840362549,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9994849362202081,
  "majority_baseline": 0.3828376205787781,
  "control_task_acc": 0.10952572524547577,
  "selectivity": 0.8900723606348038,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6167604653015014,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9986110925674438,
  "rowsplit_balanced_acc": 0.9987967302334274,
  "rowsplit_probe_gap": 0.6069444259007772
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.0,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.3125,
    0.5625,
    0.34375,
    0.4375,
    0.34375,
    0.390625
  ],
  "train_success": [
    0.1875,
    0.3125,
    0.5625,
    0.34375,
    0.4375,
    0.34375,
    0.390625
  ],
  "policy_loss": [
    -0.06645876169204712,
    -0.0402316115796566,
    -0.8068215250968933,
    0.03333565220236778,
    -0.030063455924391747,
    0.09399919211864471,
    0.29448202252388
  ],
  "value_loss": [
    0.0649285763502121,
    0.0830928385257721,
    0.062690868973732,
    0.05263283848762512,
    0.03448674455285072,
    0.03206683695316315,
    0.0720028504729271
  ],
  "entropy": [
    0.6877697706222534,
    0.12928131222724915,
    0.019008558243513107,
    0.061781145632267,
    0.044449348002672195,
    0.04710981994867325,
    0.08690336346626282
  ],
  "val_success": [
    0.13793103448275862,
    0.3448275862068966,
    0.43103448275862066,
    0.4396551724137931,
    0.41379310344827586,
    0.4482758620689655,
    0.4396551724137931
  ],
  "test_short_success": [
    0.09375,
    0.375,
    0.375,
    0.390625,
    0.40625,
    0.390625,
    0.40625
  ],
  "test_long_success": [
    0.109375,
    0.34375,
    0.3515625,
    0.3203125,
    0.3359375,
    0.3671875,
    0.34375
  ],
  "val_success_norm": [
    0.32922734067790055,
    0.8240409904584522,
    1.0295023465735174,
    1.0499356634410029,
    0.9882591850271548,
    1.0707461601793156,
    1.050124416377699
  ],
  "test_short_success_norm": [
    0.22426146384479284,
    0.8970458553791802,
    0.89704585537918,
    0.9344227660199762,
    0.9717996766607793,
    0.9344227660199796,
    0.9717996766607782
  ],
  "test_long_success_norm": [
    0.2616383744855967,
    0.8222920340975897,
    0.8409804894179894,
    0.7662266681363904,
    0.80360357877719,
    0.878357400058789,
    0.8222920340975897
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1338/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 9,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9993970990180969,
  "balanced_acc": 0.9986220765678535,
  "majority_baseline": 0.41318327974276525,
  "control_task_acc": 0.11696141213178635,
  "selectivity": 0.8824356868863106,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5862138192753317,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.9998960607005508,
  "rowsplit_probe_gap": 0.5753968030687362
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 1.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.453125,
    0.265625,
    0.421875,
    0.375,
    0.484375,
    0.265625
  ],
  "train_success": [
    0.03125,
    0.453125,
    0.265625,
    0.421875,
    0.375,
    0.484375,
    0.265625
  ],
  "policy_loss": [
    -0.25453612208366394,
    -0.503593385219574,
    0.030031707137823105,
    -0.0576484352350235,
    0.20995454490184784,
    0.05330030620098114,
    0.3886719346046448
  ],
  "value_loss": [
    0.05930071696639061,
    0.04747328162193298,
    0.05006587505340576,
    0.08513126522302628,
    0.08908253163099289,
    0.053365617990493774,
    0.025323498994112015
  ],
  "entropy": [
    0.649336576461792,
    0.36784040927886963,
    0.07648992538452148,
    0.08374015986919403,
    0.038252007216215134,
    0.03801114857196808,
    0.0647878348827362
  ],
  "val_success": [
    0.10344827586206896,
    0.3103448275862069,
    0.3275862068965517,
    0.28448275862068967,
    0.3103448275862069,
    0.3017241379310345,
    0.3017241379310345
  ],
  "test_short_success": [
    0.078125,
    0.390625,
    0.421875,
    0.40625,
    0.40625,
    0.4375,
    0.4375
  ],
  "test_long_success": [
    0.1171875,
    0.4375,
    0.4765625,
    0.453125,
    0.453125,
    0.46875,
    0.4921875
  ],
  "val_success_norm": [
    0.24711812943452288,
    0.7416137831567875,
    0.783041974744432,
    0.6799829361281828,
    0.7417987966992472,
    0.72122486216878,
    0.7212853729233343
  ],
  "test_short_success_norm": [
    0.1868845532039934,
    0.9344227660199729,
    1.0091765873015694,
    0.9717996766607699,
    0.9717996766607699,
    1.0465534979423647,
    1.046553497942369
  ],
  "test_long_success_norm": [
    0.28032682980599644,
    1.0465534979423867,
    1.1399957745443858,
    1.0839304085831865,
    1.0839304085831865,
    1.1213073192239857,
    1.1773726851851851
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.13793103396892548,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1339/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 9,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3920819935691318,
  "control_task_acc": 0.11314308643341064,
  "selectivity": 0.8868569135665894,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6079180064308682,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5976190476190476
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.296875,
    0.375,
    0.46875,
    0.53125,
    0.28125,
    0.390625
  ],
  "train_success": [
    0.140625,
    0.296875,
    0.375,
    0.46875,
    0.53125,
    0.28125,
    0.390625
  ],
  "policy_loss": [
    0.2687397599220276,
    0.15681546926498413,
    0.2652463912963867,
    0.020993253216147423,
    -0.10083933919668198,
    0.14631463587284088,
    -0.05329810455441475
  ],
  "value_loss": [
    0.07267999649047852,
    0.043780189007520676,
    0.008419336751103401,
    0.09405016899108887,
    0.03991331905126572,
    0.029063090682029724,
    0.07509838044643402
  ],
  "entropy": [
    0.6735777258872986,
    0.09346331655979156,
    0.14463265240192413,
    0.004496328998357058,
    0.03504708409309387,
    0.026417821645736694,
    0.001639648457057774
  ],
  "val_success": [
    0.19827586206896552,
    0.43103448275862066,
    0.47413793103448276,
    0.46551724137931033,
    0.5172413793103449,
    0.49137931034482757,
    0.5086206896551724
  ],
  "test_short_success": [
    0.078125,
    0.40625,
    0.390625,
    0.5,
    0.484375,
    0.46875,
    0.484375
  ],
  "test_long_success": [
    0.0859375,
    0.4140625,
    0.4296875,
    0.421875,
    0.4453125,
    0.4296875,
    0.390625
  ],
  "val_success_norm": [
    0.4731563826642038,
    1.0300172665212706,
    1.132892296261469,
    1.1122705525141192,
    1.2359997451971236,
    1.1741345283044724,
    1.215377312499804
  ],
  "test_short_success_norm": [
    0.1868845532039934,
    0.9717996766607654,
    0.9344227660199668,
    1.1960611405055581,
    1.1586842298647628,
    1.1213073192239633,
    1.1586842298647586
  ],
  "test_long_success_norm": [
    0.20557300852439742,
    0.9904881319811876,
    1.027865042621987,
    1.0091765873015874,
    1.0652419532627868,
    1.027865042621987,
    0.9344227660199883
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.07999999821186066,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1340/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 9,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.4107717041800643,
  "control_task_acc": 0.10852090269327164,
  "selectivity": 0.8914790973067284,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5892282958199357,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5744047619047619
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.0,
  "17": 0.75,
  "18": 0.25,
  "19": 0.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.296875,
    0.3125,
    0.328125,
    0.328125,
    0.5,
    0.40625
  ],
  "train_success": [
    0.09375,
    0.296875,
    0.3125,
    0.328125,
    0.328125,
    0.5,
    0.40625
  ],
  "policy_loss": [
    -0.15262319147586823,
    0.18606598675251007,
    0.18882650136947632,
    0.0818406417965889,
    -0.19117029011249542,
    0.023444417864084244,
    0.39452457427978516
  ],
  "value_loss": [
    0.16927200555801392,
    0.03236137330532074,
    0.06629355251789093,
    0.08037713170051575,
    0.04653359577059746,
    0.037524476647377014,
    0.06781691312789917
  ],
  "entropy": [
    0.6690958738327026,
    0.04060012102127075,
    0.07304839044809341,
    0.02758140116930008,
    0.06454069167375565,
    0.024020563811063766,
    0.026597511023283005
  ],
  "val_success": [
    0.11206896551724138,
    0.3620689655172414,
    0.4051724137931034,
    0.3620689655172414,
    0.39655172413793105,
    0.41379310344827586,
    0.3620689655172414
  ],
  "test_short_success": [
    0.09375,
    0.4375,
    0.421875,
    0.34375,
    0.421875,
    0.4375,
    0.40625
  ],
  "test_long_success": [
    0.109375,
    0.3203125,
    0.390625,
    0.2578125,
    0.3671875,
    0.40625,
    0.34375
  ],
  "val_success_norm": [
    0.26789287392390654,
    0.8650979669421979,
    0.9677835330752879,
    0.8649104504843428,
    0.9472074181175564,
    0.9884027822148269,
    0.8647229294257803
  ],
  "test_short_success_norm": [
    0.2242614638447862,
    1.046553497942369,
    1.009176587301572,
    0.8222920340975743,
    1.0091765873015694,
    1.046553497942369,
    0.9717996766607699
  ],
  "test_long_success_norm": [
    0.2616383744855967,
    0.7662266681363904,
    0.9344227660199883,
    0.6167190255731922,
    0.8783574000587889,
    0.9717996766607878,
    0.8222920340975897
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.125,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1341/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 9,
  "probe_train_acc": 0.995179295539856,
  "probe_test_acc": 0.993971049785614,
  "balanced_acc": 0.9925390289618237,
  "majority_baseline": 0.387459807073955,
  "control_task_acc": 0.10932476073503494,
  "selectivity": 0.8846462890505791,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.606511242711659,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.992460310459137,
  "rowsplit_balanced_acc": 0.9887276306980333,
  "rowsplit_probe_gap": 0.6063491993480259
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_aux/mod_9/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.078125,
    0.125,
    0.421875,
    0.28125,
    0.125,
    0.375
  ],
  "train_success": [
    0.125,
    0.078125,
    0.125,
    0.421875,
    0.28125,
    0.125,
    0.375
  ],
  "policy_loss": [
    -0.0025035995058715343,
    0.10817830264568329,
    -0.3967640995979309,
    -0.05100784823298454,
    -0.16756826639175415,
    -0.12502087652683258,
    0.21494731307029724
  ],
  "value_loss": [
    0.07942544668912888,
    0.008098050020635128,
    0.04425467178225517,
    0.08533324301242828,
    0.0665048211812973,
    0.020825130864977837,
    0.09889539331197739
  ],
  "entropy": [
    0.6004795432090759,
    0.05971077084541321,
    0.07847230136394501,
    0.012066550552845001,
    0.024936618283391,
    0.0633881539106369,
    0.00045941394637338817
  ],
  "val_success": [
    0.06896551724137931,
    0.10344827586206896,
    0.1206896551724138,
    0.19827586206896552,
    0.1810344827586207,
    0.21551724137931033,
    0.21551724137931033
  ],
  "test_short_success": [
    0.09375,
    0.078125,
    0.140625,
    0.125,
    0.109375,
    0.078125,
    0.09375
  ],
  "test_long_success": [
    0.09375,
    0.109375,
    0.125,
    0.109375,
    0.1015625,
    0.1171875,
    0.1328125
  ],
  "val_success_norm": [
    0.17312561937549578,
    0.26037965838776556,
    0.30402789854656037,
    0.5003417744651963,
    0.45669886097329626,
    0.5439840244430372,
    0.5439840254166921
  ],
  "test_short_success_norm": [
    0.2373065479424265,
    0.1977554566186551,
    0.35595982191363984,
    0.3164087305899026,
    0.2768576392661314,
    0.19775545661868804,
    0.2373065479423931
  ],
  "test_long_success_norm": [
    0.23730654794242706,
    0.2768576392661649,
    0.3164087305899027,
    0.2768576392661649,
    0.25708209360429596,
    0.2966331849280338,
    0.3361842762517717
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1337/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 11,
  "probe_train_acc": 0.5551421046257019,
  "probe_test_acc": 0.5160771608352661,
  "balanced_acc": 0.42475824611430363,
  "majority_baseline": 0.25643086816720256,
  "control_task_acc": 0.09184083342552185,
  "selectivity": 0.42423632740974426,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25964629266806355,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5279762148857117,
  "rowsplit_balanced_acc": 0.4290169595240316,
  "rowsplit_probe_gap": 0.263293675203172
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1337/probe_ext.json <==
{
  "task": "mod_11",
  "num_states": 11,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.50743567943573,
  "onpolicy_linear_balanced_acc": 0.41507882212398584,
  "onpolicy_linear_majority": 0.25140675241157556,
  "onpolicy_linear_gap": 0.2560289270241544,
  "onpolicy_linear_recovery": 0.342013406945555,
  "onpolicy_linear_selectivity": 0.41438905894756317,
  "onpolicy_mlp_test_acc": 0.5321543216705322,
  "onpolicy_mlp_balanced_acc": 0.44682391020022666,
  "onpolicy_mlp_majority": 0.25140675241157556,
  "onpolicy_mlp_gap": 0.28074756925895666,
  "onpolicy_mlp_recovery": 0.37503353144498475,
  "onpolicy_mlp_selectivity": 0.44151927530765533,
  "random_linear_test_acc": 0.2881832718849182,
  "random_linear_balanced_acc": 0.26884174571366654,
  "random_linear_majority": 0.13484726688102894,
  "random_linear_gap": 0.15333600500388928,
  "random_linear_recovery": 0.17723576327511106,
  "random_linear_selectivity": 0.19011253118515015,
  "random_mlp_test_acc": 0.3147106170654297,
  "random_mlp_balanced_acc": 0.29337950433203625,
  "random_mlp_majority": 0.13484726688102894,
  "random_mlp_gap": 0.17986335018440075,
  "random_mlp_recovery": 0.20789780035251526,
  "random_mlp_selectivity": 0.222668819129467,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9397032645666973,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9939386690377859
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.296875,
    0.234375,
    0.140625,
    0.109375,
    0.09375,
    0.234375
  ],
  "train_success": [
    0.171875,
    0.296875,
    0.234375,
    0.140625,
    0.109375,
    0.09375,
    0.234375
  ],
  "policy_loss": [
    0.04125746712088585,
    0.18329724669456482,
    -0.5575381517410278,
    -0.08598384261131287,
    0.0360565148293972,
    0.2328038364648819,
    0.4363621771335602
  ],
  "value_loss": [
    0.01407570205628872,
    0.07827465981245041,
    0.10751175880432129,
    0.03594072535634041,
    0.022045355290174484,
    0.006847372278571129,
    0.03160705789923668
  ],
  "entropy": [
    0.6860194802284241,
    0.10181461274623871,
    0.06482692807912827,
    0.022115636616945267,
    0.029715221375226974,
    0.057033415883779526,
    0.051850076764822006
  ],
  "val_success": [
    0.05172413793103448,
    0.10344827586206896,
    0.13793103448275862,
    0.11206896551724138,
    0.11206896551724138,
    0.12931034482758622,
    0.13793103448275862
  ],
  "test_short_success": [
    0.125,
    0.109375,
    0.09375,
    0.09375,
    0.0625,
    0.046875,
    0.078125
  ],
  "test_long_success": [
    0.078125,
    0.1015625,
    0.1015625,
    0.1015625,
    0.1328125,
    0.1328125,
    0.046875
  ],
  "val_success_norm": [
    0.12948897206536042,
    0.2590066793411269,
    0.34625750993845406,
    0.2808010334648658,
    0.2808010386581413,
    0.3244390784846787,
    0.346252282760714
  ],
  "test_short_success_norm": [
    0.31640873058990215,
    0.2768576392661636,
    0.23730654794242587,
    0.23730654794242595,
    0.15820436529495105,
    0.11865327397118003,
    0.19775545661865582
  ],
  "test_long_success_norm": [
    0.1977554566186892,
    0.257082093604296,
    0.25708209360429596,
    0.257082093604296,
    0.33618427625177166,
    0.3361842762517717,
    0.11865327397121353
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1338/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 11,
  "probe_train_acc": 0.341339647769928,
  "probe_test_acc": 0.2926045060157776,
  "balanced_acc": 0.2412291796441634,
  "majority_baseline": 0.18307877813504822,
  "control_task_acc": 0.08500804007053375,
  "selectivity": 0.20759646594524384,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10952572788072937,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.30099207162857056,
  "rowsplit_balanced_acc": 0.24494772791019093,
  "rowsplit_probe_gap": 0.11170635734285628
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1338/probe_ext.json <==
{
  "task": "mod_11",
  "num_states": 11,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29521703720092773,
  "onpolicy_linear_balanced_acc": 0.24207677221514545,
  "onpolicy_linear_majority": 0.18448553054662378,
  "onpolicy_linear_gap": 0.11073150665430395,
  "onpolicy_linear_recovery": 0.1357811673513594,
  "onpolicy_linear_selectivity": 0.20237138122320175,
  "onpolicy_mlp_test_acc": 0.33259645104408264,
  "onpolicy_mlp_balanced_acc": 0.2850896127374463,
  "onpolicy_mlp_majority": 0.18448553054662378,
  "onpolicy_mlp_gap": 0.14811092049745886,
  "onpolicy_mlp_recovery": 0.1816165451935326,
  "onpolicy_mlp_selectivity": 0.2385450005531311,
  "random_linear_test_acc": 0.2043810337781906,
  "random_linear_balanced_acc": 0.1814979163653889,
  "random_linear_majority": 0.13484726688102894,
  "random_linear_gap": 0.06953376689716168,
  "random_linear_recovery": 0.0803716664530259,
  "random_linear_selectivity": 0.10892283171415329,
  "random_mlp_test_acc": 0.24176044762134552,
  "random_mlp_balanced_acc": 0.2214333997128958,
  "random_mlp_majority": 0.13484726688102894,
  "random_mlp_gap": 0.10691318074031658,
  "random_mlp_recovery": 0.1235772328371232,
  "random_mlp_selectivity": 0.1493167206645012,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9774862868672963,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9939386690377859
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.109375,
    0.125,
    0.109375,
    0.078125,
    0.09375,
    0.15625
  ],
  "train_success": [
    0.0625,
    0.109375,
    0.125,
    0.109375,
    0.078125,
    0.09375,
    0.15625
  ],
  "policy_loss": [
    -0.09466058015823364,
    0.40946778655052185,
    0.12833169102668762,
    0.020554784685373306,
    0.01064103189855814,
    0.21003642678260803,
    0.22009792923927307
  ],
  "value_loss": [
    0.04573579505085945,
    0.004556811414659023,
    0.024377871304750443,
    0.02445610798895359,
    0.028440332040190697,
    0.005007756873965263,
    0.004028878174722195
  ],
  "entropy": [
    0.6482352018356323,
    0.005883373785763979,
    0.009075677953660488,
    0.006651179865002632,
    0.009304637089371681,
    0.00815141573548317,
    0.007004600949585438
  ],
  "val_success": [
    0.05172413793103448,
    0.10344827586206896,
    0.10344827586206896,
    0.10344827586206896,
    0.10344827586206896,
    0.10344827586206896,
    0.10344827586206896
  ],
  "test_short_success": [
    0.125,
    0.0625,
    0.078125,
    0.0625,
    0.0625,
    0.078125,
    0.046875
  ],
  "test_long_success": [
    0.109375,
    0.0625,
    0.0703125,
    0.0703125,
    0.0625,
    0.0625,
    0.0625
  ],
  "val_success_norm": [
    0.1309277385114846,
    0.2604204216574994,
    0.2604204216574994,
    0.2604204216574994,
    0.2604204216574994,
    0.2604204216574994,
    0.2604204216574994
  ],
  "test_short_success_norm": [
    0.31640873058990165,
    0.15820436529495122,
    0.19775545661868904,
    0.15820436529495122,
    0.15820436529495122,
    0.1977554566186885,
    0.11865327397121336
  ],
  "test_long_success_norm": [
    0.2768576392661649,
    0.15820436529495138,
    0.1779799109568203,
    0.1779799109568203,
    0.15820436529495138,
    0.15820436529495138,
    0.15820436529495138
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1339/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 11,
  "probe_train_acc": 0.2080514281988144,
  "probe_test_acc": 0.19011254608631134,
  "balanced_acc": 0.18074905667221744,
  "majority_baseline": 0.1167604501607717,
  "control_task_acc": 0.09023311734199524,
  "selectivity": 0.0998794287443161,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07335209592553964,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.193452388048172,
  "rowsplit_balanced_acc": 0.18254547510739114,
  "rowsplit_probe_gap": 0.07797619757198151
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1339/probe_ext.json <==
{
  "task": "mod_11",
  "num_states": 11,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.1891077160835266,
  "onpolicy_linear_balanced_acc": 0.1806516512457484,
  "onpolicy_linear_majority": 0.11736334405144695,
  "onpolicy_linear_gap": 0.07174437203207966,
  "onpolicy_linear_recovery": 0.08128415191976968,
  "onpolicy_linear_selectivity": 0.09867363423109055,
  "onpolicy_mlp_test_acc": 0.1708199381828308,
  "onpolicy_mlp_balanced_acc": 0.15973606159732406,
  "onpolicy_mlp_majority": 0.11736334405144695,
  "onpolicy_mlp_gap": 0.05345659413138386,
  "onpolicy_mlp_recovery": 0.060564665846485906,
  "onpolicy_mlp_selectivity": 0.08701768517494202,
  "random_linear_test_acc": 0.1883038580417633,
  "random_linear_balanced_acc": 0.16640513380642596,
  "random_linear_majority": 0.13484726688102894,
  "random_linear_gap": 0.05345659116073437,
  "random_linear_recovery": 0.06178861733236103,
  "random_linear_selectivity": 0.10088424384593964,
  "random_mlp_test_acc": 0.22286976873874664,
  "random_mlp_balanced_acc": 0.20211089593195594,
  "random_mlp_majority": 0.13484726688102894,
  "random_mlp_gap": 0.0880225018577177,
  "random_mlp_recovery": 0.10174215313449554,
  "random_mlp_selectivity": 0.13464629650115967,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9968359051907097,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9939386690377859
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.09375,
    0.15625,
    0.4375,
    0.234375,
    0.1875,
    0.328125
  ],
  "train_success": [
    0.046875,
    0.09375,
    0.15625,
    0.4375,
    0.234375,
    0.1875,
    0.328125
  ],
  "policy_loss": [
    0.06549827754497528,
    0.18383917212486267,
    -0.13255926966667175,
    0.18793675303459167,
    -0.005496444646269083,
    0.023636914789676666,
    0.00393699761480093
  ],
  "value_loss": [
    0.0648164302110672,
    0.008036322891712189,
    0.01564769074320793,
    0.08998829871416092,
    0.036796435713768005,
    0.010916218161582947,
    0.06162064149975777
  ],
  "entropy": [
    0.6633459329605103,
    0.04595273733139038,
    0.046051107347011566,
    0.0013658658135682344,
    0.043504275381565094,
    0.05175421014428139,
    0.0018018132541328669
  ],
  "val_success": [
    0.1206896551724138,
    0.09482758620689655,
    0.14655172413793102,
    0.1896551724137931,
    0.27586206896551724,
    0.29310344827586204,
    0.27586206896551724
  ],
  "test_short_success": [
    0.0625,
    0.125,
    0.078125,
    0.078125,
    0.046875,
    0.125,
    0.046875
  ],
  "test_long_success": [
    0.1328125,
    0.0625,
    0.0859375,
    0.1328125,
    0.1015625,
    0.078125,
    0.0859375
  ],
  "val_success_norm": [
    0.30407111667109044,
    0.2385820844120514,
    0.36939522471833247,
    0.4784492877163651,
    0.6966421721765647,
    0.7402847574192867,
    0.6966421738892163
  ],
  "test_short_success_norm": [
    0.15820436529495027,
    0.316408730589901,
    0.19775545661868865,
    0.19775545661868918,
    0.11865327397121336,
    0.31640873058990243,
    0.11865327397117958
  ],
  "test_long_success_norm": [
    0.3361842762517717,
    0.15820436529495138,
    0.21753100228055816,
    0.3361842762517717,
    0.257082093604296,
    0.1977554566186892,
    0.21753100228055816
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1340/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 11,
  "probe_train_acc": 0.5754398107528687,
  "probe_test_acc": 0.5516479015350342,
  "balanced_acc": 0.45066301883168863,
  "majority_baseline": 0.267483922829582,
  "control_task_acc": 0.09244372695684433,
  "selectivity": 0.45920417457818985,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2841639787054522,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5553571581840515,
  "rowsplit_balanced_acc": 0.45238856473522565,
  "rowsplit_probe_gap": 0.27579366612055944
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1340/probe_ext.json <==
{
  "task": "mod_11",
  "num_states": 11,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5582797527313232,
  "onpolicy_linear_balanced_acc": 0.451955766970374,
  "onpolicy_linear_majority": 0.2717041800643087,
  "onpolicy_linear_gap": 0.28657557266701456,
  "onpolicy_linear_recovery": 0.39348787240371536,
  "onpolicy_linear_selectivity": 0.46302251517772675,
  "onpolicy_mlp_test_acc": 0.5693327784538269,
  "onpolicy_mlp_balanced_acc": 0.4640569402402422,
  "onpolicy_mlp_majority": 0.2717041800643087,
  "onpolicy_mlp_gap": 0.2976285983895182,
  "onpolicy_mlp_recovery": 0.40866443310878664,
  "onpolicy_mlp_selectivity": 0.48191316425800323,
  "random_linear_test_acc": 0.2982315123081207,
  "random_linear_balanced_acc": 0.2787493751206927,
  "random_linear_majority": 0.13484726688102894,
  "random_linear_gap": 0.1633842454270918,
  "random_linear_recovery": 0.18885017543442714,
  "random_linear_selectivity": 0.20438102632761002,
  "random_mlp_test_acc": 0.33440515398979187,
  "random_mlp_balanced_acc": 0.31833861870230484,
  "random_mlp_majority": 0.13484726688102894,
  "random_mlp_gap": 0.19955788710876293,
  "random_mlp_recovery": 0.2306620316499894,
  "random_mlp_selectivity": 0.24557878822088242,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9279223536935416,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9939386690377859
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_11",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.125,
    0.09375,
    0.21875,
    0.09375,
    0.171875,
    0.25
  ],
  "train_success": [
    0.125,
    0.125,
    0.09375,
    0.21875,
    0.09375,
    0.171875,
    0.25
  ],
  "policy_loss": [
    0.1961519569158554,
    0.23258018493652344,
    -0.08480345457792282,
    -0.27732405066490173,
    0.364861398935318,
    -0.08247211575508118,
    0.017889050766825676
  ],
  "value_loss": [
    0.12427008897066116,
    0.006985161453485489,
    0.03265872970223427,
    0.1056290715932846,
    0.0030047849286347628,
    0.036806751042604446,
    0.039246708154678345
  ],
  "entropy": [
    0.674972414970398,
    0.03811520338058472,
    0.010230788961052895,
    0.01856963522732258,
    0.008288584649562836,
    0.09177161753177643,
    0.036197200417518616
  ],
  "val_success": [
    0.0603448275862069,
    0.10344827586206896,
    0.1206896551724138,
    0.15517241379310345,
    0.1896551724137931,
    0.13793103448275862,
    0.1724137931034483
  ],
  "test_short_success": [
    0.078125,
    0.1875,
    0.109375,
    0.078125,
    0.09375,
    0.0625,
    0.09375
  ],
  "test_long_success": [
    0.09375,
    0.1015625,
    0.09375,
    0.0625,
    0.140625,
    0.0703125,
    0.09375
  ],
  "val_success_norm": [
    0.1527193664760318,
    0.26176885493343777,
    0.3054316758739822,
    0.3926669375129119,
    0.4798947126034491,
    0.3489375043704375,
    0.4362152663635851
  ],
  "test_short_success_norm": [
    0.19775545661868868,
    0.4746130958848198,
    0.2768576392660975,
    0.19775545661868865,
    0.23730654794242595,
    0.15820436529495027,
    0.23730654794242706
  ],
  "test_long_success_norm": [
    0.23730654794242706,
    0.257082093604296,
    0.23730654794242706,
    0.15820436529495138,
    0.3559598219136406,
    0.1779799109568203,
    0.23730654794242706
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1341/probe.json <==
{
  "task": "mod_11",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 11,
  "probe_train_acc": 0.4047699570655823,
  "probe_test_acc": 0.3948954939842224,
  "balanced_acc": 0.32924611295577955,
  "majority_baseline": 0.19292604501607716,
  "control_task_acc": 0.09847266972064972,
  "selectivity": 0.2964228242635727,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.20196944896814525,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3916666805744171,
  "rowsplit_balanced_acc": 0.32719013769338656,
  "rowsplit_probe_gap": 0.20059525200298856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1341/probe_ext.json <==
{
  "task": "mod_11",
  "num_states": 11,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.37620580196380615,
  "onpolicy_linear_balanced_acc": 0.31179262488497606,
  "onpolicy_linear_majority": 0.18086816720257234,
  "onpolicy_linear_gap": 0.1953376347612338,
  "onpolicy_linear_recovery": 0.23846910465453863,
  "onpolicy_linear_selectivity": 0.2781350612640381,
  "onpolicy_mlp_test_acc": 0.3908762037754059,
  "onpolicy_mlp_balanced_acc": 0.337878160098931,
  "onpolicy_mlp_majority": 0.18086816720257234,
  "onpolicy_mlp_gap": 0.21000803657283354,
  "onpolicy_mlp_recovery": 0.2563788002910745,
  "onpolicy_mlp_selectivity": 0.29541800171136856,
  "random_linear_test_acc": 0.23432475328445435,
  "random_linear_balanced_acc": 0.21010484271759286,
  "random_linear_majority": 0.13484726688102894,
  "random_linear_gap": 0.09947748640342541,
  "random_linear_recovery": 0.11498257197292563,
  "random_linear_selectivity": 0.14087620377540588,
  "random_mlp_test_acc": 0.256028950214386,
  "random_mlp_balanced_acc": 0.2323146942872073,
  "random_mlp_majority": 0.13484726688102894,
  "random_mlp_gap": 0.12118168333335705,
  "random_mlp_recovery": 0.1400696994812508,
  "random_mlp_selectivity": 0.16278136521577835,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9776757096326332,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9939386690377859
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_11/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.796875,
    0.90625,
    0.625,
    0.75,
    0.75,
    0.71875
  ],
  "train_success": [
    0.421875,
    0.796875,
    0.90625,
    0.625,
    0.75,
    0.75,
    0.71875
  ],
  "policy_loss": [
    0.03197404369711876,
    -0.16999833285808563,
    -0.01198976393789053,
    -0.09601160883903503,
    0.3514346182346344,
    0.048460137099027634,
    0.0673118531703949
  ],
  "value_loss": [
    0.13221518695354462,
    0.01681501977145672,
    0.016657963395118713,
    0.06884981691837311,
    0.0702960342168808,
    0.027350032702088356,
    0.09071163088083267
  ],
  "entropy": [
    0.6006568074226379,
    0.10149572789669037,
    0.2139604389667511,
    0.46621695160865784,
    0.13109153509140015,
    0.21517539024353027,
    0.34507298469543457
  ],
  "val_success": [
    0.3879310344827586,
    0.75,
    0.75,
    0.7413793103448276,
    0.75,
    0.7327586206896551,
    0.75
  ],
  "test_short_success": [
    0.390625,
    0.75,
    0.75,
    0.734375,
    0.75,
    0.75,
    0.75
  ],
  "test_long_success": [
    0.34375,
    0.6796875,
    0.6640625,
    0.6796875,
    0.6796875,
    0.6796875,
    0.6796875
  ],
  "val_success_norm": [
    0.5172413793103448,
    0.9999999999999999,
    0.9999999999999999,
    0.9885057471264366,
    0.9999999999999999,
    0.9770114942528734,
    0.9999999999999999
  ],
  "test_short_success_norm": [
    0.5208333333333333,
    1.0,
    1.0,
    0.9791666666666666,
    1.0,
    1.0,
    1.0
  ],
  "test_long_success_norm": [
    0.4583333333333333,
    0.90625,
    0.8854166666666665,
    0.90625,
    0.90625,
    0.90625,
    0.90625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1337/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.9902740120887756,
  "probe_test_acc": 0.9907556176185608,
  "balanced_acc": 0.9874296876487914,
  "majority_baseline": 0.7343247588424437,
  "control_task_acc": 0.5090433955192566,
  "selectivity": 0.4817122220993042,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25643085877611704,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9859126806259155,
  "rowsplit_balanced_acc": 0.978802518321441,
  "rowsplit_probe_gap": 0.2563491885624235
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1337/probe_ext.json <==
{
  "task": "mod_2",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9877411723136902,
  "onpolicy_linear_balanced_acc": 0.983712603938957,
  "onpolicy_linear_majority": 0.7337218649517685,
  "onpolicy_linear_gap": 0.2540193073619217,
  "onpolicy_linear_recovery": 0.9539623195720168,
  "onpolicy_linear_selectivity": 0.4801045060157776,
  "onpolicy_mlp_test_acc": 0.9993970990180969,
  "onpolicy_mlp_balanced_acc": 0.9993487439471223,
  "onpolicy_mlp_majority": 0.7337218649517685,
  "onpolicy_mlp_gap": 0.2656752340663284,
  "onpolicy_mlp_recovery": 0.9977358224256984,
  "onpolicy_mlp_selectivity": 0.4917604327201843,
  "random_linear_test_acc": 0.9897508025169373,
  "random_linear_balanced_acc": 0.9896937676533104,
  "random_linear_majority": 0.520096463022508,
  "random_linear_gap": 0.46965433949442925,
  "random_linear_recovery": 0.9786432132848742,
  "random_linear_selectivity": 0.4770900011062622,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.520096463022508,
  "random_mlp_gap": 0.479903536977492,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.4969855546951294,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8382865757834586,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988248229065767
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.25,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.796875,
    0.796875,
    0.734375,
    0.734375,
    0.6875,
    0.84375
  ],
  "train_success": [
    0.40625,
    0.796875,
    0.796875,
    0.734375,
    0.734375,
    0.6875,
    0.84375
  ],
  "policy_loss": [
    -0.22655735909938812,
    -0.09621600061655045,
    -0.49989429116249084,
    0.24963203072547913,
    0.2437610626220703,
    0.15462800860404968,
    -0.15900635719299316
  ],
  "value_loss": [
    0.13772782683372498,
    0.04158705472946167,
    0.017517974600195885,
    0.05707566440105438,
    0.046588752418756485,
    0.03670908138155937,
    0.01663239486515522
  ],
  "entropy": [
    0.6858788728713989,
    0.2842615246772766,
    0.4619159996509552,
    0.20286577939987183,
    0.11050157248973846,
    0.14574912190437317,
    0.3634394705295563
  ],
  "val_success": [
    0.4224137931034483,
    0.6724137931034483,
    0.6724137931034483,
    0.6724137931034483,
    0.6724137931034483,
    0.6551724137931034,
    0.6724137931034483
  ],
  "test_short_success": [
    0.4375,
    0.609375,
    0.609375,
    0.59375,
    0.609375,
    0.609375,
    0.609375
  ],
  "test_long_success": [
    0.4609375,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625
  ],
  "val_success_norm": [
    0.5632183908045977,
    0.896551724137931,
    0.896551724137931,
    0.896551724137931,
    0.896551724137931,
    0.8735632183908045,
    0.896551724137931
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.8125,
    0.8125,
    0.7916666666666666,
    0.8125,
    0.8125,
    0.8125
  ],
  "test_long_success_norm": [
    0.6145833333333333,
    0.96875,
    0.96875,
    0.96875,
    0.96875,
    0.96875,
    0.96875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1338/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7132234726688103,
  "control_task_acc": 0.5022106170654297,
  "selectivity": 0.4977893829345703,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.28677652733118975,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.2942460317460317
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1338/probe_ext.json <==
{
  "task": "mod_2",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.7194533762057878,
  "onpolicy_linear_gap": 0.28054662379421225,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.4742765426635742,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.7194533762057878,
  "onpolicy_mlp_gap": 0.28054662379421225,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.4915595054626465,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.520096463022508,
  "random_linear_gap": 0.479903536977492,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.4817122220993042,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.520096463022508,
  "random_mlp_gap": 0.479903536977492,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.49115753173828125,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8613041548119511,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988248229065767
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.625,
    0.75,
    0.71875,
    0.71875,
    0.75,
    0.671875,
    0.765625
  ],
  "train_success": [
    0.625,
    0.75,
    0.71875,
    0.71875,
    0.75,
    0.671875,
    0.765625
  ],
  "policy_loss": [
    -0.11846354603767395,
    0.3928140103816986,
    0.4834310710430145,
    -0.00047646378516219556,
    -0.06709909439086914,
    -0.17932680249214172,
    0.12717899680137634
  ],
  "value_loss": [
    0.17145255208015442,
    0.053166668862104416,
    0.08350089937448502,
    0.054551832377910614,
    0.05672305077314377,
    0.03997177630662918,
    0.02124079130589962
  ],
  "entropy": [
    0.6455093622207642,
    0.13373294472694397,
    0.11323393881320953,
    0.3823212683200836,
    0.327772855758667,
    0.3191627562046051,
    0.20388732850551605
  ],
  "val_success": [
    0.603448275862069,
    0.7413793103448276,
    0.7586206896551724,
    0.7586206896551724,
    0.7586206896551724,
    0.7586206896551724,
    0.75
  ],
  "test_short_success": [
    0.640625,
    0.78125,
    0.78125,
    0.765625,
    0.78125,
    0.78125,
    0.78125
  ],
  "test_long_success": [
    0.6171875,
    0.78125,
    0.78125,
    0.78125,
    0.78125,
    0.78125,
    0.78125
  ],
  "val_success_norm": [
    0.8045977011494252,
    0.9885057471264367,
    1.011494252873563,
    1.011494252873563,
    1.011494252873563,
    1.011494252873563,
    0.9999999999999999
  ],
  "test_short_success_norm": [
    0.8541666666666666,
    1.0416666666666665,
    1.0416666666666665,
    1.0208333333333333,
    1.0416666666666665,
    1.0416666666666665,
    1.0416666666666665
  ],
  "test_long_success_norm": [
    0.8229166666666666,
    1.0416666666666665,
    1.0416666666666665,
    1.0416666666666665,
    1.0416666666666665,
    1.0416666666666665,
    1.0416666666666665
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1339/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7361334405144695,
  "control_task_acc": 0.512660801410675,
  "selectivity": 0.48733919858932495,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2638665594855305,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.2773809523809524
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1339/probe_ext.json <==
{
  "task": "mod_2",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.7345257234726688,
  "onpolicy_linear_gap": 0.26547427652733124,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.49799036979675293,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.7345257234726688,
  "onpolicy_mlp_gap": 0.26547427652733124,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.4891479015350342,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.520096463022508,
  "random_linear_gap": 0.479903536977492,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.4891479015350342,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.520096463022508,
  "random_mlp_gap": 0.479903536977492,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.4967845678329468,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8371614971542227,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988248229065767
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.828125,
    0.703125,
    0.6875,
    0.6875,
    0.671875,
    0.625
  ],
  "train_success": [
    0.390625,
    0.828125,
    0.703125,
    0.6875,
    0.6875,
    0.671875,
    0.625
  ],
  "policy_loss": [
    0.2787979543209076,
    -0.12793567776679993,
    0.1830475628376007,
    0.23165857791900635,
    -0.01849483698606491,
    0.05479823052883148,
    0.05953681841492653
  ],
  "value_loss": [
    0.10052840411663055,
    0.02498699352145195,
    0.008742004632949829,
    0.08128143846988678,
    0.04031490907073021,
    0.030465757474303246,
    0.06938457489013672
  ],
  "entropy": [
    0.663982093334198,
    0.13955570757389069,
    0.14138779044151306,
    0.13860484957695007,
    0.21023871004581451,
    0.24951690435409546,
    0.21970242261886597
  ],
  "val_success": [
    0.45689655172413796,
    0.7327586206896551,
    0.7413793103448276,
    0.7327586206896551,
    0.7413793103448276,
    0.7241379310344828,
    0.7413793103448276
  ],
  "test_short_success": [
    0.484375,
    0.734375,
    0.734375,
    0.734375,
    0.734375,
    0.734375,
    0.734375
  ],
  "test_long_success": [
    0.3671875,
    0.7421875,
    0.75,
    0.75,
    0.75,
    0.7421875,
    0.75
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.9770114942528735,
    0.9885057471264368,
    0.9770114942528735,
    0.9885057471264368,
    0.9655172413793104,
    0.9885057471264368
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.9791666666666666,
    0.9791666666666666,
    0.9791666666666666,
    0.9791666666666666,
    0.9791666666666666,
    0.9791666666666666
  ],
  "test_long_success_norm": [
    0.48958333333333326,
    0.9895833333333333,
    1.0,
    1.0,
    1.0,
    0.9895833333333333,
    1.0
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1340/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7441720257234726,
  "control_task_acc": 0.5168810486793518,
  "selectivity": 0.4831189513206482,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25582797427652737,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.26349206349206344
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1340/probe_ext.json <==
{
  "task": "mod_2",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.7441720257234726,
  "onpolicy_linear_gap": 0.25582797427652737,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.5018086731433868,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.7441720257234726,
  "onpolicy_mlp_gap": 0.25582797427652737,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.4961816668510437,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.520096463022508,
  "random_linear_gap": 0.479903536977492,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.4823151230812073,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.520096463022508,
  "random_mlp_gap": 0.479903536977492,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.49819129705429077,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8219483810458298,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988248229065767
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_2",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.78125,
    0.6875,
    0.765625,
    0.75,
    0.859375,
    0.8125
  ],
  "train_success": [
    0.515625,
    0.78125,
    0.6875,
    0.765625,
    0.75,
    0.859375,
    0.8125
  ],
  "policy_loss": [
    0.19466041028499603,
    -0.11324836313724518,
    0.18812361359596252,
    -0.09926779568195343,
    0.0688198059797287,
    -0.21004928648471832,
    -0.1454983651638031
  ],
  "value_loss": [
    0.31991320848464966,
    0.014202428981661797,
    0.06922351568937302,
    0.038220714777708054,
    0.03989197686314583,
    0.013934537768363953,
    0.016562340781092644
  ],
  "entropy": [
    0.6753833293914795,
    0.017231309786438942,
    0.4021003842353821,
    0.10488713532686234,
    0.19253131747245789,
    0.18787385523319244,
    0.23551559448242188
  ],
  "val_success": [
    0.46551724137931033,
    0.7413793103448276,
    0.7068965517241379,
    0.7413793103448276,
    0.7241379310344828,
    0.7327586206896551,
    0.7413793103448276
  ],
  "test_short_success": [
    0.4375,
    0.75,
    0.734375,
    0.75,
    0.75,
    0.75,
    0.75
  ],
  "test_long_success": [
    0.3828125,
    0.6953125,
    0.6953125,
    0.6953125,
    0.6953125,
    0.6953125,
    0.6953125
  ],
  "val_success_norm": [
    0.6206896551724138,
    0.9885057471264368,
    0.9425287356321839,
    0.9885057471264368,
    0.9655172413793104,
    0.9770114942528735,
    0.9885057471264368
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.9999999999999999,
    0.9791666666666666,
    0.9999999999999999,
    0.9999999999999999,
    0.9999999999999999,
    0.9999999999999999
  ],
  "test_long_success_norm": [
    0.5104166666666666,
    0.9270833333333333,
    0.9270833333333333,
    0.9270833333333333,
    0.9270833333333333,
    0.9270833333333333,
    0.9270833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1341/probe.json <==
{
  "task": "mod_2",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7451768488745981,
  "control_task_acc": 0.5056270360946655,
  "selectivity": 0.4943729639053345,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2548231511254019,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.2662698412698413
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1341/probe_ext.json <==
{
  "task": "mod_2",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.7439710610932476,
  "onpolicy_linear_gap": 0.2560289389067524,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.4963826537132263,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.7439710610932476,
  "onpolicy_mlp_gap": 0.2560289389067524,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.4953778386116028,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.520096463022508,
  "random_linear_gap": 0.479903536977492,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.48754018545150757,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.520096463022508,
  "random_mlp_gap": 0.479903536977492,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.49055469036102295,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8233139093242949,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988248229065767
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_2/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 1.0,
  "28": 0.25,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.328125,
    0.640625,
    0.609375,
    0.765625,
    0.625,
    0.609375
  ],
  "train_success": [
    0.25,
    0.328125,
    0.640625,
    0.609375,
    0.765625,
    0.625,
    0.609375
  ],
  "policy_loss": [
    0.2116154283285141,
    -0.21341612935066223,
    -0.3252240717411041,
    0.001672572223469615,
    0.16671153903007507,
    -0.11134734004735947,
    -0.0115140276029706
  ],
  "value_loss": [
    0.03965058922767639,
    0.05393035709857941,
    0.023031331598758698,
    0.07719169557094574,
    0.05048888176679611,
    0.028646139428019524,
    0.0813080221414566
  ],
  "entropy": [
    0.6013035178184509,
    0.013003299944102764,
    0.09072909504175186,
    0.18310149013996124,
    0.09335841983556747,
    0.06743045896291733,
    0.05285642668604851
  ],
  "val_success": [
    0.3017241379310345,
    0.41379310344827586,
    0.603448275862069,
    0.6810344827586207,
    0.6810344827586207,
    0.6637931034482759,
    0.6551724137931034
  ],
  "test_short_success": [
    0.359375,
    0.3125,
    0.609375,
    0.65625,
    0.6875,
    0.703125,
    0.6875
  ],
  "test_long_success": [
    0.3515625,
    0.375,
    0.4765625,
    0.6640625,
    0.6640625,
    0.671875,
    0.625
  ],
  "val_success_norm": [
    0.43550747372136767,
    0.5971257001065232,
    0.8710826267698155,
    0.9829529444749627,
    0.9829165352076232,
    0.9582402644594784,
    0.9457881568829485
  ],
  "test_short_success_norm": [
    0.5190972222222086,
    0.45138888888888234,
    0.8802083333333173,
    0.9479166666666505,
    0.993055555555535,
    1.0156249999999796,
    0.9930555555555438
  ],
  "test_long_success_norm": [
    0.5078125,
    0.5416666666666667,
    0.6883680555555555,
    0.9592013888888888,
    0.9592013888888888,
    0.970486111111111,
    0.9027777777777778
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9853687286376953,
  "probe_test_acc": 0.9786977767944336,
  "balanced_acc": 0.9610261114462956,
  "majority_baseline": 0.6416800643086816,
  "control_task_acc": 0.3267684876918793,
  "selectivity": 0.6519292891025543,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33701771248575196,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9797618985176086,
  "rowsplit_balanced_acc": 0.959919501607334,
  "rowsplit_probe_gap": 0.32876983502554513
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1337/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9843247532844543,
  "onpolicy_linear_balanced_acc": 0.9695521891795895,
  "onpolicy_linear_majority": 0.6511254019292605,
  "onpolicy_linear_gap": 0.33319935135519385,
  "onpolicy_linear_recovery": 0.9550691084927677,
  "onpolicy_linear_selectivity": 0.6541398763656616,
  "onpolicy_mlp_test_acc": 0.9897508025169373,
  "onpolicy_mlp_balanced_acc": 0.9826494602198411,
  "onpolicy_mlp_majority": 0.6511254019292605,
  "onpolicy_mlp_gap": 0.33862540058767676,
  "onpolicy_mlp_recovery": 0.9706221159702072,
  "onpolicy_mlp_selectivity": 0.6577572226524353,
  "random_linear_test_acc": 0.6802652478218079,
  "random_linear_balanced_acc": 0.6791436286485792,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.31450962081216155,
  "random_linear_recovery": 0.49588082166074643,
  "random_linear_selectivity": 0.3396301865577698,
  "random_mlp_test_acc": 0.7616559267044067,
  "random_mlp_balanced_acc": 0.7607586720210482,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.3959002996947604,
  "random_mlp_recovery": 0.6242078235998504,
  "random_mlp_selectivity": 0.42343243956565857,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7660776865690162,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.46875,
    0.71875,
    0.65625,
    0.71875,
    0.65625,
    0.6875
  ],
  "train_success": [
    0.328125,
    0.46875,
    0.71875,
    0.65625,
    0.71875,
    0.65625,
    0.6875
  ],
  "policy_loss": [
    -0.3572166860103607,
    -0.002274930477142334,
    0.791830837726593,
    0.22643767297267914,
    0.27927467226982117,
    0.18893872201442719,
    -0.15469466149806976
  ],
  "value_loss": [
    0.1596900373697281,
    0.09742733091115952,
    0.12884625792503357,
    0.05836097151041031,
    0.05035514011979103,
    0.038557033985853195,
    0.047816816717386246
  ],
  "entropy": [
    0.6856635212898254,
    0.1312679648399353,
    0.042198460549116135,
    0.17288370430469513,
    0.1460229456424713,
    0.19890190660953522,
    0.16111432015895844
  ],
  "val_success": [
    0.27586206896551724,
    0.6379310344827587,
    0.6379310344827587,
    0.6637931034482759,
    0.6120689655172413,
    0.6206896551724138,
    0.646551724137931
  ],
  "test_short_success": [
    0.328125,
    0.640625,
    0.640625,
    0.609375,
    0.625,
    0.625,
    0.65625
  ],
  "test_long_success": [
    0.390625,
    0.6484375,
    0.625,
    0.640625,
    0.6328125,
    0.640625,
    0.6484375
  ],
  "val_success_norm": [
    0.3979887444944799,
    0.9209044149135649,
    0.9210540127890264,
    0.9581770757048761,
    0.8835566477213317,
    0.8959665866049052,
    0.9333203433659581
  ],
  "test_short_success_norm": [
    0.47395833333333326,
    0.9253472222222054,
    0.9253472222222054,
    0.8802083333333166,
    0.902777777777761,
    0.9027777777777655,
    0.9479166666666499
  ],
  "test_long_success_norm": [
    0.5642361111111112,
    0.9366319444444444,
    0.9027777777777778,
    0.9253472222222223,
    0.9140625,
    0.9253472222222222,
    0.9366319444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6589630225080386,
  "control_task_acc": 0.344453364610672,
  "selectivity": 0.655546635389328,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3410369774919614,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.33670634920634923
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1338/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.9998980008159934,
  "onpolicy_linear_majority": 0.6567524115755627,
  "onpolicy_linear_gap": 0.34304660156225464,
  "onpolicy_linear_recovery": 0.9994144551368731,
  "onpolicy_linear_selectivity": 0.6617765128612518,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6567524115755627,
  "onpolicy_mlp_gap": 0.34324758842443726,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.6714228391647339,
  "random_linear_test_acc": 0.9093649387359619,
  "random_linear_balanced_acc": 0.9087419181478588,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.5436093117263157,
  "random_linear_recovery": 0.8570975713403506,
  "random_linear_selectivity": 0.5721462965011597,
  "random_mlp_test_acc": 0.909967839717865,
  "random_mlp_balanced_acc": 0.9090425663445466,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.5442122127082187,
  "random_mlp_recovery": 0.8580481528631484,
  "random_mlp_selectivity": 0.5719453394412994,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7479087075228759,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.515625,
    0.5625,
    0.671875,
    0.671875,
    0.484375,
    0.46875
  ],
  "train_success": [
    0.265625,
    0.515625,
    0.5625,
    0.671875,
    0.671875,
    0.484375,
    0.46875
  ],
  "policy_loss": [
    -0.3294678330421448,
    -0.09666438400745392,
    -0.028992274776101112,
    -0.13358965516090393,
    -0.16380362212657928,
    0.30165064334869385,
    -0.22010402381420135
  ],
  "value_loss": [
    0.15533913671970367,
    0.06533651798963547,
    0.060036685317754745,
    0.061666037887334824,
    0.06709028035402298,
    0.052822213619947433,
    0.01593596488237381
  ],
  "entropy": [
    0.6464492082595825,
    0.044145744293928146,
    0.110504150390625,
    0.032656989991664886,
    0.0808614194393158,
    0.031086253002285957,
    0.02970322035253048
  ],
  "val_success": [
    0.31896551724137934,
    0.5862068965517241,
    0.6293103448275862,
    0.6120689655172413,
    0.6379310344827587,
    0.6379310344827587,
    0.6293103448275862
  ],
  "test_short_success": [
    0.34375,
    0.421875,
    0.484375,
    0.328125,
    0.5,
    0.5,
    0.5
  ],
  "test_long_success": [
    0.28125,
    0.296875,
    0.546875,
    0.3203125,
    0.59375,
    0.6640625,
    0.671875
  ],
  "val_success_norm": [
    0.4603758619490313,
    0.84631262904796,
    0.9088090165474916,
    0.8836687186193676,
    0.9210250151167427,
    0.9210275795980795,
    0.9085797439766038
  ],
  "test_short_success_norm": [
    0.4965277777777699,
    0.6093749999999848,
    0.6996527777777686,
    0.4739583333333278,
    0.722222222222213,
    0.722222222222213,
    0.7222222222222131
  ],
  "test_long_success_norm": [
    0.40625,
    0.4288194444444444,
    0.7899305555555556,
    0.4626736111111111,
    0.8576388888888888,
    0.9592013888888888,
    0.970486111111111
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9933186769485474,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9998803541517111,
  "majority_baseline": 0.559887459807074,
  "control_task_acc": 0.3424437344074249,
  "selectivity": 0.6573552787303925,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4399115533307434,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9958333373069763,
  "rowsplit_balanced_acc": 0.9951088886859866,
  "rowsplit_probe_gap": 0.4333333373069763
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1339/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9993970990180969,
  "onpolicy_linear_balanced_acc": 0.9993800188946622,
  "onpolicy_linear_majority": 0.5594855305466238,
  "onpolicy_linear_gap": 0.43991156847147317,
  "onpolicy_linear_recovery": 0.9986313707637091,
  "onpolicy_linear_selectivity": 0.6573553085327148,
  "onpolicy_mlp_test_acc": 0.9979903697967529,
  "onpolicy_mlp_balanced_acc": 0.9985418962892982,
  "onpolicy_mlp_majority": 0.5594855305466238,
  "onpolicy_mlp_gap": 0.4385048392501292,
  "onpolicy_mlp_recovery": 0.9954379927502931,
  "onpolicy_mlp_selectivity": 0.6631833016872406,
  "random_linear_test_acc": 0.9672427773475647,
  "random_linear_balanced_acc": 0.9673430941995299,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.6014871503379184,
  "random_linear_recovery": 0.9483523637774024,
  "random_linear_selectivity": 0.6342443823814392,
  "random_mlp_test_acc": 0.9640273451805115,
  "random_mlp_balanced_acc": 0.9641564705921142,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.5982717181708652,
  "random_mlp_recovery": 0.9432826583074224,
  "random_mlp_selectivity": 0.6276125609874725,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8856264548501541,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.609375,
    0.640625,
    0.671875,
    0.671875,
    0.65625,
    0.546875
  ],
  "train_success": [
    0.40625,
    0.609375,
    0.640625,
    0.671875,
    0.671875,
    0.65625,
    0.546875
  ],
  "policy_loss": [
    0.11455308645963669,
    -0.18539634346961975,
    0.29400068521499634,
    0.2391447126865387,
    -0.053522028028964996,
    0.043534472584724426,
    0.08420827984809875
  ],
  "value_loss": [
    0.10614752024412155,
    0.05684393644332886,
    0.006007280200719833,
    0.08846382796764374,
    0.04587089642882347,
    0.028833234682679176,
    0.07736139744520187
  ],
  "entropy": [
    0.6635490655899048,
    0.1021961122751236,
    0.08791675418615341,
    0.02080923691391945,
    0.056291788816452026,
    0.05966480076313019,
    0.1442824900150299
  ],
  "val_success": [
    0.28448275862068967,
    0.6637931034482759,
    0.6637931034482759,
    0.6379310344827587,
    0.6379310344827587,
    0.646551724137931,
    0.6293103448275862
  ],
  "test_short_success": [
    0.265625,
    0.640625,
    0.625,
    0.671875,
    0.625,
    0.640625,
    0.640625
  ],
  "test_long_success": [
    0.359375,
    0.6015625,
    0.6328125,
    0.625,
    0.625,
    0.65625,
    0.640625
  ],
  "val_success_norm": [
    0.41063005311548795,
    0.9577796671045199,
    0.9578230730840078,
    0.9204599249674255,
    0.9204962975360756,
    0.9331023190835946,
    0.9082357611376083
  ],
  "test_short_success_norm": [
    0.38368055555554914,
    0.9253472222222072,
    0.902777777777767,
    0.9704861111111004,
    0.9027777777777671,
    0.9253472222222116,
    0.9253472222222116
  ],
  "test_long_success_norm": [
    0.5190972222222222,
    0.868923611111111,
    0.9140625,
    0.9027777777777778,
    0.9027777777777778,
    0.9479166666666667,
    0.9253472222222223
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.999154269695282,
  "probe_test_acc": 0.9875401854515076,
  "balanced_acc": 0.9770952522486542,
  "majority_baseline": 0.632435691318328,
  "control_task_acc": 0.3424437344074249,
  "selectivity": 0.6450964510440826,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.35510449413317957,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9940476417541504,
  "rowsplit_balanced_acc": 0.9859610515169651,
  "rowsplit_probe_gap": 0.35714287984938853
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1340/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9867363572120667,
  "onpolicy_linear_balanced_acc": 0.9769519158163883,
  "onpolicy_linear_majority": 0.6420819935691319,
  "onpolicy_linear_gap": 0.3446543636429348,
  "onpolicy_linear_recovery": 0.9629422310428094,
  "onpolicy_linear_selectivity": 0.6499196290969849,
  "onpolicy_mlp_test_acc": 0.987942099571228,
  "onpolicy_mlp_balanced_acc": 0.9799098211870009,
  "onpolicy_mlp_majority": 0.6420819935691319,
  "onpolicy_mlp_gap": 0.34586010600209616,
  "onpolicy_mlp_recovery": 0.9663109980159633,
  "onpolicy_mlp_selectivity": 0.6535369455814362,
  "random_linear_test_acc": 0.7132234573364258,
  "random_linear_balanced_acc": 0.7137523779850513,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.34746783032677947,
  "random_linear_recovery": 0.5478453497167474,
  "random_linear_selectivity": 0.38283759355545044,
  "random_mlp_test_acc": 0.7996382713317871,
  "random_mlp_balanced_acc": 0.7987442837690363,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.4338826443221408,
  "random_mlp_recovery": 0.6840938016942245,
  "random_mlp_selectivity": 0.47286978363990784,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7753940743799547,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.40625,
    0.359375,
    0.71875,
    0.703125,
    0.8125,
    0.6875
  ],
  "train_success": [
    0.296875,
    0.40625,
    0.359375,
    0.71875,
    0.703125,
    0.8125,
    0.6875
  ],
  "policy_loss": [
    0.2707046866416931,
    -0.07592205703258514,
    0.3676508069038391,
    -0.021198920905590057,
    0.20338475704193115,
    0.08031423389911652,
    0.09976761788129807
  ],
  "value_loss": [
    0.18304261565208435,
    0.032515764236450195,
    0.06259370595216751,
    0.0614270344376564,
    0.0452672615647316,
    0.034553322941064835,
    0.03674915432929993
  ],
  "entropy": [
    0.6746528148651123,
    0.021203497424721718,
    0.04183806851506233,
    0.016801223158836365,
    0.12380082905292511,
    0.06488027423620224,
    0.11745450645685196
  ],
  "val_success": [
    0.3103448275862069,
    0.3448275862068966,
    0.39655172413793105,
    0.6206896551724138,
    0.6637931034482759,
    0.6724137931034483,
    0.6810344827586207
  ],
  "test_short_success": [
    0.25,
    0.40625,
    0.359375,
    0.71875,
    0.734375,
    0.734375,
    0.734375
  ],
  "test_long_success": [
    0.359375,
    0.3515625,
    0.328125,
    0.625,
    0.6796875,
    0.671875,
    0.6640625
  ],
  "val_success_norm": [
    0.4481846413258884,
    0.49736208309660823,
    0.5720814953637768,
    0.8954862838517813,
    0.9577520886322104,
    0.9702039554426362,
    0.9826560542681743
  ],
  "test_short_success_norm": [
    0.3611111111111013,
    0.5868055555555456,
    0.5190972222222114,
    1.0381944444444329,
    1.0607638888888773,
    1.0607638888888773,
    1.0607638888888773
  ],
  "test_long_success_norm": [
    0.5190972222222222,
    0.5078125,
    0.4739583333333333,
    0.9027777777777778,
    0.9817708333333334,
    0.970486111111111,
    0.9592013888888888
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6738344051446945,
  "control_task_acc": 0.33862540125846863,
  "selectivity": 0.6613745987415314,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3261655948553055,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3228174603174603
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1341/probe_ext.json <==
{
  "task": "mod_3",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.6756430868167203,
  "onpolicy_linear_gap": 0.32435691318327975,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.6613745987415314,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6756430868167203,
  "onpolicy_mlp_gap": 0.32435691318327975,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.6617765128612518,
  "random_linear_test_acc": 0.918006420135498,
  "random_linear_balanced_acc": 0.9175275219829676,
  "random_linear_majority": 0.3657556270096463,
  "random_linear_gap": 0.5522507931258518,
  "random_linear_recovery": 0.8707224165380983,
  "random_linear_selectivity": 0.5801848769187927,
  "random_mlp_test_acc": 0.8820337653160095,
  "random_mlp_balanced_acc": 0.881573912885794,
  "random_mlp_majority": 0.3657556270096463,
  "random_mlp_gap": 0.5162781383063633,
  "random_mlp_recovery": 0.8140050748455208,
  "random_mlp_selectivity": 0.5576768517494202,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7291854723638114,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981344441768147
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.1875,
    0.203125,
    0.203125,
    0.265625,
    0.21875,
    0.359375
  ],
  "train_success": [
    0.265625,
    0.1875,
    0.203125,
    0.203125,
    0.265625,
    0.21875,
    0.359375
  ],
  "policy_loss": [
    -0.15195155143737793,
    -0.13787733018398285,
    -0.32607603073120117,
    -0.09086131304502487,
    -0.19477085769176483,
    -0.08570510149002075,
    0.029755331575870514
  ],
  "value_loss": [
    0.10388041287660599,
    0.039305806159973145,
    0.04513144865632057,
    0.06466085463762283,
    0.06904647499322891,
    0.02771064080297947,
    0.10427333414554596
  ],
  "entropy": [
    0.6009610891342163,
    0.007310053799301386,
    0.009240580722689629,
    0.012052333913743496,
    0.0187717042863369,
    0.006594224367290735,
    0.019696153700351715
  ],
  "val_success": [
    0.25,
    0.1810344827586207,
    0.1896551724137931,
    0.1896551724137931,
    0.2413793103448276,
    0.2413793103448276,
    0.2413793103448276
  ],
  "test_short_success": [
    0.3125,
    0.171875,
    0.171875,
    0.171875,
    0.203125,
    0.203125,
    0.203125
  ],
  "test_long_success": [
    0.2109375,
    0.1875,
    0.171875,
    0.1796875,
    0.171875,
    0.1875,
    0.171875
  ],
  "val_success_norm": [
    0.4568873283660311,
    0.32989194365951197,
    0.34566461288006733,
    0.34566461288006733,
    0.4405190859591254,
    0.44052631888878613,
    0.4405190859591254
  ],
  "test_short_success_norm": [
    0.5717592592592309,
    0.3144675925925904,
    0.3144675925925904,
    0.3144675925925904,
    0.3716435185185164,
    0.3716435185185164,
    0.3716435185185164
  ],
  "test_long_success_norm": [
    0.38593750000000004,
    0.3430555555555556,
    0.3144675925925926,
    0.32876157407407414,
    0.3144675925925926,
    0.3430555555555556,
    0.3144675925925926
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.28907307982444763,
  "probe_test_acc": 0.26266077160835266,
  "balanced_acc": 0.24271521982723954,
  "majority_baseline": 0.25140675241157556,
  "control_task_acc": 0.2011656016111374,
  "selectivity": 0.06149516999721527,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.011254019196777099,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26547619700431824,
  "rowsplit_balanced_acc": 0.253516568692415,
  "rowsplit_probe_gap": 0.021626990655111894
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1337/probe_ext.json <==
{
  "task": "mod_5",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2614549696445465,
  "onpolicy_linear_balanced_acc": 0.2517446446428444,
  "onpolicy_linear_majority": 0.2520096463022508,
  "onpolicy_linear_gap": 0.009445323342295697,
  "onpolicy_linear_recovery": 0.012627600470516762,
  "onpolicy_linear_selectivity": 0.057073935866355896,
  "onpolicy_mlp_test_acc": 0.2958199381828308,
  "onpolicy_mlp_balanced_acc": 0.28647978082947995,
  "onpolicy_mlp_majority": 0.2520096463022508,
  "onpolicy_mlp_gap": 0.04381029188058,
  "onpolicy_mlp_recovery": 0.058570664265923174,
  "onpolicy_mlp_selectivity": 0.08822347223758698,
  "random_linear_test_acc": 0.2600482404232025,
  "random_linear_balanced_acc": 0.2561729349222915,
  "random_linear_majority": 0.24557877813504822,
  "random_linear_gap": 0.014469462288154294,
  "random_linear_recovery": 0.01917955363501752,
  "random_linear_selectivity": 0.057073965668678284,
  "random_mlp_test_acc": 0.30446141958236694,
  "random_mlp_balanced_acc": 0.2968967374346788,
  "random_mlp_majority": 0.24557877813504822,
  "random_mlp_gap": 0.05888264144731872,
  "random_mlp_recovery": 0.07805008626581193,
  "random_mlp_selectivity": 0.10229100286960602,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9937713524394155,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969373689766267
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.21875,
    0.203125,
    0.265625,
    0.203125,
    0.265625,
    0.234375
  ],
  "train_success": [
    0.140625,
    0.21875,
    0.203125,
    0.265625,
    0.203125,
    0.265625,
    0.234375
  ],
  "policy_loss": [
    -0.3844257891178131,
    -0.19034183025360107,
    -0.21998801827430725,
    -0.08927851915359497,
    0.00442483089864254,
    0.19614601135253906,
    0.04341273382306099
  ],
  "value_loss": [
    0.06374777853488922,
    0.07685456424951553,
    0.06732259690761566,
    0.0461813323199749,
    0.03201526403427124,
    0.019441915675997734,
    0.056890200823545456
  ],
  "entropy": [
    0.6863573789596558,
    0.035232365131378174,
    0.07802269607782364,
    0.11838936060667038,
    0.01614983193576336,
    0.054535478353500366,
    0.030013591051101685
  ],
  "val_success": [
    0.22413793103448276,
    0.15517241379310345,
    0.1724137931034483,
    0.29310344827586204,
    0.25,
    0.25862068965517243,
    0.2672413793103448
  ],
  "test_short_success": [
    0.21875,
    0.25,
    0.25,
    0.25,
    0.125,
    0.21875,
    0.15625
  ],
  "test_long_success": [
    0.1953125,
    0.1640625,
    0.15625,
    0.1875,
    0.2578125,
    0.25,
    0.2578125
  ],
  "val_success_norm": [
    0.40916405263820416,
    0.2834431613835816,
    0.3149879312583738,
    0.5351063229829333,
    0.45626718486502965,
    0.472032066139366,
    0.4878197958153697
  ],
  "test_short_success_norm": [
    0.4002314814814767,
    0.4574074074074072,
    0.4574074074074072,
    0.4574074074074065,
    0.2287037037037028,
    0.40023148148147863,
    0.28587962962962676
  ],
  "test_long_success_norm": [
    0.3573495370370371,
    0.3001736111111112,
    0.28587962962962965,
    0.34305555555555556,
    0.47170138888888896,
    0.4574074074074075,
    0.47170138888888896
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3600304424762726,
  "probe_test_acc": 0.3086816668510437,
  "balanced_acc": 0.282688746907819,
  "majority_baseline": 0.265072347266881,
  "control_task_acc": 0.21382637321949005,
  "selectivity": 0.09485529363155365,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0436093195841627,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3251984119415283,
  "rowsplit_balanced_acc": 0.29271009855830504,
  "rowsplit_probe_gap": 0.04305555479867118
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1338/probe_ext.json <==
{
  "task": "mod_5",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31591638922691345,
  "onpolicy_linear_balanced_acc": 0.2896680556150103,
  "onpolicy_linear_majority": 0.2652733118971061,
  "onpolicy_linear_gap": 0.05064307732980733,
  "onpolicy_linear_recovery": 0.06892777702218854,
  "onpolicy_linear_selectivity": 0.10530546307563782,
  "onpolicy_mlp_test_acc": 0.36394694447517395,
  "onpolicy_mlp_balanced_acc": 0.34322642970581263,
  "onpolicy_mlp_majority": 0.2652733118971061,
  "onpolicy_mlp_gap": 0.09867363257806783,
  "onpolicy_mlp_recovery": 0.13429978000778597,
  "onpolicy_mlp_selectivity": 0.14811092615127563,
  "random_linear_test_acc": 0.2638665735721588,
  "random_linear_balanced_acc": 0.2560045731777948,
  "random_linear_majority": 0.24557877813504822,
  "random_linear_gap": 0.018287795437110593,
  "random_linear_recovery": 0.02424082847497664,
  "random_linear_selectivity": 0.05164793133735657,
  "random_mlp_test_acc": 0.2903938889503479,
  "random_mlp_balanced_acc": 0.28561245355319753,
  "random_mlp_majority": 0.24557877813504822,
  "random_mlp_gap": 0.04481511081529968,
  "random_mlp_recovery": 0.05940330085693426,
  "random_mlp_selectivity": 0.07897910475730896,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9860449601341779,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969373689766267
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.75,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.171875,
    0.265625,
    0.234375,
    0.484375,
    0.375,
    0.234375
  ],
  "train_success": [
    0.265625,
    0.171875,
    0.265625,
    0.234375,
    0.484375,
    0.375,
    0.234375
  ],
  "policy_loss": [
    -0.019604962319135666,
    0.5628527998924255,
    0.07007140666246414,
    -0.0008535655215382576,
    -0.17101037502288818,
    0.17839622497558594,
    -0.03025732934474945
  ],
  "value_loss": [
    0.10049518942832947,
    0.014645854011178017,
    0.0562862828373909,
    0.06501040607690811,
    0.07827962934970856,
    0.048903487622737885,
    0.0188127513974905
  ],
  "entropy": [
    0.6468055844306946,
    0.02055380307137966,
    0.003494555363431573,
    0.029581177979707718,
    0.0012270079459995031,
    0.04906873777508736,
    0.08351144194602966
  ],
  "val_success": [
    0.1810344827586207,
    0.1724137931034483,
    0.1724137931034483,
    0.1724137931034483,
    0.29310344827586204,
    0.3103448275862069,
    0.3017241379310345
  ],
  "test_short_success": [
    0.125,
    0.1875,
    0.140625,
    0.171875,
    0.234375,
    0.265625,
    0.25
  ],
  "test_long_success": [
    0.1328125,
    0.265625,
    0.265625,
    0.2734375,
    0.1796875,
    0.25,
    0.1328125
  ],
  "val_success_norm": [
    0.3303531040509418,
    0.3149648091547879,
    0.3149648091547879,
    0.3149648091547879,
    0.5357166571118905,
    0.5672614255943821,
    0.5514820727217796
  ],
  "test_short_success_norm": [
    0.22870370370370374,
    0.3430555555555298,
    0.257291666666641,
    0.31446759259256696,
    0.42881944444443776,
    0.48599537037036367,
    0.4574074074074007
  ],
  "test_long_success_norm": [
    0.24299768518518522,
    0.48599537037037044,
    0.48599537037037044,
    0.5002893518518519,
    0.32876157407407414,
    0.4574074074074075,
    0.24299768518518522
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.7086434364318848,
  "probe_test_acc": 0.7246784567832947,
  "balanced_acc": 0.6613560459175865,
  "majority_baseline": 0.409967845659164,
  "control_task_acc": 0.20458199083805084,
  "selectivity": 0.5200964659452438,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3147106111241307,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.706944465637207,
  "rowsplit_balanced_acc": 0.642105938613487,
  "rowsplit_probe_gap": 0.3009920846848261
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1339/probe_ext.json <==
{
  "task": "mod_5",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7172427773475647,
  "onpolicy_linear_balanced_acc": 0.6451511418547323,
  "onpolicy_linear_majority": 0.4119774919614148,
  "onpolicy_linear_gap": 0.3052652853861499,
  "onpolicy_linear_recovery": 0.5191387765145187,
  "onpolicy_linear_selectivity": 0.5112540274858475,
  "onpolicy_mlp_test_acc": 0.7162379622459412,
  "onpolicy_mlp_balanced_acc": 0.6190686048446163,
  "onpolicy_mlp_majority": 0.4119774919614148,
  "onpolicy_mlp_gap": 0.30426047028452635,
  "onpolicy_mlp_recovery": 0.5174299727053325,
  "onpolicy_mlp_selectivity": 0.5142685025930405,
  "random_linear_test_acc": 0.42946141958236694,
  "random_linear_balanced_acc": 0.4238797329924546,
  "random_linear_majority": 0.24557877813504822,
  "random_linear_gap": 0.18388264144731872,
  "random_linear_recovery": 0.24374001700635536,
  "random_linear_selectivity": 0.22146302461624146,
  "random_mlp_test_acc": 0.4421221911907196,
  "random_mlp_balanced_acc": 0.4351033339701285,
  "random_mlp_majority": 0.24557877813504822,
  "random_mlp_gap": 0.19654341305567138,
  "random_mlp_recovery": 0.26052211597363367,
  "random_mlp_selectivity": 0.2447749227285385,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9152710010062982,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969373689766267
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.75,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.203125,
    0.28125,
    0.46875,
    0.625,
    0.546875,
    0.5
  ],
  "train_success": [
    0.1875,
    0.203125,
    0.28125,
    0.46875,
    0.625,
    0.546875,
    0.5
  ],
  "policy_loss": [
    0.2797374725341797,
    -0.05747232586145401,
    0.3316902220249176,
    0.31453144550323486,
    -0.0002706289233174175,
    0.18537431955337524,
    0.06316627562046051
  ],
  "value_loss": [
    0.06342758238315582,
    0.051709555089473724,
    0.006927355658262968,
    0.09622988849878311,
    0.047295354306697845,
    0.03566662594676018,
    0.07381046563386917
  ],
  "entropy": [
    0.663434624671936,
    0.00994199700653553,
    0.00292312353849411,
    0.03974924236536026,
    0.028677787631750107,
    0.021188251674175262,
    0.030404098331928253
  ],
  "val_success": [
    0.20689655172413793,
    0.27586206896551724,
    0.4827586206896552,
    0.5689655172413793,
    0.6120689655172413,
    0.5862068965517241,
    0.6206896551724138
  ],
  "test_short_success": [
    0.140625,
    0.28125,
    0.234375,
    0.484375,
    0.484375,
    0.5,
    0.515625
  ],
  "test_long_success": [
    0.2109375,
    0.2265625,
    0.2421875,
    0.375,
    0.375,
    0.453125,
    0.4609375
  ],
  "val_success_norm": [
    0.3785043978848556,
    0.5030279466743096,
    0.8811797408706016,
    1.0389061654697205,
    1.117769512250783,
    1.0706552593671725,
    1.1335421814470217
  ],
  "test_short_success_norm": [
    0.25729166666663994,
    0.5145833333333065,
    0.4288194444444414,
    0.8862268518518222,
    0.8862268518518222,
    0.914814814814786,
    0.9434027777777481
  ],
  "test_long_success_norm": [
    0.38593750000000004,
    0.414525462962963,
    0.44311342592592595,
    0.6861111111111112,
    0.6861111111111111,
    0.829050925925926,
    0.8433449074074074
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1340/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9901894330978394,
  "probe_test_acc": 0.9813103079795837,
  "balanced_acc": 0.9640568111472682,
  "majority_baseline": 0.542403536977492,
  "control_task_acc": 0.20297427475452423,
  "selectivity": 0.7783360332250595,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.43890677100209174,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9857142567634583,
  "rowsplit_balanced_acc": 0.9715353329437214,
  "rowsplit_probe_gap": 0.45158727263647414
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1340/probe_ext.json <==
{
  "task": "mod_5",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9823151230812073,
  "onpolicy_linear_balanced_acc": 0.9628232185369141,
  "onpolicy_linear_majority": 0.5462218649517685,
  "onpolicy_linear_gap": 0.4360932581294388,
  "onpolicy_linear_recovery": 0.9610274811568146,
  "onpolicy_linear_selectivity": 0.7715032249689102,
  "onpolicy_mlp_test_acc": 0.9831189513206482,
  "onpolicy_mlp_balanced_acc": 0.9637429788241072,
  "onpolicy_mlp_majority": 0.5462218649517685,
  "onpolicy_mlp_gap": 0.4368970863688797,
  "onpolicy_mlp_recovery": 0.9627988936100732,
  "onpolicy_mlp_selectivity": 0.7741157412528992,
  "random_linear_test_acc": 0.765474259853363,
  "random_linear_balanced_acc": 0.7634006884541421,
  "random_linear_majority": 0.24557877813504822,
  "random_linear_gap": 0.5198954817183148,
  "random_linear_recovery": 0.6891315708658323,
  "random_linear_selectivity": 0.5659163892269135,
  "random_mlp_test_acc": 0.7489951848983765,
  "random_mlp_balanced_acc": 0.746332828261552,
  "random_mlp_majority": 0.24557877813504822,
  "random_mlp_gap": 0.5034164067633282,
  "random_mlp_recovery": 0.6672882365621527,
  "random_mlp_selectivity": 0.5420016199350357,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8031065332101053,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969373689766267
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.09375,
    0.375,
    0.4375,
    0.328125,
    0.640625,
    0.53125
  ],
  "train_success": [
    0.265625,
    0.09375,
    0.375,
    0.4375,
    0.328125,
    0.640625,
    0.53125
  ],
  "policy_loss": [
    0.14274725317955017,
    -0.030015675351023674,
    0.17082203924655914,
    0.14186465740203857,
    0.1548655927181244,
    -0.2233261615037918,
    0.1928979456424713
  ],
  "value_loss": [
    0.1853942573070526,
    0.00840097013860941,
    0.06918635964393616,
    0.08082006126642227,
    0.043957214802503586,
    0.0400526188313961,
    0.04067474231123924
  ],
  "entropy": [
    0.6749046444892883,
    0.0916932076215744,
    0.007779615465551615,
    0.0022262411657720804,
    0.00840222928673029,
    0.011260610073804855,
    0.04159173369407654
  ],
  "val_success": [
    0.1896551724137931,
    0.29310344827586204,
    0.3879310344827586,
    0.49137931034482757,
    0.46551724137931033,
    0.5431034482758621,
    0.5344827586206896
  ],
  "test_short_success": [
    0.15625,
    0.1875,
    0.21875,
    0.34375,
    0.421875,
    0.5,
    0.484375
  ],
  "test_long_success": [
    0.15625,
    0.1875,
    0.265625,
    0.1640625,
    0.296875,
    0.3046875,
    0.421875
  ],
  "val_success_norm": [
    0.34650488299940335,
    0.5346387630617148,
    0.7074357742963691,
    0.8966977993441296,
    0.8493957024586941,
    0.991333304762679,
    0.9755606355421237
  ],
  "test_short_success_norm": [
    0.28587962962962954,
    0.3430555555555546,
    0.4002314814814538,
    0.6289351851851523,
    0.7718749999999674,
    0.9148148148147832,
    0.8862268518518222
  ],
  "test_long_success_norm": [
    0.28587962962962965,
    0.34305555555555556,
    0.48599537037037044,
    0.3001736111111111,
    0.5431712962962963,
    0.5574652777777778,
    0.7718750000000001
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1341/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9379228949546814,
  "probe_test_acc": 0.9222266674041748,
  "balanced_acc": 0.8692756718583838,
  "majority_baseline": 0.5126607717041801,
  "control_task_acc": 0.21020899713039398,
  "selectivity": 0.7120176702737808,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4095658956999947,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.928174614906311,
  "rowsplit_balanced_acc": 0.887247522531502,
  "rowsplit_probe_gap": 0.42638890062059676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1341/probe_ext.json <==
{
  "task": "mod_5",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9200160503387451,
  "onpolicy_linear_balanced_acc": 0.875124862720393,
  "onpolicy_linear_majority": 0.5158762057877814,
  "onpolicy_linear_gap": 0.40413984455096374,
  "onpolicy_linear_recovery": 0.8347861629246972,
  "onpolicy_linear_selectivity": 0.7138263434171677,
  "onpolicy_mlp_test_acc": 0.9009244441986084,
  "onpolicy_mlp_balanced_acc": 0.8605489858919922,
  "onpolicy_mlp_majority": 0.5158762057877814,
  "onpolicy_mlp_gap": 0.385048238410827,
  "onpolicy_mlp_recovery": 0.7953507822051786,
  "onpolicy_mlp_selectivity": 0.7009646445512772,
  "random_linear_test_acc": 0.496985524892807,
  "random_linear_balanced_acc": 0.4913808717875887,
  "random_linear_majority": 0.24557877813504822,
  "random_linear_gap": 0.25140674675775876,
  "random_linear_recovery": 0.3332445316639871,
  "random_linear_selectivity": 0.28637459874153137,
  "random_mlp_test_acc": 0.5066318511962891,
  "random_mlp_balanced_acc": 0.5042884418768698,
  "random_mlp_majority": 0.24557877813504822,
  "random_mlp_gap": 0.2610530730612408,
  "random_mlp_recovery": 0.3460309247609841,
  "random_mlp_selectivity": 0.3024517893791199,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8365418781599414,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969373689766267
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_5/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.25,
  "24": 1.0,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.140625,
    0.15625,
    0.28125,
    0.171875,
    0.171875,
    0.265625
  ],
  "train_success": [
    0.234375,
    0.140625,
    0.15625,
    0.28125,
    0.171875,
    0.171875,
    0.265625
  ],
  "policy_loss": [
    0.08470218628644943,
    0.025891339406371117,
    -0.10624765604734421,
    -0.12206483632326126,
    -0.07423044741153717,
    0.027264723554253578,
    -0.11047105491161346
  ],
  "value_loss": [
    0.0732414722442627,
    0.0243764016777277,
    0.02946370281279087,
    0.07821644097566605,
    0.04324980080127716,
    0.02024618349969387,
    0.09859711676836014
  ],
  "entropy": [
    0.5994886159896851,
    0.05566491186618805,
    0.08202826231718063,
    0.012007871642708778,
    0.029266221448779106,
    0.07924919575452805,
    0.007913047447800636
  ],
  "val_success": [
    0.09482758620689655,
    0.1896551724137931,
    0.1724137931034483,
    0.13793103448275862,
    0.14655172413793102,
    0.1206896551724138,
    0.16379310344827586
  ],
  "test_short_success": [
    0.171875,
    0.109375,
    0.078125,
    0.09375,
    0.109375,
    0.125,
    0.125
  ],
  "test_long_success": [
    0.1640625,
    0.1328125,
    0.1328125,
    0.109375,
    0.125,
    0.1640625,
    0.1484375
  ],
  "val_success_norm": [
    0.1927599724727483,
    0.38401322735744514,
    0.3486949283386453,
    0.2785066218577899,
    0.29611734453205285,
    0.2435370034388641,
    0.33134285684810627
  ],
  "test_short_success_norm": [
    0.35011574074069174,
    0.2228009259256064,
    0.15914351851847947,
    0.19097222222164706,
    0.22280092592588494,
    0.25462962962008684,
    0.2546296296224256
  ],
  "test_long_success_norm": [
    0.33420138888888895,
    0.2705439814814815,
    0.2705439814814815,
    0.22280092592592593,
    0.25462962962962965,
    0.33420138888888895,
    0.30237268518518523
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1337/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.34159335494041443,
  "probe_test_acc": 0.3241559565067291,
  "balanced_acc": 0.2976687189712269,
  "majority_baseline": 0.21322347266881028,
  "control_task_acc": 0.13605305552482605,
  "selectivity": 0.18810290098190308,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11093248383791884,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31587302684783936,
  "rowsplit_balanced_acc": 0.2954942132699728,
  "rowsplit_probe_gap": 0.11507937605418855
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1337/probe_ext.json <==
{
  "task": "mod_7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3253617286682129,
  "onpolicy_linear_balanced_acc": 0.29924639597844,
  "onpolicy_linear_majority": 0.210008038585209,
  "onpolicy_linear_gap": 0.11535369008300389,
  "onpolicy_linear_recovery": 0.1460188150223931,
  "onpolicy_linear_selectivity": 0.18408359587192535,
  "onpolicy_mlp_test_acc": 0.35852089524269104,
  "onpolicy_mlp_balanced_acc": 0.3344995396942486,
  "onpolicy_mlp_majority": 0.210008038585209,
  "onpolicy_mlp_gap": 0.14851285665748204,
  "onpolicy_mlp_recovery": 0.1879928707015087,
  "onpolicy_mlp_selectivity": 0.21543407440185547,
  "random_linear_test_acc": 0.27692925930023193,
  "random_linear_balanced_acc": 0.26728965127725424,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.10409967730666281,
  "random_linear_recovery": 0.12585033874585863,
  "random_linear_selectivity": 0.13082797825336456,
  "random_mlp_test_acc": 0.3010450303554535,
  "random_mlp_balanced_acc": 0.2920889856009387,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.12821544836188437,
  "random_mlp_recovery": 0.15500487634808954,
  "random_mlp_selectivity": 0.15976689755916595,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9906105807894593,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.46875,
    0.546875,
    0.4375,
    0.5,
    0.375,
    0.578125
  ],
  "train_success": [
    0.09375,
    0.46875,
    0.546875,
    0.4375,
    0.5,
    0.375,
    0.578125
  ],
  "policy_loss": [
    -0.6049863696098328,
    0.2425479143857956,
    -0.20467552542686462,
    -0.026799021288752556,
    0.14942792057991028,
    -0.07180232554674149,
    -0.21783117949962616
  ],
  "value_loss": [
    0.0689154639840126,
    0.09436135739088058,
    0.09927161782979965,
    0.056264664977788925,
    0.04946961626410484,
    0.03635753318667412,
    0.05657466873526573
  ],
  "entropy": [
    0.6860675811767578,
    0.003442749846726656,
    0.010460376739501953,
    0.014185965992510319,
    0.056449830532073975,
    0.03015238605439663,
    0.010747537016868591
  ],
  "val_success": [
    0.1206896551724138,
    0.3017241379310345,
    0.39655172413793105,
    0.39655172413793105,
    0.43103448275862066,
    0.4224137931034483,
    0.4224137931034483
  ],
  "test_short_success": [
    0.09375,
    0.1875,
    0.28125,
    0.25,
    0.375,
    0.375,
    0.390625
  ],
  "test_long_success": [
    0.1015625,
    0.1171875,
    0.2421875,
    0.2578125,
    0.3671875,
    0.4765625,
    0.453125
  ],
  "val_success_norm": [
    0.24449852397213281,
    0.6109116930731147,
    0.803734528528335,
    0.8037183751979691,
    0.8742951318307799,
    0.8563744975443265,
    0.856374487818716
  ],
  "test_short_success_norm": [
    0.1909722222182711,
    0.38194444442995573,
    0.5729166666341661,
    0.5092592592286413,
    0.7638888888561071,
    0.7638888888560955,
    0.7957175925599322
  ],
  "test_long_success_norm": [
    0.2068865740740741,
    0.23871527777777782,
    0.49334490740740744,
    0.5251736111111112,
    0.7479745370370372,
    0.970775462962963,
    0.9230324074074074
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1338/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9786028265953064,
  "probe_test_acc": 0.9891479015350342,
  "balanced_acc": 0.979536009552375,
  "majority_baseline": 0.5134646302250804,
  "control_task_acc": 0.14971864223480225,
  "selectivity": 0.8394292593002319,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4756832713099538,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9773809313774109,
  "rowsplit_balanced_acc": 0.9562686966300049,
  "rowsplit_probe_gap": 0.4851190266155061
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1338/probe_ext.json <==
{
  "task": "mod_7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.990554690361023,
  "onpolicy_linear_balanced_acc": 0.9803588745646037,
  "onpolicy_linear_majority": 0.5126607717041801,
  "onpolicy_linear_gap": 0.47789391865684283,
  "onpolicy_linear_recovery": 0.9806186141181238,
  "onpolicy_linear_selectivity": 0.8430466502904892,
  "onpolicy_mlp_test_acc": 0.9869372844696045,
  "onpolicy_mlp_balanced_acc": 0.9763410844473158,
  "onpolicy_mlp_majority": 0.5126607717041801,
  "onpolicy_mlp_gap": 0.4742765127654244,
  "onpolicy_mlp_recovery": 0.9731958464003101,
  "onpolicy_mlp_selectivity": 0.845659151673317,
  "random_linear_test_acc": 0.5641077160835266,
  "random_linear_balanced_acc": 0.5589778313156033,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.3912781340899575,
  "random_linear_recovery": 0.473032068812349,
  "random_linear_selectivity": 0.41961415112018585,
  "random_mlp_test_acc": 0.575964629650116,
  "random_mlp_balanced_acc": 0.5707326223621824,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.40313504765654684,
  "random_mlp_recovery": 0.48736637442637926,
  "random_mlp_selectivity": 0.43408359587192535,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7838834851216332,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.078125,
    0.265625,
    0.53125,
    0.484375,
    0.421875,
    0.359375
  ],
  "train_success": [
    0.171875,
    0.078125,
    0.265625,
    0.53125,
    0.484375,
    0.421875,
    0.359375
  ],
  "policy_loss": [
    -0.153174489736557,
    -0.561651349067688,
    -0.22459197044372559,
    -0.040012702345848083,
    -0.07541769742965698,
    -0.047314051538705826,
    -0.16138844192028046
  ],
  "value_loss": [
    0.08329511433839798,
    0.06353019922971725,
    0.07557500898838043,
    0.07877567410469055,
    0.08362714946269989,
    0.059176038950681686,
    0.02440495416522026
  ],
  "entropy": [
    0.647864580154419,
    0.011824951507151127,
    0.012127500958740711,
    0.029534272849559784,
    0.010121806524693966,
    0.007923287339508533,
    0.002543341601267457
  ],
  "val_success": [
    0.08620689655172414,
    0.15517241379310345,
    0.15517241379310345,
    0.28448275862068967,
    0.3103448275862069,
    0.3620689655172414,
    0.3448275862068966
  ],
  "test_short_success": [
    0.140625,
    0.109375,
    0.09375,
    0.265625,
    0.359375,
    0.390625,
    0.390625
  ],
  "test_long_success": [
    0.1484375,
    0.125,
    0.125,
    0.21875,
    0.21875,
    0.1875,
    0.265625
  ],
  "val_success_norm": [
    0.17403931185012295,
    0.3159755334492308,
    0.3157941461294208,
    0.5771369939977996,
    0.6298491323466663,
    0.7351563594904418,
    0.7000351707651826
  ],
  "test_short_success_norm": [
    0.28645833332088033,
    0.22280092592563658,
    0.19097222222193838,
    0.541087962953144,
    0.7320601851525596,
    0.7957175925597333,
    0.7957175925597053
  ],
  "test_long_success_norm": [
    0.30237268518518523,
    0.25462962962962965,
    0.25462962962962965,
    0.44560185185185186,
    0.44560185185185186,
    0.3819444444444445,
    0.541087962962963
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1339/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8408322334289551,
  "probe_test_acc": 0.8733922839164734,
  "balanced_acc": 0.7823001835282802,
  "majority_baseline": 0.4533762057877814,
  "control_task_acc": 0.1493167132139206,
  "selectivity": 0.7240755707025528,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.420016078128692,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8402777910232544,
  "rowsplit_balanced_acc": 0.7535542508292703,
  "rowsplit_probe_gap": 0.4000000132454766
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1339/probe_ext.json <==
{
  "task": "mod_7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.868971049785614,
  "onpolicy_linear_balanced_acc": 0.7825099612084918,
  "onpolicy_linear_majority": 0.45940514469453375,
  "onpolicy_linear_gap": 0.40956590509108026,
  "onpolicy_linear_recovery": 0.7576207969268458,
  "onpolicy_linear_selectivity": 0.7266880869865417,
  "onpolicy_mlp_test_acc": 0.8729903697967529,
  "onpolicy_mlp_balanced_acc": 0.796819213658159,
  "onpolicy_mlp_majority": 0.45940514469453375,
  "onpolicy_mlp_gap": 0.4135852251022192,
  "onpolicy_mlp_recovery": 0.7650557918619489,
  "onpolicy_mlp_selectivity": 0.7299035489559174,
  "random_linear_test_acc": 0.4453376233577728,
  "random_linear_balanced_acc": 0.44054239082072816,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.2725080413642037,
  "random_linear_recovery": 0.32944606749958155,
  "random_linear_selectivity": 0.30667202174663544,
  "random_mlp_test_acc": 0.48814308643341064,
  "random_mlp_balanced_acc": 0.4808508562166246,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.3153135044398415,
  "random_mlp_recovery": 0.3811953348135693,
  "random_mlp_selectivity": 0.3482716977596283,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8436753156717778,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.21875,
    0.3125,
    0.578125,
    0.515625,
    0.3125,
    0.40625
  ],
  "train_success": [
    0.109375,
    0.21875,
    0.3125,
    0.578125,
    0.515625,
    0.3125,
    0.40625
  ],
  "policy_loss": [
    0.33310744166374207,
    -0.07721036672592163,
    0.17569637298583984,
    0.20351353287696838,
    0.1318759173154831,
    0.1658456027507782,
    0.08789411187171936
  ],
  "value_loss": [
    0.05694971978664398,
    0.05083850026130676,
    0.003920952323824167,
    0.08989515900611877,
    0.057924289256334305,
    0.025667866691946983,
    0.07290691882371902
  ],
  "entropy": [
    0.6630604267120361,
    0.035010095685720444,
    0.003187575377523899,
    0.013104978948831558,
    0.02881886065006256,
    0.06383522599935532,
    0.051155250519514084
  ],
  "val_success": [
    0.07758620689655173,
    0.25,
    0.4396551724137931,
    0.49137931034482757,
    0.4827586206896552,
    0.5086206896551724,
    0.5431034482758621
  ],
  "test_short_success": [
    0.140625,
    0.09375,
    0.265625,
    0.28125,
    0.375,
    0.359375,
    0.484375
  ],
  "test_long_success": [
    0.140625,
    0.171875,
    0.203125,
    0.1953125,
    0.3359375,
    0.3046875,
    0.375
  ],
  "val_success_norm": [
    0.15672753453059646,
    0.503912834031066,
    0.8896008710147699,
    0.9949600847252109,
    0.9773996843410082,
    1.0300847806721505,
    1.0999711572016977
  ],
  "test_short_success_norm": [
    0.2864583333241758,
    0.19097222220816296,
    0.5410879629531226,
    0.5729166666434076,
    0.7638888888720403,
    0.7320601851681399,
    0.9866898147967167
  ],
  "test_long_success_norm": [
    0.28645833333333337,
    0.3501157407407408,
    0.4137731481481482,
    0.3978587962962964,
    0.6843171296296298,
    0.6206597222222223,
    0.7638888888888891
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1340/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9424898624420166,
  "probe_test_acc": 0.9714630246162415,
  "balanced_acc": 0.9442931040784103,
  "majority_baseline": 0.49517684887459806,
  "control_task_acc": 0.1471061110496521,
  "selectivity": 0.8243569135665894,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4762861757416434,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9452381134033203,
  "rowsplit_balanced_acc": 0.90407333451038,
  "rowsplit_probe_gap": 0.47599208165728857
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1340/probe_ext.json <==
{
  "task": "mod_7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9626205563545227,
  "onpolicy_linear_balanced_acc": 0.9261748688518475,
  "onpolicy_linear_majority": 0.4907556270096463,
  "onpolicy_linear_gap": 0.4718649293448764,
  "onpolicy_linear_recovery": 0.9265982195817304,
  "onpolicy_linear_selectivity": 0.8145096302032471,
  "onpolicy_mlp_test_acc": 0.9571945071220398,
  "onpolicy_mlp_balanced_acc": 0.9244395549834797,
  "onpolicy_mlp_majority": 0.4907556270096463,
  "onpolicy_mlp_gap": 0.4664388801123935,
  "onpolicy_mlp_recovery": 0.9159431205364127,
  "onpolicy_mlp_selectivity": 0.8100883960723877,
  "random_linear_test_acc": 0.5962620377540588,
  "random_linear_balanced_acc": 0.5913236193795351,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.4234324557604897,
  "random_linear_recovery": 0.5119047375763355,
  "random_linear_selectivity": 0.45980705320835114,
  "random_mlp_test_acc": 0.5968649387359619,
  "random_mlp_balanced_acc": 0.5932729053427802,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.4240353567423928,
  "random_mlp_recovery": 0.5126336091229705,
  "random_mlp_selectivity": 0.44533760845661163,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8160649525090262,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.1875,
    0.1875,
    0.109375,
    0.109375,
    0.125,
    0.125
  ],
  "train_success": [
    0.140625,
    0.1875,
    0.1875,
    0.109375,
    0.109375,
    0.125,
    0.125
  ],
  "policy_loss": [
    0.18934230506420135,
    0.24841707944869995,
    0.08226072043180466,
    -0.15732994675636292,
    -0.09838707745075226,
    0.2914505898952484,
    0.21966686844825745
  ],
  "value_loss": [
    0.1278160959482193,
    0.011355964466929436,
    0.042773615568876266,
    0.05738561600446701,
    0.02956114336848259,
    0.007894899696111679,
    0.00937963742762804
  ],
  "entropy": [
    0.675081729888916,
    0.09822171926498413,
    0.031999923288822174,
    0.02936830185353756,
    0.009530319832265377,
    0.0786980465054512,
    0.054010096937417984
  ],
  "val_success": [
    0.14655172413793102,
    0.1896551724137931,
    0.1810344827586207,
    0.1896551724137931,
    0.21551724137931033,
    0.1724137931034483,
    0.1206896551724138
  ],
  "test_short_success": [
    0.203125,
    0.078125,
    0.15625,
    0.171875,
    0.1875,
    0.125,
    0.140625
  ],
  "test_long_success": [
    0.1640625,
    0.1875,
    0.1328125,
    0.09375,
    0.125,
    0.1328125,
    0.1640625
  ],
  "val_success_norm": [
    0.29657758011680074,
    0.38321282309434973,
    0.3659602270589141,
    0.38334720048865856,
    0.436043365466665,
    0.3485995891017039,
    0.24323704925347747
  ],
  "test_short_success_norm": [
    0.4137731481336183,
    0.15914351851723574,
    0.3182870370369721,
    0.35011574073747886,
    0.38194444444232256,
    0.2546296296252343,
    0.2864583333257255
  ],
  "test_long_success_norm": [
    0.3342013888888889,
    0.38194444444444453,
    0.2705439814814815,
    0.19097222222222227,
    0.25462962962962965,
    0.2705439814814815,
    0.3342013888888889
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1341/probe.json <==
{
  "task": "mod_7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2779093384742737,
  "probe_test_acc": 0.22829581797122955,
  "balanced_acc": 0.21039486472342767,
  "majority_baseline": 0.19232315112540194,
  "control_task_acc": 0.13987138867378235,
  "selectivity": 0.0884244292974472,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03597266684582762,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23273809254169464,
  "rowsplit_balanced_acc": 0.21379716410570487,
  "rowsplit_probe_gap": 0.033928568732170844
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1341/probe_ext.json <==
{
  "task": "mod_7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22889871895313263,
  "onpolicy_linear_balanced_acc": 0.21222729500755413,
  "onpolicy_linear_majority": 0.19553858520900322,
  "onpolicy_linear_gap": 0.03336013374412941,
  "onpolicy_linear_recovery": 0.04146890469917261,
  "onpolicy_linear_selectivity": 0.08520901203155518,
  "onpolicy_mlp_test_acc": 0.23713825643062592,
  "onpolicy_mlp_balanced_acc": 0.214450550702828,
  "onpolicy_mlp_majority": 0.19553858520900322,
  "onpolicy_mlp_gap": 0.0415996712216227,
  "onpolicy_mlp_recovery": 0.051711207594003133,
  "onpolicy_mlp_selectivity": 0.10008038580417633,
  "random_linear_test_acc": 0.22226688265800476,
  "random_linear_balanced_acc": 0.2121279394111332,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.049437300664435635,
  "random_linear_recovery": 0.05976676581784055,
  "random_linear_selectivity": 0.07897910475730896,
  "random_mlp_test_acc": 0.24658359587192535,
  "random_mlp_balanced_acc": 0.23796402306006584,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.07375401387835623,
  "random_mlp_recovery": 0.0891642305779156,
  "random_mlp_selectivity": 0.10952572524547577,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9931948866668852,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_7/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.171875,
    0.40625,
    0.453125,
    0.3125,
    0.375,
    0.40625
  ],
  "train_success": [
    0.046875,
    0.171875,
    0.40625,
    0.453125,
    0.3125,
    0.375,
    0.40625
  ],
  "policy_loss": [
    0.11832128465175629,
    -0.0853649377822876,
    -0.05466907098889351,
    -0.08758154511451721,
    0.1410585194826126,
    0.13724231719970703,
    0.26461341977119446
  ],
  "value_loss": [
    0.023469384759664536,
    0.030956774950027466,
    0.03477057069540024,
    0.0790228322148323,
    0.058827150613069534,
    0.039754003286361694,
    0.09620281308889389
  ],
  "entropy": [
    0.6016799211502075,
    0.07073549181222916,
    0.02726375125348568,
    0.004467473831027746,
    0.02406507357954979,
    0.025600360706448555,
    0.0010923949303105474
  ],
  "val_success": [
    0.05172413793103448,
    0.33620689655172414,
    0.4482758620689655,
    0.3793103448275862,
    0.39655172413793105,
    0.4396551724137931,
    0.4396551724137931
  ],
  "test_short_success": [
    0.140625,
    0.109375,
    0.109375,
    0.140625,
    0.1875,
    0.296875,
    0.328125
  ],
  "test_long_success": [
    0.0859375,
    0.09375,
    0.109375,
    0.078125,
    0.125,
    0.1953125,
    0.34375
  ],
  "val_success_norm": [
    0.12362182290837789,
    0.8030851295636565,
    1.0709764568918418,
    0.9060028230454784,
    0.9474354797040666,
    1.0503547151048063,
    1.0503554137145792
  ],
  "test_short_success_norm": [
    0.33639219576718804,
    0.2616383744855914,
    0.26163837448559,
    0.33639219576718904,
    0.44852292768959184,
    0.71016130217518,
    0.7849151234567748
  ],
  "test_long_success_norm": [
    0.20557300852439742,
    0.22426146384479717,
    0.2616383744855967,
    0.18688455320399766,
    0.29901528512639625,
    0.4672113830099941,
    0.8222920340975897
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1337/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 9,
  "probe_train_acc": 0.9249830842018127,
  "probe_test_acc": 0.9049437046051025,
  "balanced_acc": 0.8598930761506788,
  "majority_baseline": 0.38605305466237944,
  "control_task_acc": 0.11213826388120651,
  "selectivity": 0.792805440723896,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.518890649942723,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.911309540271759,
  "rowsplit_balanced_acc": 0.8605157272608821,
  "rowsplit_probe_gap": 0.5236111275733464
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1337/probe_ext.json <==
{
  "task": "mod_9",
  "num_states": 9,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9103697538375854,
  "onpolicy_linear_balanced_acc": 0.8628766947546093,
  "onpolicy_linear_majority": 0.38645498392282956,
  "onpolicy_linear_gap": 0.5239147699147559,
  "onpolicy_linear_recovery": 0.8539141484100312,
  "onpolicy_linear_selectivity": 0.7986334189772606,
  "onpolicy_mlp_test_acc": 0.908561110496521,
  "onpolicy_mlp_balanced_acc": 0.8635538593257439,
  "onpolicy_mlp_majority": 0.38645498392282956,
  "onpolicy_mlp_gap": 0.5221061265736915,
  "onpolicy_mlp_recovery": 0.8509662908059904,
  "onpolicy_mlp_selectivity": 0.7956189885735512,
  "random_linear_test_acc": 0.6161575317382812,
  "random_linear_balanced_acc": 0.608179138027086,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.4559887214488922,
  "random_linear_recovery": 0.5429528303253619,
  "random_linear_selectivity": 0.49738743156194687,
  "random_mlp_test_acc": 0.6117363572120667,
  "random_mlp_balanced_acc": 0.6000756012969726,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.4515675469226776,
  "random_mlp_recovery": 0.5376884693676103,
  "random_mlp_selectivity": 0.5026125609874725,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8552327665337807,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9950340916795763
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.0,
  "17": 0.25,
  "18": 0.75,
  "19": 1.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.28125,
    0.375,
    0.296875,
    0.21875,
    0.28125,
    0.359375
  ],
  "train_success": [
    0.078125,
    0.28125,
    0.375,
    0.296875,
    0.21875,
    0.28125,
    0.359375
  ],
  "policy_loss": [
    -0.09733379632234573,
    0.17447447776794434,
    -0.617395281791687,
    0.20199525356292725,
    0.17255540192127228,
    -0.14261479675769806,
    0.38836538791656494
  ],
  "value_loss": [
    0.009833524003624916,
    0.07509458065032959,
    0.12658101320266724,
    0.043429646641016006,
    0.042281221598386765,
    0.03043162077665329,
    0.06260490417480469
  ],
  "entropy": [
    0.6859222054481506,
    0.14879940450191498,
    0.00016627315199002624,
    0.045207809656858444,
    0.01525266282260418,
    0.05480201542377472,
    0.02998705953359604
  ],
  "val_success": [
    0.16379310344827586,
    0.16379310344827586,
    0.16379310344827586,
    0.33620689655172414,
    0.3017241379310345,
    0.31896551724137934,
    0.3103448275862069
  ],
  "test_short_success": [
    0.09375,
    0.109375,
    0.171875,
    0.09375,
    0.09375,
    0.078125,
    0.140625
  ],
  "test_long_success": [
    0.125,
    0.140625,
    0.078125,
    0.140625,
    0.140625,
    0.1328125,
    0.0703125
  ],
  "val_success_norm": [
    0.3910124270272112,
    0.39071983897179047,
    0.39082484812706075,
    0.8027696280173208,
    0.7201752684706831,
    0.7614187689190179,
    0.7407970041576547
  ],
  "test_short_success_norm": [
    0.22426146384479717,
    0.2616383744855924,
    0.4111460170487853,
    0.22426146384479473,
    0.2242614638447961,
    0.18688455320399522,
    0.3363921957671915
  ],
  "test_long_success_norm": [
    0.29901528512639625,
    0.3363921957671958,
    0.18688455320399766,
    0.33639219576719576,
    0.3363921957671958,
    0.317703740446796,
    0.1681960978835979
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1338/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 9,
  "probe_train_acc": 0.560808539390564,
  "probe_test_acc": 0.5152733325958252,
  "balanced_acc": 0.43324719589781713,
  "majority_baseline": 0.27311093247588425,
  "control_task_acc": 0.10811897367238998,
  "selectivity": 0.4071543589234352,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24216240011994095,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.52182537317276,
  "rowsplit_balanced_acc": 0.4297140936273484,
  "rowsplit_probe_gap": 0.23948410333149017
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1338/probe_ext.json <==
{
  "task": "mod_9",
  "num_states": 9,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5130627155303955,
  "onpolicy_linear_balanced_acc": 0.434144185371202,
  "onpolicy_linear_majority": 0.26788585209003213,
  "onpolicy_linear_gap": 0.24517686344036338,
  "onpolicy_linear_recovery": 0.3348888477845864,
  "onpolicy_linear_selectivity": 0.4047427773475647,
  "onpolicy_mlp_test_acc": 0.5375803709030151,
  "onpolicy_mlp_balanced_acc": 0.46250028168009244,
  "onpolicy_mlp_majority": 0.26788585209003213,
  "onpolicy_mlp_gap": 0.269694518812983,
  "onpolicy_mlp_recovery": 0.36837769025896333,
  "onpolicy_mlp_selectivity": 0.4330787658691406,
  "random_linear_test_acc": 0.32355305552482605,
  "random_linear_balanced_acc": 0.3087648890912144,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.163384245235437,
  "random_linear_recovery": 0.1945441503449472,
  "random_linear_selectivity": 0.21201768517494202,
  "random_mlp_test_acc": 0.2903938889503479,
  "random_mlp_balanced_acc": 0.27073712125034316,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.13022507866095884,
  "random_mlp_recovery": 0.1550610173287703,
  "random_mlp_selectivity": 0.18026527017354965,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9436506493731451,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9950340916795763
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 1.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.140625,
    0.09375,
    0.328125,
    0.34375,
    0.453125,
    0.1875
  ],
  "train_success": [
    0.109375,
    0.140625,
    0.09375,
    0.328125,
    0.34375,
    0.453125,
    0.1875
  ],
  "policy_loss": [
    -0.2719562351703644,
    -0.3957847058773041,
    -0.082611083984375,
    0.018711108714342117,
    -0.35551512241363525,
    -0.0495942197740078,
    -0.0617453008890152
  ],
  "value_loss": [
    0.07706232368946075,
    0.06591565907001495,
    0.03906600922346115,
    0.0800476223230362,
    0.09744466096162796,
    0.05375582352280617,
    0.02973831258714199
  ],
  "entropy": [
    0.6472259759902954,
    0.024447355419397354,
    0.016190925613045692,
    0.028694242238998413,
    0.006436771713197231,
    0.006830225698649883,
    0.0023854828905314207
  ],
  "val_success": [
    0.09482758620689655,
    0.12931034482758622,
    0.1206896551724138,
    0.1896551724137931,
    0.1724137931034483,
    0.21551724137931033,
    0.22413793103448276
  ],
  "test_short_success": [
    0.09375,
    0.09375,
    0.078125,
    0.046875,
    0.171875,
    0.21875,
    0.234375
  ],
  "test_long_success": [
    0.078125,
    0.1015625,
    0.140625,
    0.140625,
    0.140625,
    0.1484375,
    0.1171875
  ],
  "val_success_norm": [
    0.22627660919817316,
    0.30922669709713557,
    0.28823314146436646,
    0.4533898266841222,
    0.4121467326302653,
    0.5152551501097721,
    0.5358768938809431
  ],
  "test_short_success_norm": [
    0.2242614638447972,
    0.22426146384479476,
    0.18688455320399766,
    0.11213073192239428,
    0.41114601704878806,
    0.5232767489711823,
    0.5606536596119818
  ],
  "test_long_success_norm": [
    0.18688455320399766,
    0.24294991916519693,
    0.3363921957671958,
    0.3363921957671958,
    0.33639219576719576,
    0.35508065108759557,
    0.2803268298059965
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1339/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 9,
  "probe_train_acc": 0.7484776973724365,
  "probe_test_acc": 0.6818729639053345,
  "balanced_acc": 0.5798045889124371,
  "majority_baseline": 0.33058681672025725,
  "control_task_acc": 0.1113344058394432,
  "selectivity": 0.5705385580658913,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3512861471850772,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7184523940086365,
  "rowsplit_balanced_acc": 0.6063242107262286,
  "rowsplit_probe_gap": 0.37380953686577933
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1339/probe_ext.json <==
{
  "task": "mod_9",
  "num_states": 9,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6830787658691406,
  "onpolicy_linear_balanced_acc": 0.5774340932951574,
  "onpolicy_linear_majority": 0.3338022508038585,
  "onpolicy_linear_gap": 0.3492765150652821,
  "onpolicy_linear_recovery": 0.5242835411658654,
  "onpolicy_linear_selectivity": 0.5711414664983749,
  "onpolicy_mlp_test_acc": 0.6870980858802795,
  "onpolicy_mlp_balanced_acc": 0.5994979384050039,
  "onpolicy_mlp_majority": 0.3338022508038585,
  "onpolicy_mlp_gap": 0.35329583507642104,
  "onpolicy_mlp_recovery": 0.5303167648085282,
  "onpolicy_mlp_selectivity": 0.5739549994468689,
  "random_linear_test_acc": 0.35631027817726135,
  "random_linear_balanced_acc": 0.3417583848473912,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.1961414678878723,
  "random_linear_recovery": 0.23354868251018246,
  "random_linear_selectivity": 0.23975079506635666,
  "random_mlp_test_acc": 0.3856511116027832,
  "random_mlp_balanced_acc": 0.3731224956282928,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.22548230131339414,
  "random_mlp_recovery": 0.2684852671298036,
  "random_mlp_selectivity": 0.2749195992946625,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8936671161253523,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9950340916795763
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.125,
    0.078125,
    0.46875,
    0.234375,
    0.078125,
    0.375
  ],
  "train_success": [
    0.140625,
    0.125,
    0.078125,
    0.46875,
    0.234375,
    0.078125,
    0.375
  ],
  "policy_loss": [
    0.026985740289092064,
    0.20836949348449707,
    0.06839266419410706,
    0.15857923030853271,
    -0.08263655751943588,
    -0.21132613718509674,
    0.09352631121873856
  ],
  "value_loss": [
    0.07346469908952713,
    0.01688147522509098,
    0.0002228234225185588,
    0.09466837346553802,
    0.025655481964349747,
    0.015645936131477356,
    0.06483854353427887
  ],
  "entropy": [
    0.6635665893554688,
    0.02865416370332241,
    0.0005730369593948126,
    0.0014741261256858706,
    0.034311771392822266,
    0.08532869815826416,
    0.002901640022173524
  ],
  "val_success": [
    0.08620689655172414,
    0.13793103448275862,
    0.13793103448275862,
    0.29310344827586204,
    0.28448275862068967,
    0.3448275862068966,
    0.3620689655172414
  ],
  "test_short_success": [
    0.0625,
    0.140625,
    0.109375,
    0.140625,
    0.125,
    0.25,
    0.171875
  ],
  "test_long_success": [
    0.109375,
    0.1953125,
    0.1015625,
    0.1484375,
    0.1484375,
    0.0859375,
    0.0859375
  ],
  "val_success_norm": [
    0.20606193836505973,
    0.3292735832012463,
    0.32927358318814887,
    0.6998349858010314,
    0.6792152152504991,
    0.8235666912314555,
    0.8648096476012443
  ],
  "test_short_success_norm": [
    0.1495076425631981,
    0.3363921957671872,
    0.26163837448559,
    0.3363921957671915,
    0.29901528512638764,
    0.5980305702527772,
    0.41114601704879045
  ],
  "test_long_success_norm": [
    0.2616383744855967,
    0.4672113830099942,
    0.24294991916519695,
    0.35508065108759557,
    0.35508065108759557,
    0.20557300852439742,
    0.20557300852439742
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1340/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 9,
  "probe_train_acc": 0.6724458932876587,
  "probe_test_acc": 0.678054690361023,
  "balanced_acc": 0.5782874228431412,
  "majority_baseline": 0.32194533762057875,
  "control_task_acc": 0.11696141213178635,
  "selectivity": 0.5610932782292366,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3561093527404442,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6652777791023254,
  "rowsplit_balanced_acc": 0.5593860750055399,
  "rowsplit_probe_gap": 0.3436507949753413
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1340/probe_ext.json <==
{
  "task": "mod_9",
  "num_states": 9,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.672025740146637,
  "onpolicy_linear_balanced_acc": 0.5753836493973664,
  "onpolicy_linear_majority": 0.3227491961414791,
  "onpolicy_linear_gap": 0.34927654400515784,
  "onpolicy_linear_recovery": 0.5157270275874378,
  "onpolicy_linear_selectivity": 0.5659164190292358,
  "onpolicy_mlp_test_acc": 0.6499196290969849,
  "onpolicy_mlp_balanced_acc": 0.5677457532594324,
  "onpolicy_mlp_majority": 0.3227491961414791,
  "onpolicy_mlp_gap": 0.32717043295550574,
  "onpolicy_mlp_recovery": 0.483086075485637,
  "onpolicy_mlp_selectivity": 0.5424035489559174,
  "random_linear_test_acc": 0.3352090120315552,
  "random_linear_balanced_acc": 0.32034951178006277,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.1750402017421661,
  "random_linear_recovery": 0.208423078217042,
  "random_linear_selectivity": 0.22226689010858536,
  "random_mlp_test_acc": 0.35329583287239075,
  "random_mlp_balanced_acc": 0.3380623324664605,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.19312702258300168,
  "random_mlp_recovery": 0.22995933581551,
  "random_mlp_selectivity": 0.24216239154338837,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9154446323045162,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9950340916795763
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_9",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.140625,
    0.078125,
    0.296875,
    0.140625,
    0.15625,
    0.171875
  ],
  "train_success": [
    0.0625,
    0.140625,
    0.078125,
    0.296875,
    0.140625,
    0.15625,
    0.171875
  ],
  "policy_loss": [
    0.33129310607910156,
    0.265408456325531,
    -0.014335067011415958,
    -0.055418796837329865,
    0.3725159466266632,
    -0.2345600128173828,
    -0.23052704334259033
  ],
  "value_loss": [
    0.07222527265548706,
    0.003693465841934085,
    0.02391381934285164,
    0.0841686949133873,
    0.0039182910695672035,
    0.043049369007349014,
    0.03145206347107887
  ],
  "entropy": [
    0.6746931076049805,
    0.11304249614477158,
    0.016872255131602287,
    0.038389671593904495,
    0.088671013712883,
    0.09889301657676697,
    0.02916407771408558
  ],
  "val_success": [
    0.09482758620689655,
    0.08620689655172414,
    0.02586206896551724,
    0.1206896551724138,
    0.09482758620689655,
    0.15517241379310345,
    0.22413793103448276
  ],
  "test_short_success": [
    0.078125,
    0.078125,
    0.09375,
    0.09375,
    0.125,
    0.125,
    0.109375
  ],
  "test_long_success": [
    0.09375,
    0.109375,
    0.1171875,
    0.1640625,
    0.140625,
    0.1171875,
    0.1640625
  ],
  "val_success_norm": [
    0.2265410619490117,
    0.20611003519920104,
    0.06186522202435761,
    0.2880937124783143,
    0.2261211055047453,
    0.370284548199179,
    0.5347256949887885
  ],
  "test_short_success_norm": [
    0.1868845532039923,
    0.1868845532039976,
    0.2242614638447961,
    0.2242614638447905,
    0.29901528512639086,
    0.299015285126381,
    0.2616383744855914
  ],
  "test_long_success_norm": [
    0.22426146384479717,
    0.26163837448559674,
    0.2803268298059965,
    0.3924575617283951,
    0.3363921957671958,
    0.2803268298059965,
    0.3924575617283951
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1341/probe.json <==
{
  "task": "mod_9",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 9,
  "probe_train_acc": 0.4881596863269806,
  "probe_test_acc": 0.44011253118515015,
  "balanced_acc": 0.36786338000613367,
  "majority_baseline": 0.24839228295819935,
  "control_task_acc": 0.1113344058394432,
  "selectivity": 0.32877812534570694,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1917202482269508,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.45575398206710815,
  "rowsplit_balanced_acc": 0.3738342108735654,
  "rowsplit_probe_gap": 0.19821429952742564
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1341/probe_ext.json <==
{
  "task": "mod_9",
  "num_states": 9,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4238344132900238,
  "onpolicy_linear_balanced_acc": 0.35738656007318237,
  "onpolicy_linear_majority": 0.2284967845659164,
  "onpolicy_linear_gap": 0.1953376287241074,
  "onpolicy_linear_recovery": 0.25319094569709777,
  "onpolicy_linear_selectivity": 0.3110932558774948,
  "onpolicy_mlp_test_acc": 0.3888665735721588,
  "onpolicy_mlp_balanced_acc": 0.3278177727273512,
  "onpolicy_mlp_majority": 0.2284967845659164,
  "onpolicy_mlp_gap": 0.1603697890062424,
  "onpolicy_mlp_recovery": 0.20786665019407716,
  "onpolicy_mlp_selectivity": 0.2765273451805115,
  "random_linear_test_acc": 0.2958199381828308,
  "random_linear_balanced_acc": 0.2795351018372329,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.13565112789344175,
  "random_linear_recovery": 0.1615218981569194,
  "random_linear_selectivity": 0.1897106170654297,
  "random_mlp_test_acc": 0.3102893829345703,
  "random_mlp_balanced_acc": 0.29637661942182086,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.15012057264518125,
  "random_mlp_recovery": 0.1787508900412591,
  "random_mlp_selectivity": 0.20076365768909454,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9579294087061417,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9950340916795763
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/blockf_ppo/mod_9/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/looped_small_k16_s1337/hyperparameters.json <==
{
  "task": "contains_0010",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 16,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 2,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 0,
  "cosine_iters": 1,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 1,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/looped_small_k16_s1337/metrics.json <==
{
  "iteration": [
    1
  ],
  "lr": [
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0
  ],
  "train_success": [
    0.0
  ],
  "policy_loss": [
    0.06522224843502045
  ],
  "value_loss": [
    1.2230461835861206
  ],
  "entropy": [
    0.2883071303367615
  ],
  "val_success": [
    0.4482758620689655
  ],
  "test_short_success": [
    0.671875
  ],
  "test_long_success": [
    0.859375
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/looped_small_k16_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/looped_small_k16_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/looped_small_k16_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/plain_k16_s1337/hyperparameters.json <==
{
  "task": "contains_0010",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 16,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "theta": 10000.0,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 2,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 0,
  "cosine_iters": 1,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 1,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/plain_k16_s1337/metrics.json <==
{
  "iteration": [
    1
  ],
  "lr": [
    2.9999999999999997e-05
  ],
  "train_return": [
    1.0
  ],
  "train_success": [
    1.0
  ],
  "policy_loss": [
    -0.9929127097129822
  ],
  "value_loss": [
    0.9746424555778503
  ],
  "entropy": [
    0.604137659072876
  ],
  "val_success": [
    0.6379310344827587
  ],
  "test_short_success": [
    0.984375
  ],
  "test_long_success": [
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/plain_k16_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/plain_k16_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/plain_k16_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.75,
  "21": 1.0,
  "22": 0.25,
  "23": 0.5,
  "24": 1.0,
  "25": 0.5,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/window_mlp_k16_s1337/hyperparameters.json <==
{
  "task": "contains_0010",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 16,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 2,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 0,
  "cosine_iters": 1,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 1,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/window_mlp_k16_s1337/metrics.json <==
{
  "iteration": [
    1
  ],
  "lr": [
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5
  ],
  "train_success": [
    0.5
  ],
  "policy_loss": [
    -0.13674160838127136
  ],
  "value_loss": [
    0.10776621848344803
  ],
  "entropy": [
    0.42743074893951416
  ],
  "val_success": [
    0.3793103448275862
  ],
  "test_short_success": [
    0.765625
  ],
  "test_long_success": [
    0.921875
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/window_mlp_k16_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/window_mlp_k16_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/contains_0010/window_mlp_k16_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.296875,
    0.34375,
    0.34375,
    0.40625,
    0.359375,
    0.5
  ],
  "train_success": [
    0.296875,
    0.296875,
    0.34375,
    0.34375,
    0.40625,
    0.359375,
    0.5
  ],
  "policy_loss": [
    0.18516004085540771,
    0.01051794458180666,
    0.055129703134298325,
    0.03292962536215782,
    0.021142655983567238,
    0.009333137422800064,
    0.06892041862010956
  ],
  "value_loss": [
    0.15193438529968262,
    0.089468814432621,
    0.09738172590732574,
    0.09720353037118912,
    0.09724731743335724,
    0.09617552906274796,
    0.10903150588274002
  ],
  "entropy": [
    0.6087080836296082,
    0.6706450581550598,
    0.6792758703231812,
    0.6755018830299377,
    0.6766909956932068,
    0.671718955039978,
    0.6665204167366028
  ],
  "val_success": [
    0.3793103448275862,
    0.4051724137931034,
    0.41379310344827586,
    0.31896551724137934,
    0.3448275862068966,
    0.33620689655172414,
    0.35344827586206895
  ],
  "test_short_success": [
    0.328125,
    0.296875,
    0.234375,
    0.34375,
    0.359375,
    0.421875,
    0.296875
  ],
  "test_long_success": [
    0.3671875,
    0.328125,
    0.390625,
    0.34375,
    0.3671875,
    0.375,
    0.3203125
  ],
  "val_success_norm": [
    0.5474124926965874,
    0.5847826027452842,
    0.5969044129414165,
    0.460630542674046,
    0.4973741768828297,
    0.48524949495557423,
    0.5100563741208046
  ],
  "test_short_success_norm": [
    0.4739583333333227,
    0.4288194444444382,
    0.3385416666666622,
    0.49652777777777557,
    0.5190972222222164,
    0.6093749999999892,
    0.42881944444443454
  ],
  "test_long_success_norm": [
    0.5303819444444444,
    0.4739583333333333,
    0.5642361111111112,
    0.4965277777777778,
    0.5303819444444444,
    0.5416666666666667,
    0.4626736111111111
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4227841794490814,
  "probe_test_acc": 0.42504018545150757,
  "balanced_acc": 0.405089412584712,
  "majority_baseline": 0.38766077170418006,
  "control_task_acc": 0.33661574125289917,
  "selectivity": 0.0884244441986084,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.037379413747327506,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4194444417953491,
  "rowsplit_balanced_acc": 0.39987861773133154,
  "rowsplit_probe_gap": 0.03650793385884116
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.3125,
    0.359375,
    0.421875,
    0.640625,
    0.546875,
    0.765625
  ],
  "train_success": [
    0.375,
    0.3125,
    0.359375,
    0.421875,
    0.640625,
    0.546875,
    0.765625
  ],
  "policy_loss": [
    0.24052582681179047,
    -0.058072254061698914,
    -0.025083785876631737,
    0.03563539683818817,
    0.007813575677573681,
    -0.07087147980928421,
    0.00743515370413661
  ],
  "value_loss": [
    0.16733795404434204,
    0.09308041632175446,
    0.0949239656329155,
    0.10044308751821518,
    0.10190031677484512,
    0.11149601638317108,
    0.07974235713481903
  ],
  "entropy": [
    0.6857260465621948,
    0.6573762893676758,
    0.6659687757492065,
    0.62931889295578,
    0.3993802070617676,
    0.18919925391674042,
    0.13359420001506805
  ],
  "val_success": [
    0.39655172413793105,
    0.33620689655172414,
    0.4051724137931034,
    0.3706896551724138,
    0.5344827586206896,
    0.5862068965517241,
    0.6206896551724138
  ],
  "test_short_success": [
    0.359375,
    0.28125,
    0.359375,
    0.390625,
    0.453125,
    0.65625,
    0.65625
  ],
  "test_long_success": [
    0.2734375,
    0.3203125,
    0.3125,
    0.3125,
    0.4140625,
    0.546875,
    0.625
  ],
  "val_success_norm": [
    0.572044496005671,
    0.4855062673750592,
    0.5848478011153248,
    0.5349139423250668,
    0.7712711176971176,
    0.8459488782645974,
    0.8960658823036688
  ],
  "test_short_success_norm": [
    0.5190972222222175,
    0.40624999999999,
    0.5190972222222178,
    0.5642361111111056,
    0.6545138888888731,
    0.9479166666666512,
    0.9479166666666512
  ],
  "test_long_success_norm": [
    0.3949652777777778,
    0.46267361111111105,
    0.4513888888888889,
    0.45138888888888884,
    0.5980902777777778,
    0.7899305555555556,
    0.9027777777777779
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9668470621109009,
  "probe_test_acc": 0.9642282724380493,
  "balanced_acc": 0.9443095131947441,
  "majority_baseline": 0.6284163987138264,
  "control_task_acc": 0.3376205861568451,
  "selectivity": 0.6266076862812042,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33581187372422294,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9660714268684387,
  "rowsplit_balanced_acc": 0.9360908483180991,
  "rowsplit_probe_gap": 0.327777776074788
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.75,
  "7": 0.25,
  "8": 1.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.34375,
    0.390625,
    0.328125,
    0.4375,
    0.296875,
    0.328125
  ],
  "train_success": [
    0.359375,
    0.34375,
    0.390625,
    0.328125,
    0.4375,
    0.296875,
    0.328125
  ],
  "policy_loss": [
    0.11751088500022888,
    0.023563507944345474,
    -0.0018745561828836799,
    0.009680166840553284,
    0.016682637855410576,
    -0.016268106177449226,
    0.0030136785935610533
  ],
  "value_loss": [
    0.1460687667131424,
    0.09082785248756409,
    0.09484893083572388,
    0.0947759672999382,
    0.09926851093769073,
    0.0871935561299324,
    0.08926567435264587
  ],
  "entropy": [
    0.6582435369491577,
    0.6818163990974426,
    0.5963844060897827,
    0.6270837187767029,
    0.6214115619659424,
    0.5550453662872314,
    0.5322526097297668
  ],
  "val_success": [
    0.3620689655172414,
    0.3706896551724138,
    0.3793103448275862,
    0.41379310344827586,
    0.3620689655172414,
    0.3103448275862069,
    0.3879310344827586
  ],
  "test_short_success": [
    0.296875,
    0.328125,
    0.390625,
    0.421875,
    0.28125,
    0.359375,
    0.390625
  ],
  "test_long_success": [
    0.3046875,
    0.328125,
    0.2890625,
    0.328125,
    0.328125,
    0.2890625,
    0.2734375
  ],
  "val_success_norm": [
    0.5226609916640759,
    0.5351097331372578,
    0.5476316910984615,
    0.5972367833320498,
    0.5227293275520046,
    0.4480112892222208,
    0.5597263346879322
  ],
  "test_short_success_norm": [
    0.4288194444444355,
    0.47395833333332277,
    0.5642361111111021,
    0.6093749999999933,
    0.40624999999999095,
    0.5190972222222088,
    0.5642361111111022
  ],
  "test_long_success_norm": [
    0.44010416666666663,
    0.4739583333333333,
    0.4175347222222222,
    0.4739583333333333,
    0.4739583333333333,
    0.4175347222222222,
    0.39496527777777773
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.437077134847641,
  "probe_test_acc": 0.38906753063201904,
  "balanced_acc": 0.37639023787373915,
  "majority_baseline": 0.36555466237942125,
  "control_task_acc": 0.3460610806941986,
  "selectivity": 0.043006449937820435,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.023512868252597796,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4136904776096344,
  "rowsplit_balanced_acc": 0.3979253489026114,
  "rowsplit_probe_gap": 0.03253968395884077
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.34375,
    0.359375,
    0.359375,
    0.40625,
    0.5,
    0.53125
  ],
  "train_success": [
    0.296875,
    0.34375,
    0.359375,
    0.359375,
    0.40625,
    0.5,
    0.53125
  ],
  "policy_loss": [
    -0.04831386357545853,
    -0.011355236172676086,
    0.016986031085252762,
    -0.03092842362821102,
    0.059579893946647644,
    -0.03040076047182083,
    -0.0007184352725744247
  ],
  "value_loss": [
    0.10053317248821259,
    0.09300526231527328,
    0.09820562601089478,
    0.09454812109470367,
    0.10625916719436646,
    0.10358616709709167,
    0.1021919921040535
  ],
  "entropy": [
    0.6610042452812195,
    0.6247388124465942,
    0.6551645398139954,
    0.5795626044273376,
    0.5710180401802063,
    0.3606349527835846,
    0.24278326332569122
  ],
  "val_success": [
    0.41379310344827586,
    0.3793103448275862,
    0.3103448275862069,
    0.3793103448275862,
    0.3448275862068966,
    0.5431034482758621,
    0.6379310344827587
  ],
  "test_short_success": [
    0.296875,
    0.265625,
    0.328125,
    0.375,
    0.234375,
    0.390625,
    0.375
  ],
  "test_long_success": [
    0.3828125,
    0.3125,
    0.3125,
    0.3671875,
    0.3828125,
    0.3203125,
    0.40625
  ],
  "val_success_norm": [
    0.596913288348426,
    0.5473375640687719,
    0.4476046928802987,
    0.5473538278686888,
    0.4976340288648834,
    0.7836047594145501,
    0.9206449240875019
  ],
  "test_short_success_norm": [
    0.4288194444444435,
    0.3836805555555448,
    0.4739583333333243,
    0.5416666666666603,
    0.3385416666666665,
    0.5642361111111005,
    0.5416666666666619
  ],
  "test_long_success_norm": [
    0.5529513888888888,
    0.45138888888888884,
    0.45138888888888884,
    0.5303819444444444,
    0.5529513888888888,
    0.4626736111111111,
    0.5868055555555556
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9248139262199402,
  "probe_test_acc": 0.9184083342552185,
  "balanced_acc": 0.8756526266493802,
  "majority_baseline": 0.5860128617363344,
  "control_task_acc": 0.3354099690914154,
  "selectivity": 0.5829983651638031,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3323954725188841,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9234126806259155,
  "rowsplit_balanced_acc": 0.8777527349641466,
  "rowsplit_probe_gap": 0.3267856964989314
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 1.0,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 1.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.265625,
    0.359375,
    0.296875,
    0.25,
    0.3125,
    0.25
  ],
  "train_success": [
    0.25,
    0.265625,
    0.359375,
    0.296875,
    0.25,
    0.3125,
    0.25
  ],
  "policy_loss": [
    0.5373826622962952,
    -0.06260194629430771,
    0.020708568394184113,
    -0.0014272077241912484,
    -0.07857050001621246,
    -0.037103671580553055,
    -0.08527938276529312
  ],
  "value_loss": [
    0.42033857107162476,
    0.08500885218381882,
    0.09086176753044128,
    0.08872427046298981,
    0.0805530697107315,
    0.08835463225841522,
    0.07187852263450623
  ],
  "entropy": [
    0.6759082078933716,
    0.6783145070075989,
    0.6591253280639648,
    0.6732592582702637,
    0.6654128432273865,
    0.6385504603385925,
    0.6096113920211792
  ],
  "val_success": [
    0.28448275862068967,
    0.3620689655172414,
    0.3275862068965517,
    0.3879310344827586,
    0.3103448275862069,
    0.3793103448275862,
    0.28448275862068967
  ],
  "test_short_success": [
    0.390625,
    0.296875,
    0.40625,
    0.296875,
    0.375,
    0.28125,
    0.28125
  ],
  "test_long_success": [
    0.359375,
    0.265625,
    0.375,
    0.3359375,
    0.3828125,
    0.2734375,
    0.3984375
  ],
  "val_success_norm": [
    0.41068813533207005,
    0.5225450037493495,
    0.473118545037743,
    0.5599058953355445,
    0.44783189519740063,
    0.5474914171550969,
    0.4107720291801046
  ],
  "test_short_success_norm": [
    0.5642361111111047,
    0.4288194444444392,
    0.5868055555555466,
    0.42881944444443015,
    0.5416666666666614,
    0.40624999999999034,
    0.4062499999999983
  ],
  "test_long_success_norm": [
    0.5190972222222222,
    0.3836805555555556,
    0.5416666666666666,
    0.4852430555555556,
    0.5529513888888888,
    0.3949652777777778,
    0.5755208333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.45094722509384155,
  "probe_test_acc": 0.4093649387359619,
  "balanced_acc": 0.3956332692068734,
  "majority_baseline": 0.37258842443729906,
  "control_task_acc": 0.33058682084083557,
  "selectivity": 0.07877811789512634,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.036776514298662855,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4373015761375427,
  "rowsplit_balanced_acc": 0.4216495156106637,
  "rowsplit_probe_gap": 0.05734125867722528
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.453125,
    0.46875,
    0.453125,
    0.484375,
    0.484375,
    0.484375
  ],
  "train_success": [
    0.5,
    0.453125,
    0.46875,
    0.453125,
    0.484375,
    0.484375,
    0.484375
  ],
  "policy_loss": [
    0.29571372270584106,
    -0.08108767122030258,
    -0.03183216601610184,
    0.0055173709988594055,
    -0.009851730428636074,
    -0.019330061972141266,
    -0.04710441082715988
  ],
  "value_loss": [
    0.23249904811382294,
    0.10799165070056915,
    0.10533417761325836,
    0.10359212756156921,
    0.10221394896507263,
    0.1025913804769516,
    0.10325103253126144
  ],
  "entropy": [
    0.6087080836296082,
    0.6732704639434814,
    0.6898653507232666,
    0.6795063018798828,
    0.688557505607605,
    0.6847867965698242,
    0.690440833568573
  ],
  "val_success": [
    0.5517241379310345,
    0.43103448275862066,
    0.5086206896551724,
    0.4827586206896552,
    0.45689655172413796,
    0.5086206896551724,
    0.4827586206896552
  ],
  "test_short_success": [
    0.640625,
    0.4375,
    0.5,
    0.46875,
    0.59375,
    0.53125,
    0.546875
  ],
  "test_long_success": [
    0.4921875,
    0.4765625,
    0.484375,
    0.5,
    0.4609375,
    0.484375,
    0.53125
  ],
  "val_success_norm": [
    0.735632183908046,
    0.5747126436781609,
    0.6781609195402298,
    0.6436781609195402,
    0.6091954022988505,
    0.6781609195402298,
    0.6436781609195402
  ],
  "test_short_success_norm": [
    0.8541666666666665,
    0.5833333333333333,
    0.6666666666666666,
    0.625,
    0.7916666666666666,
    0.7083333333333333,
    0.7291666666666666
  ],
  "test_long_success_norm": [
    0.65625,
    0.6354166666666666,
    0.6458333333333333,
    0.6666666666666666,
    0.6145833333333333,
    0.6458333333333333,
    0.7083333333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5466001629829407,
  "probe_test_acc": 0.5357717275619507,
  "balanced_acc": 0.5358900957371941,
  "majority_baseline": 0.5086414790996785,
  "control_task_acc": 0.5080385804176331,
  "selectivity": 0.027733147144317627,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02713024846227219,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5222222208976746,
  "rowsplit_balanced_acc": 0.5252547496799262,
  "rowsplit_probe_gap": 0.0011904748659284925
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.578125,
    0.5,
    0.40625,
    0.53125,
    0.5,
    0.515625
  ],
  "train_success": [
    0.390625,
    0.578125,
    0.5,
    0.40625,
    0.53125,
    0.5,
    0.515625
  ],
  "policy_loss": [
    0.2596077620983124,
    0.007792075164616108,
    0.07246585935354233,
    -0.09893662482500076,
    -0.004459052346646786,
    -0.02370692789554596,
    0.019330646842718124
  ],
  "value_loss": [
    0.17785832285881042,
    0.09881479293107986,
    0.10611037909984589,
    0.10926598310470581,
    0.10387704521417618,
    0.10362280160188675,
    0.10222290456295013
  ],
  "entropy": [
    0.6857260465621948,
    0.667654275894165,
    0.6428238153457642,
    0.6879717707633972,
    0.6868891716003418,
    0.6883836984634399,
    0.6867396831512451
  ],
  "val_success": [
    0.5517241379310345,
    0.5258620689655172,
    0.3793103448275862,
    0.5172413793103449,
    0.5517241379310345,
    0.4482758620689655,
    0.43103448275862066
  ],
  "test_short_success": [
    0.5625,
    0.453125,
    0.546875,
    0.609375,
    0.46875,
    0.703125,
    0.4375
  ],
  "test_long_success": [
    0.53125,
    0.5,
    0.46875,
    0.5,
    0.5078125,
    0.5625,
    0.5625
  ],
  "val_success_norm": [
    0.735632183908046,
    0.7011494252873562,
    0.5057471264367815,
    0.6896551724137931,
    0.7356321839080461,
    0.5977011494252872,
    0.5747126436781609
  ],
  "test_short_success_norm": [
    0.75,
    0.6041666666666666,
    0.7291666666666666,
    0.8125,
    0.625,
    0.9375,
    0.5833333333333333
  ],
  "test_long_success_norm": [
    0.7083333333333333,
    0.6666666666666666,
    0.625,
    0.6666666666666667,
    0.6770833333333333,
    0.75,
    0.7499999999999999
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5443166494369507,
  "probe_test_acc": 0.5446141362190247,
  "balanced_acc": 0.5451020992434245,
  "majority_baseline": 0.5052250803858521,
  "control_task_acc": 0.5032154321670532,
  "selectivity": 0.041398704051971436,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03938905583317254,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5315476059913635,
  "rowsplit_balanced_acc": 0.5334083648713728,
  "rowsplit_probe_gap": 0.01805554249930008
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.515625,
    0.53125,
    0.421875,
    0.421875,
    0.5,
    0.4375
  ],
  "train_success": [
    0.5,
    0.515625,
    0.53125,
    0.421875,
    0.421875,
    0.5,
    0.4375
  ],
  "policy_loss": [
    0.24393939971923828,
    0.045652128756046295,
    0.04724102094769478,
    -0.07011417299509048,
    -0.10296802222728729,
    0.0024121240712702274,
    -0.03792032226920128
  ],
  "value_loss": [
    0.24117720127105713,
    0.10563693195581436,
    0.1036805585026741,
    0.105145663022995,
    0.10737211257219315,
    0.09991106390953064,
    0.1013689637184143
  ],
  "entropy": [
    0.6582435369491577,
    0.6894663572311401,
    0.679777204990387,
    0.6867111325263977,
    0.6412847638130188,
    0.691443145275116,
    0.6910924315452576
  ],
  "val_success": [
    0.5517241379310345,
    0.5431034482758621,
    0.5258620689655172,
    0.5344827586206896,
    0.39655172413793105,
    0.4224137931034483,
    0.5948275862068966
  ],
  "test_short_success": [
    0.640625,
    0.484375,
    0.484375,
    0.484375,
    0.4375,
    0.34375,
    0.46875
  ],
  "test_long_success": [
    0.4921875,
    0.4609375,
    0.53125,
    0.53125,
    0.4609375,
    0.5390625,
    0.4609375
  ],
  "val_success_norm": [
    0.7356321839080461,
    0.7241379310344828,
    0.7011494252873564,
    0.7126436781609196,
    0.5287356321839082,
    0.5632183908045977,
    0.793103448275862
  ],
  "test_short_success_norm": [
    0.8541666666666666,
    0.6458333333333333,
    0.6458333333333333,
    0.6458333333333333,
    0.5833333333333333,
    0.45833333333333326,
    0.625
  ],
  "test_long_success_norm": [
    0.65625,
    0.6145833333333333,
    0.7083333333333333,
    0.7083333333333333,
    0.6145833333333333,
    0.71875,
    0.6145833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5390730500221252,
  "probe_test_acc": 0.5333601236343384,
  "balanced_acc": 0.5314442364990554,
  "majority_baseline": 0.5130627009646302,
  "control_task_acc": 0.4947749078273773,
  "selectivity": 0.03858521580696106,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02029742266970813,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5226190686225891,
  "rowsplit_balanced_acc": 0.5222443090087181,
  "rowsplit_probe_gap": 0.005158751162271602
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 1.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.25,
  "14": 0.0,
  "15": 1.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.5,
  "23": 0.25,
  "24": 1.0,
  "25": 1.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.53125,
    0.5625,
    0.5,
    0.5,
    0.46875,
    0.484375
  ],
  "train_success": [
    0.546875,
    0.53125,
    0.5625,
    0.5,
    0.5,
    0.46875,
    0.484375
  ],
  "policy_loss": [
    0.09787368774414062,
    0.047150611877441406,
    0.033957913517951965,
    -0.0027047162875533104,
    0.04540345445275307,
    -0.024829069152474403,
    0.008718432858586311
  ],
  "value_loss": [
    0.11858060210943222,
    0.10480077564716339,
    0.10659150779247284,
    0.09926828742027283,
    0.10416679084300995,
    0.10061991959810257,
    0.10223003476858139
  ],
  "entropy": [
    0.6610042452812195,
    0.6841449737548828,
    0.6529360413551331,
    0.680025577545166,
    0.6781902313232422,
    0.6887187361717224,
    0.6907586455345154
  ],
  "val_success": [
    0.5431034482758621,
    0.5258620689655172,
    0.6293103448275862,
    0.5344827586206896,
    0.5,
    0.5258620689655172,
    0.5
  ],
  "test_short_success": [
    0.5,
    0.5,
    0.40625,
    0.515625,
    0.421875,
    0.53125,
    0.53125
  ],
  "test_long_success": [
    0.515625,
    0.3984375,
    0.5234375,
    0.4765625,
    0.53125,
    0.5078125,
    0.53125
  ],
  "val_success_norm": [
    0.7241379310344828,
    0.7011494252873562,
    0.839080459770115,
    0.7126436781609194,
    0.6666666666666667,
    0.7011494252873562,
    0.6666666666666667
  ],
  "test_short_success_norm": [
    0.6666666666666665,
    0.6666666666666665,
    0.5416666666666666,
    0.6875,
    0.5625,
    0.7083333333333333,
    0.7083333333333333
  ],
  "test_long_success_norm": [
    0.6875,
    0.53125,
    0.6979166666666667,
    0.6354166666666666,
    0.7083333333333333,
    0.6770833333333333,
    0.7083333333333334
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5432171821594238,
  "probe_test_acc": 0.5397909879684448,
  "balanced_acc": 0.5404160452398707,
  "majority_baseline": 0.5209003215434084,
  "control_task_acc": 0.5042202472686768,
  "selectivity": 0.035570740699768066,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.01889066642503645,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5365079641342163,
  "rowsplit_balanced_acc": 0.5363055254416679,
  "rowsplit_probe_gap": 0.020039710165962288
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 1.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "a2c",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 0.99,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.484375,
    0.5,
    0.40625,
    0.4375,
    0.421875,
    0.484375
  ],
  "train_success": [
    0.359375,
    0.484375,
    0.5,
    0.40625,
    0.4375,
    0.421875,
    0.484375
  ],
  "policy_loss": [
    0.561124861240387,
    -0.004353851079940796,
    0.01263279840350151,
    -0.004613257944583893,
    -0.0682424008846283,
    -0.03031955473124981,
    -0.028903495520353317
  ],
  "value_loss": [
    0.45881620049476624,
    0.10343069583177567,
    0.10190455615520477,
    0.1023838222026825,
    0.10246270895004272,
    0.10312493145465851,
    0.10285846143960953
  ],
  "entropy": [
    0.6759082078933716,
    0.6773197650909424,
    0.6383519172668457,
    0.6684933304786682,
    0.6839010715484619,
    0.6887195110321045,
    0.6841235160827637
  ],
  "val_success": [
    0.46551724137931033,
    0.45689655172413796,
    0.4827586206896552,
    0.5258620689655172,
    0.4827586206896552,
    0.5086206896551724,
    0.43103448275862066
  ],
  "test_short_success": [
    0.46875,
    0.625,
    0.625,
    0.4375,
    0.4375,
    0.5625,
    0.453125
  ],
  "test_long_success": [
    0.5078125,
    0.5,
    0.4609375,
    0.4765625,
    0.46875,
    0.515625,
    0.5703125
  ],
  "val_success_norm": [
    0.6206896551724138,
    0.6091954022988505,
    0.6436781609195402,
    0.7011494252873562,
    0.6436781609195402,
    0.6781609195402298,
    0.5747126436781609
  ],
  "test_short_success_norm": [
    0.625,
    0.8333333333333333,
    0.8333333333333333,
    0.5833333333333333,
    0.5833333333333333,
    0.75,
    0.6041666666666666
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.6666666666666666,
    0.6145833333333333,
    0.6354166666666666,
    0.625,
    0.6875,
    0.7604166666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5518437027931213,
  "probe_test_acc": 0.5150723457336426,
  "balanced_acc": 0.5175252220959713,
  "majority_baseline": 0.517483922829582,
  "control_task_acc": 0.5010048151016235,
  "selectivity": 0.014067530632019043,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": -0.002411577095939421,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5226190686225891,
  "rowsplit_balanced_acc": 0.5222466873951113,
  "rowsplit_probe_gap": 0.012500021003541528
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_a2crtg/parity/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.625,
    0.546875,
    0.65625,
    0.765625,
    0.59375,
    0.609375
  ],
  "train_success": [
    0.25,
    0.625,
    0.546875,
    0.65625,
    0.765625,
    0.59375,
    0.609375
  ],
  "policy_loss": [
    0.1846642941236496,
    -0.3752995729446411,
    -0.37625667452812195,
    -0.08625822514295578,
    0.0001994166523218155,
    -0.09101947396993637,
    0.04824785515666008
  ],
  "value_loss": [
    0.10357709974050522,
    0.08086617290973663,
    0.08663713932037354,
    0.09720978885889053,
    0.08279000222682953,
    0.10182702541351318,
    0.11003479361534119
  ],
  "entropy": [
    0.6004637479782104,
    0.1314736306667328,
    0.09070999920368195,
    0.2954811751842499,
    0.17343777418136597,
    0.09259135276079178,
    0.13780741393566132
  ],
  "val_success": [
    0.29310344827586204,
    0.6120689655172413,
    0.6293103448275862,
    0.6724137931034483,
    0.646551724137931,
    0.6379310344827587,
    0.6637931034482759
  ],
  "test_short_success": [
    0.375,
    0.5,
    0.53125,
    0.65625,
    0.6875,
    0.625,
    0.640625
  ],
  "test_long_success": [
    0.3515625,
    0.40625,
    0.5,
    0.53125,
    0.65625,
    0.6171875,
    0.578125
  ],
  "val_success_norm": [
    0.42305536645212316,
    0.8833360497363439,
    0.9084318717357537,
    0.9706923714976144,
    0.9333022402315541,
    0.9208854640651821,
    0.9582038899446876
  ],
  "test_short_success_norm": [
    0.541666666666653,
    0.7222222222222069,
    0.7673611111110958,
    0.9479166666666462,
    0.9930555555555394,
    0.9027777777777573,
    0.9253472222222062
  ],
  "test_long_success_norm": [
    0.5078125,
    0.5868055555555556,
    0.7222222222222222,
    0.7673611111111112,
    0.9479166666666667,
    0.8914930555555556,
    0.8350694444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9676082730293274,
  "probe_test_acc": 0.959003210067749,
  "balanced_acc": 0.9369816538262296,
  "majority_baseline": 0.6310289389067524,
  "control_task_acc": 0.33179259300231934,
  "selectivity": 0.6272106170654297,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.32797427116099664,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9609127044677734,
  "rowsplit_balanced_acc": 0.941349143707665,
  "rowsplit_probe_gap": 0.3188492124042813
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.46875,
    0.640625,
    0.6875,
    0.703125,
    0.6875,
    0.703125
  ],
  "train_success": [
    0.328125,
    0.46875,
    0.640625,
    0.6875,
    0.703125,
    0.6875,
    0.703125
  ],
  "policy_loss": [
    -0.2890915870666504,
    0.0015698042698204517,
    0.38278305530548096,
    0.24438780546188354,
    0.17970792949199677,
    0.1638612300157547,
    -0.013098846189677715
  ],
  "value_loss": [
    0.25534138083457947,
    0.13170115649700165,
    0.14536552131175995,
    0.12990905344486237,
    0.12291092425584793,
    0.12160680443048477,
    0.07889759540557861
  ],
  "entropy": [
    0.6857079267501831,
    0.1888764500617981,
    0.1924707144498825,
    0.1963856965303421,
    0.1375221461057663,
    0.17089761793613434,
    0.1028679609298706
  ],
  "val_success": [
    0.28448275862068967,
    0.603448275862069,
    0.5948275862068966,
    0.6379310344827587,
    0.6551724137931034,
    0.6206896551724138,
    0.6551724137931034
  ],
  "test_short_success": [
    0.328125,
    0.578125,
    0.5625,
    0.59375,
    0.59375,
    0.578125,
    0.640625
  ],
  "test_long_success": [
    0.3828125,
    0.5625,
    0.4765625,
    0.5625,
    0.59375,
    0.546875,
    0.5390625
  ],
  "val_success_norm": [
    0.4104408517184453,
    0.871132555404203,
    0.8586466020644997,
    0.9208977288716503,
    0.94580877975438,
    0.89600035096417,
    0.9458074973693829
  ],
  "test_short_success_norm": [
    0.47395833333333326,
    0.8350694444444321,
    0.8124999999999875,
    0.8576388888888764,
    0.8576388888888766,
    0.8350694444444322,
    0.9253472222222097
  ],
  "test_long_success_norm": [
    0.5529513888888888,
    0.8125,
    0.6883680555555556,
    0.8125,
    0.8576388888888888,
    0.7899305555555555,
    0.7786458333333334
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.979617714881897,
  "probe_test_acc": 0.9829180240631104,
  "balanced_acc": 0.9713355494198469,
  "majority_baseline": 0.6535369774919614,
  "control_task_acc": 0.3406350612640381,
  "selectivity": 0.6422829627990723,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.32938104657114897,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9793650507926941,
  "rowsplit_balanced_acc": 0.9577236353853144,
  "rowsplit_probe_gap": 0.3285713999990433
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.59375,
    0.65625,
    0.65625,
    0.671875,
    0.6875,
    0.609375
  ],
  "train_success": [
    0.265625,
    0.59375,
    0.65625,
    0.65625,
    0.671875,
    0.6875,
    0.609375
  ],
  "policy_loss": [
    -0.24566279351711273,
    -0.6855480670928955,
    0.29473260045051575,
    -0.12448341399431229,
    -0.16181828081607819,
    -0.06525599211454391,
    -0.2445891797542572
  ],
  "value_loss": [
    0.25989630818367004,
    0.06149867922067642,
    0.13263359665870667,
    0.09806113690137863,
    0.08461108058691025,
    0.10030048340559006,
    0.09840699285268784
  ],
  "entropy": [
    0.6458036303520203,
    0.14678142964839935,
    0.15995194017887115,
    0.13770726323127747,
    0.19500824809074402,
    0.09346116334199905,
    0.048420459032058716
  ],
  "val_success": [
    0.31896551724137934,
    0.6120689655172413,
    0.6896551724137931,
    0.7068965517241379,
    0.7413793103448276,
    0.7413793103448276,
    0.7586206896551724
  ],
  "test_short_success": [
    0.34375,
    0.59375,
    0.5625,
    0.640625,
    0.671875,
    0.65625,
    0.671875
  ],
  "test_long_success": [
    0.3046875,
    0.6015625,
    0.484375,
    0.671875,
    0.7265625,
    0.6796875,
    0.7421875
  ],
  "val_success_norm": [
    0.4603758619490313,
    0.8839414772314428,
    0.995655305302209,
    1.0206793847710622,
    1.0704501569795049,
    1.0702247766812987,
    1.0950900522234175
  ],
  "test_short_success_norm": [
    0.4965277777777655,
    0.8576388888888775,
    0.8124999999999885,
    0.9253472222222107,
    0.9704861111110995,
    0.9479166666666551,
    0.9704861111110995
  ],
  "test_long_success_norm": [
    0.4401041666666667,
    0.8689236111111112,
    0.6996527777777777,
    0.9704861111111112,
    1.0494791666666665,
    0.9817708333333334,
    1.0720486111111112
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9945873022079468,
  "probe_test_acc": 0.9847266674041748,
  "balanced_acc": 0.9712821045233836,
  "majority_baseline": 0.6430868167202572,
  "control_task_acc": 0.3424437344074249,
  "selectivity": 0.6422829329967499,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34163985068391756,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9890872836112976,
  "rowsplit_balanced_acc": 0.9793621969235046,
  "rowsplit_probe_gap": 0.3444444264684404
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.59375,
    0.5625,
    0.59375,
    0.640625,
    0.65625,
    0.53125
  ],
  "train_success": [
    0.40625,
    0.59375,
    0.5625,
    0.59375,
    0.640625,
    0.65625,
    0.53125
  ],
  "policy_loss": [
    0.11963950842618942,
    0.26623815298080444,
    0.5909757614135742,
    0.11243701726198196,
    -0.026929130777716637,
    -0.0002217669243691489,
    0.049755774438381195
  ],
  "value_loss": [
    0.12703032791614532,
    0.12876851856708527,
    0.13097986578941345,
    0.12349037826061249,
    0.10466191172599792,
    0.1137760728597641,
    0.12399562448263168
  ],
  "entropy": [
    0.6635395288467407,
    0.08046114444732666,
    0.06635233759880066,
    0.17011451721191406,
    0.08916734904050827,
    0.06505024433135986,
    0.11240436136722565
  ],
  "val_success": [
    0.28448275862068967,
    0.5,
    0.5344827586206896,
    0.5948275862068966,
    0.5689655172413793,
    0.6206896551724138,
    0.5775862068965517
  ],
  "test_short_success": [
    0.265625,
    0.359375,
    0.46875,
    0.515625,
    0.515625,
    0.546875,
    0.578125
  ],
  "test_long_success": [
    0.359375,
    0.296875,
    0.5,
    0.625,
    0.5703125,
    0.6015625,
    0.609375
  ],
  "val_success_norm": [
    0.41063005311548795,
    0.7212614015853996,
    0.7711068365783634,
    0.8582283750980868,
    0.8209097014187441,
    0.8955923260342286,
    0.8333320388668626
  ],
  "test_short_success_norm": [
    0.38368055555554914,
    0.5190972222222152,
    0.6770833333333265,
    0.7447916666666604,
    0.7447916666666605,
    0.7899305555555494,
    0.8350694444444375
  ],
  "test_long_success_norm": [
    0.5190972222222222,
    0.4288194444444444,
    0.7222222222222222,
    0.9027777777777778,
    0.8237847222222222,
    0.868923611111111,
    0.8802083333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9891745448112488,
  "probe_test_acc": 0.9837218523025513,
  "balanced_acc": 0.9710371615720891,
  "majority_baseline": 0.6247990353697749,
  "control_task_acc": 0.3279742896556854,
  "selectivity": 0.6557475626468658,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3589228169327764,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9882936477661133,
  "rowsplit_balanced_acc": 0.9788245094009409,
  "rowsplit_probe_gap": 0.35039682236928793
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.0,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.515625,
    0.671875,
    0.59375,
    0.65625,
    0.796875,
    0.6875
  ],
  "train_success": [
    0.296875,
    0.515625,
    0.671875,
    0.59375,
    0.65625,
    0.796875,
    0.6875
  ],
  "policy_loss": [
    0.20251551270484924,
    -0.23437534272670746,
    0.28672200441360474,
    -0.08149917423725128,
    0.29035666584968567,
    0.18114544451236725,
    0.16232354938983917
  ],
  "value_loss": [
    0.365477591753006,
    0.09850062429904938,
    0.1403491497039795,
    0.11335015296936035,
    0.12372136116027832,
    0.09615955501794815,
    0.10840752720832825
  ],
  "entropy": [
    0.674691379070282,
    0.11458943784236908,
    0.178596630692482,
    0.11385766416788101,
    0.07186414301395416,
    0.12483593821525574,
    0.26811665296554565
  ],
  "val_success": [
    0.3103448275862069,
    0.603448275862069,
    0.6293103448275862,
    0.6551724137931034,
    0.6551724137931034,
    0.646551724137931,
    0.6551724137931034
  ],
  "test_short_success": [
    0.25,
    0.546875,
    0.640625,
    0.671875,
    0.6875,
    0.734375,
    0.65625
  ],
  "test_long_success": [
    0.359375,
    0.4765625,
    0.5703125,
    0.53125,
    0.5703125,
    0.6328125,
    0.546875
  ],
  "val_success_norm": [
    0.4481846413258884,
    0.870964918927115,
    0.9081307101787547,
    0.9457136493805005,
    0.945295701297844,
    0.9330485521800311,
    0.9456786025909594
  ],
  "test_short_success_norm": [
    0.3611111111111013,
    0.7899305555555536,
    0.9253472222222201,
    0.9704861111111083,
    0.9930555555555527,
    1.0607638888888817,
    0.9479166666666646
  ],
  "test_long_success_norm": [
    0.5190972222222222,
    0.6883680555555556,
    0.8237847222222222,
    0.7673611111111112,
    0.8237847222222222,
    0.9140625,
    0.7899305555555556
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9719215035438538,
  "probe_test_acc": 0.9471462965011597,
  "balanced_acc": 0.9123538166443198,
  "majority_baseline": 0.6229903536977492,
  "control_task_acc": 0.35028135776519775,
  "selectivity": 0.5968649387359619,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3241559428034104,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9628968238830566,
  "rowsplit_balanced_acc": 0.9359677487141198,
  "rowsplit_probe_gap": 0.33571428420051697
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.484375,
    0.609375,
    0.5,
    0.59375,
    0.484375,
    0.609375
  ],
  "train_success": [
    0.546875,
    0.484375,
    0.609375,
    0.5,
    0.59375,
    0.484375,
    0.609375
  ],
  "policy_loss": [
    0.03332185745239258,
    0.18803375959396362,
    -0.17695432901382446,
    -0.11842980235815048,
    0.06194932758808136,
    -0.03816937282681465,
    0.04231999069452286
  ],
  "value_loss": [
    0.2759409248828888,
    0.11743918061256409,
    0.08725161105394363,
    0.1309330314397812,
    0.12099325656890869,
    0.11722687631845474,
    0.12334246188402176
  ],
  "entropy": [
    0.5989545583724976,
    0.3094199299812317,
    0.2765182852745056,
    0.2936991751194,
    0.22001135349273682,
    0.26037371158599854,
    0.1744050830602646
  ],
  "val_success": [
    0.47413793103448276,
    0.49137931034482757,
    0.49137931034482757,
    0.5,
    0.5258620689655172,
    0.46551724137931033,
    0.5344827586206896
  ],
  "test_short_success": [
    0.46875,
    0.484375,
    0.421875,
    0.46875,
    0.453125,
    0.546875,
    0.515625
  ],
  "test_long_success": [
    0.5078125,
    0.53125,
    0.4609375,
    0.453125,
    0.453125,
    0.5,
    0.5
  ],
  "val_success_norm": [
    0.632183908045977,
    0.6551724137931034,
    0.6551724137931034,
    0.6666666666666666,
    0.7011494252873562,
    0.6206896551724137,
    0.7126436781609196
  ],
  "test_short_success_norm": [
    0.625,
    0.6458333333333333,
    0.5625,
    0.625,
    0.6041666666666666,
    0.7291666666666666,
    0.6875
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.7083333333333333,
    0.6145833333333333,
    0.6041666666666666,
    0.6041666666666667,
    0.6666666666666666,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5694350600242615,
  "probe_test_acc": 0.5689308643341064,
  "balanced_acc": 0.5638819427951693,
  "majority_baseline": 0.5295418006430869,
  "control_task_acc": 0.48814308643341064,
  "selectivity": 0.0807877779006958,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03938906369101958,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5569444298744202,
  "rowsplit_balanced_acc": 0.5527450949672823,
  "rowsplit_probe_gap": 0.02182538225537256
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.75,
  "7": 1.0,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 1.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.75,
  "19": 0.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.515625,
    0.53125,
    0.546875,
    0.5625,
    0.546875,
    0.578125
  ],
  "train_success": [
    0.5,
    0.515625,
    0.53125,
    0.546875,
    0.5625,
    0.546875,
    0.578125
  ],
  "policy_loss": [
    0.03789583966135979,
    -0.24618080258369446,
    1.166243076324463,
    0.19614510238170624,
    -0.05746150389313698,
    0.0345657579600811,
    0.0646061822772026
  ],
  "value_loss": [
    0.27819743752479553,
    0.10167354345321655,
    0.16296249628067017,
    0.12725085020065308,
    0.11726445704698563,
    0.12835048139095306,
    0.12031197547912598
  ],
  "entropy": [
    0.6857585310935974,
    0.15907305479049683,
    0.13335393369197845,
    0.21811026334762573,
    0.295644611120224,
    0.2244689166545868,
    0.20330272614955902
  ],
  "val_success": [
    0.45689655172413796,
    0.4396551724137931,
    0.5086206896551724,
    0.5344827586206896,
    0.5172413793103449,
    0.4827586206896552,
    0.4482758620689655
  ],
  "test_short_success": [
    0.59375,
    0.484375,
    0.5,
    0.46875,
    0.5,
    0.484375,
    0.609375
  ],
  "test_long_success": [
    0.4375,
    0.5078125,
    0.5234375,
    0.4921875,
    0.4921875,
    0.4765625,
    0.5
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.586206896551724,
    0.67816091954023,
    0.7126436781609194,
    0.6896551724137929,
    0.6436781609195402,
    0.5977011494252873
  ],
  "test_short_success_norm": [
    0.7916666666666665,
    0.6458333333333333,
    0.6666666666666665,
    0.625,
    0.6666666666666666,
    0.6458333333333333,
    0.8125
  ],
  "test_long_success_norm": [
    0.5833333333333333,
    0.6770833333333333,
    0.6979166666666666,
    0.65625,
    0.65625,
    0.6354166666666666,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5804296135902405,
  "probe_test_acc": 0.5602893829345703,
  "balanced_acc": 0.5599011510613721,
  "majority_baseline": 0.5092443729903537,
  "control_task_acc": 0.5162781476974487,
  "selectivity": 0.04401123523712158,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05104500994421657,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5454365015029907,
  "rowsplit_balanced_acc": 0.5451039370078741,
  "rowsplit_probe_gap": 0.04146824753473677
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.625,
    0.515625,
    0.484375,
    0.515625,
    0.53125,
    0.5
  ],
  "train_success": [
    0.5,
    0.625,
    0.515625,
    0.484375,
    0.515625,
    0.53125,
    0.5
  ],
  "policy_loss": [
    -0.5350168943405151,
    -0.6257768273353577,
    0.14575393497943878,
    0.010880758054554462,
    0.1911194920539856,
    0.0017229280201718211,
    0.22192639112472534
  ],
  "value_loss": [
    0.3696020841598511,
    0.03631231561303139,
    0.13429372012615204,
    0.1277645379304886,
    0.12857061624526978,
    0.12549445033073425,
    0.12761983275413513
  ],
  "entropy": [
    0.6462708711624146,
    0.39932575821876526,
    0.1622893065214157,
    0.19567202031612396,
    0.13762138783931732,
    0.13291171193122864,
    0.07389338314533234
  ],
  "val_success": [
    0.46551724137931033,
    0.45689655172413796,
    0.4827586206896552,
    0.5517241379310345,
    0.5172413793103449,
    0.5,
    0.5172413793103449
  ],
  "test_short_success": [
    0.578125,
    0.46875,
    0.578125,
    0.40625,
    0.390625,
    0.46875,
    0.5
  ],
  "test_long_success": [
    0.53125,
    0.515625,
    0.59375,
    0.5390625,
    0.453125,
    0.484375,
    0.6015625
  ],
  "val_success_norm": [
    0.6206896551724138,
    0.6091954022988506,
    0.6436781609195401,
    0.735632183908046,
    0.6896551724137931,
    0.6666666666666666,
    0.6896551724137931
  ],
  "test_short_success_norm": [
    0.7708333333333333,
    0.625,
    0.7708333333333333,
    0.5416666666666666,
    0.5208333333333333,
    0.625,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.7083333333333333,
    0.6875,
    0.7916666666666667,
    0.71875,
    0.6041666666666666,
    0.6458333333333333,
    0.8020833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5681664347648621,
  "probe_test_acc": 0.5343649387359619,
  "balanced_acc": 0.5327535367440994,
  "majority_baseline": 0.5168810289389068,
  "control_task_acc": 0.49356913566589355,
  "selectivity": 0.04079580307006836,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.017483909797055164,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5388888716697693,
  "rowsplit_balanced_acc": 0.5360986136188964,
  "rowsplit_probe_gap": 0.014484109765007358
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 1.0,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 1.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.390625,
    0.421875,
    0.515625,
    0.40625,
    0.71875,
    0.640625
  ],
  "train_success": [
    0.546875,
    0.390625,
    0.421875,
    0.515625,
    0.40625,
    0.71875,
    0.640625
  ],
  "policy_loss": [
    -0.0039398386143147945,
    0.04213497042655945,
    0.822111964225769,
    0.21188154816627502,
    -0.05472142994403839,
    -0.016386982053518295,
    0.07047048211097717
  ],
  "value_loss": [
    0.15041209757328033,
    0.11493060737848282,
    0.08575258404016495,
    0.1261851191520691,
    0.11348786950111389,
    0.10539406538009644,
    0.1206284910440445
  ],
  "entropy": [
    0.663616955280304,
    0.23068591952323914,
    0.21535882353782654,
    0.2955610454082489,
    0.2513256371021271,
    0.10204201936721802,
    0.18150286376476288
  ],
  "val_success": [
    0.5258620689655172,
    0.47413793103448276,
    0.5948275862068966,
    0.47413793103448276,
    0.5689655172413793,
    0.6896551724137931,
    0.6724137931034483
  ],
  "test_short_success": [
    0.46875,
    0.421875,
    0.46875,
    0.484375,
    0.5,
    0.640625,
    0.6875
  ],
  "test_long_success": [
    0.5078125,
    0.5078125,
    0.5625,
    0.515625,
    0.4296875,
    0.4375,
    0.609375
  ],
  "val_success_norm": [
    0.7011494252873562,
    0.6321839080459771,
    0.7931034482758622,
    0.632183908045977,
    0.7586206896551724,
    0.9195402298850573,
    0.896551724137931
  ],
  "test_short_success_norm": [
    0.625,
    0.5625,
    0.625,
    0.6458333333333333,
    0.6666666666666667,
    0.8541666666666666,
    0.9166666666666667
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.6770833333333333,
    0.75,
    0.6875,
    0.5729166666666666,
    0.5833333333333333,
    0.8125
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.9859607815742493,
  "probe_test_acc": 0.9752813577651978,
  "balanced_acc": 0.9636140514481355,
  "majority_baseline": 0.7092041800643086,
  "control_task_acc": 0.521503210067749,
  "selectivity": 0.45377814769744873,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2660771777008891,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9817460179328918,
  "rowsplit_balanced_acc": 0.974129722239409,
  "rowsplit_probe_gap": 0.2708333195201934
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 1.0,
  "gae_lambda": 1.0,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.484375,
    0.484375,
    0.640625,
    0.78125,
    0.84375,
    0.75
  ],
  "train_success": [
    0.515625,
    0.484375,
    0.484375,
    0.640625,
    0.78125,
    0.84375,
    0.75
  ],
  "policy_loss": [
    0.13498443365097046,
    -0.07693815231323242,
    -0.18386635184288025,
    -0.013145430944859982,
    0.23131218552589417,
    0.14763541519641876,
    0.026598334312438965
  ],
  "value_loss": [
    0.5662832260131836,
    0.11989875137805939,
    0.12742121517658234,
    0.10616178810596466,
    0.10667028278112411,
    0.08167596161365509,
    0.08654603362083435
  ],
  "entropy": [
    0.6747778654098511,
    0.44274380803108215,
    0.31630194187164307,
    0.32328957319259644,
    0.11899260431528091,
    0.19522961974143982,
    0.2721981108188629
  ],
  "val_success": [
    0.5431034482758621,
    0.5172413793103449,
    0.5517241379310345,
    0.7586206896551724,
    0.75,
    0.6982758620689655,
    0.7758620689655172
  ],
  "test_short_success": [
    0.5,
    0.53125,
    0.390625,
    0.75,
    0.78125,
    0.78125,
    0.78125
  ],
  "test_long_success": [
    0.5234375,
    0.5078125,
    0.5625,
    0.7109375,
    0.7265625,
    0.7421875,
    0.7421875
  ],
  "val_success_norm": [
    0.7241379310344829,
    0.6896551724137929,
    0.735632183908046,
    1.011494252873563,
    1.0,
    0.9310344827586207,
    1.0344827586206897
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.7083333333333333,
    0.5208333333333333,
    1.0,
    1.0416666666666665,
    1.0416666666666665,
    1.0416666666666665
  ],
  "test_long_success_norm": [
    0.6979166666666666,
    0.6770833333333334,
    0.75,
    0.9479166666666667,
    0.96875,
    0.9895833333333333,
    0.9895833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7371382636655949,
  "control_task_acc": 0.5050241351127625,
  "selectivity": 0.49497586488723755,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2628617363344051,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.2660714285714286
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/credit_ppobcast/parity/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 1.0,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.34375,
    0.4375,
    0.375,
    0.34375,
    0.34375,
    0.40625,
    0.34375,
    0.34375,
    0.375,
    0.5,
    0.28125,
    0.4375
  ],
  "train_success": [
    0.25,
    0.34375,
    0.4375,
    0.375,
    0.34375,
    0.34375,
    0.40625,
    0.34375,
    0.34375,
    0.375,
    0.5,
    0.28125,
    0.4375
  ],
  "policy_loss": [
    0.23486679792404175,
    0.029597105458378792,
    0.2431046962738037,
    0.07514447718858719,
    0.0986960232257843,
    -0.042346663773059845,
    0.05709488317370415,
    -0.029154513031244278,
    -0.055286161601543427,
    0.00017909637244883925,
    0.05356524512171745,
    -0.09701287001371384,
    0.04785479977726936
  ],
  "value_loss": [
    0.16698668897151947,
    0.11972596496343613,
    0.19941644370555878,
    0.12807394564151764,
    0.138064906001091,
    0.11648041754961014,
    0.12490340322256088,
    0.10058316588401794,
    0.11181627213954926,
    0.10959496349096298,
    0.12776592373847961,
    0.09405161440372467,
    0.12434300035238266
  ],
  "entropy": [
    0.6385633945465088,
    0.5981677770614624,
    0.6304038166999817,
    0.6628614068031311,
    0.6100817918777466,
    0.4938669204711914,
    0.6102514266967773,
    0.6599342823028564,
    0.662691593170166,
    0.6605752110481262,
    0.6707108616828918,
    0.6655679941177368,
    0.6583108901977539
  ],
  "val_success": [
    0.3275862068965517,
    0.3275862068965517,
    0.33620689655172414,
    0.29310344827586204,
    0.31896551724137934,
    0.31896551724137934,
    0.35344827586206895,
    0.3620689655172414,
    0.3879310344827586,
    0.33620689655172414,
    0.3275862068965517,
    0.3793103448275862,
    0.3706896551724138
  ],
  "test_short_success": [
    0.40625,
    0.453125,
    0.4375,
    0.265625,
    0.296875,
    0.375,
    0.28125,
    0.3125,
    0.34375,
    0.34375,
    0.265625,
    0.296875,
    0.25
  ],
  "test_long_success": [
    0.34375,
    0.390625,
    0.359375,
    0.4296875,
    0.3828125,
    0.3671875,
    0.34375,
    0.34375,
    0.296875,
    0.3515625,
    0.3125,
    0.2890625,
    0.3515625
  ],
  "val_success_norm": [
    0.6388772966829953,
    0.6391313385122523,
    0.6575190278790505,
    0.5724779384484047,
    0.62246792129819,
    0.6231250047448333,
    0.6894210547231432,
    0.7072458137257783,
    0.7578423961221815,
    0.6565000937428671,
    0.6402977744770016,
    0.7417898174451704,
    0.7236481178953152
  ],
  "test_short_success_norm": [
    0.7962499999993489,
    0.888124999997814,
    0.8574999999983883,
    0.5206249999988087,
    0.5818749999999274,
    0.7349999999996466,
    0.5512499999993875,
    0.6124999999992216,
    0.6737499999990934,
    0.6737499999999502,
    0.5206249999996984,
    0.5818749999993786,
    0.4899999999981203
  ],
  "test_long_success_norm": [
    0.6737499999999998,
    0.7656249999999998,
    0.7043749999999998,
    0.8421874999999996,
    0.7503124999999997,
    0.7196874999999998,
    0.6737499999999998,
    0.6737499999999997,
    0.5818749999999998,
    0.6890624999999998,
    0.6124999999999998,
    0.5665624999999999,
    0.6890624999999999
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 3,
  "probe_train_acc": 0.39436739683151245,
  "probe_test_acc": 0.3878617286682129,
  "balanced_acc": 0.3820070820752732,
  "majority_baseline": 0.3627411575562701,
  "control_task_acc": 0.3368167281150818,
  "selectivity": 0.051045000553131104,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02512057111194277,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3876984119415283,
  "rowsplit_balanced_acc": 0.38383632396255196,
  "rowsplit_probe_gap": 0.028571427814544192
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.25,
    0.40625,
    0.3125,
    0.34375,
    0.34375,
    0.4375,
    0.375,
    0.3125,
    0.3125,
    0.4375,
    0.40625,
    0.34375
  ],
  "train_success": [
    0.34375,
    0.25,
    0.40625,
    0.3125,
    0.34375,
    0.34375,
    0.4375,
    0.375,
    0.3125,
    0.3125,
    0.4375,
    0.40625,
    0.34375
  ],
  "policy_loss": [
    0.3388426899909973,
    -0.03533034399151802,
    -0.05537095665931702,
    -0.08451441675424576,
    -0.035202883183956146,
    -0.005784730892628431,
    0.048780109733343124,
    -0.017139680683612823,
    0.0384446419775486,
    -0.016535289585590363,
    0.04361185431480408,
    0.040012963116168976,
    0.05237387865781784
  ],
  "value_loss": [
    0.5781715512275696,
    0.1230616420507431,
    0.12532736361026764,
    0.10828173160552979,
    0.10493320971727371,
    0.11246320605278015,
    0.12540961802005768,
    0.11597685515880585,
    0.12005631625652313,
    0.1183578297495842,
    0.11563918739557266,
    0.11758439242839813,
    0.12242031842470169
  ],
  "entropy": [
    0.6383770108222961,
    0.1985720992088318,
    0.4997882544994354,
    0.6892215013504028,
    0.6683233380317688,
    0.4662807881832123,
    0.671611487865448,
    0.685158908367157,
    0.6853542327880859,
    0.6861751079559326,
    0.688854992389679,
    0.6771538257598877,
    0.6899880766868591
  ],
  "val_success": [
    0.29310344827586204,
    0.4051724137931034,
    0.31896551724137934,
    0.3879310344827586,
    0.3275862068965517,
    0.4224137931034483,
    0.3879310344827586,
    0.3448275862068966,
    0.3793103448275862,
    0.3793103448275862,
    0.43103448275862066,
    0.3103448275862069,
    0.3103448275862069
  ],
  "test_short_success": [
    0.40625,
    0.28125,
    0.203125,
    0.265625,
    0.296875,
    0.296875,
    0.34375,
    0.421875,
    0.234375,
    0.3125,
    0.421875,
    0.28125,
    0.34375
  ],
  "test_long_success": [
    0.375,
    0.359375,
    0.3515625,
    0.3359375,
    0.3125,
    0.3046875,
    0.359375,
    0.3671875,
    0.2734375,
    0.328125,
    0.3046875,
    0.28125,
    0.34375
  ],
  "val_success_norm": [
    0.5712082039063895,
    0.7914161347068069,
    0.622884192343457,
    0.7579703091651449,
    0.6397242274470802,
    0.8253675309588935,
    0.7575244918095025,
    0.6744495893313701,
    0.7403341075113211,
    0.7411041710399713,
    0.8415272061376523,
    0.605816513243585,
    0.605028084389149
  ],
  "test_short_success_norm": [
    0.796249999998682,
    0.551249999999287,
    0.3981249999996673,
    0.5206249999992395,
    0.5818749999985171,
    0.5818749999992594,
    0.6737499999978503,
    0.8268749999986343,
    0.45937499999938725,
    0.6124999999991251,
    0.8268749999990552,
    0.5512499999992446,
    0.6737499999998939
  ],
  "test_long_success_norm": [
    0.7349999999999998,
    0.7043749999999999,
    0.6890624999999998,
    0.6584374999999998,
    0.6124999999999998,
    0.5971874999999998,
    0.7043749999999999,
    0.7196874999999998,
    0.5359375,
    0.6431249999999998,
    0.5971874999999999,
    0.5512499999999998,
    0.6737499999999998
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/window_mlp_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.25,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.8008398320335933,
  "probe_train_acc": 0.46173468232154846,
  "probe_test_acc": 0.435019850730896,
  "majority_baseline": 0.39384920634920634,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/mod_3/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.75,
  "27": 0.75,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.625,
    0.53125,
    0.4375,
    0.5,
    0.46875,
    0.40625,
    0.28125,
    0.4375,
    0.4375,
    0.65625,
    0.53125,
    0.5
  ],
  "train_success": [
    0.40625,
    0.625,
    0.53125,
    0.4375,
    0.5,
    0.46875,
    0.40625,
    0.28125,
    0.4375,
    0.4375,
    0.65625,
    0.53125,
    0.5
  ],
  "policy_loss": [
    0.39297589659690857,
    -0.019443107768893242,
    0.06863532960414886,
    -0.12672244012355804,
    0.0132863475009799,
    -0.05882527679204941,
    0.032777514308691025,
    -0.10531620681285858,
    -0.08616294711828232,
    -0.04692791774868965,
    0.050943028181791306,
    0.0006143737118691206,
    0.021773969754576683
  ],
  "value_loss": [
    0.33147141337394714,
    0.11899011582136154,
    0.11689458042383194,
    0.14023184776306152,
    0.12596406042575836,
    0.11961744725704193,
    0.12931695580482483,
    0.11965322494506836,
    0.1296783834695816,
    0.1262497454881668,
    0.12343575060367584,
    0.12506107985973358,
    0.12472065538167953
  ],
  "entropy": [
    0.6385633945465088,
    0.6879813075065613,
    0.6597869396209717,
    0.65311199426651,
    0.6838897466659546,
    0.5740467309951782,
    0.65602707862854,
    0.6431220173835754,
    0.6766290664672852,
    0.6645309329032898,
    0.6783861517906189,
    0.6785194873809814,
    0.6786372661590576
  ],
  "val_success": [
    0.45689655172413796,
    0.5689655172413793,
    0.4396551724137931,
    0.5431034482758621,
    0.5086206896551724,
    0.47413793103448276,
    0.4396551724137931,
    0.5,
    0.5172413793103449,
    0.41379310344827586,
    0.4827586206896552,
    0.5258620689655172,
    0.5258620689655172
  ],
  "test_short_success": [
    0.515625,
    0.359375,
    0.453125,
    0.4375,
    0.625,
    0.53125,
    0.46875,
    0.5,
    0.53125,
    0.4375,
    0.40625,
    0.4375,
    0.484375
  ],
  "test_long_success": [
    0.5078125,
    0.53125,
    0.578125,
    0.546875,
    0.4765625,
    0.5,
    0.46875,
    0.546875,
    0.515625,
    0.546875,
    0.484375,
    0.4609375,
    0.5234375
  ],
  "val_success_norm": [
    0.7310344827586208,
    0.9103448275862069,
    0.7034482758620689,
    0.8689655172413793,
    0.8137931034482757,
    0.7586206896551723,
    0.703448275862069,
    0.7999999999999999,
    0.8275862068965518,
    0.6620689655172414,
    0.7724137931034483,
    0.8413793103448275,
    0.8413793103448275
  ],
  "test_short_success_norm": [
    0.8250000000000001,
    0.575,
    0.7250000000000001,
    0.7000000000000001,
    1.0,
    0.8500000000000001,
    0.75,
    0.8,
    0.8500000000000001,
    0.7,
    0.65,
    0.7000000000000001,
    0.775
  ],
  "test_long_success_norm": [
    0.8125,
    0.85,
    0.9249999999999999,
    0.875,
    0.7625,
    0.8,
    0.75,
    0.875,
    0.825,
    0.875,
    0.775,
    0.7374999999999999,
    0.8374999999999999
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 2,
  "probe_train_acc": 0.5373815894126892,
  "probe_test_acc": 0.51487135887146,
  "balanced_acc": 0.5148658813676301,
  "majority_baseline": 0.5040192926045016,
  "control_task_acc": 0.49598070979118347,
  "selectivity": 0.01889064908027649,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.010852066266958338,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5188491940498352,
  "rowsplit_balanced_acc": 0.5196441783609631,
  "rowsplit_probe_gap": -0.0011904884898473744
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.0,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.46875,
    0.46875,
    0.59375,
    0.4375,
    0.5,
    0.40625,
    0.625,
    0.53125,
    0.53125,
    0.375,
    0.5625,
    0.3125
  ],
  "train_success": [
    0.375,
    0.46875,
    0.46875,
    0.59375,
    0.4375,
    0.5,
    0.40625,
    0.625,
    0.53125,
    0.53125,
    0.375,
    0.5625,
    0.3125
  ],
  "policy_loss": [
    0.39493227005004883,
    0.060130760073661804,
    0.10556785762310028,
    0.0505741685628891,
    -0.1707000434398651,
    -0.042566727846860886,
    -0.02702723629772663,
    -0.004370205104351044,
    0.019089438021183014,
    0.03183344006538391,
    -0.13798879086971283,
    -0.019656309857964516,
    -0.12974077463150024
  ],
  "value_loss": [
    0.6160465478897095,
    0.17540399730205536,
    0.13139742612838745,
    0.12775102257728577,
    0.1615656614303589,
    0.12491705268621445,
    0.11757712811231613,
    0.12305999547243118,
    0.12542274594306946,
    0.12662968039512634,
    0.13182920217514038,
    0.1252107322216034,
    0.13007383048534393
  ],
  "entropy": [
    0.6383770108222961,
    0.13581113517284393,
    0.5922336578369141,
    0.5206001400947571,
    0.5509598255157471,
    0.6752825379371643,
    0.6920461058616638,
    0.30789706110954285,
    0.6888035535812378,
    0.6883735656738281,
    0.6785777807235718,
    0.6793766021728516,
    0.690838634967804
  ],
  "val_success": [
    0.5258620689655172,
    0.45689655172413796,
    0.4827586206896552,
    0.45689655172413796,
    0.47413793103448276,
    0.5172413793103449,
    0.43103448275862066,
    0.46551724137931033,
    0.4396551724137931,
    0.5344827586206896,
    0.4827586206896552,
    0.5862068965517241,
    0.4482758620689655
  ],
  "test_short_success": [
    0.5625,
    0.40625,
    0.484375,
    0.59375,
    0.4375,
    0.515625,
    0.46875,
    0.65625,
    0.515625,
    0.5,
    0.546875,
    0.53125,
    0.578125
  ],
  "test_long_success": [
    0.53125,
    0.4375,
    0.5,
    0.4609375,
    0.421875,
    0.5234375,
    0.5703125,
    0.5703125,
    0.4375,
    0.5625,
    0.4140625,
    0.390625,
    0.5234375
  ],
  "val_success_norm": [
    0.8413793103448275,
    0.7310344827586208,
    0.7724137931034484,
    0.7310344827586208,
    0.7586206896551724,
    0.8275862068965518,
    0.6896551724137931,
    0.7448275862068965,
    0.7034482758620689,
    0.8551724137931035,
    0.7724137931034483,
    0.9379310344827586,
    0.7172413793103448
  ],
  "test_short_success_norm": [
    0.9,
    0.6500000000000001,
    0.775,
    0.9500000000000001,
    0.7000000000000001,
    0.8250000000000001,
    0.75,
    1.05,
    0.8250000000000001,
    0.8,
    0.875,
    0.8500000000000001,
    0.925
  ],
  "test_long_success_norm": [
    0.85,
    0.7,
    0.8,
    0.7375,
    0.675,
    0.8375,
    0.9125,
    0.9125,
    0.7,
    0.8999999999999999,
    0.6624999999999999,
    0.625,
    0.8375
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/window_mlp_k8_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.25,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9886022795440912,
  "probe_train_acc": 0.5620748400688171,
  "probe_test_acc": 0.5297619104385376,
  "majority_baseline": 0.5218253968253969,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp25/parity/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.75,
  "11": 0.0,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.34375,
    0.34375,
    0.28125,
    0.34375,
    0.21875,
    0.375,
    0.375,
    0.34375,
    0.1875,
    0.25,
    0.34375,
    0.40625
  ],
  "train_success": [
    0.28125,
    0.34375,
    0.34375,
    0.28125,
    0.34375,
    0.21875,
    0.375,
    0.375,
    0.34375,
    0.1875,
    0.25,
    0.34375,
    0.40625
  ],
  "policy_loss": [
    0.22216080129146576,
    0.051557041704654694,
    0.08269569277763367,
    -0.05188360437750816,
    -0.05676344037055969,
    -0.07681325078010559,
    0.019694486632943153,
    0.025700651109218597,
    -0.05701681599020958,
    -0.0844612643122673,
    -0.12555254995822906,
    -0.02780609019100666,
    0.11626117676496506
  ],
  "value_loss": [
    0.20417985320091248,
    0.10865119844675064,
    0.1304342895746231,
    0.10377286374568939,
    0.11337500065565109,
    0.09235259890556335,
    0.11953899264335632,
    0.11644797772169113,
    0.10286755114793777,
    0.08489688485860825,
    0.09131995588541031,
    0.10162252187728882,
    0.1386849731206894
  ],
  "entropy": [
    0.6106101870536804,
    0.6638943552970886,
    0.6854894161224365,
    0.6438303589820862,
    0.6735488772392273,
    0.6811172366142273,
    0.6630415916442871,
    0.6679422855377197,
    0.6695159077644348,
    0.6679884791374207,
    0.6529762148857117,
    0.6522063612937927,
    0.6689233183860779
  ],
  "val_success": [
    0.3793103448275862,
    0.3275862068965517,
    0.3275862068965517,
    0.3275862068965517,
    0.41379310344827586,
    0.3879310344827586,
    0.3620689655172414,
    0.3879310344827586,
    0.31896551724137934,
    0.3620689655172414,
    0.33620689655172414,
    0.33620689655172414,
    0.25862068965517243
  ],
  "test_short_success": [
    0.234375,
    0.25,
    0.3125,
    0.296875,
    0.21875,
    0.28125,
    0.34375,
    0.203125,
    0.328125,
    0.359375,
    0.484375,
    0.421875,
    0.328125
  ],
  "test_long_success": [
    0.34375,
    0.2890625,
    0.28125,
    0.28125,
    0.375,
    0.40625,
    0.375,
    0.265625,
    0.34375,
    0.2734375,
    0.375,
    0.3515625,
    0.296875
  ],
  "val_success_norm": [
    0.5473037536921264,
    0.4725524513794285,
    0.4726763916174643,
    0.47289335486041933,
    0.5971361044257101,
    0.5597569409078942,
    0.522411967759693,
    0.5596317505891267,
    0.46044501244243297,
    0.522655503016302,
    0.4850421757541288,
    0.485263991033354,
    0.37311953972941997
  ],
  "test_short_success_norm": [
    0.3385416666666614,
    0.36111111111110067,
    0.4513888888888825,
    0.4288194444444426,
    0.31597222222221766,
    0.40624999999999034,
    0.4965277777777722,
    0.2934027777777716,
    0.47395833333332715,
    0.5190972222222098,
    0.6996527777777706,
    0.6093749999999885,
    0.47395833333332626
  ],
  "test_long_success_norm": [
    0.4965277777777778,
    0.4175347222222222,
    0.40625,
    0.40625,
    0.5416666666666667,
    0.5868055555555556,
    0.5416666666666666,
    0.3836805555555556,
    0.49652777777777773,
    0.3949652777777778,
    0.5416666666666667,
    0.5078125,
    0.4288194444444444
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 3,
  "probe_train_acc": 0.4028247594833374,
  "probe_test_acc": 0.3641479015350342,
  "balanced_acc": 0.362225476549128,
  "majority_baseline": 0.3629421221864952,
  "control_task_acc": 0.33641478419303894,
  "selectivity": 0.02773311734199524,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0012057793485389934,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.38134920597076416,
  "rowsplit_balanced_acc": 0.3790454469806983,
  "rowsplit_probe_gap": 0.024404761526319707
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.21875,
    0.375,
    0.46875,
    0.46875,
    0.5,
    0.21875,
    0.5,
    0.34375,
    0.4375,
    0.625,
    0.75,
    0.78125
  ],
  "train_success": [
    0.28125,
    0.21875,
    0.375,
    0.46875,
    0.46875,
    0.5,
    0.21875,
    0.5,
    0.34375,
    0.4375,
    0.625,
    0.75,
    0.78125
  ],
  "policy_loss": [
    0.11271263659000397,
    -0.17966315150260925,
    0.11807984113693237,
    0.05773887410759926,
    0.03373659774661064,
    0.0739927887916565,
    -0.015102901495993137,
    0.0845746099948883,
    -0.0202377550303936,
    -0.024659140035510063,
    0.0001397891901433468,
    0.009065208956599236,
    -0.00791708379983902
  ],
  "value_loss": [
    0.5711954832077026,
    0.1567297726869583,
    0.12862111628055573,
    0.12885801494121552,
    0.1265934705734253,
    0.13006265461444855,
    0.10936059057712555,
    0.1309642493724823,
    0.1133764386177063,
    0.1207670196890831,
    0.12122201174497604,
    0.10487830638885498,
    0.10362125188112259
  ],
  "entropy": [
    0.6272571682929993,
    0.3980715572834015,
    0.6875452995300293,
    0.6829447746276855,
    0.4703175127506256,
    0.6892690658569336,
    0.5317243933677673,
    0.5634347796440125,
    0.5323342680931091,
    0.2873538136482239,
    0.017552638426423073,
    0.03233177214860916,
    0.009355670772492886
  ],
  "val_success": [
    0.31896551724137934,
    0.3620689655172414,
    0.3620689655172414,
    0.3103448275862069,
    0.3275862068965517,
    0.35344827586206895,
    0.3448275862068966,
    0.3793103448275862,
    0.28448275862068967,
    0.3706896551724138,
    0.5172413793103449,
    0.47413793103448276,
    0.5086206896551724
  ],
  "test_short_success": [
    0.375,
    0.28125,
    0.203125,
    0.375,
    0.296875,
    0.328125,
    0.453125,
    0.4375,
    0.453125,
    0.359375,
    0.359375,
    0.359375,
    0.375
  ],
  "test_long_success": [
    0.3125,
    0.359375,
    0.3046875,
    0.3671875,
    0.40625,
    0.3046875,
    0.34375,
    0.3125,
    0.265625,
    0.3125,
    0.3828125,
    0.359375,
    0.3984375
  ],
  "val_success_norm": [
    0.4602199003484561,
    0.5226620868605282,
    0.5228234776736203,
    0.4480800222894925,
    0.4725412704585768,
    0.5100199318042192,
    0.4977162332779291,
    0.5474587737265547,
    0.41037856627835256,
    0.5346582465359804,
    0.7463664460305116,
    0.6841056594997174,
    0.7339143302986909
  ],
  "test_short_success_norm": [
    0.5416666666666623,
    0.40624999999999434,
    0.293402777777776,
    0.5416666666666525,
    0.42881944444443876,
    0.47395833333332715,
    0.6545138888888739,
    0.631944444444434,
    0.6545138888888737,
    0.5190972222222109,
    0.5190972222222117,
    0.5190972222222152,
    0.5416666666666551
  ],
  "test_long_success_norm": [
    0.4513888888888889,
    0.5190972222222222,
    0.4401041666666667,
    0.5303819444444444,
    0.5868055555555556,
    0.44010416666666663,
    0.49652777777777773,
    0.4513888888888889,
    0.3836805555555556,
    0.45138888888888884,
    0.5529513888888888,
    0.5190972222222222,
    0.5755208333333333
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/window_mlp_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.8913108390564347,
  "probe_train_acc": 0.7038690447807312,
  "probe_test_acc": 0.6939483880996704,
  "majority_baseline": 0.5699404761904762,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/mod_3/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.25,
  "26": 0.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.40625,
    0.5,
    0.40625,
    0.40625,
    0.4375,
    0.4375,
    0.65625,
    0.5,
    0.40625,
    0.5625,
    0.625,
    0.40625
  ],
  "train_success": [
    0.4375,
    0.40625,
    0.5,
    0.40625,
    0.40625,
    0.4375,
    0.4375,
    0.65625,
    0.5,
    0.40625,
    0.5625,
    0.625,
    0.40625
  ],
  "policy_loss": [
    0.31239914894104004,
    -0.04404529929161072,
    -0.08042711019515991,
    -0.1529824435710907,
    -0.06382106244564056,
    -0.15004155039787292,
    -0.0048532309010624886,
    0.1787751019001007,
    -0.03223682567477226,
    -0.05343475565314293,
    0.02834438532590866,
    0.055862121284008026,
    -0.08486400544643402
  ],
  "value_loss": [
    0.2550226151943207,
    0.1215910091996193,
    0.1267734318971634,
    0.1457940638065338,
    0.12638691067695618,
    0.14010483026504517,
    0.12300335615873337,
    0.13688255846500397,
    0.12519297003746033,
    0.12618619203567505,
    0.12552404403686523,
    0.12342868000268936,
    0.12608128786087036
  ],
  "entropy": [
    0.6106101870536804,
    0.6728164553642273,
    0.6576834321022034,
    0.6796664595603943,
    0.6521450877189636,
    0.6791736483573914,
    0.679304301738739,
    0.6890954971313477,
    0.6801201105117798,
    0.6806732416152954,
    0.6888501048088074,
    0.6888015270233154,
    0.6895418763160706
  ],
  "val_success": [
    0.47413793103448276,
    0.4482758620689655,
    0.49137931034482757,
    0.47413793103448276,
    0.4482758620689655,
    0.5086206896551724,
    0.5086206896551724,
    0.4482758620689655,
    0.47413793103448276,
    0.43103448275862066,
    0.47413793103448276,
    0.47413793103448276,
    0.5086206896551724
  ],
  "test_short_success": [
    0.546875,
    0.546875,
    0.484375,
    0.375,
    0.46875,
    0.453125,
    0.5625,
    0.578125,
    0.4375,
    0.484375,
    0.546875,
    0.546875,
    0.609375
  ],
  "test_long_success": [
    0.5,
    0.4609375,
    0.4921875,
    0.5234375,
    0.515625,
    0.546875,
    0.5546875,
    0.5703125,
    0.4609375,
    0.46875,
    0.484375,
    0.515625,
    0.5234375
  ],
  "val_success_norm": [
    0.632183908045977,
    0.5977011494252872,
    0.6551724137931034,
    0.632183908045977,
    0.5977011494252873,
    0.6781609195402302,
    0.67816091954023,
    0.5977011494252872,
    0.632183908045977,
    0.574712643678161,
    0.632183908045977,
    0.632183908045977,
    0.6781609195402298
  ],
  "test_short_success_norm": [
    0.7291666666666666,
    0.7291666666666666,
    0.6458333333333333,
    0.49999999999999994,
    0.625,
    0.6041666666666666,
    0.75,
    0.7708333333333333,
    0.5833333333333333,
    0.6458333333333333,
    0.7291666666666665,
    0.7291666666666666,
    0.8125
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.6145833333333334,
    0.65625,
    0.6979166666666666,
    0.6875,
    0.7291666666666665,
    0.7395833333333334,
    0.7604166666666666,
    0.6145833333333333,
    0.625,
    0.6458333333333333,
    0.6875,
    0.6979166666666667
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 2,
  "probe_train_acc": 0.5298545360565186,
  "probe_test_acc": 0.5164790749549866,
  "balanced_acc": 0.5176811594202898,
  "majority_baseline": 0.5176848874598071,
  "control_task_acc": 0.5056270360946655,
  "selectivity": 0.010852038860321045,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": -0.001205812504820547,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5242063403129578,
  "rowsplit_balanced_acc": 0.5232549915720925,
  "rowsplit_probe_gap": 0.015674594281211762
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 1.0,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.5625,
    0.5,
    0.53125,
    0.53125,
    0.53125,
    0.46875,
    0.4375,
    0.5625,
    0.53125,
    0.5625,
    0.4375,
    0.4375
  ],
  "train_success": [
    0.4375,
    0.5625,
    0.5,
    0.53125,
    0.53125,
    0.53125,
    0.46875,
    0.4375,
    0.5625,
    0.53125,
    0.5625,
    0.4375,
    0.4375
  ],
  "policy_loss": [
    0.2045561820268631,
    0.11040588468313217,
    -0.11771536618471146,
    -0.08088422566652298,
    0.06033914536237717,
    0.03706015273928642,
    0.05158801004290581,
    -0.09029682725667953,
    0.05559273809194565,
    -0.016429664567112923,
    0.07875067740678787,
    -0.08038732409477234,
    -0.12427131086587906
  ],
  "value_loss": [
    0.61241215467453,
    0.1293506622314453,
    0.13781797885894775,
    0.13974173367023468,
    0.12576617300510406,
    0.12932683527469635,
    0.12554442882537842,
    0.13265396654605865,
    0.12656919658184052,
    0.12331505864858627,
    0.1255432516336441,
    0.12210734188556671,
    0.12967422604560852
  ],
  "entropy": [
    0.6272571682929993,
    0.580434262752533,
    0.6726130247116089,
    0.5368213653564453,
    0.4752407968044281,
    0.4329938590526581,
    0.689382016658783,
    0.6913850903511047,
    0.6616505980491638,
    0.6918503642082214,
    0.6861557364463806,
    0.6403902173042297,
    0.681318998336792
  ],
  "val_success": [
    0.5086206896551724,
    0.47413793103448276,
    0.5086206896551724,
    0.5,
    0.5344827586206896,
    0.5258620689655172,
    0.5431034482758621,
    0.4224137931034483,
    0.46551724137931033,
    0.43103448275862066,
    0.46551724137931033,
    0.5603448275862069,
    0.5086206896551724
  ],
  "test_short_success": [
    0.53125,
    0.546875,
    0.515625,
    0.375,
    0.484375,
    0.40625,
    0.59375,
    0.59375,
    0.5,
    0.578125,
    0.46875,
    0.421875,
    0.453125
  ],
  "test_long_success": [
    0.5,
    0.46875,
    0.4765625,
    0.5,
    0.515625,
    0.515625,
    0.578125,
    0.484375,
    0.5234375,
    0.375,
    0.53125,
    0.5390625,
    0.5078125
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.6321839080459771,
    0.67816091954023,
    0.6666666666666666,
    0.7126436781609194,
    0.7011494252873562,
    0.7241379310344828,
    0.5632183908045976,
    0.6206896551724138,
    0.574712643678161,
    0.6206896551724138,
    0.7471264367816093,
    0.6781609195402298
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.7291666666666666,
    0.6875,
    0.5,
    0.6458333333333333,
    0.5416666666666666,
    0.7916666666666666,
    0.7916666666666667,
    0.6666666666666666,
    0.7708333333333333,
    0.625,
    0.5625,
    0.6041666666666666
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.625,
    0.6354166666666666,
    0.6666666666666666,
    0.6875,
    0.6875,
    0.7708333333333333,
    0.6458333333333333,
    0.6979166666666666,
    0.5,
    0.7083333333333333,
    0.7187499999999999,
    0.6770833333333333
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/window_mlp_k8_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9895491191400418,
  "probe_train_acc": 0.569940447807312,
  "probe_test_acc": 0.5114087462425232,
  "majority_baseline": 0.5411706349206349,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_cp50/parity/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.75,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.0,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 1.0,
  "30": 0.0,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.40625,
    0.25,
    0.34375,
    0.21875,
    0.34375,
    0.40625,
    0.25,
    0.3125,
    0.34375,
    0.46875,
    0.28125,
    0.34375
  ],
  "train_success": [
    0.25,
    0.40625,
    0.25,
    0.34375,
    0.21875,
    0.34375,
    0.40625,
    0.25,
    0.3125,
    0.34375,
    0.46875,
    0.28125,
    0.34375
  ],
  "policy_loss": [
    0.2309715896844864,
    0.013293880969285965,
    -0.0535803847014904,
    0.10545866936445236,
    -0.06402339041233063,
    0.004761919379234314,
    0.1048426702618599,
    -0.04487106204032898,
    -0.026080237701535225,
    0.003005159553140402,
    -0.03193410113453865,
    -0.06149072200059891,
    -0.02149411104619503
  ],
  "value_loss": [
    0.16300402581691742,
    0.118772491812706,
    0.0877729281783104,
    0.12302722036838531,
    0.07926581054925919,
    0.11892323195934296,
    0.13831697404384613,
    0.08193701505661011,
    0.10311158001422882,
    0.1152208223938942,
    0.11144529283046722,
    0.09775055199861526,
    0.10609684139490128
  ],
  "entropy": [
    0.6367490291595459,
    0.6454765200614929,
    0.6602768301963806,
    0.5953914523124695,
    0.6258767247200012,
    0.6401050090789795,
    0.662148118019104,
    0.6811635494232178,
    0.6670697927474976,
    0.6760624051094055,
    0.6849034428596497,
    0.678387463092804,
    0.6765254139900208
  ],
  "val_success": [
    0.3448275862068966,
    0.3620689655172414,
    0.43103448275862066,
    0.3448275862068966,
    0.28448275862068967,
    0.27586206896551724,
    0.39655172413793105,
    0.3103448275862069,
    0.3448275862068966,
    0.35344827586206895,
    0.31896551724137934,
    0.3620689655172414,
    0.35344827586206895
  ],
  "test_short_success": [
    0.421875,
    0.296875,
    0.34375,
    0.4375,
    0.203125,
    0.3125,
    0.28125,
    0.375,
    0.359375,
    0.25,
    0.375,
    0.375,
    0.21875
  ],
  "test_long_success": [
    0.3125,
    0.328125,
    0.3828125,
    0.265625,
    0.34375,
    0.328125,
    0.34375,
    0.3671875,
    0.2734375,
    0.390625,
    0.3046875,
    0.2890625,
    0.3125
  ],
  "val_success_norm": [
    0.6727050177324161,
    0.7069427098293632,
    0.8421993316727213,
    0.6737515976619176,
    0.5557281081359936,
    0.538596132058418,
    0.7736888785004926,
    0.6058297955584693,
    0.6733713685826347,
    0.6902848674730974,
    0.6236081238358593,
    0.7080069182674132,
    0.6899099605254677
  ],
  "test_short_success_norm": [
    0.8268749999993488,
    0.5818749999995556,
    0.6737499999992533,
    0.8574999999988069,
    0.39812499999926154,
    0.6124999999985825,
    0.5512499999992533,
    0.7349999999992202,
    0.7043749999992275,
    0.4899999999997229,
    0.7349999999995646,
    0.7349999999992111,
    0.4287499999987156
  ],
  "test_long_success_norm": [
    0.6124999999999998,
    0.6431249999999997,
    0.7503124999999997,
    0.5206249999999999,
    0.6737499999999998,
    0.6431249999999997,
    0.6737499999999998,
    0.7196874999999998,
    0.5359374999999998,
    0.7656249999999998,
    0.5971874999999999,
    0.5665624999999999,
    0.6124999999999998
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 3,
  "probe_train_acc": 0.40071043372154236,
  "probe_test_acc": 0.3782154321670532,
  "balanced_acc": 0.37696691864461296,
  "majority_baseline": 0.3645498392282958,
  "control_task_acc": 0.3392283022403717,
  "selectivity": 0.03898712992668152,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.01366559293875741,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3787698447704315,
  "rowsplit_balanced_acc": 0.3793165520520237,
  "rowsplit_probe_gap": 0.023412701913288647
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.75,
  "24": 1.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/plain_small_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/plain_small_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.3125,
    0.28125,
    0.34375,
    0.21875,
    0.3125,
    0.34375,
    0.46875,
    0.34375,
    0.3125,
    0.34375,
    0.3125,
    0.4375
  ],
  "train_success": [
    0.4375,
    0.3125,
    0.28125,
    0.34375,
    0.21875,
    0.3125,
    0.34375,
    0.46875,
    0.34375,
    0.3125,
    0.34375,
    0.3125,
    0.4375
  ],
  "policy_loss": [
    -0.45346832275390625,
    0.027581389993429184,
    0.03148249164223671,
    -0.010883916169404984,
    -0.11238683015108109,
    0.04029390588402748,
    0.02171275019645691,
    0.006566070951521397,
    -0.030503088608384132,
    -0.07659781724214554,
    -0.02483539655804634,
    -0.05661369115114212,
    0.04286656156182289
  ],
  "value_loss": [
    0.7686600089073181,
    0.10054392367601395,
    0.11394451558589935,
    0.11262430250644684,
    0.10813251882791519,
    0.10955356806516647,
    0.11614107340574265,
    0.12048795074224472,
    0.11095942556858063,
    0.10310957580804825,
    0.10500288754701614,
    0.09556635469198227,
    0.11862947791814804
  ],
  "entropy": [
    0.5768800973892212,
    0.6023643016815186,
    0.30736806988716125,
    0.5553886890411377,
    0.5568403601646423,
    0.6445323824882507,
    0.6888000965118408,
    0.6401830911636353,
    0.6684203147888184,
    0.6687387228012085,
    0.6851197481155396,
    0.689567506313324,
    0.6918265223503113
  ],
  "val_success": [
    0.3103448275862069,
    0.39655172413793105,
    0.4482758620689655,
    0.39655172413793105,
    0.3448275862068966,
    0.3620689655172414,
    0.3448275862068966,
    0.35344827586206895,
    0.3275862068965517,
    0.3017241379310345,
    0.3017241379310345,
    0.2672413793103448,
    0.3275862068965517
  ],
  "test_short_success": [
    0.265625,
    0.359375,
    0.3125,
    0.328125,
    0.328125,
    0.390625,
    0.3125,
    0.421875,
    0.34375,
    0.328125,
    0.296875,
    0.34375,
    0.34375
  ],
  "test_long_success": [
    0.390625,
    0.265625,
    0.3984375,
    0.4296875,
    0.390625,
    0.3203125,
    0.2421875,
    0.3671875,
    0.265625,
    0.2890625,
    0.265625,
    0.3828125,
    0.3125
  ],
  "val_success_norm": [
    0.6060400969031897,
    0.7740988807161188,
    0.8760823138745191,
    0.774677647606031,
    0.6738253881831908,
    0.7076824461579915,
    0.673282276184192,
    0.6902996032767411,
    0.6395567503635333,
    0.5889893647182057,
    0.5886881384673098,
    0.5222874537726605,
    0.6394052022811769
  ],
  "test_short_success_norm": [
    0.5206249999997327,
    0.7043749999984845,
    0.6124999999993619,
    0.6431249999988076,
    0.643124999999145,
    0.7656249999985154,
    0.6124999999990901,
    0.826874999998517,
    0.6737499999987061,
    0.6431249999985168,
    0.5818749999996576,
    0.6737499999986494,
    0.6737499999992533
  ],
  "test_long_success_norm": [
    0.7656249999999998,
    0.5206249999999999,
    0.7809374999999998,
    0.8421874999999996,
    0.7656249999999998,
    0.6278124999999999,
    0.4746874999999999,
    0.7196874999999998,
    0.5206249999999999,
    0.5665624999999999,
    0.5206249999999999,
    0.7503124999999998,
    0.6124999999999998
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/plain_small_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "model_type": "plain",
  "control_prob": 0.25,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.7738452309538092,
  "probe_train_acc": 0.43346089124679565,
  "probe_test_acc": 0.3963293731212616,
  "majority_baseline": 0.3427579365079365,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/plain_small_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/plain_small_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/plain_small_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.375,
    0.375,
    0.3125,
    0.46875,
    0.34375,
    0.4375,
    0.4375,
    0.25,
    0.21875,
    0.4375,
    0.34375,
    0.34375
  ],
  "train_success": [
    0.34375,
    0.375,
    0.375,
    0.3125,
    0.46875,
    0.34375,
    0.4375,
    0.4375,
    0.25,
    0.21875,
    0.4375,
    0.34375,
    0.34375
  ],
  "policy_loss": [
    0.3388426899909973,
    0.12460711598396301,
    0.00037759135011583567,
    0.0002245404466520995,
    0.13931547105312347,
    0.056117668747901917,
    -0.09000209718942642,
    0.030011791735887527,
    -0.060392625629901886,
    -0.07455362379550934,
    0.01086784154176712,
    -0.05144697055220604,
    0.017522819340229034
  ],
  "value_loss": [
    0.5781715512275696,
    0.13352914154529572,
    0.11695561558008194,
    0.11552848666906357,
    0.15220759809017181,
    0.11949954181909561,
    0.12339426577091217,
    0.11293599754571915,
    0.10393720865249634,
    0.09619246423244476,
    0.1141112819314003,
    0.09822944551706314,
    0.10846441239118576
  ],
  "entropy": [
    0.6383770108222961,
    0.5468015670776367,
    0.031065676361322403,
    0.013576989993453026,
    0.5864384770393372,
    0.6742839813232422,
    0.3714618980884552,
    0.5068179965019226,
    0.678702712059021,
    0.6807563900947571,
    0.6903439164161682,
    0.673162579536438,
    0.6898089051246643
  ],
  "val_success": [
    0.29310344827586204,
    0.3103448275862069,
    0.25,
    0.27586206896551724,
    0.3103448275862069,
    0.3448275862068966,
    0.4482758620689655,
    0.33620689655172414,
    0.3879310344827586,
    0.4051724137931034,
    0.4224137931034483,
    0.3275862068965517,
    0.33620689655172414
  ],
  "test_short_success": [
    0.40625,
    0.296875,
    0.28125,
    0.296875,
    0.296875,
    0.234375,
    0.359375,
    0.25,
    0.296875,
    0.265625,
    0.34375,
    0.296875,
    0.21875
  ],
  "test_long_success": [
    0.375,
    0.3984375,
    0.3515625,
    0.34375,
    0.296875,
    0.2578125,
    0.3046875,
    0.4140625,
    0.3515625,
    0.375,
    0.3515625,
    0.3203125,
    0.2890625
  ],
  "val_success_norm": [
    0.5712082039063895,
    0.6061369213250333,
    0.48803392906157206,
    0.538712120162191,
    0.6060416575573313,
    0.6737716890400233,
    0.8757930638627716,
    0.6575307451493991,
    0.7572418574704507,
    0.7913715976485151,
    0.8246796059925795,
    0.6396583837387293,
    0.655703583582176
  ],
  "test_short_success_norm": [
    0.796249999998682,
    0.5818749999988083,
    0.5512499999997074,
    0.5818749999995735,
    0.5818749999978472,
    0.45937499999925585,
    0.7043749999993468,
    0.48999999999985644,
    0.5818749999992847,
    0.5206249999995948,
    0.6737499999992134,
    0.5818749999993176,
    0.4287499999999659
  ],
  "test_long_success_norm": [
    0.7349999999999998,
    0.7809374999999998,
    0.6890624999999998,
    0.6737499999999998,
    0.5818749999999998,
    0.5053124999999998,
    0.5971874999999998,
    0.8115624999999997,
    0.6890624999999998,
    0.7349999999999997,
    0.6890624999999999,
    0.6278124999999999,
    0.5665624999999999
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/window_mlp_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.25,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.7918416316736653,
  "probe_train_acc": 0.44749149680137634,
  "probe_test_acc": 0.3898809552192688,
  "majority_baseline": 0.37351190476190477,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/mod_3/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.46875,
    0.5625,
    0.53125,
    0.5625,
    0.53125,
    0.53125,
    0.3125,
    0.5625,
    0.34375,
    0.65625,
    0.53125,
    0.375
  ],
  "train_success": [
    0.40625,
    0.46875,
    0.5625,
    0.53125,
    0.5625,
    0.53125,
    0.53125,
    0.3125,
    0.5625,
    0.34375,
    0.65625,
    0.53125,
    0.375
  ],
  "policy_loss": [
    0.3905954658985138,
    0.019291866570711136,
    0.09008129686117172,
    -0.048923932015895844,
    0.004825392737984657,
    0.008192317560315132,
    0.025761647149920464,
    -0.13891874253749847,
    0.0346437506377697,
    -0.1293790340423584,
    0.0744171291589737,
    0.029724709689617157,
    -0.10797108709812164
  ],
  "value_loss": [
    0.3258340358734131,
    0.13021278381347656,
    0.11386650800704956,
    0.1293773502111435,
    0.12148171663284302,
    0.12506341934204102,
    0.1265147626399994,
    0.1255105435848236,
    0.12530364096164703,
    0.1222170740365982,
    0.12124131619930267,
    0.12492813915014267,
    0.12037322670221329
  ],
  "entropy": [
    0.6367490291595459,
    0.574194610118866,
    0.6534059643745422,
    0.6332652568817139,
    0.67083340883255,
    0.35641151666641235,
    0.6751343011856079,
    0.6766409277915955,
    0.6480485200881958,
    0.685723602771759,
    0.6838277578353882,
    0.6789515614509583,
    0.6654199957847595
  ],
  "val_success": [
    0.47413793103448276,
    0.5,
    0.5,
    0.5,
    0.5517241379310345,
    0.4482758620689655,
    0.5172413793103449,
    0.49137931034482757,
    0.5172413793103449,
    0.45689655172413796,
    0.5431034482758621,
    0.5172413793103449,
    0.4482758620689655
  ],
  "test_short_success": [
    0.5,
    0.578125,
    0.375,
    0.40625,
    0.390625,
    0.4375,
    0.546875,
    0.5625,
    0.609375,
    0.453125,
    0.46875,
    0.546875,
    0.4375
  ],
  "test_long_success": [
    0.4765625,
    0.5,
    0.5703125,
    0.5234375,
    0.5625,
    0.46875,
    0.4765625,
    0.390625,
    0.4921875,
    0.5,
    0.5078125,
    0.4609375,
    0.5078125
  ],
  "val_success_norm": [
    0.7586206896551724,
    0.8,
    0.7999999999999998,
    0.7999999999999999,
    0.882758620689655,
    0.7172413793103447,
    0.8275862068965518,
    0.786206896551724,
    0.8275862068965516,
    0.7310344827586208,
    0.8689655172413793,
    0.8275862068965518,
    0.7172413793103448
  ],
  "test_short_success_norm": [
    0.8,
    0.925,
    0.6000000000000001,
    0.6500000000000001,
    0.625,
    0.7000000000000001,
    0.875,
    0.9000000000000001,
    0.975,
    0.7250000000000001,
    0.7500000000000001,
    0.875,
    0.7000000000000001
  ],
  "test_long_success_norm": [
    0.7625,
    0.7999999999999999,
    0.9125,
    0.8374999999999999,
    0.8999999999999999,
    0.75,
    0.7625,
    0.625,
    0.7875,
    0.8,
    0.8125,
    0.7375,
    0.8125
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 2,
  "probe_train_acc": 0.5409336686134338,
  "probe_test_acc": 0.5233119130134583,
  "balanced_acc": 0.5241947073668439,
  "majority_baseline": 0.5130627009646302,
  "control_task_acc": 0.49437299370765686,
  "selectivity": 0.02893891930580139,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.010249212048828005,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5289682745933533,
  "rowsplit_balanced_acc": 0.528433437500591,
  "rowsplit_probe_gap": 0.014285734910813641
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/plain_small_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/plain_small_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.40625,
    0.3125,
    0.5625,
    0.4375,
    0.5,
    0.46875,
    0.4375,
    0.625,
    0.6875,
    0.53125,
    0.53125,
    0.5
  ],
  "train_success": [
    0.375,
    0.40625,
    0.3125,
    0.5625,
    0.4375,
    0.5,
    0.46875,
    0.4375,
    0.625,
    0.6875,
    0.53125,
    0.53125,
    0.5
  ],
  "policy_loss": [
    -0.492959201335907,
    -0.014850359410047531,
    -0.09916923940181732,
    -0.0367923229932785,
    -0.11249720305204391,
    0.061448466032743454,
    -0.008244688622653484,
    -0.08797776699066162,
    0.07493862509727478,
    0.07550222426652908,
    0.019136302173137665,
    -0.021456124261021614,
    0.020042145624756813
  ],
  "value_loss": [
    0.8178182244300842,
    0.12452993541955948,
    0.12839607894420624,
    0.12350384145975113,
    0.12698809802532196,
    0.12349056452512741,
    0.1250637024641037,
    0.12725448608398438,
    0.12342929095029831,
    0.11683584004640579,
    0.12477357685565948,
    0.1252775639295578,
    0.12493390589952469
  ],
  "entropy": [
    0.5768800973892212,
    0.17747536301612854,
    0.5603322982788086,
    0.6050669550895691,
    0.5573702454566956,
    0.582693338394165,
    0.6823182106018066,
    0.6852483749389648,
    0.686669111251831,
    0.6844276785850525,
    0.6806089878082275,
    0.6918746829032898,
    0.6817035675048828
  ],
  "val_success": [
    0.47413793103448276,
    0.4827586206896552,
    0.5,
    0.49137931034482757,
    0.4482758620689655,
    0.49137931034482757,
    0.5086206896551724,
    0.49137931034482757,
    0.43103448275862066,
    0.4827586206896552,
    0.5,
    0.5,
    0.5431034482758621
  ],
  "test_short_success": [
    0.5625,
    0.546875,
    0.453125,
    0.40625,
    0.515625,
    0.546875,
    0.46875,
    0.421875,
    0.546875,
    0.375,
    0.59375,
    0.421875,
    0.53125
  ],
  "test_long_success": [
    0.4609375,
    0.4765625,
    0.53125,
    0.578125,
    0.3984375,
    0.4765625,
    0.5625,
    0.4921875,
    0.515625,
    0.578125,
    0.5234375,
    0.46875,
    0.46875
  ],
  "val_success_norm": [
    0.7586206896551724,
    0.7724137931034483,
    0.7999999999999998,
    0.7862068965517242,
    0.7172413793103447,
    0.7862068965517242,
    0.8137931034482759,
    0.786206896551724,
    0.6896551724137929,
    0.7724137931034484,
    0.7999999999999999,
    0.7999999999999999,
    0.8689655172413792
  ],
  "test_short_success_norm": [
    0.9,
    0.875,
    0.7250000000000001,
    0.65,
    0.825,
    0.875,
    0.75,
    0.675,
    0.875,
    0.6000000000000001,
    0.9500000000000001,
    0.675,
    0.8500000000000001
  ],
  "test_long_success_norm": [
    0.7375,
    0.7625,
    0.8500000000000001,
    0.925,
    0.6375000000000001,
    0.7625,
    0.8999999999999999,
    0.7875,
    0.825,
    0.9249999999999999,
    0.8374999999999999,
    0.75,
    0.75
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/plain_small_k8_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "plain",
  "control_prob": 0.25,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9874025194961008,
  "probe_train_acc": 0.5527210831642151,
  "probe_test_acc": 0.5138888955116272,
  "majority_baseline": 0.5148809523809523,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/plain_small_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/plain_small_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/plain_small_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.25,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.375,
    0.3125,
    0.53125,
    0.5625,
    0.4375,
    0.5625,
    0.5625,
    0.53125,
    0.375,
    0.46875,
    0.625,
    0.28125
  ],
  "train_success": [
    0.375,
    0.375,
    0.3125,
    0.53125,
    0.5625,
    0.4375,
    0.5625,
    0.5625,
    0.53125,
    0.375,
    0.46875,
    0.625,
    0.28125
  ],
  "policy_loss": [
    0.39493227005004883,
    -0.07890509068965912,
    -0.09896335005760193,
    -0.028539519757032394,
    0.07241424918174744,
    -0.008629338815808296,
    0.0955883115530014,
    0.1505134403705597,
    -0.0059970952570438385,
    -0.054395031183958054,
    -0.0036491588689386845,
    0.13163025677204132,
    -0.1745941936969757
  ],
  "value_loss": [
    0.6160465478897095,
    0.14827832579612732,
    0.14818647503852844,
    0.1254073679447174,
    0.12652035057544708,
    0.12487629055976868,
    0.12817050516605377,
    0.13941344618797302,
    0.1219581812620163,
    0.12200215458869934,
    0.12515676021575928,
    0.12479199469089508,
    0.1292228102684021
  ],
  "entropy": [
    0.6383770108222961,
    0.31825998425483704,
    0.42108598351478577,
    0.522182822227478,
    0.5403698682785034,
    0.6607824563980103,
    0.6673288345336914,
    0.6579257845878601,
    0.6275207996368408,
    0.6501387357711792,
    0.6211852431297302,
    0.6928077340126038,
    0.6908785700798035
  ],
  "val_success": [
    0.5258620689655172,
    0.5344827586206896,
    0.5,
    0.5431034482758621,
    0.5258620689655172,
    0.5258620689655172,
    0.5086206896551724,
    0.4396551724137931,
    0.43103448275862066,
    0.5086206896551724,
    0.4827586206896552,
    0.5431034482758621,
    0.5
  ],
  "test_short_success": [
    0.5625,
    0.421875,
    0.484375,
    0.453125,
    0.65625,
    0.484375,
    0.5,
    0.5,
    0.515625,
    0.5,
    0.390625,
    0.609375,
    0.46875
  ],
  "test_long_success": [
    0.53125,
    0.453125,
    0.4296875,
    0.484375,
    0.359375,
    0.4453125,
    0.5390625,
    0.515625,
    0.4765625,
    0.53125,
    0.5078125,
    0.578125,
    0.5390625
  ],
  "val_success_norm": [
    0.8413793103448275,
    0.8551724137931035,
    0.7999999999999999,
    0.8689655172413793,
    0.8413793103448274,
    0.8413793103448275,
    0.8137931034482759,
    0.7034482758620689,
    0.6896551724137931,
    0.8137931034482758,
    0.7724137931034483,
    0.8689655172413793,
    0.7999999999999999
  ],
  "test_short_success_norm": [
    0.9,
    0.675,
    0.775,
    0.7250000000000001,
    1.05,
    0.775,
    0.8,
    0.8000000000000002,
    0.8250000000000001,
    0.8,
    0.625,
    0.9750000000000001,
    0.75
  ],
  "test_long_success_norm": [
    0.85,
    0.7250000000000001,
    0.6875,
    0.775,
    0.5750000000000001,
    0.7124999999999999,
    0.8624999999999999,
    0.825,
    0.7625,
    0.8500000000000001,
    0.8125,
    0.9249999999999999,
    0.8625
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/window_mlp_k8_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.25,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9868026394721056,
  "probe_train_acc": 0.5714285969734192,
  "probe_test_acc": 0.5158730149269104,
  "majority_baseline": 0.5233134920634921,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp25/parity/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.34375,
    0.28125,
    0.34375,
    0.40625,
    0.28125,
    0.40625,
    0.28125,
    0.53125,
    0.34375,
    0.28125,
    0.28125,
    0.375
  ],
  "train_success": [
    0.3125,
    0.34375,
    0.28125,
    0.34375,
    0.40625,
    0.28125,
    0.40625,
    0.28125,
    0.53125,
    0.34375,
    0.28125,
    0.28125,
    0.375
  ],
  "policy_loss": [
    0.21889138221740723,
    -0.08889943361282349,
    -0.03722416236996651,
    0.022004468366503716,
    -0.048796139657497406,
    -0.030263349413871765,
    -0.009762032888829708,
    -0.09883716702461243,
    0.11369053274393082,
    0.09021510928869247,
    -0.00670341681689024,
    -0.06379921734333038,
    0.04835619032382965
  ],
  "value_loss": [
    0.20489858090877533,
    0.11518002301454544,
    0.10280776023864746,
    0.10846567153930664,
    0.12427650392055511,
    0.09161967039108276,
    0.11955755203962326,
    0.10387897491455078,
    0.13993068039417267,
    0.12985281646251678,
    0.10910329967737198,
    0.08568600565195084,
    0.12464843690395355
  ],
  "entropy": [
    0.6085164546966553,
    0.6374135613441467,
    0.6608308553695679,
    0.6857428550720215,
    0.6857236623764038,
    0.683678150177002,
    0.688881516456604,
    0.6873907446861267,
    0.6803455352783203,
    0.6857268810272217,
    0.6815518736839294,
    0.6845371723175049,
    0.6847211718559265
  ],
  "val_success": [
    0.33620689655172414,
    0.3103448275862069,
    0.39655172413793105,
    0.31896551724137934,
    0.33620689655172414,
    0.3103448275862069,
    0.3448275862068966,
    0.29310344827586204,
    0.3275862068965517,
    0.3879310344827586,
    0.3879310344827586,
    0.31896551724137934,
    0.25862068965517243
  ],
  "test_short_success": [
    0.234375,
    0.328125,
    0.21875,
    0.34375,
    0.25,
    0.234375,
    0.328125,
    0.375,
    0.203125,
    0.359375,
    0.40625,
    0.453125,
    0.3125
  ],
  "test_long_success": [
    0.3671875,
    0.421875,
    0.3046875,
    0.328125,
    0.34375,
    0.3828125,
    0.2890625,
    0.3671875,
    0.3828125,
    0.296875,
    0.3515625,
    0.28125,
    0.2890625
  ],
  "val_success_norm": [
    0.48508063408832036,
    0.4478014842634926,
    0.5723323279930067,
    0.4606022418728046,
    0.48526022591389617,
    0.44776176216924274,
    0.4975678612908406,
    0.42289150845913626,
    0.4727521035731933,
    0.5598275058014388,
    0.560028816661142,
    0.4602551965779207,
    0.37327631331402
  ],
  "test_short_success_norm": [
    0.3385416666666614,
    0.47395833333332726,
    0.3159722222222222,
    0.4965277777777681,
    0.3611111111111057,
    0.33854166666666113,
    0.4739583333333237,
    0.5416666666666611,
    0.293402777777768,
    0.5190972222222193,
    0.5868055555555465,
    0.654513888888878,
    0.45138888888888584
  ],
  "test_long_success_norm": [
    0.5303819444444444,
    0.609375,
    0.44010416666666663,
    0.4739583333333333,
    0.4965277777777778,
    0.5529513888888888,
    0.4175347222222222,
    0.5303819444444444,
    0.5529513888888888,
    0.4288194444444445,
    0.5078125,
    0.40625,
    0.4175347222222222
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 3,
  "probe_train_acc": 0.41043639183044434,
  "probe_test_acc": 0.38846462965011597,
  "balanced_acc": 0.3819157970737461,
  "majority_baseline": 0.36615755627009644,
  "control_task_acc": 0.32897910475730896,
  "selectivity": 0.05948552489280701,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.022307073380019526,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3857142925262451,
  "rowsplit_balanced_acc": 0.3804992435785739,
  "rowsplit_probe_gap": 0.019841276653229267
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/plain_small_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/plain_small_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.25,
    0.34375,
    0.53125,
    0.34375,
    0.4375,
    0.40625,
    0.40625,
    0.375,
    0.40625,
    0.4375,
    0.4375,
    0.4375
  ],
  "train_success": [
    0.5,
    0.25,
    0.34375,
    0.53125,
    0.34375,
    0.4375,
    0.40625,
    0.40625,
    0.375,
    0.40625,
    0.4375,
    0.4375,
    0.4375
  ],
  "policy_loss": [
    -0.4909248352050781,
    -0.008785630576312542,
    0.058323029428720474,
    0.20165131986141205,
    0.02152266725897789,
    0.02053331770002842,
    -0.0057635437697172165,
    -0.046039432287216187,
    0.009842470288276672,
    0.06670475751161575,
    -0.004448126535862684,
    0.017209557816386223,
    -0.00587339187040925
  ],
  "value_loss": [
    0.8093540072441101,
    0.11572740226984024,
    0.1232718899846077,
    0.17009322345256805,
    0.11753523349761963,
    0.11550574004650116,
    0.10019947588443756,
    0.11673763394355774,
    0.11618483811616898,
    0.12605176866054535,
    0.12078054249286652,
    0.12113785743713379,
    0.11878109723329544
  ],
  "entropy": [
    0.5527480840682983,
    0.08240833878517151,
    0.6180556416511536,
    0.6644406318664551,
    0.630379855632782,
    0.5631268620491028,
    0.6648508310317993,
    0.63590407371521,
    0.6083909869194031,
    0.5596758127212524,
    0.5089132785797119,
    0.46532541513442993,
    0.4886404871940613
  ],
  "val_success": [
    0.3706896551724138,
    0.35344827586206895,
    0.27586206896551724,
    0.3706896551724138,
    0.28448275862068967,
    0.43103448275862066,
    0.3275862068965517,
    0.3879310344827586,
    0.39655172413793105,
    0.25862068965517243,
    0.3620689655172414,
    0.28448275862068967,
    0.3620689655172414
  ],
  "test_short_success": [
    0.296875,
    0.34375,
    0.375,
    0.328125,
    0.46875,
    0.3125,
    0.34375,
    0.328125,
    0.34375,
    0.28125,
    0.265625,
    0.28125,
    0.359375
  ],
  "test_long_success": [
    0.3359375,
    0.3203125,
    0.28125,
    0.34375,
    0.3515625,
    0.3125,
    0.3125,
    0.3046875,
    0.3671875,
    0.328125,
    0.4296875,
    0.3046875,
    0.3515625
  ],
  "val_success_norm": [
    0.5349317483471456,
    0.510123501356451,
    0.39810684965516385,
    0.5348627466034452,
    0.41067419609725164,
    0.6221210524223045,
    0.4728314121564728,
    0.5599798197320305,
    0.5722725213509904,
    0.3732465400193291,
    0.5224710577244774,
    0.4102524151553542,
    0.5224718336435251
  ],
  "test_short_success_norm": [
    0.42881944444443465,
    0.4965277777777731,
    0.5416666666666645,
    0.47395833333333215,
    0.6770833333333225,
    0.45138888888888706,
    0.4965277777777639,
    0.4739583333333278,
    0.4965277777777746,
    0.4062499999999982,
    0.38368055555555536,
    0.406249999999999,
    0.519097222222213
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.46267361111111105,
    0.40625,
    0.4965277777777778,
    0.5078125,
    0.45138888888888884,
    0.45138888888888884,
    0.44010416666666663,
    0.5303819444444444,
    0.4739583333333333,
    0.6206597222222222,
    0.44010416666666663,
    0.5078125
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/plain_small_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "model_type": "plain",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.8363690653926545,
  "probe_train_acc": 0.49872449040412903,
  "probe_test_acc": 0.4781745970249176,
  "majority_baseline": 0.4280753968253968,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/plain_small_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/plain_small_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/plain_small_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.75,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.1875,
    0.40625,
    0.3125,
    0.28125,
    0.34375,
    0.1875,
    0.53125,
    0.375,
    0.40625,
    0.34375,
    0.3125,
    0.3125
  ],
  "train_success": [
    0.28125,
    0.1875,
    0.40625,
    0.3125,
    0.28125,
    0.34375,
    0.1875,
    0.53125,
    0.375,
    0.40625,
    0.34375,
    0.3125,
    0.3125
  ],
  "policy_loss": [
    0.11271263659000397,
    -0.08998587727546692,
    0.10689657926559448,
    0.05002840980887413,
    -0.025039205327630043,
    -0.016980214044451714,
    -0.05528870224952698,
    0.10881562530994415,
    -0.017413314431905746,
    0.02535206265747547,
    -0.012524770572781563,
    -0.05047771707177162,
    -0.016035811975598335
  ],
  "value_loss": [
    0.5711954832077026,
    0.09599580615758896,
    0.14819934964179993,
    0.10575494915246964,
    0.08849651366472244,
    0.09678380191326141,
    0.10854789614677429,
    0.1364353895187378,
    0.10771828889846802,
    0.1256609857082367,
    0.11376950144767761,
    0.10466624051332474,
    0.10205105692148209
  ],
  "entropy": [
    0.6272571682929993,
    0.49044933915138245,
    0.46887078881263733,
    0.6399726271629333,
    0.6410290002822876,
    0.5760968923568726,
    0.528892993927002,
    0.6607525944709778,
    0.6829758882522583,
    0.6497018337249756,
    0.6773927807807922,
    0.6812935471534729,
    0.6619970202445984
  ],
  "val_success": [
    0.31896551724137934,
    0.3017241379310345,
    0.3706896551724138,
    0.3706896551724138,
    0.27586206896551724,
    0.41379310344827586,
    0.3448275862068966,
    0.41379310344827586,
    0.3017241379310345,
    0.3448275862068966,
    0.3793103448275862,
    0.29310344827586204,
    0.3620689655172414
  ],
  "test_short_success": [
    0.375,
    0.28125,
    0.359375,
    0.328125,
    0.34375,
    0.296875,
    0.3125,
    0.25,
    0.28125,
    0.375,
    0.40625,
    0.390625,
    0.484375
  ],
  "test_long_success": [
    0.3125,
    0.4453125,
    0.328125,
    0.3203125,
    0.2578125,
    0.3203125,
    0.2890625,
    0.359375,
    0.3671875,
    0.28125,
    0.3359375,
    0.328125,
    0.34375
  ],
  "val_success_norm": [
    0.4602199003484561,
    0.4354981058358568,
    0.5350136479510705,
    0.5352573196158683,
    0.3980232471299397,
    0.5970257704001019,
    0.4977528995142298,
    0.5975236782704104,
    0.4356533244133111,
    0.4977659856909996,
    0.5475642174029076,
    0.42303416760505547,
    0.5223565662931011
  ],
  "test_short_success_norm": [
    0.5416666666666623,
    0.40624999999999445,
    0.5190972222222126,
    0.4739583333333269,
    0.49652777777777674,
    0.42881944444443365,
    0.45138888888887907,
    0.3611111111111093,
    0.4062499999999946,
    0.5416666666666602,
    0.5868055555555498,
    0.5642361111111021,
    0.6996527777777628
  ],
  "test_long_success_norm": [
    0.4513888888888889,
    0.6432291666666667,
    0.4739583333333333,
    0.46267361111111105,
    0.37239583333333337,
    0.4626736111111111,
    0.4175347222222222,
    0.5190972222222222,
    0.5303819444444444,
    0.40625,
    0.4852430555555555,
    0.4739583333333333,
    0.4965277777777778
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/window_mlp_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 3,
  "oracle_action_agreement": 0.8223350253807107,
  "probe_train_acc": 0.48915815353393555,
  "probe_test_acc": 0.4672619104385376,
  "majority_baseline": 0.39880952380952384,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/mod_3/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.5,
    0.46875,
    0.46875,
    0.375,
    0.375,
    0.46875,
    0.53125,
    0.46875,
    0.4375,
    0.6875,
    0.5,
    0.4375
  ],
  "train_success": [
    0.46875,
    0.5,
    0.46875,
    0.46875,
    0.375,
    0.375,
    0.46875,
    0.53125,
    0.46875,
    0.4375,
    0.6875,
    0.5,
    0.4375
  ],
  "policy_loss": [
    0.30934005975723267,
    0.0078109921887516975,
    -0.02540566585958004,
    -0.013715749606490135,
    -0.01058237161487341,
    -0.1230434998869896,
    -0.062003809958696365,
    0.061713363975286484,
    -0.04676543176174164,
    -0.005808133631944656,
    0.15164613723754883,
    -0.00038154679350554943,
    -0.003515481948852539
  ],
  "value_loss": [
    0.25370344519615173,
    0.12063232064247131,
    0.1216096580028534,
    0.12006018310785294,
    0.12030317634344101,
    0.1321265995502472,
    0.1200154647231102,
    0.1283593475818634,
    0.12374681979417801,
    0.1223919466137886,
    0.13372759521007538,
    0.12565301358699799,
    0.12506474554538727
  ],
  "entropy": [
    0.6085164546966553,
    0.6571161150932312,
    0.6761950254440308,
    0.676480770111084,
    0.6599987745285034,
    0.6830331087112427,
    0.6853933334350586,
    0.6871298551559448,
    0.6028826832771301,
    0.6768876314163208,
    0.68287193775177,
    0.686519980430603,
    0.6881420016288757
  ],
  "val_success": [
    0.4827586206896552,
    0.5,
    0.5431034482758621,
    0.4051724137931034,
    0.47413793103448276,
    0.5258620689655172,
    0.46551724137931033,
    0.5,
    0.5344827586206896,
    0.4224137931034483,
    0.4827586206896552,
    0.45689655172413796,
    0.4827586206896552
  ],
  "test_short_success": [
    0.484375,
    0.515625,
    0.5,
    0.53125,
    0.390625,
    0.375,
    0.5,
    0.546875,
    0.515625,
    0.484375,
    0.5625,
    0.546875,
    0.640625
  ],
  "test_long_success": [
    0.5,
    0.5078125,
    0.4375,
    0.5234375,
    0.5234375,
    0.5625,
    0.46875,
    0.4375,
    0.5078125,
    0.5546875,
    0.5234375,
    0.5390625,
    0.453125
  ],
  "val_success_norm": [
    0.6436781609195402,
    0.6666666666666667,
    0.7241379310344828,
    0.5402298850574713,
    0.6321839080459771,
    0.7011494252873562,
    0.6206896551724139,
    0.6666666666666666,
    0.7126436781609196,
    0.5632183908045978,
    0.6436781609195401,
    0.6091954022988506,
    0.6436781609195401
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.6875,
    0.6666666666666666,
    0.7083333333333333,
    0.5208333333333333,
    0.5,
    0.6666666666666666,
    0.7291666666666665,
    0.6875,
    0.6458333333333333,
    0.75,
    0.7291666666666666,
    0.8541666666666666
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.6770833333333333,
    0.5833333333333333,
    0.6979166666666666,
    0.6979166666666667,
    0.75,
    0.625,
    0.5833333333333333,
    0.6770833333333333,
    0.7395833333333333,
    0.6979166666666666,
    0.71875,
    0.6041666666666666
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 2,
  "probe_train_acc": 0.5430480241775513,
  "probe_test_acc": 0.5293408632278442,
  "balanced_acc": 0.5284741615343855,
  "majority_baseline": 0.5090434083601286,
  "control_task_acc": 0.5110530257225037,
  "selectivity": 0.018287837505340576,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.020297454867715614,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5311508178710938,
  "rowsplit_balanced_acc": 0.5311948797350257,
  "rowsplit_probe_gap": 0.020436532156808074
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 1.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/plain_small_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/plain_small_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.5,
    0.28125,
    0.375,
    0.5625,
    0.5,
    0.5,
    0.4375,
    0.59375,
    0.28125,
    0.3125,
    0.40625,
    0.40625
  ],
  "train_success": [
    0.5625,
    0.5,
    0.28125,
    0.375,
    0.5625,
    0.5,
    0.5,
    0.4375,
    0.59375,
    0.28125,
    0.3125,
    0.40625,
    0.40625
  ],
  "policy_loss": [
    -0.5441073179244995,
    0.07050276547670364,
    -0.11767618358135223,
    -0.03498058766126633,
    0.016228483989834785,
    -0.09398844838142395,
    -0.07148879766464233,
    0.011079625226557255,
    0.047888219356536865,
    -0.08488595485687256,
    -0.15280809998512268,
    -0.022290831431746483,
    0.017622292041778564
  ],
  "value_loss": [
    0.9065803289413452,
    0.12899109721183777,
    0.12453589588403702,
    0.12462680041790009,
    0.12391864508390427,
    0.13428914546966553,
    0.12539267539978027,
    0.12455002963542938,
    0.1264677345752716,
    0.12495512515306473,
    0.1252606064081192,
    0.123629130423069,
    0.1255570501089096
  ],
  "entropy": [
    0.5527480840682983,
    0.6425955295562744,
    0.5170379877090454,
    0.6663293838500977,
    0.6774914860725403,
    0.6894273161888123,
    0.6914599537849426,
    0.5942868590354919,
    0.6780440807342529,
    0.6916694641113281,
    0.6754509210586548,
    0.69063800573349,
    0.6916683316230774
  ],
  "val_success": [
    0.5086206896551724,
    0.49137931034482757,
    0.43103448275862066,
    0.49137931034482757,
    0.5172413793103449,
    0.5258620689655172,
    0.47413793103448276,
    0.49137931034482757,
    0.6293103448275862,
    0.5775862068965517,
    0.5172413793103449,
    0.5086206896551724,
    0.45689655172413796
  ],
  "test_short_success": [
    0.484375,
    0.4375,
    0.53125,
    0.453125,
    0.515625,
    0.453125,
    0.5625,
    0.578125,
    0.5,
    0.484375,
    0.46875,
    0.53125,
    0.53125
  ],
  "test_long_success": [
    0.5,
    0.5,
    0.5,
    0.5078125,
    0.4921875,
    0.5078125,
    0.5703125,
    0.5,
    0.5078125,
    0.5078125,
    0.453125,
    0.4609375,
    0.515625
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.6551724137931033,
    0.5747126436781609,
    0.6551724137931033,
    0.6896551724137931,
    0.7011494252873564,
    0.632183908045977,
    0.6551724137931033,
    0.839080459770115,
    0.7701149425287356,
    0.6896551724137931,
    0.6781609195402298,
    0.6091954022988505
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.5833333333333333,
    0.7083333333333333,
    0.6041666666666666,
    0.6875,
    0.6041666666666666,
    0.7499999999999999,
    0.7708333333333333,
    0.6666666666666666,
    0.6458333333333333,
    0.625,
    0.7083333333333333,
    0.7083333333333333
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.6666666666666667,
    0.6666666666666666,
    0.6770833333333333,
    0.65625,
    0.6770833333333333,
    0.7604166666666667,
    0.6666666666666666,
    0.6770833333333333,
    0.6770833333333334,
    0.6041666666666666,
    0.6145833333333333,
    0.6875
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/plain_small_k8_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "plain",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9898477157360406,
  "probe_train_acc": 0.5678146481513977,
  "probe_test_acc": 0.5228174328804016,
  "majority_baseline": 0.5347222222222222,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/plain_small_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/plain_small_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/plain_small_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 1.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/window_mlp_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/window_mlp_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    500,
    1000,
    1500,
    2000,
    2500,
    3000,
    3500,
    4000,
    4500,
    5000,
    5500,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.000298221580543106,
    0.0002875226816555791,
    0.0002678918774422309,
    0.00024076025382392156,
    0.00020810570656835725,
    0.00017230875265903135,
    0.00013597899057151173,
    0.00010176486050552833,
    7.216057305478783e-05,
    4.932428121737547e-05,
    3.4920751009904904e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.65625,
    0.59375,
    0.59375,
    0.46875,
    0.59375,
    0.46875,
    0.375,
    0.40625,
    0.46875,
    0.46875,
    0.5,
    0.46875
  ],
  "train_success": [
    0.4375,
    0.65625,
    0.59375,
    0.59375,
    0.46875,
    0.59375,
    0.46875,
    0.375,
    0.40625,
    0.46875,
    0.46875,
    0.5,
    0.46875
  ],
  "policy_loss": [
    0.2045561820268631,
    0.0990971103310585,
    0.06842166930437088,
    0.036329492926597595,
    -0.03432932123541832,
    0.05026299133896828,
    0.0266191978007555,
    -0.06229545176029205,
    -0.10877764225006104,
    0.027572331950068474,
    -0.08811429888010025,
    0.010842308402061462,
    -0.06585881114006042
  ],
  "value_loss": [
    0.61241215467453,
    0.1156720295548439,
    0.12504678964614868,
    0.12489540874958038,
    0.12415367364883423,
    0.12377969920635223,
    0.12330947071313858,
    0.12099283188581467,
    0.12620757520198822,
    0.1262241154909134,
    0.12984739243984222,
    0.12526869773864746,
    0.12535783648490906
  ],
  "entropy": [
    0.6272571682929993,
    0.6625080704689026,
    0.6792721748352051,
    0.5273886919021606,
    0.6528414487838745,
    0.6890828013420105,
    0.5763329267501831,
    0.6680736541748047,
    0.6362584829330444,
    0.6543582081794739,
    0.6638760566711426,
    0.6829721927642822,
    0.6894309520721436
  ],
  "val_success": [
    0.5086206896551724,
    0.45689655172413796,
    0.49137931034482757,
    0.4482758620689655,
    0.5,
    0.5086206896551724,
    0.46551724137931033,
    0.47413793103448276,
    0.46551724137931033,
    0.43103448275862066,
    0.5172413793103449,
    0.5431034482758621,
    0.5172413793103449
  ],
  "test_short_success": [
    0.53125,
    0.4375,
    0.46875,
    0.59375,
    0.546875,
    0.3125,
    0.53125,
    0.515625,
    0.515625,
    0.40625,
    0.453125,
    0.546875,
    0.390625
  ],
  "test_long_success": [
    0.5,
    0.53125,
    0.4296875,
    0.5,
    0.484375,
    0.53125,
    0.4375,
    0.5,
    0.5078125,
    0.375,
    0.5546875,
    0.484375,
    0.515625
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.6091954022988505,
    0.6551724137931034,
    0.5977011494252873,
    0.6666666666666667,
    0.6781609195402298,
    0.6206896551724138,
    0.632183908045977,
    0.6206896551724137,
    0.5747126436781609,
    0.6896551724137929,
    0.7241379310344829,
    0.6896551724137931
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.5833333333333333,
    0.625,
    0.7916666666666666,
    0.7291666666666666,
    0.41666666666666663,
    0.7083333333333333,
    0.6875,
    0.6875,
    0.5416666666666666,
    0.6041666666666666,
    0.7291666666666666,
    0.5208333333333333
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.7083333333333333,
    0.5729166666666666,
    0.6666666666666666,
    0.6458333333333333,
    0.7083333333333333,
    0.5833333333333333,
    0.6666666666666666,
    0.6770833333333333,
    0.49999999999999994,
    0.7395833333333334,
    0.6458333333333333,
    0.6875
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/window_mlp_k8_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9895491191400418,
  "probe_train_acc": 0.5676020383834839,
  "probe_test_acc": 0.5381944179534912,
  "majority_baseline": 0.5421626984126984,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/window_mlp_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/window_mlp_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/deepdive_fixed_cp50/parity/window_mlp_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 1.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/frozen7b_mod5.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_5",
 "length": 24,
 "control_prob": 0.5,
 "episodes": 60,
 "n_states": 5,
 "oracle_optimal": 0.5465587053095646,
 "reward": 0.23333333333333334,
 "reward_norm": 0.42691357957820103,
 "onpolicy_probe": {
  "bal_acc": 0.2869520264681555,
  "majority": 0.2,
  "gap": 0.08695202646815547,
  "control_acc": 0.15113399503722083,
  "selectivity": 0.13581803143093465,
  "n_test": 221
 },
 "onpolicy_best_layer": 19,
 "capacity_probe": {
  "bal_acc": 0.22639051191369272,
  "majority": 0.2,
  "gap": 0.02639051191369271,
  "control_acc": 0.17591950130389739,
  "selectivity": 0.050471010609795336,
  "n_test": 437
 },
 "capacity_best_layer": 26,
 "by_layer": {
  "0": {
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0,
   "control_acc": 0.2,
   "selectivity": 0.0,
   "n_test": 221
  },
  "1": {
   "bal_acc": 0.21981499862145024,
   "majority": 0.2,
   "gap": 0.019814998621450225,
   "control_acc": 0.18688475323959194,
   "selectivity": 0.03293024538185829,
   "n_test": 221
  },
  "2": {
   "bal_acc": 0.21781775572098155,
   "majority": 0.2,
   "gap": 0.017817755720981543,
   "control_acc": 0.19455858836503997,
   "selectivity": 0.02325916735594158,
   "n_test": 221
  },
  "3": {
   "bal_acc": 0.22977943203749657,
   "majority": 0.2,
   "gap": 0.029779432037496556,
   "control_acc": 0.19314281775572098,
   "selectivity": 0.03663661428177559,
   "n_test": 221
  },
  "4": {
   "bal_acc": 0.278468982630273,
   "majority": 0.2,
   "gap": 0.07846898263027297,
   "control_acc": 0.1496840363937138,
   "selectivity": 0.12878494623655917,
   "n_test": 221
  },
  "5": {
   "bal_acc": 0.21172098152743316,
   "majority": 0.2,
   "gap": 0.011720981527433144,
   "control_acc": 0.2042710228839261,
   "selectivity": 0.00744995864350706,
   "n_test": 221
  },
  "6": {
   "bal_acc": 0.24711552247036117,
   "majority": 0.2,
   "gap": 0.04711552247036116,
   "control_acc": 0.17256134546457128,
   "selectivity": 0.0745541770057899,
   "n_test": 221
  },
  "7": {
   "bal_acc": 0.23081224152191893,
   "majority": 0.2,
   "gap": 0.030812241521918915,
   "control_acc": 0.20597022332506204,
   "selectivity": 0.024842018196856885,
   "n_test": 221
  },
  "8": {
   "bal_acc": 0.27714281775572097,
   "majority": 0.2,
   "gap": 0.07714281775572096,
   "control_acc": 0.1570515577612352,
   "selectivity": 0.12009125999448578,
   "n_test": 221
  },
  "9": {
   "bal_acc": 0.21059001929969673,
   "majority": 0.2,
   "gap": 0.010590019299696718,
   "control_acc": 0.11912406947890819,
   "selectivity": 0.09146594982078854,
   "n_test": 221
  },
  "10": {
   "bal_acc": 0.22794320374965532,
   "majority": 0.2,
   "gap": 0.02794320374965531,
   "control_acc": 0.1974761510890543,
   "selectivity": 0.030467052660601013,
   "n_test": 221
  },
  "11": {
   "bal_acc": 0.23895450785773362,
   "majority": 0.2,
   "gap": 0.038954507857733606,
   "control_acc": 0.22436614281775574,
   "selectivity": 0.014588365039977874,
   "n_test": 221
  },
  "12": {
   "bal_acc": 0.26863137579266616,
   "majority": 0.2,
   "gap": 0.06863137579266615,
   "control_acc": 0.20970692031982355,
   "selectivity": 0.05892445547284261,
   "n_test": 221
  },
  "13": {
   "bal_acc": 0.2637138130686517,
   "majority": 0.2,
   "gap": 0.0637138130686517,
   "control_acc": 0.16240033085194375,
   "selectivity": 0.10131348221670797,
   "n_test": 221
  },
  "14": {
   "bal_acc": 0.2274844223876482,
   "majority": 0.2,
   "gap": 0.0274844223876482,
   "control_acc": 0.1642296663909567,
   "selectivity": 0.0632547559966915,
   "n_test": 221
  },
  "15": {
   "bal_acc": 0.1986084918665564,
   "majority": 0.2,
   "gap": -0.001391508133443603,
   "control_acc": 0.17305431486076644,
   "selectivity": 0.025554177005789963,
   "n_test": 221
  },
  "16": {
   "bal_acc": 0.20366253101736972,
   "majority": 0.2,
   "gap": 0.0036625310173697134,
   "control_acc": 0.14305845051006344,
   "selectivity": 0.060604080507306285,
   "n_test": 221
  },
  "17": {
   "bal_acc": 0.2048963330576234,
   "majority": 0.2,
   "gap": 0.004896333057623381,
   "control_acc": 0.16076095947063687,
   "selectivity": 0.04413537358698652,
   "n_test": 221
  },
  "18": {
   "bal_acc": 0.2794091535704439,
   "majority": 0.2,
   "gap": 0.07940915357044387,
   "control_acc": 0.20610421836228285,
   "selectivity": 0.07330493520816103,
   "n_test": 221
  },
  "19": {
   "bal_acc": 0.2869520264681555,
   "majority": 0.2,
   "gap": 0.08695202646815547,
   "control_acc": 0.15113399503722083,
   "selectivity": 0.13581803143093465,
   "n_test": 221
  },
  "20": {
   "bal_acc": 0.23994485800937415,
   "majority": 0.2,
   "gap": 0.03994485800937414,
   "control_acc": 0.1746368899917287,
   "selectivity": 0.06530796801764546,
   "n_test": 221
  },
  "21": {
   "bal_acc": 0.24084642955610694,
   "majority": 0.2,
   "gap": 0.04084642955610693,
   "control_acc": 0.19978246484698095,
   "selectivity": 0.04106396470912599,
   "n_test": 221
  },
  "22": {
   "bal_acc": 0.2023065894678798,
   "majority": 0.2,
   "gap": 0.0023065894678797882,
   "control_acc": 0.18907857733664185,
   "selectivity": 0.013228012131237948,
   "n_test": 221
  },
  "23": {
   "bal_acc": 0.22560435621725944,
   "majority": 0.2,
   "gap": 0.025604356217259427,
   "control_acc": 0.20265260545905708,
   "selectivity": 0.022951750758202355,
   "n_test": 221
  },
  "24": {
   "bal_acc": 0.23444747725392884,
   "majority": 0.2,
   "gap": 0.03444747725392883,
   "control_acc": 0.17342211193824097,
   "selectivity": 0.06102536531568786,
   "n_test": 221
  },
  "25": {
   "bal_acc": 0.2214303832368348,
   "majority": 0.2,
   "gap": 0.0214303832368348,
   "control_acc": 0.15243755169561618,
   "selectivity": 0.06899283154121863,
   "n_test": 221
  },
  "26": {
   "bal_acc": 0.24705155776123516,
   "majority": 0.2,
   "gap": 0.04705155776123515,
   "control_acc": 0.16108988144472014,
   "selectivity": 0.08596167631651502,
   "n_test": 221
  },
  "27": {
   "bal_acc": 0.2787096774193548,
   "majority": 0.2,
   "gap": 0.0787096774193548,
   "control_acc": 0.19472539288668317,
   "selectivity": 0.08398428453267165,
   "n_test": 221
  },
  "28": {
   "bal_acc": 0.2415059277639923,
   "majority": 0.2,
   "gap": 0.041505927763992284,
   "control_acc": 0.17954425144747727,
   "selectivity": 0.06196167631651503,
   "n_test": 221
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/frozen_mod5L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "length": 8,
 "control_prob": 0.5,
 "episodes": 150,
 "n_states": 5,
 "oracle_optimal": 0.547119140625,
 "reward": 0.21333333333333335,
 "reward_norm": 0.38992116614606576,
 "onpolicy_probe": {
  "bal_acc": 0.24046014914435965,
  "majority": 0.2,
  "gap": 0.040460149144359636,
  "control_acc": 0.17537022069916805,
  "selectivity": 0.0650899284451916,
  "n_test": 180
 },
 "onpolicy_best_layer": 8,
 "capacity_probe": {
  "bal_acc": 0.24758823529411766,
  "majority": 0.2,
  "gap": 0.04758823529411765,
  "control_acc": 0.26530718954248367,
  "selectivity": -0.017718954248366003,
  "n_test": 189
 },
 "capacity_best_layer": 19,
 "by_layer": {
  "0": {
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0,
   "control_acc": 0.2,
   "selectivity": 0.0,
   "n_test": 180
  },
  "1": {
   "bal_acc": 0.16075003232897972,
   "majority": 0.2,
   "gap": -0.03924996767102029,
   "control_acc": 0.15126402718507984,
   "selectivity": 0.009486005143899884,
   "n_test": 180
  },
  "2": {
   "bal_acc": 0.18575727042832307,
   "majority": 0.2,
   "gap": -0.014242729571676938,
   "control_acc": 0.18246824575771944,
   "selectivity": 0.0032890246706036297,
   "n_test": 180
  },
  "3": {
   "bal_acc": 0.1810726396252712,
   "majority": 0.2,
   "gap": -0.018927360374728808,
   "control_acc": 0.15877731798784428,
   "selectivity": 0.022295321637426924,
   "n_test": 180
  },
  "4": {
   "bal_acc": 0.20491637570584936,
   "majority": 0.2,
   "gap": 0.004916375705849352,
   "control_acc": 0.1718787268129373,
   "selectivity": 0.03303764889291205,
   "n_test": 180
  },
  "5": {
   "bal_acc": 0.16736996565943935,
   "majority": 0.2,
   "gap": -0.032630034340560665,
   "control_acc": 0.1922583588373062,
   "selectivity": -0.02488839317786684,
   "n_test": 180
  },
  "6": {
   "bal_acc": 0.1937104508815035,
   "majority": 0.2,
   "gap": -0.0062895491184965235,
   "control_acc": 0.15172669080563816,
   "selectivity": 0.04198376007586532,
   "n_test": 180
  },
  "7": {
   "bal_acc": 0.2041129466787362,
   "majority": 0.2,
   "gap": 0.004112946678736185,
   "control_acc": 0.16215650459071512,
   "selectivity": 0.04195644208802107,
   "n_test": 180
  },
  "8": {
   "bal_acc": 0.24046014914435965,
   "majority": 0.2,
   "gap": 0.040460149144359636,
   "control_acc": 0.17537022069916805,
   "selectivity": 0.0650899284451916,
   "n_test": 180
  },
  "9": {
   "bal_acc": 0.17298938891044155,
   "majority": 0.2,
   "gap": -0.02701061108955846,
   "control_acc": 0.17404981536560485,
   "selectivity": -0.0010604264551632991,
   "n_test": 180
  },
  "10": {
   "bal_acc": 0.1667851703378019,
   "majority": 0.2,
   "gap": -0.0332148296621981,
   "control_acc": 0.19981274336537497,
   "selectivity": -0.03302757302757306,
   "n_test": 180
  },
  "11": {
   "bal_acc": 0.18325971306234462,
   "majority": 0.2,
   "gap": -0.01674028693765539,
   "control_acc": 0.16234009727430782,
   "selectivity": 0.020919615788036805,
   "n_test": 180
  },
  "12": {
   "bal_acc": 0.16369047875626824,
   "majority": 0.2,
   "gap": -0.03630952124373177,
   "control_acc": 0.20928635573372417,
   "selectivity": -0.04559587697745593,
   "n_test": 180
  },
  "13": {
   "bal_acc": 0.14792880799459746,
   "majority": 0.2,
   "gap": -0.052071192005402556,
   "control_acc": 0.1984790113079587,
   "selectivity": -0.05055020331336124,
   "n_test": 180
  },
  "14": {
   "bal_acc": 0.17596656465077518,
   "majority": 0.2,
   "gap": -0.024033435349224835,
   "control_acc": 0.16834410965989913,
   "selectivity": 0.007622454990876049,
   "n_test": 180
  },
  "15": {
   "bal_acc": 0.1784729945256261,
   "majority": 0.2,
   "gap": -0.021527005474373917,
   "control_acc": 0.15020279250542407,
   "selectivity": 0.02827020202020203,
   "n_test": 180
  },
  "16": {
   "bal_acc": 0.18361055433423853,
   "majority": 0.2,
   "gap": -0.016389445665761476,
   "control_acc": 0.15838069528859003,
   "selectivity": 0.025229859045648506,
   "n_test": 180
  },
  "17": {
   "bal_acc": 0.1838425147635674,
   "majority": 0.2,
   "gap": -0.016157485236432623,
   "control_acc": 0.22036242582295218,
   "selectivity": -0.03651991105938479,
   "n_test": 180
  },
  "18": {
   "bal_acc": 0.22243439013175853,
   "majority": 0.2,
   "gap": 0.02243439013175852,
   "control_acc": 0.20792282713335344,
   "selectivity": 0.014511562998405086,
   "n_test": 180
  },
  "19": {
   "bal_acc": 0.18274077905656855,
   "majority": 0.2,
   "gap": -0.017259220943431464,
   "control_acc": 0.19301844907108065,
   "selectivity": -0.010277670014512102,
   "n_test": 180
  },
  "20": {
   "bal_acc": 0.1924794351768036,
   "majority": 0.2,
   "gap": -0.007520564823196407,
   "control_acc": 0.21085603546129864,
   "selectivity": -0.01837660028449503,
   "n_test": 180
  },
  "21": {
   "bal_acc": 0.17736517019411757,
   "majority": 0.2,
   "gap": -0.02263482980588244,
   "control_acc": 0.11636105004526057,
   "selectivity": 0.061004120148857005,
   "n_test": 180
  },
  "22": {
   "bal_acc": 0.18992900196847567,
   "majority": 0.2,
   "gap": -0.010070998031524336,
   "control_acc": 0.1649456513930198,
   "selectivity": 0.024983350575455865,
   "n_test": 180
  },
  "23": {
   "bal_acc": 0.19117239248818196,
   "majority": 0.2,
   "gap": -0.008827607511818047,
   "control_acc": 0.20360191531244168,
   "selectivity": -0.012429522824259714,
   "n_test": 180
  },
  "24": {
   "bal_acc": 0.19868302513039354,
   "majority": 0.2,
   "gap": -0.0013169748696064687,
   "control_acc": 0.10117564334669597,
   "selectivity": 0.09750738178369757,
   "n_test": 180
  },
  "25": {
   "bal_acc": 0.1988672464330359,
   "majority": 0.2,
   "gap": -0.001132753566964101,
   "control_acc": 0.19023871359397676,
   "selectivity": 0.00862853283905915,
   "n_test": 180
  },
  "26": {
   "bal_acc": 0.19450498943919997,
   "majority": 0.2,
   "gap": -0.00549501056080004,
   "control_acc": 0.16779981536560484,
   "selectivity": 0.026705174073595128,
   "n_test": 180
  },
  "27": {
   "bal_acc": 0.16909504001609266,
   "majority": 0.2,
   "gap": -0.030904959983907354,
   "control_acc": 0.1499024922051238,
   "selectivity": 0.019192547810968852,
   "n_test": 180
  },
  "28": {
   "bal_acc": 0.12635576964524334,
   "majority": 0.2,
   "gap": -0.07364423035475667,
   "control_acc": 0.18138231532968377,
   "selectivity": -0.05502654568444043,
   "n_test": 180
  },
  "29": {
   "bal_acc": 0.17670133051712,
   "majority": 0.2,
   "gap": -0.023298669482880008,
   "control_acc": 0.17073383191804242,
   "selectivity": 0.005967498599077581,
   "n_test": 180
  },
  "30": {
   "bal_acc": 0.1823912309438625,
   "majority": 0.2,
   "gap": -0.017608769056137508,
   "control_acc": 0.20418471701366442,
   "selectivity": -0.021793486069801915,
   "n_test": 180
  },
  "31": {
   "bal_acc": 0.22596439142491773,
   "majority": 0.2,
   "gap": 0.025964391424917715,
   "control_acc": 0.2474903551877236,
   "selectivity": -0.021525963762805883,
   "n_test": 180
  },
  "32": {
   "bal_acc": 0.18690726611779243,
   "majority": 0.2,
   "gap": -0.01309273388220758,
   "control_acc": 0.20899760406339354,
   "selectivity": -0.022090337945601113,
   "n_test": 180
  },
  "33": {
   "bal_acc": 0.14060473152578418,
   "majority": 0.2,
   "gap": -0.059395268474215834,
   "control_acc": 0.15301036682615626,
   "selectivity": -0.012405635300372087,
   "n_test": 180
  },
  "34": {
   "bal_acc": 0.17043733925312873,
   "majority": 0.2,
   "gap": -0.029562660746871278,
   "control_acc": 0.20660441542020486,
   "selectivity": -0.03616707616707612,
   "n_test": 180
  },
  "35": {
   "bal_acc": 0.18861653519548255,
   "majority": 0.2,
   "gap": -0.011383464804517462,
   "control_acc": 0.16661294667873616,
   "selectivity": 0.022003588516746386,
   "n_test": 180
  },
  "36": {
   "bal_acc": 0.1736523844418581,
   "majority": 0.2,
   "gap": -0.026347615558141912,
   "control_acc": 0.19463206028995503,
   "selectivity": -0.02097967584809693,
   "n_test": 180
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/frozen_mod5L8_3b_v2.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "length": 8,
 "control_prob": 0.5,
 "episodes": 120,
 "n_states": 5,
 "oracle_optimal": 0.547119140625,
 "reward": 0.225,
 "reward_norm": 0.41124497991967873,
 "onpolicy_probe": {
  "bal_acc": 0.6083816892327529,
  "majority": 0.2,
  "gap": 0.4083816892327529,
  "control_acc": 0.1627337201805287,
  "selectivity": 0.44564796905222426,
  "n_test": 148
 },
 "onpolicy_best_layer": 7,
 "capacity_probe": {
  "bal_acc": 0.4577445887445887,
  "majority": 0.2,
  "gap": 0.25774458874458867,
  "control_acc": 0.22305483405483403,
  "selectivity": 0.23468975468975464,
  "n_test": 153
 },
 "capacity_best_layer": 29,
 "by_layer_val": {
  "0": {
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0,
   "control_acc": 0.2,
   "selectivity": 0.0,
   "n_test": 98
  },
  "1": {
   "bal_acc": 0.519208277103014,
   "majority": 0.2,
   "gap": 0.31920827710301397,
   "control_acc": 0.15353126405757983,
   "selectivity": 0.36567701304543415,
   "n_test": 98
  },
  "2": {
   "bal_acc": 0.6473684210526317,
   "majority": 0.2,
   "gap": 0.4473684210526317,
   "control_acc": 0.2782276203328835,
   "selectivity": 0.3691408007197482,
   "n_test": 98
  },
  "3": {
   "bal_acc": 0.41201079622132253,
   "majority": 0.2,
   "gap": 0.21201079622132252,
   "control_acc": 0.17971210076473235,
   "selectivity": 0.23229869545659018,
   "n_test": 98
  },
  "4": {
   "bal_acc": 0.6522267206477734,
   "majority": 0.2,
   "gap": 0.4522267206477734,
   "control_acc": 0.0452991452991453,
   "selectivity": 0.6069275753486282,
   "n_test": 98
  },
  "5": {
   "bal_acc": 0.5033288349077824,
   "majority": 0.2,
   "gap": 0.30332883490778234,
   "control_acc": 0.11538461538461538,
   "selectivity": 0.387944219523167,
   "n_test": 98
  },
  "6": {
   "bal_acc": 0.5172739541160594,
   "majority": 0.2,
   "gap": 0.31727395411605935,
   "control_acc": 0.3609536662168241,
   "selectivity": 0.15632028789923524,
   "n_test": 98
  },
  "7": {
   "bal_acc": 0.7083670715249661,
   "majority": 0.2,
   "gap": 0.5083670715249662,
   "control_acc": 0.33958614484930266,
   "selectivity": 0.3687809266756635,
   "n_test": 98
  },
  "8": {
   "bal_acc": 0.6855600539811066,
   "majority": 0.2,
   "gap": 0.48556005398110663,
   "control_acc": 0.17548358074673867,
   "selectivity": 0.510076473234368,
   "n_test": 98
  },
  "9": {
   "bal_acc": 0.6784525416104363,
   "majority": 0.2,
   "gap": 0.4784525416104363,
   "control_acc": 0.17827260458839406,
   "selectivity": 0.5001799370220423,
   "n_test": 98
  },
  "10": {
   "bal_acc": 0.672199730094467,
   "majority": 0.2,
   "gap": 0.472199730094467,
   "control_acc": 0.2598290598290599,
   "selectivity": 0.4123706702654071,
   "n_test": 98
  },
  "11": {
   "bal_acc": 0.6228969860548809,
   "majority": 0.2,
   "gap": 0.42289698605488085,
   "control_acc": 0.1299145299145299,
   "selectivity": 0.49298245614035097,
   "n_test": 98
  },
  "12": {
   "bal_acc": 0.6234817813765183,
   "majority": 0.2,
   "gap": 0.4234817813765183,
   "control_acc": 0.2948717948717949,
   "selectivity": 0.32860998650472345,
   "n_test": 98
  },
  "13": {
   "bal_acc": 0.6528115159694107,
   "majority": 0.2,
   "gap": 0.45281151596941066,
   "control_acc": 0.09428699955015744,
   "selectivity": 0.5585245164192533,
   "n_test": 98
  },
  "14": {
   "bal_acc": 0.645119208277103,
   "majority": 0.2,
   "gap": 0.445119208277103,
   "control_acc": 0.15096716149347728,
   "selectivity": 0.49415204678362573,
   "n_test": 98
  },
  "15": {
   "bal_acc": 0.6431399010346379,
   "majority": 0.2,
   "gap": 0.4431399010346379,
   "control_acc": 0.07804768331084119,
   "selectivity": 0.5650922177237967,
   "n_test": 98
  },
  "16": {
   "bal_acc": 0.6750337381916329,
   "majority": 0.2,
   "gap": 0.4750337381916329,
   "control_acc": 0.11736392262708054,
   "selectivity": 0.5576698155645524,
   "n_test": 98
  },
  "17": {
   "bal_acc": 0.6633378317588845,
   "majority": 0.2,
   "gap": 0.4633378317588845,
   "control_acc": 0.12478632478632479,
   "selectivity": 0.5385515069725597,
   "n_test": 98
  },
  "18": {
   "bal_acc": 0.665587044534413,
   "majority": 0.2,
   "gap": 0.46558704453441296,
   "control_acc": 0.22703553756185335,
   "selectivity": 0.4385515069725596,
   "n_test": 98
  },
  "19": {
   "bal_acc": 0.6639226270805217,
   "majority": 0.2,
   "gap": 0.46392262708052173,
   "control_acc": 0.2401709401709402,
   "selectivity": 0.42375168690958154,
   "n_test": 98
  },
  "20": {
   "bal_acc": 0.6738641475483581,
   "majority": 0.2,
   "gap": 0.4738641475483581,
   "control_acc": 0.155825461088619,
   "selectivity": 0.518038686459739,
   "n_test": 98
  },
  "21": {
   "bal_acc": 0.6633378317588845,
   "majority": 0.2,
   "gap": 0.4633378317588845,
   "control_acc": 0.14813315339631128,
   "selectivity": 0.5152046783625732,
   "n_test": 98
  },
  "22": {
   "bal_acc": 0.5169590643274854,
   "majority": 0.2,
   "gap": 0.3169590643274854,
   "control_acc": 0.0902834008097166,
   "selectivity": 0.4266756635177688,
   "n_test": 98
  },
  "23": {
   "bal_acc": 0.6787224471434998,
   "majority": 0.2,
   "gap": 0.4787224471434998,
   "control_acc": 0.20647773279352225,
   "selectivity": 0.4722447143499776,
   "n_test": 98
  },
  "24": {
   "bal_acc": 0.6972559604138551,
   "majority": 0.2,
   "gap": 0.49725596041385506,
   "control_acc": 0.08717948717948719,
   "selectivity": 0.6100764732343679,
   "n_test": 98
  },
  "25": {
   "bal_acc": 0.6599190283400811,
   "majority": 0.2,
   "gap": 0.4599190283400811,
   "control_acc": 0.2829059829059829,
   "selectivity": 0.3770130454340982,
   "n_test": 98
  },
  "26": {
   "bal_acc": 0.6610886189833558,
   "majority": 0.2,
   "gap": 0.4610886189833558,
   "control_acc": 0.2304543409806568,
   "selectivity": 0.430634278002699,
   "n_test": 98
  },
  "27": {
   "bal_acc": 0.7021142600089968,
   "majority": 0.2,
   "gap": 0.5021142600089967,
   "control_acc": 0.2591992802519118,
   "selectivity": 0.442914979757085,
   "n_test": 98
  },
  "28": {
   "bal_acc": 0.6172289698605489,
   "majority": 0.2,
   "gap": 0.41722896986054886,
   "control_acc": 0.16779127305443095,
   "selectivity": 0.4494376968061179,
   "n_test": 98
  },
  "29": {
   "bal_acc": 0.5933423301844354,
   "majority": 0.2,
   "gap": 0.3933423301844354,
   "control_acc": 0.21223571749887543,
   "selectivity": 0.38110661268555995,
   "n_test": 98
  },
  "30": {
   "bal_acc": 0.5648223121907332,
   "majority": 0.2,
   "gap": 0.3648223121907332,
   "control_acc": 0.30904183535762486,
   "selectivity": 0.25578047683310834,
   "n_test": 98
  },
  "31": {
   "bal_acc": 0.6493927125506073,
   "majority": 0.2,
   "gap": 0.44939271255060725,
   "control_acc": 0.1666216824111561,
   "selectivity": 0.48277103013945116,
   "n_test": 98
  },
  "32": {
   "bal_acc": 0.6787224471434998,
   "majority": 0.2,
   "gap": 0.4787224471434998,
   "control_acc": 0.1954116059379217,
   "selectivity": 0.4833108412055781,
   "n_test": 98
  },
  "33": {
   "bal_acc": 0.668196131354026,
   "majority": 0.2,
   "gap": 0.468196131354026,
   "control_acc": 0.24552406657669815,
   "selectivity": 0.4226720647773279,
   "n_test": 98
  },
  "34": {
   "bal_acc": 0.6376968061178588,
   "majority": 0.2,
   "gap": 0.4376968061178588,
   "control_acc": 0.1572649572649573,
   "selectivity": 0.4804318488529016,
   "n_test": 98
  },
  "35": {
   "bal_acc": 0.4694107062528115,
   "majority": 0.2,
   "gap": 0.2694107062528115,
   "control_acc": 0.2341430499325236,
   "selectivity": 0.2352676563202879,
   "n_test": 98
  },
  "36": {
   "bal_acc": 0.6605038236617183,
   "majority": 0.2,
   "gap": 0.4605038236617183,
   "control_acc": 0.35096716149347734,
   "selectivity": 0.309536662168241,
   "n_test": 98
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/frozen_mod5_3b_v2.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "length": 24,
 "control_prob": 0.5,
 "episodes": 120,
 "n_states": 5,
 "oracle_optimal": 0.5465587053095646,
 "reward": 0.25833333333333336,
 "reward_norm": 0.47265432024729404,
 "onpolicy_probe": {
  "bal_acc": 0.29154637023165975,
  "majority": 0.2,
  "gap": 0.09154637023165973,
  "control_acc": 0.21608495860273944,
  "selectivity": 0.07546141162892031,
  "n_test": 426
 },
 "onpolicy_best_layer": 36,
 "capacity_probe": {
  "bal_acc": 0.3258017257332008,
  "majority": 0.2,
  "gap": 0.1258017257332008,
  "control_acc": 0.16590598594969083,
  "selectivity": 0.15989573978351,
  "n_test": 455
 },
 "capacity_best_layer": 33,
 "by_layer_val": {
  "0": {
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0,
   "control_acc": 0.2,
   "selectivity": 0.0,
   "n_test": 301
  },
  "1": {
   "bal_acc": 0.3221357657710167,
   "majority": 0.2,
   "gap": 0.1221357657710167,
   "control_acc": 0.15116020024220758,
   "selectivity": 0.17097556552880913,
   "n_test": 301
  },
  "2": {
   "bal_acc": 0.25820105820105815,
   "majority": 0.2,
   "gap": 0.05820105820105814,
   "control_acc": 0.16538633405218472,
   "selectivity": 0.09281472414887343,
   "n_test": 301
  },
  "3": {
   "bal_acc": 0.24185042710134508,
   "majority": 0.2,
   "gap": 0.04185042710134507,
   "control_acc": 0.21435662800411884,
   "selectivity": 0.02749379909722624,
   "n_test": 301
  },
  "4": {
   "bal_acc": 0.2788265884349116,
   "majority": 0.2,
   "gap": 0.07882658843491158,
   "control_acc": 0.1760518868230007,
   "selectivity": 0.1027747016119109,
   "n_test": 301
  },
  "5": {
   "bal_acc": 0.2590529942427127,
   "majority": 0.2,
   "gap": 0.05905299424271271,
   "control_acc": 0.1879864389656311,
   "selectivity": 0.07106655527708161,
   "n_test": 301
  },
  "6": {
   "bal_acc": 0.3117574297500858,
   "majority": 0.2,
   "gap": 0.11175742975008579,
   "control_acc": 0.23859713884193692,
   "selectivity": 0.07316029090814888,
   "n_test": 301
  },
  "7": {
   "bal_acc": 0.21695906432748538,
   "majority": 0.2,
   "gap": 0.016959064327485368,
   "control_acc": 0.18735890112879097,
   "selectivity": 0.029600163198694407,
   "n_test": 301
  },
  "8": {
   "bal_acc": 0.2856605337633489,
   "majority": 0.2,
   "gap": 0.08566053376334887,
   "control_acc": 0.236156282178314,
   "selectivity": 0.04950425158503488,
   "n_test": 301
  },
  "9": {
   "bal_acc": 0.3287938839346428,
   "majority": 0.2,
   "gap": 0.1287938839346428,
   "control_acc": 0.2223724686392985,
   "selectivity": 0.10642141529534432,
   "n_test": 301
  },
  "10": {
   "bal_acc": 0.28505242434251,
   "majority": 0.2,
   "gap": 0.08505242434250998,
   "control_acc": 0.16516485010977053,
   "selectivity": 0.11988757423273946,
   "n_test": 301
  },
  "11": {
   "bal_acc": 0.2640376781747651,
   "majority": 0.2,
   "gap": 0.06403767817476508,
   "control_acc": 0.16239468179492658,
   "selectivity": 0.10164299637983851,
   "n_test": 301
  },
  "12": {
   "bal_acc": 0.22868670383970263,
   "majority": 0.2,
   "gap": 0.02868670383970262,
   "control_acc": 0.19827475665908958,
   "selectivity": 0.030411947180613047,
   "n_test": 301
  },
  "13": {
   "bal_acc": 0.2889604502211601,
   "majority": 0.2,
   "gap": 0.08896045022116011,
   "control_acc": 0.20808092582878385,
   "selectivity": 0.08087952439237628,
   "n_test": 301
  },
  "14": {
   "bal_acc": 0.2923610706352444,
   "majority": 0.2,
   "gap": 0.0923610706352444,
   "control_acc": 0.22896971109945405,
   "selectivity": 0.06339135953579036,
   "n_test": 301
  },
  "15": {
   "bal_acc": 0.285286536755325,
   "majority": 0.2,
   "gap": 0.085286536755325,
   "control_acc": 0.23261092006502038,
   "selectivity": 0.05267561669030463,
   "n_test": 301
  },
  "16": {
   "bal_acc": 0.28861073873313775,
   "majority": 0.2,
   "gap": 0.08861073873313774,
   "control_acc": 0.22838426816394994,
   "selectivity": 0.06022647056918781,
   "n_test": 301
  },
  "17": {
   "bal_acc": 0.27445325199303167,
   "majority": 0.2,
   "gap": 0.07445325199303165,
   "control_acc": 0.13304482135571488,
   "selectivity": 0.14140843063731678,
   "n_test": 301
  },
  "18": {
   "bal_acc": 0.2935685466897217,
   "majority": 0.2,
   "gap": 0.0935685466897217,
   "control_acc": 0.17426026306075265,
   "selectivity": 0.11930828362896906,
   "n_test": 301
  },
  "19": {
   "bal_acc": 0.30213421149773656,
   "majority": 0.2,
   "gap": 0.10213421149773655,
   "control_acc": 0.15133732263475225,
   "selectivity": 0.1507968888629843,
   "n_test": 301
  },
  "20": {
   "bal_acc": 0.2761797905616755,
   "majority": 0.2,
   "gap": 0.07617979056167551,
   "control_acc": 0.1829732600234436,
   "selectivity": 0.09320653053823191,
   "n_test": 301
  },
  "21": {
   "bal_acc": 0.31973894685032994,
   "majority": 0.2,
   "gap": 0.11973894685032993,
   "control_acc": 0.22998355060778558,
   "selectivity": 0.08975539624254436,
   "n_test": 301
  },
  "22": {
   "bal_acc": 0.313994611852629,
   "majority": 0.2,
   "gap": 0.11399461185262899,
   "control_acc": 0.18367268299948838,
   "selectivity": 0.13032192885314062,
   "n_test": 301
  },
  "23": {
   "bal_acc": 0.33708010335917316,
   "majority": 0.2,
   "gap": 0.13708010335917314,
   "control_acc": 0.1828346706559681,
   "selectivity": 0.15424543270320507,
   "n_test": 301
  },
  "24": {
   "bal_acc": 0.279088548243995,
   "majority": 0.2,
   "gap": 0.07908854824399497,
   "control_acc": 0.1737133531503176,
   "selectivity": 0.10537519509367738,
   "n_test": 301
  },
  "25": {
   "bal_acc": 0.3675344692480556,
   "majority": 0.2,
   "gap": 0.1675344692480556,
   "control_acc": 0.21215862654051149,
   "selectivity": 0.15537584270754412,
   "n_test": 301
  },
  "26": {
   "bal_acc": 0.321057812489881,
   "majority": 0.2,
   "gap": 0.12105781248988101,
   "control_acc": 0.2478039413779928,
   "selectivity": 0.07325387111188822,
   "n_test": 301
  },
  "27": {
   "bal_acc": 0.30033870205228835,
   "majority": 0.2,
   "gap": 0.10033870205228834,
   "control_acc": 0.18041259479447974,
   "selectivity": 0.11992610725780861,
   "n_test": 301
  },
  "28": {
   "bal_acc": 0.3080822210565173,
   "majority": 0.2,
   "gap": 0.10808222105651727,
   "control_acc": 0.18518842325451873,
   "selectivity": 0.12289379780199855,
   "n_test": 301
  },
  "29": {
   "bal_acc": 0.35000453329706693,
   "majority": 0.2,
   "gap": 0.15000453329706692,
   "control_acc": 0.19607740280934896,
   "selectivity": 0.15392713048771797,
   "n_test": 301
  },
  "30": {
   "bal_acc": 0.35241398068815444,
   "majority": 0.2,
   "gap": 0.15241398068815443,
   "control_acc": 0.1508690978091223,
   "selectivity": 0.20154488287903213,
   "n_test": 301
  },
  "31": {
   "bal_acc": 0.33017977760939815,
   "majority": 0.2,
   "gap": 0.13017977760939814,
   "control_acc": 0.22133499122483208,
   "selectivity": 0.10884478638456607,
   "n_test": 301
  },
  "32": {
   "bal_acc": 0.3315986995913557,
   "majority": 0.2,
   "gap": 0.13159869959135567,
   "control_acc": 0.15852583655521232,
   "selectivity": 0.17307286303614336,
   "n_test": 301
  },
  "33": {
   "bal_acc": 0.2883377694883203,
   "majority": 0.2,
   "gap": 0.08833776948832028,
   "control_acc": 0.2019120799414557,
   "selectivity": 0.08642568954686458,
   "n_test": 301
  },
  "34": {
   "bal_acc": 0.37959627751549413,
   "majority": 0.2,
   "gap": 0.17959627751549412,
   "control_acc": 0.21157318360500735,
   "selectivity": 0.16802309391048678,
   "n_test": 301
  },
  "35": {
   "bal_acc": 0.35756769183941767,
   "majority": 0.2,
   "gap": 0.15756769183941766,
   "control_acc": 0.23205753401591833,
   "selectivity": 0.12551015782349934,
   "n_test": 301
  },
  "36": {
   "bal_acc": 0.3853467648449288,
   "majority": 0.2,
   "gap": 0.1853467648449288,
   "control_acc": 0.23570748576868525,
   "selectivity": 0.14963927907624355,
   "n_test": 301
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/frozen_mod5_7b_v2.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_5",
 "length": 24,
 "control_prob": 0.5,
 "episodes": 120,
 "n_states": 5,
 "oracle_optimal": 0.5465587053095646,
 "reward": 0.19166666666666668,
 "reward_norm": 0.35067901179637945,
 "onpolicy_probe": {
  "bal_acc": 0.33789270033154395,
  "majority": 0.2,
  "gap": 0.13789270033154394,
  "control_acc": 0.21929949014826705,
  "selectivity": 0.1185932101832769,
  "n_test": 426
 },
 "onpolicy_best_layer": 23,
 "capacity_probe": {
  "bal_acc": 0.29790968777490406,
  "majority": 0.2,
  "gap": 0.09790968777490405,
  "control_acc": 0.18386681662615922,
  "selectivity": 0.11404287114874484,
  "n_test": 455
 },
 "capacity_best_layer": 7,
 "by_layer_val": {
  "0": {
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0,
   "control_acc": 0.2,
   "selectivity": 0.0,
   "n_test": 301
  },
  "1": {
   "bal_acc": 0.26419383869851154,
   "majority": 0.2,
   "gap": 0.06419383869851153,
   "control_acc": 0.2508674281758394,
   "selectivity": 0.013326410522672139,
   "n_test": 301
  },
  "2": {
   "bal_acc": 0.2274406368985808,
   "majority": 0.2,
   "gap": 0.027440636898580784,
   "control_acc": 0.24895950155763233,
   "selectivity": -0.021518864659051534,
   "n_test": 301
  },
  "3": {
   "bal_acc": 0.25867497403946,
   "majority": 0.2,
   "gap": 0.05867497403945998,
   "control_acc": 0.21995430944963656,
   "selectivity": 0.03872066458982343,
   "n_test": 301
  },
  "4": {
   "bal_acc": 0.25261613014884043,
   "majority": 0.2,
   "gap": 0.05261613014884042,
   "control_acc": 0.12871443406022845,
   "selectivity": 0.12390169608861198,
   "n_test": 301
  },
  "5": {
   "bal_acc": 0.24772724125995155,
   "majority": 0.2,
   "gap": 0.047727241259951536,
   "control_acc": 0.1633686396677051,
   "selectivity": 0.08435860159224645,
   "n_test": 301
  },
  "6": {
   "bal_acc": 0.28069505019037727,
   "majority": 0.2,
   "gap": 0.08069505019037726,
   "control_acc": 0.25278366216683973,
   "selectivity": 0.027911388023537542,
   "n_test": 301
  },
  "7": {
   "bal_acc": 0.29171754932502597,
   "majority": 0.2,
   "gap": 0.09171754932502596,
   "control_acc": 0.17926479750778818,
   "selectivity": 0.1124527518172378,
   "n_test": 301
  },
  "8": {
   "bal_acc": 0.30563101419176186,
   "majority": 0.2,
   "gap": 0.10563101419176185,
   "control_acc": 0.26115195569401173,
   "selectivity": 0.044479058497750135,
   "n_test": 301
  },
  "9": {
   "bal_acc": 0.29960124610591893,
   "majority": 0.2,
   "gap": 0.09960124610591892,
   "control_acc": 0.20009968847352022,
   "selectivity": 0.09950155763239871,
   "n_test": 301
  },
  "10": {
   "bal_acc": 0.3254925579785393,
   "majority": 0.2,
   "gap": 0.1254925579785393,
   "control_acc": 0.1792177223952925,
   "selectivity": 0.14627483558324683,
   "n_test": 301
  },
  "11": {
   "bal_acc": 0.2969345794392523,
   "majority": 0.2,
   "gap": 0.09693457943925227,
   "control_acc": 0.1844305988231222,
   "selectivity": 0.11250398061613007,
   "n_test": 301
  },
  "12": {
   "bal_acc": 0.32690758047767393,
   "majority": 0.2,
   "gap": 0.12690758047767392,
   "control_acc": 0.1993367947386639,
   "selectivity": 0.12757078573901004,
   "n_test": 301
  },
  "13": {
   "bal_acc": 0.29742609899619243,
   "majority": 0.2,
   "gap": 0.09742609899619242,
   "control_acc": 0.17588231221876077,
   "selectivity": 0.12154378677743166,
   "n_test": 301
  },
  "14": {
   "bal_acc": 0.26909518864659054,
   "majority": 0.2,
   "gap": 0.06909518864659053,
   "control_acc": 0.18880581516095535,
   "selectivity": 0.0802893734856352,
   "n_test": 301
  },
  "15": {
   "bal_acc": 0.3010038075458636,
   "majority": 0.2,
   "gap": 0.10100380754586358,
   "control_acc": 0.18966978193146417,
   "selectivity": 0.11133402561439942,
   "n_test": 301
  },
  "16": {
   "bal_acc": 0.3218331602630668,
   "majority": 0.2,
   "gap": 0.12183316026306679,
   "control_acc": 0.19319349255797855,
   "selectivity": 0.12863966770508825,
   "n_test": 301
  },
  "17": {
   "bal_acc": 0.3267815853236414,
   "majority": 0.2,
   "gap": 0.12678158532364137,
   "control_acc": 0.22468951194184839,
   "selectivity": 0.10209207338179299,
   "n_test": 301
  },
  "18": {
   "bal_acc": 0.2911346486673589,
   "majority": 0.2,
   "gap": 0.09113464866735888,
   "control_acc": 0.21360055382485293,
   "selectivity": 0.07753409484250595,
   "n_test": 301
  },
  "19": {
   "bal_acc": 0.2797397023191416,
   "majority": 0.2,
   "gap": 0.07973970231914157,
   "control_acc": 0.26184285219799236,
   "selectivity": 0.01789685012114922,
   "n_test": 301
  },
  "20": {
   "bal_acc": 0.32911734164070616,
   "majority": 0.2,
   "gap": 0.12911734164070615,
   "control_acc": 0.21772931810314988,
   "selectivity": 0.11138802353755628,
   "n_test": 301
  },
  "21": {
   "bal_acc": 0.2870654205607477,
   "majority": 0.2,
   "gap": 0.08706542056074767,
   "control_acc": 0.16490688819660781,
   "selectivity": 0.12215853236413987,
   "n_test": 301
  },
  "22": {
   "bal_acc": 0.3102803738317757,
   "majority": 0.2,
   "gap": 0.11028037383177569,
   "control_acc": 0.26110764970578054,
   "selectivity": 0.04917272412599516,
   "n_test": 301
  },
  "23": {
   "bal_acc": 0.3443322949117341,
   "majority": 0.2,
   "gap": 0.1443322949117341,
   "control_acc": 0.20040567670474213,
   "selectivity": 0.14392661820699199,
   "n_test": 301
  },
  "24": {
   "bal_acc": 0.33336933194877116,
   "majority": 0.2,
   "gap": 0.13336933194877115,
   "control_acc": 0.18737833160263068,
   "selectivity": 0.1459910003461405,
   "n_test": 301
  },
  "25": {
   "bal_acc": 0.3239321564555209,
   "majority": 0.2,
   "gap": 0.12393215645552091,
   "control_acc": 0.17831914157147802,
   "selectivity": 0.1456130148840429,
   "n_test": 301
  },
  "26": {
   "bal_acc": 0.34335202492211836,
   "majority": 0.2,
   "gap": 0.14335202492211835,
   "control_acc": 0.23268258913118728,
   "selectivity": 0.11066943579093108,
   "n_test": 301
  },
  "27": {
   "bal_acc": 0.3261446867428176,
   "majority": 0.2,
   "gap": 0.1261446867428176,
   "control_acc": 0.2139466943579093,
   "selectivity": 0.1121979923849083,
   "n_test": 301
  },
  "28": {
   "bal_acc": 0.24393215645552088,
   "majority": 0.2,
   "gap": 0.04393215645552087,
   "control_acc": 0.24286050536517828,
   "selectivity": 0.0010716510903426013,
   "n_test": 301
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/frozen_mod_5.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "length": 24,
 "control_prob": 0.5,
 "episodes": 60,
 "n_states": 5,
 "oracle_optimal": 0.5465587053095646,
 "reward": 0.21666666666666667,
 "reward_norm": 0.3964197524654724,
 "onpolicy_probe": {
  "bal_acc": 0.2944425518203603,
  "majority": 0.2,
  "gap": 0.09444255182036027,
  "control_acc": 0.20496737178644944,
  "selectivity": 0.08947518003391083,
  "n_test": 221
 },
 "onpolicy_best_layer": 20,
 "capacity_probe": {
  "bal_acc": 0.2290355696066874,
  "majority": 0.2,
  "gap": 0.029035569606687378,
  "control_acc": 0.1953931447147501,
  "selectivity": 0.03364242489193728,
  "n_test": 437
 },
 "capacity_best_layer": 12,
 "by_layer": {
  "0": {
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0,
   "control_acc": 0.2,
   "selectivity": 0.0,
   "n_test": 221
  },
  "1": {
   "bal_acc": 0.1681841132195882,
   "majority": 0.2,
   "gap": -0.031815886780411806,
   "control_acc": 0.2155142150146092,
   "selectivity": -0.04733010179502101,
   "n_test": 221
  },
  "2": {
   "bal_acc": 0.19327064211573478,
   "majority": 0.2,
   "gap": -0.006729357884265236,
   "control_acc": 0.17764671747032806,
   "selectivity": 0.015623924645406712,
   "n_test": 221
  },
  "3": {
   "bal_acc": 0.24369147724784304,
   "majority": 0.2,
   "gap": 0.04369147724784303,
   "control_acc": 0.1759692894369678,
   "selectivity": 0.06772218781087525,
   "n_test": 221
  },
  "4": {
   "bal_acc": 0.2522411484630641,
   "majority": 0.2,
   "gap": 0.0522411484630641,
   "control_acc": 0.18165085308857482,
   "selectivity": 0.0705902953744893,
   "n_test": 221
  },
  "5": {
   "bal_acc": 0.200634279332545,
   "majority": 0.2,
   "gap": 0.0006342793325449791,
   "control_acc": 0.18166070724702968,
   "selectivity": 0.01897357208551531,
   "n_test": 221
  },
  "6": {
   "bal_acc": 0.19035855059406498,
   "majority": 0.2,
   "gap": -0.009641449405935032,
   "control_acc": 0.20203916949778203,
   "selectivity": -0.01168061890371705,
   "n_test": 221
  },
  "7": {
   "bal_acc": 0.20535609487521195,
   "majority": 0.2,
   "gap": 0.005356094875211936,
   "control_acc": 0.22194544550181128,
   "selectivity": -0.01658935062659933,
   "n_test": 221
  },
  "8": {
   "bal_acc": 0.20948778710012453,
   "majority": 0.2,
   "gap": 0.009487787100124517,
   "control_acc": 0.18805450757362463,
   "selectivity": 0.0214332795264999,
   "n_test": 221
  },
  "9": {
   "bal_acc": 0.17445129543079876,
   "majority": 0.2,
   "gap": -0.025548704569201247,
   "control_acc": 0.1753396869193085,
   "selectivity": -0.0008883914885097488,
   "n_test": 221
  },
  "10": {
   "bal_acc": 0.20664479981980968,
   "majority": 0.2,
   "gap": 0.006644799819809671,
   "control_acc": 0.1875671490511853,
   "selectivity": 0.019077650768624388,
   "n_test": 221
  },
  "11": {
   "bal_acc": 0.2069539544894295,
   "majority": 0.2,
   "gap": 0.006953954489429481,
   "control_acc": 0.1556233146260738,
   "selectivity": 0.051330639863355704,
   "n_test": 221
  },
  "12": {
   "bal_acc": 0.19744655292152336,
   "majority": 0.2,
   "gap": -0.002553447078476656,
   "control_acc": 0.23580386470709688,
   "selectivity": -0.03835731178557353,
   "n_test": 221
  },
  "13": {
   "bal_acc": 0.15409701497206427,
   "majority": 0.2,
   "gap": -0.045902985027935744,
   "control_acc": 0.21505864006356715,
   "selectivity": -0.06096162509150288,
   "n_test": 221
  },
  "14": {
   "bal_acc": 0.1875807728162872,
   "majority": 0.2,
   "gap": -0.0124192271837128,
   "control_acc": 0.18016013789565227,
   "selectivity": 0.007420634920634939,
   "n_test": 221
  },
  "15": {
   "bal_acc": 0.20444033072432757,
   "majority": 0.2,
   "gap": 0.0044403307243275625,
   "control_acc": 0.22336100318461374,
   "selectivity": -0.01892067246028617,
   "n_test": 221
  },
  "16": {
   "bal_acc": 0.19602649048057014,
   "majority": 0.2,
   "gap": -0.003973509519429874,
   "control_acc": 0.1993745894100644,
   "selectivity": -0.003348098929494253,
   "n_test": 221
  },
  "17": {
   "bal_acc": 0.19137687620048677,
   "majority": 0.2,
   "gap": -0.008623123799513244,
   "control_acc": 0.1740418629677597,
   "selectivity": 0.01733501323272707,
   "n_test": 221
  },
  "18": {
   "bal_acc": 0.215719994869581,
   "majority": 0.2,
   "gap": 0.015719994869580978,
   "control_acc": 0.16215771658814626,
   "selectivity": 0.05356227828143473,
   "n_test": 221
  },
  "19": {
   "bal_acc": 0.16089033103715797,
   "majority": 0.2,
   "gap": -0.03910966896284204,
   "control_acc": 0.18332286915554558,
   "selectivity": -0.022432538118387607,
   "n_test": 221
  },
  "20": {
   "bal_acc": 0.2944425518203603,
   "majority": 0.2,
   "gap": 0.09444255182036027,
   "control_acc": 0.20496737178644944,
   "selectivity": 0.08947518003391083,
   "n_test": 221
  },
  "21": {
   "bal_acc": 0.23630508161745842,
   "majority": 0.2,
   "gap": 0.03630508161745841,
   "control_acc": 0.14745640707997823,
   "selectivity": 0.08884867453748019,
   "n_test": 221
  },
  "22": {
   "bal_acc": 0.173507423466036,
   "majority": 0.2,
   "gap": -0.026492576533964002,
   "control_acc": 0.15915219825941151,
   "selectivity": 0.014355225206624495,
   "n_test": 221
  },
  "23": {
   "bal_acc": 0.185359692425124,
   "majority": 0.2,
   "gap": -0.014640307574876,
   "control_acc": 0.1921620180065194,
   "selectivity": -0.006802325581395374,
   "n_test": 221
  },
  "24": {
   "bal_acc": 0.24485417409638935,
   "majority": 0.2,
   "gap": 0.04485417409638934,
   "control_acc": 0.16637143295105455,
   "selectivity": 0.0784827411453348,
   "n_test": 221
  },
  "25": {
   "bal_acc": 0.20976731672829424,
   "majority": 0.2,
   "gap": 0.009767316728294229,
   "control_acc": 0.2168826917181273,
   "selectivity": -0.0071153749898330565,
   "n_test": 221
  },
  "26": {
   "bal_acc": 0.12672551007001145,
   "majority": 0.2,
   "gap": -0.07327448992998856,
   "control_acc": 0.19775856998955144,
   "selectivity": -0.07103305991953998,
   "n_test": 221
  },
  "27": {
   "bal_acc": 0.1811958881568657,
   "majority": 0.2,
   "gap": -0.018804111843134325,
   "control_acc": 0.18617445927260667,
   "selectivity": -0.004978571115740987,
   "n_test": 221
  },
  "28": {
   "bal_acc": 0.1983798668593702,
   "majority": 0.2,
   "gap": -0.0016201331406298092,
   "control_acc": 0.21830336417841348,
   "selectivity": -0.019923497319043276,
   "n_test": 221
  },
  "29": {
   "bal_acc": 0.2229271543067365,
   "majority": 0.2,
   "gap": 0.022927154306736502,
   "control_acc": 0.15188804111843135,
   "selectivity": 0.07103911318830516,
   "n_test": 221
  },
  "30": {
   "bal_acc": 0.21148042307186965,
   "majority": 0.2,
   "gap": 0.011480423071869639,
   "control_acc": 0.2047160594628076,
   "selectivity": 0.006764363609062046,
   "n_test": 221
  },
  "31": {
   "bal_acc": 0.2562728913665059,
   "majority": 0.2,
   "gap": 0.05627289136650587,
   "control_acc": 0.2289261782758038,
   "selectivity": 0.02734671309070208,
   "n_test": 221
  },
  "32": {
   "bal_acc": 0.2308997472330149,
   "majority": 0.2,
   "gap": 0.03089974723301489,
   "control_acc": 0.19677820635546295,
   "selectivity": 0.034121540877551954,
   "n_test": 221
  },
  "33": {
   "bal_acc": 0.21944339646251348,
   "majority": 0.2,
   "gap": 0.019443396462513474,
   "control_acc": 0.1493555223955303,
   "selectivity": 0.07008787406698319,
   "n_test": 221
  },
  "34": {
   "bal_acc": 0.19158870932422373,
   "majority": 0.2,
   "gap": -0.008411290675776284,
   "control_acc": 0.15878089982544064,
   "selectivity": 0.03280780949878309,
   "n_test": 221
  },
  "35": {
   "bal_acc": 0.19065314300730146,
   "majority": 0.2,
   "gap": -0.009346856992698549,
   "control_acc": 0.16883719366080424,
   "selectivity": 0.02181594934649722,
   "n_test": 221
  },
  "36": {
   "bal_acc": 0.14270341798524694,
   "majority": 0.2,
   "gap": -0.05729658201475307,
   "control_acc": 0.21442298427714274,
   "selectivity": -0.0717195662918958,
   "n_test": 221
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/frozen_parityL8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "length": 8,
 "control_prob": 0.5,
 "episodes": 150,
 "n_states": 2,
 "oracle_optimal": 0.75,
 "reward": 0.46,
 "reward_norm": 0.6133333333333334,
 "onpolicy_probe": {
  "bal_acc": 0.5,
  "majority": 0.5,
  "gap": 0.0,
  "control_acc": 0.5,
  "selectivity": 0.0,
  "n_test": 180
 },
 "onpolicy_best_layer": 0,
 "capacity_probe": {
  "bal_acc": 0.5434343434343434,
  "majority": 0.5,
  "gap": 0.04343434343434338,
  "control_acc": 0.5393939393939394,
  "selectivity": 0.004040404040403955,
  "n_test": 189
 },
 "capacity_best_layer": 31,
 "by_layer": {
  "0": {
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0,
   "control_acc": 0.5,
   "selectivity": 0.0,
   "n_test": 180
  },
  "1": {
   "bal_acc": 0.4998147919496234,
   "majority": 0.5,
   "gap": -0.00018520805037658405,
   "control_acc": 0.5105568588714656,
   "selectivity": -0.010742066921842208,
   "n_test": 180
  },
  "2": {
   "bal_acc": 0.45351277935547596,
   "majority": 0.5,
   "gap": -0.04648722064452404,
   "control_acc": 0.5154340041980492,
   "selectivity": -0.06192122484257323,
   "n_test": 180
  },
  "3": {
   "bal_acc": 0.4900605012964564,
   "majority": 0.5,
   "gap": -0.009939498703543603,
   "control_acc": 0.5061736016792197,
   "selectivity": -0.016113100382763257,
   "n_test": 180
  },
  "4": {
   "bal_acc": 0.4616001975552537,
   "majority": 0.5,
   "gap": -0.03839980244474628,
   "control_acc": 0.528892455858748,
   "selectivity": -0.06729225830349428,
   "n_test": 180
  },
  "5": {
   "bal_acc": 0.4507346585998272,
   "majority": 0.5,
   "gap": -0.0492653414001728,
   "control_acc": 0.5111742190393875,
   "selectivity": -0.060439560439560336,
   "n_test": 180
  },
  "6": {
   "bal_acc": 0.43462155821706383,
   "majority": 0.5,
   "gap": -0.06537844178293617,
   "control_acc": 0.5070379059143104,
   "selectivity": -0.07241634769724659,
   "n_test": 180
  },
  "7": {
   "bal_acc": 0.4598715890850722,
   "majority": 0.5,
   "gap": -0.0401284109149278,
   "control_acc": 0.5296332880602543,
   "selectivity": -0.06976169897518214,
   "n_test": 180
  },
  "8": {
   "bal_acc": 0.4661069267810841,
   "majority": 0.5,
   "gap": -0.03389307321891588,
   "control_acc": 0.4834547474996913,
   "selectivity": -0.017347820718607188,
   "n_test": 180
  },
  "9": {
   "bal_acc": 0.40041980491418694,
   "majority": 0.5,
   "gap": -0.09958019508581306,
   "control_acc": 0.47308309667860227,
   "selectivity": -0.07266329176441533,
   "n_test": 180
  },
  "10": {
   "bal_acc": 0.4458575132732436,
   "majority": 0.5,
   "gap": -0.05414248672675642,
   "control_acc": 0.485553772070626,
   "selectivity": -0.03969625879738242,
   "n_test": 180
  },
  "11": {
   "bal_acc": 0.47234226447709593,
   "majority": 0.5,
   "gap": -0.02765773552290407,
   "control_acc": 0.4998147919496234,
   "selectivity": -0.027472527472527486,
   "n_test": 180
  },
  "12": {
   "bal_acc": 0.4171502654648722,
   "majority": 0.5,
   "gap": -0.08284973453512778,
   "control_acc": 0.5327818249166564,
   "selectivity": -0.11563155945178416,
   "n_test": 180
  },
  "13": {
   "bal_acc": 0.43974564761081614,
   "majority": 0.5,
   "gap": -0.06025435238918386,
   "control_acc": 0.496542783059637,
   "selectivity": -0.05679713544882087,
   "n_test": 180
  },
  "14": {
   "bal_acc": 0.4271515001852081,
   "majority": 0.5,
   "gap": -0.07284849981479191,
   "control_acc": 0.5229040622299049,
   "selectivity": -0.09575256204469684,
   "n_test": 180
  },
  "15": {
   "bal_acc": 0.450364242499074,
   "majority": 0.5,
   "gap": -0.049635757500926025,
   "control_acc": 0.5183973330040745,
   "selectivity": -0.06803309050500056,
   "n_test": 180
  },
  "16": {
   "bal_acc": 0.4611063094209162,
   "majority": 0.5,
   "gap": -0.03889369057908382,
   "control_acc": 0.49030744536362514,
   "selectivity": -0.029201135942708956,
   "n_test": 180
  },
  "17": {
   "bal_acc": 0.4661069267810841,
   "majority": 0.5,
   "gap": -0.03389307321891588,
   "control_acc": 0.5182738609704902,
   "selectivity": -0.0521669341894061,
   "n_test": 180
  },
  "18": {
   "bal_acc": 0.47086060007408326,
   "majority": 0.5,
   "gap": -0.029139399925916742,
   "control_acc": 0.4838251636004445,
   "selectivity": -0.012964563526361217,
   "n_test": 180
  },
  "19": {
   "bal_acc": 0.44536362513890604,
   "majority": 0.5,
   "gap": -0.05463637486109396,
   "control_acc": 0.5065440177799728,
   "selectivity": -0.06118039264106678,
   "n_test": 180
  },
  "20": {
   "bal_acc": 0.4722187924435115,
   "majority": 0.5,
   "gap": -0.027781207556488496,
   "control_acc": 0.528892455858748,
   "selectivity": -0.0566736634152365,
   "n_test": 180
  },
  "21": {
   "bal_acc": 0.4333868378812199,
   "majority": 0.5,
   "gap": -0.0666131621187801,
   "control_acc": 0.5105568588714656,
   "selectivity": -0.07717002099024572,
   "n_test": 180
  },
  "22": {
   "bal_acc": 0.40091369304852453,
   "majority": 0.5,
   "gap": -0.09908630695147547,
   "control_acc": 0.5231510062970737,
   "selectivity": -0.12223731324854914,
   "n_test": 180
  },
  "23": {
   "bal_acc": 0.4552413878256575,
   "majority": 0.5,
   "gap": -0.044758612174342516,
   "control_acc": 0.5335226571181628,
   "selectivity": -0.07828126929250534,
   "n_test": 180
  },
  "24": {
   "bal_acc": 0.43863439930855663,
   "majority": 0.5,
   "gap": -0.06136560069144337,
   "control_acc": 0.5174095567353995,
   "selectivity": -0.07877515742684282,
   "n_test": 180
  },
  "25": {
   "bal_acc": 0.46184714162242246,
   "majority": 0.5,
   "gap": -0.038152858377577537,
   "control_acc": 0.5726015557476232,
   "selectivity": -0.1107544141252007,
   "n_test": 180
  },
  "26": {
   "bal_acc": 0.47808371403877026,
   "majority": 0.5,
   "gap": -0.021916285961229742,
   "control_acc": 0.5400049388813434,
   "selectivity": -0.06192122484257312,
   "n_test": 180
  },
  "27": {
   "bal_acc": 0.450364242499074,
   "majority": 0.5,
   "gap": -0.049635757500926025,
   "control_acc": 0.5395110507470058,
   "selectivity": -0.08914680824793181,
   "n_test": 180
  },
  "28": {
   "bal_acc": 0.4226447709593777,
   "majority": 0.5,
   "gap": -0.07735522904062231,
   "control_acc": 0.5388936905790838,
   "selectivity": -0.11624891961970607,
   "n_test": 180
  },
  "29": {
   "bal_acc": 0.4672181750833436,
   "majority": 0.5,
   "gap": -0.03278182491665638,
   "control_acc": 0.506914433880726,
   "selectivity": -0.03969625879738237,
   "n_test": 180
  },
  "30": {
   "bal_acc": 0.39480182738609704,
   "majority": 0.5,
   "gap": -0.10519817261390296,
   "control_acc": 0.5400049388813434,
   "selectivity": -0.14520311149524634,
   "n_test": 180
  },
  "31": {
   "bal_acc": 0.450364242499074,
   "majority": 0.5,
   "gap": -0.049635757500926025,
   "control_acc": 0.5175330287689839,
   "selectivity": -0.06716878626990991,
   "n_test": 180
  },
  "32": {
   "bal_acc": 0.43974564761081614,
   "majority": 0.5,
   "gap": -0.06025435238918386,
   "control_acc": 0.5401284109149278,
   "selectivity": -0.10038276330411167,
   "n_test": 180
  },
  "33": {
   "bal_acc": 0.37807136683541176,
   "majority": 0.5,
   "gap": -0.12192863316458824,
   "control_acc": 0.5055562415112977,
   "selectivity": -0.12748487467588598,
   "n_test": 180
  },
  "34": {
   "bal_acc": 0.43400419804914186,
   "majority": 0.5,
   "gap": -0.06599580195085814,
   "control_acc": 0.5505000617360167,
   "selectivity": -0.11649586368687487,
   "n_test": 180
  },
  "35": {
   "bal_acc": 0.4170267934312878,
   "majority": 0.5,
   "gap": -0.08297320656871221,
   "control_acc": 0.5116681071737252,
   "selectivity": -0.09464131374243745,
   "n_test": 180
  },
  "36": {
   "bal_acc": 0.41677984936411905,
   "majority": 0.5,
   "gap": -0.08322015063588095,
   "control_acc": 0.49018397333004077,
   "selectivity": -0.07340412396592172,
   "n_test": 180
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/frozen_parityL8_3b_v2.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "length": 8,
 "control_prob": 0.5,
 "episodes": 120,
 "n_states": 2,
 "oracle_optimal": 0.75,
 "reward": 0.475,
 "reward_norm": 0.6333333333333333,
 "onpolicy_probe": {
  "bal_acc": 0.7511086474501109,
  "majority": 0.5,
  "gap": 0.25110864745011086,
  "control_acc": 0.6001478196600147,
  "selectivity": 0.15096082779009612,
  "n_test": 148
 },
 "onpolicy_best_layer": 14,
 "capacity_probe": {
  "bal_acc": 0.7317136886102403,
  "majority": 0.5,
  "gap": 0.23171368861024033,
  "control_acc": 0.41248693834900735,
  "selectivity": 0.319226750261233,
  "n_test": 153
 },
 "capacity_best_layer": 36,
 "by_layer_val": {
  "0": {
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0,
   "control_acc": 0.5,
   "selectivity": 0.0,
   "n_test": 98
  },
  "1": {
   "bal_acc": 0.7244897959183674,
   "majority": 0.5,
   "gap": 0.22448979591836737,
   "control_acc": 0.5816326530612245,
   "selectivity": 0.1428571428571429,
   "n_test": 98
  },
  "2": {
   "bal_acc": 0.7959183673469388,
   "majority": 0.5,
   "gap": 0.29591836734693877,
   "control_acc": 0.6836734693877551,
   "selectivity": 0.11224489795918369,
   "n_test": 98
  },
  "3": {
   "bal_acc": 0.7551020408163265,
   "majority": 0.5,
   "gap": 0.2551020408163265,
   "control_acc": 0.5,
   "selectivity": 0.2551020408163265,
   "n_test": 98
  },
  "4": {
   "bal_acc": 0.7653061224489797,
   "majority": 0.5,
   "gap": 0.26530612244897966,
   "control_acc": 0.5918367346938775,
   "selectivity": 0.17346938775510212,
   "n_test": 98
  },
  "5": {
   "bal_acc": 0.6122448979591837,
   "majority": 0.5,
   "gap": 0.11224489795918369,
   "control_acc": 0.41836734693877553,
   "selectivity": 0.19387755102040816,
   "n_test": 98
  },
  "6": {
   "bal_acc": 0.7142857142857143,
   "majority": 0.5,
   "gap": 0.2142857142857143,
   "control_acc": 0.6224489795918366,
   "selectivity": 0.09183673469387765,
   "n_test": 98
  },
  "7": {
   "bal_acc": 0.7040816326530612,
   "majority": 0.5,
   "gap": 0.20408163265306123,
   "control_acc": 0.4285714285714286,
   "selectivity": 0.2755102040816326,
   "n_test": 98
  },
  "8": {
   "bal_acc": 0.5816326530612245,
   "majority": 0.5,
   "gap": 0.08163265306122447,
   "control_acc": 0.6632653061224489,
   "selectivity": -0.08163265306122447,
   "n_test": 98
  },
  "9": {
   "bal_acc": 0.7653061224489797,
   "majority": 0.5,
   "gap": 0.26530612244897966,
   "control_acc": 0.5306122448979592,
   "selectivity": 0.23469387755102045,
   "n_test": 98
  },
  "10": {
   "bal_acc": 0.7346938775510203,
   "majority": 0.5,
   "gap": 0.23469387755102034,
   "control_acc": 0.36734693877551017,
   "selectivity": 0.36734693877551017,
   "n_test": 98
  },
  "11": {
   "bal_acc": 0.8061224489795918,
   "majority": 0.5,
   "gap": 0.30612244897959184,
   "control_acc": 0.4285714285714286,
   "selectivity": 0.37755102040816324,
   "n_test": 98
  },
  "12": {
   "bal_acc": 0.7551020408163265,
   "majority": 0.5,
   "gap": 0.2551020408163265,
   "control_acc": 0.42857142857142855,
   "selectivity": 0.32653061224489793,
   "n_test": 98
  },
  "13": {
   "bal_acc": 0.826530612244898,
   "majority": 0.5,
   "gap": 0.326530612244898,
   "control_acc": 0.45918367346938777,
   "selectivity": 0.3673469387755102,
   "n_test": 98
  },
  "14": {
   "bal_acc": 0.8571428571428571,
   "majority": 0.5,
   "gap": 0.3571428571428571,
   "control_acc": 0.6020408163265306,
   "selectivity": 0.2551020408163265,
   "n_test": 98
  },
  "15": {
   "bal_acc": 0.8265306122448979,
   "majority": 0.5,
   "gap": 0.3265306122448979,
   "control_acc": 0.4897959183673469,
   "selectivity": 0.33673469387755095,
   "n_test": 98
  },
  "16": {
   "bal_acc": 0.8265306122448979,
   "majority": 0.5,
   "gap": 0.3265306122448979,
   "control_acc": 0.6020408163265306,
   "selectivity": 0.22448979591836726,
   "n_test": 98
  },
  "17": {
   "bal_acc": 0.7551020408163265,
   "majority": 0.5,
   "gap": 0.2551020408163265,
   "control_acc": 0.673469387755102,
   "selectivity": 0.08163265306122447,
   "n_test": 98
  },
  "18": {
   "bal_acc": 0.7244897959183674,
   "majority": 0.5,
   "gap": 0.22448979591836737,
   "control_acc": 0.7244897959183674,
   "selectivity": 0.0,
   "n_test": 98
  },
  "19": {
   "bal_acc": 0.7857142857142857,
   "majority": 0.5,
   "gap": 0.2857142857142857,
   "control_acc": 0.4285714285714286,
   "selectivity": 0.3571428571428571,
   "n_test": 98
  },
  "20": {
   "bal_acc": 0.6020408163265306,
   "majority": 0.5,
   "gap": 0.10204081632653061,
   "control_acc": 0.45918367346938777,
   "selectivity": 0.14285714285714285,
   "n_test": 98
  },
  "21": {
   "bal_acc": 0.7857142857142858,
   "majority": 0.5,
   "gap": 0.2857142857142858,
   "control_acc": 0.6734693877551021,
   "selectivity": 0.11224489795918369,
   "n_test": 98
  },
  "22": {
   "bal_acc": 0.8367346938775511,
   "majority": 0.5,
   "gap": 0.33673469387755106,
   "control_acc": 0.43877551020408156,
   "selectivity": 0.3979591836734695,
   "n_test": 98
  },
  "23": {
   "bal_acc": 0.6836734693877551,
   "majority": 0.5,
   "gap": 0.18367346938775508,
   "control_acc": 0.4591836734693877,
   "selectivity": 0.22448979591836737,
   "n_test": 98
  },
  "24": {
   "bal_acc": 0.8061224489795917,
   "majority": 0.5,
   "gap": 0.30612244897959173,
   "control_acc": 0.47959183673469385,
   "selectivity": 0.3265306122448979,
   "n_test": 98
  },
  "25": {
   "bal_acc": 0.7959183673469388,
   "majority": 0.5,
   "gap": 0.29591836734693877,
   "control_acc": 0.5306122448979592,
   "selectivity": 0.26530612244897955,
   "n_test": 98
  },
  "26": {
   "bal_acc": 0.8061224489795917,
   "majority": 0.5,
   "gap": 0.30612244897959173,
   "control_acc": 0.653061224489796,
   "selectivity": 0.15306122448979576,
   "n_test": 98
  },
  "27": {
   "bal_acc": 0.7959183673469388,
   "majority": 0.5,
   "gap": 0.29591836734693877,
   "control_acc": 0.6428571428571428,
   "selectivity": 0.15306122448979598,
   "n_test": 98
  },
  "28": {
   "bal_acc": 0.8265306122448979,
   "majority": 0.5,
   "gap": 0.3265306122448979,
   "control_acc": 0.5510204081632653,
   "selectivity": 0.2755102040816326,
   "n_test": 98
  },
  "29": {
   "bal_acc": 0.8163265306122449,
   "majority": 0.5,
   "gap": 0.3163265306122449,
   "control_acc": 0.5,
   "selectivity": 0.3163265306122449,
   "n_test": 98
  },
  "30": {
   "bal_acc": 0.7857142857142857,
   "majority": 0.5,
   "gap": 0.2857142857142857,
   "control_acc": 0.7551020408163265,
   "selectivity": 0.030612244897959218,
   "n_test": 98
  },
  "31": {
   "bal_acc": 0.7755102040816326,
   "majority": 0.5,
   "gap": 0.2755102040816326,
   "control_acc": 0.5816326530612245,
   "selectivity": 0.19387755102040816,
   "n_test": 98
  },
  "32": {
   "bal_acc": 0.8061224489795918,
   "majority": 0.5,
   "gap": 0.30612244897959184,
   "control_acc": 0.3877551020408163,
   "selectivity": 0.41836734693877553,
   "n_test": 98
  },
  "33": {
   "bal_acc": 0.7959183673469388,
   "majority": 0.5,
   "gap": 0.29591836734693877,
   "control_acc": 0.5102040816326531,
   "selectivity": 0.2857142857142857,
   "n_test": 98
  },
  "34": {
   "bal_acc": 0.8061224489795918,
   "majority": 0.5,
   "gap": 0.30612244897959184,
   "control_acc": 0.4591836734693877,
   "selectivity": 0.34693877551020413,
   "n_test": 98
  },
  "35": {
   "bal_acc": 0.8061224489795918,
   "majority": 0.5,
   "gap": 0.30612244897959184,
   "control_acc": 0.6224489795918368,
   "selectivity": 0.18367346938775508,
   "n_test": 98
  },
  "36": {
   "bal_acc": 0.8061224489795918,
   "majority": 0.5,
   "gap": 0.30612244897959184,
   "control_acc": 0.5102040816326531,
   "selectivity": 0.29591836734693877,
   "n_test": 98
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/grpo_mod5L8_s0/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.34375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.6854082998661312,
  "pg": -0.00012558662188787232,
  "kl": 0.0,
  "adv_std": 0.4749588668346405
 },
 {
  "iter": 15,
  "train_reward": 0.28125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -2.4712698975888445e-07,
  "kl": 1.116015625,
  "adv_std": 0.4496092200279236
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/grpo_parityL8_s0/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.625,
  "eval_reward": 0.7083333333333334,
  "eval_reward_norm": 0.9444444444444445,
  "pg": -0.018023004465437722,
  "kl": 0.0,
  "adv_std": 0.4841229319572449
 },
 {
  "iter": 15,
  "train_reward": 0.625,
  "eval_reward": 0.625,
  "eval_reward_norm": 0.8333333333333334,
  "pg": -0.023556323058471662,
  "kl": 0.7300234707919034,
  "adv_std": 0.4841229319572449
 },
 {
  "iter": 30,
  "train_reward": 0.5416666865348816,
  "eval_reward": 0.3333333333333333,
  "eval_reward_norm": 0.4444444444444444,
  "pg": -0.000653750185444279,
  "kl": 4.673646907216495,
  "adv_std": 0.49826085567474365
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/grpo_smoke/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.0,
  "eval_reward": 0.041666666666666664,
  "eval_reward_norm": 0.058185866249640165,
  "pg": 0.0,
  "kl": 0.0,
  "adv_std": 0.0
 },
 {
  "iter": 3,
  "train_reward": 0.0,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.4073010637474812,
  "pg": 0.0,
  "kl": 0.2527879284274194,
  "adv_std": 0.0
 },
 {
  "iter": 6,
  "train_reward": 0.25,
  "eval_reward": 0.3541666666666667,
  "eval_reward_norm": 0.49457986312194147,
  "pg": 0.013564822451330706,
  "kl": 1.8785312095384918,
  "adv_std": 0.4330126941204071
 },
 {
  "iter": 9,
  "train_reward": 0.3333333432674408,
  "eval_reward": 0.3958333333333333,
  "eval_reward_norm": 0.5527657293715816,
  "pg": 0.0049620415869039685,
  "kl": 3.5628511235955056,
  "adv_std": 0.4714045226573944
 },
 {
  "iter": 12,
  "train_reward": 0.4166666567325592,
  "eval_reward": 0.3541666666666667,
  "eval_reward_norm": 0.49457986312194147,
  "pg": 0.03721768516944534,
  "kl": 3.1087740384615383,
  "adv_std": 0.4930066764354706
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/ppo_milestone/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.0,
  "eval_reward": 0.041666666666666664,
  "eval_reward_norm": 0.058185866249640165,
  "pg": 0.12203671876341105,
  "vf": 0.45096753643113463,
  "ent": 0.2941631711420247,
  "clipfrac": 0.7371323529411765,
  "n": 544
 },
 {
  "iter": 5,
  "train_reward": 0.1875,
  "eval_reward": 0.0625,
  "eval_reward_norm": 0.08727879937446026,
  "pg": -0.011690086198609267,
  "vf": 0.07717918120359363,
  "ent": 1.0734316697761195,
  "clipfrac": 0.5149253731343284,
  "n": 536
 },
 {
  "iter": 10,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2036505318737406,
  "pg": -0.007994378451257944,
  "vf": 0.07327530299016871,
  "ent": 1.237579345703125,
  "clipfrac": 0.509765625,
  "n": 512
 },
 {
  "iter": 15,
  "train_reward": 0.0625,
  "eval_reward": 0.0625,
  "eval_reward_norm": 0.08727879937446026,
  "pg": -0.00899402094276055,
  "vf": 0.053143066324992105,
  "ent": 1.1296365489130435,
  "clipfrac": 0.4695652175856673,
  "n": 460
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/ppo_mod5L8_s0/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.34375,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 0.0883651239633122,
  "vf": 0.5720084870014998,
  "ent": 0.03957669875201057,
  "clipfrac": 0.4852941290968481,
  "n": 544
 },
 {
  "iter": 15,
  "train_reward": 0.3125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 0.020855836663395168,
  "vf": 0.19526791967775511,
  "ent": 0.13691830842391303,
  "clipfrac": 0.06521739305361457,
  "n": 460
 },
 {
  "iter": 30,
  "train_reward": 0.125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.00020472766916656784,
  "vf": 0.10651743004640213,
  "ent": 0.4768612989738806,
  "clipfrac": 0.19216418088372075,
  "n": 536
 },
 {
  "iter": 45,
  "train_reward": 0.25,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.002543609318954329,
  "vf": 0.1660052173125047,
  "ent": 0.05246956117691532,
  "clipfrac": 0.020161290863348592,
  "n": 496
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/ppo_mod5L8_v2/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.3125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 0.827283364161154,
  "vf": 0.8095435157640657,
  "ent": 0.24040648608065363,
  "clipfrac": 0.4850746355394819,
  "n": 804
 },
 {
  "iter": 15,
  "train_reward": 0.2291666716337204,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.00048112255781022613,
  "vf": 0.25156411935127243,
  "ent": 0.05400795160337936,
  "clipfrac": 0.027616279892796695,
  "n": 688
 },
 {
  "iter": 30,
  "train_reward": 0.1666666716337204,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": 0.005667525397220743,
  "vf": 0.13415692612790736,
  "ent": 0.5543115234375,
  "clipfrac": 0.016250000447034837,
  "n": 800
 },
 {
  "iter": 45,
  "train_reward": 0.2708333432674408,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.004271810219803711,
  "vf": 0.19749069685943196,
  "ent": 0.09841109295280612,
  "clipfrac": 0.017857143389327184,
  "n": 784
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/ppo_mod5c5_v2_s1337/final.json <==
{
 "args": {
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "task": "mod_5",
  "length": 8,
  "control_prob": 0.5,
  "iters": 300,
  "group": 32,
  "lr": 0.0001,
  "clip": 0.2,
  "vf_coef": 0.5,
  "ent_coef": 0.01,
  "ppo_epochs": 4,
  "minibatch": 8,
  "gamma": 1.0,
  "lam": 0.95,
  "lora_r": 16,
  "eval_every": 15,
  "out": "runs/llm/ppo_mod5c5_v2_s1337",
  "device": "cuda",
  "seed": 1337,
  "probe_every": 15,
  "probe_episodes": 60,
  "save_adapters": true
 },
 "oracle_random": 0.203125,
 "oracle_optimal": 0.547119140625,
 "final_eval_reward_norm": 0.5330953443403242,
 "onpolicy_probe": {
  "bal_acc": 0.5449206349206349,
  "majority": 0.2,
  "gap": 0.3449206349206349,
  "control_acc": 0.1414285714285714,
  "selectivity": 0.4034920634920635,
  "n_test": 148
 },
 "onpolicy_best_layer": 33
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/ppo_mod5c5_v2_s1337/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.28125,
  "eval_reward": 0.25,
  "eval_reward_norm": 0.4569388665774208,
  "pg": 0.11277139675421793,
  "vf": 0.7964484393596649,
  "ent": 0.06760020743383736,
  "clipfrac": 0.4610655737704918,
  "n": 488
 },
 {
  "iter": 15,
  "train_reward": 0.3125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.012867597742475194,
  "vf": 0.18636696462070557,
  "ent": 0.2810989489658273,
  "clipfrac": 0.3219424462039694,
  "n": 556,
  "probe": {
   "bal_acc": 0.6045938375350141,
   "majority": 0.2,
   "gap": 0.40459383753501404,
   "control_acc": 0.11714285714285713,
   "selectivity": 0.48745098039215695,
   "n_test": 84,
   "layer": 17
  }
 },
 {
  "iter": 30,
  "train_reward": 0.125,
  "eval_reward": 0.20833333333333334,
  "eval_reward_norm": 0.38078238881451737,
  "pg": -0.0008043537667968817,
  "vf": 0.07340264775465537,
  "ent": 0.5883874725877193,
  "clipfrac": 0.506578947368421,
  "n": 456,
  "probe": {
   "bal_acc": 0.5622644376899695,
   "majority": 0.2,
   "gap": 0.36226443768996947,
   "control_acc": 0.1941742654508612,
   "selectivity": 0.3680901722391083,
   "n_test": 84,
   "layer": 33
  }
 },
 {
  "iter": 45,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": 0.011810573627208842,
  "vf": 0.12427689271486277,
  "ent": 0.32526329303609913,
  "clipfrac": 0.21724137931034482,
  "n": 580,
  "probe": {
   "bal_acc": 0.5695187165775402,
   "majority": 0.2,
   "gap": 0.36951871657754015,
   "control_acc": 0.03778966131907309,
   "selectivity": 0.531729055258467,
   "n_test": 84,
   "layer": 29
  }
 },
 {
  "iter": 60,
  "train_reward": 0.34375,
  "eval_reward": 0.22916666666666666,
  "eval_reward_norm": 0.41886062769596905,
  "pg": 0.009803919340757764,
  "vf": 0.20105153409873738,
  "ent": 0.4401424632352941,
  "clipfrac": 0.3235294117647059,
  "n": 544,
  "probe": {
   "bal_acc": 0.5542582417582418,
   "majority": 0.2,
   "gap": 0.3542582417582418,
   "control_acc": 0.14294871794871794,
   "selectivity": 0.41130952380952385,
   "n_test": 84,
   "layer": 35
  }
 },
 {
  "iter": 75,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": 0.025072383020932856,
  "vf": 0.18064070448565941,
  "ent": 0.48724459134615383,
  "clipfrac": 0.40384615384615385,
  "n": 520,
  "probe": {
   "bal_acc": 0.4753654188948307,
   "majority": 0.2,
   "gap": 0.2753654188948307,
   "control_acc": 0.11336898395721925,
   "selectivity": 0.36199643493761147,
   "n_test": 84,
   "layer": 21
  }
 },
 {
  "iter": 90,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.0006193470496397752,
  "vf": 0.20800992621986483,
  "ent": 0.017534461388221154,
  "clipfrac": 0.0038461538461538464,
  "n": 520,
  "probe": {
   "bal_acc": 0.4614973262032086,
   "majority": 0.2,
   "gap": 0.2614973262032086,
   "control_acc": 0.13404634581105168,
   "selectivity": 0.3274509803921569,
   "n_test": 84,
   "layer": 19
  }
 },
 {
  "iter": 105,
  "train_reward": 0.21875,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -2.7690413925382825e-05,
  "vf": 0.1977394433071216,
  "ent": 0.03634847005208333,
  "clipfrac": 0.0,
  "n": 540,
  "probe": {
   "bal_acc": 0.4871301247771836,
   "majority": 0.2,
   "gap": 0.2871301247771836,
   "control_acc": 0.3135472370766489,
   "selectivity": 0.1735828877005347,
   "n_test": 84,
   "layer": 2
  }
 },
 {
  "iter": 120,
  "train_reward": 0.34375,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.0008749130532138109,
  "vf": 0.266928361935748,
  "ent": 0.014843410915798612,
  "clipfrac": 0.005952380952380952,
  "n": 504,
  "probe": {
   "bal_acc": 0.479536541889483,
   "majority": 0.2,
   "gap": 0.279536541889483,
   "control_acc": 0.23686274509803923,
   "selectivity": 0.2426737967914438,
   "n_test": 84,
   "layer": 6
  }
 },
 {
  "iter": 135,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.000703389330427776,
  "vf": 0.17526698542231794,
  "ent": 0.009098969688711241,
  "clipfrac": 0.005813953488372093,
  "n": 516,
  "probe": {
   "bal_acc": 0.5105169340463458,
   "majority": 0.2,
   "gap": 0.3105169340463458,
   "control_acc": 0.13479500891265597,
   "selectivity": 0.37572192513368985,
   "n_test": 84,
   "layer": 13
  }
 },
 {
  "iter": 150,
  "train_reward": 0.125,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": 1.0473362204653245e-05,
  "vf": 0.11055817717548322,
  "ent": 0.010190045392071759,
  "clipfrac": 0.0,
  "n": 540,
  "probe": {
   "bal_acc": 0.5159001782531194,
   "majority": 0.2,
   "gap": 0.3159001782531194,
   "control_acc": 0.24367201426024954,
   "selectivity": 0.27222816399286986,
   "n_test": 84,
   "layer": 14
  }
 },
 {
  "iter": 165,
  "train_reward": 0.28125,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": 0.02312802229866837,
  "vf": 0.31269799161589507,
  "ent": 0.41840894294507575,
  "clipfrac": 0.1893939393939394,
  "n": 528,
  "probe": {
   "bal_acc": 0.4634581105169341,
   "majority": 0.2,
   "gap": 0.2634581105169341,
   "control_acc": 0.19518716577540107,
   "selectivity": 0.268270944741533,
   "n_test": 84,
   "layer": 16
  }
 },
 {
  "iter": 180,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": 0.0035224245214948847,
  "vf": 0.16680203271763666,
  "ent": 0.157793732727466,
  "clipfrac": 0.025510204183001095,
  "n": 588,
  "probe": {
   "bal_acc": 0.41169340463458115,
   "majority": 0.2,
   "gap": 0.21169340463458114,
   "control_acc": 0.25607843137254904,
   "selectivity": 0.1556149732620321,
   "n_test": 84,
   "layer": 32
  }
 },
 {
  "iter": 195,
  "train_reward": 0.125,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.004397519724810217,
  "vf": 0.11920154863678828,
  "ent": 0.13900828924704725,
  "clipfrac": 0.043307086790171194,
  "n": 508,
  "probe": {
   "bal_acc": 0.44463458110516935,
   "majority": 0.2,
   "gap": 0.24463458110516934,
   "control_acc": 0.19126559714795005,
   "selectivity": 0.2533689839572193,
   "n_test": 84,
   "layer": 20
  }
 },
 {
  "iter": 210,
  "train_reward": 0.21875,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.0028685472399285696,
  "vf": 0.171555763779624,
  "ent": 0.19142047178398058,
  "clipfrac": 0.007281553398058253,
  "n": 412,
  "probe": {
   "bal_acc": 0.4498752228163993,
   "majority": 0.2,
   "gap": 0.2498752228163993,
   "control_acc": 0.16210338680926914,
   "selectivity": 0.2877718360071302,
   "n_test": 84,
   "layer": 33
  }
 },
 {
  "iter": 225,
  "train_reward": 0.21875,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -5.946564140604503e-06,
  "vf": 0.1518608437044852,
  "ent": 0.011764754110307836,
  "clipfrac": 0.0,
  "n": 536,
  "probe": {
   "bal_acc": 0.48713012477718365,
   "majority": 0.2,
   "gap": 0.28713012477718364,
   "control_acc": 0.2870588235294117,
   "selectivity": 0.20007130124777195,
   "n_test": 84,
   "layer": 6
  }
 },
 {
  "iter": 240,
  "train_reward": 0.15625,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.014133959180778928,
  "vf": 0.10878052654129172,
  "ent": 0.5432865203373016,
  "clipfrac": 0.16865079370992525,
  "n": 504,
  "probe": {
   "bal_acc": 0.5626984126984127,
   "majority": 0.2,
   "gap": 0.3626984126984127,
   "control_acc": 0.1795798319327731,
   "selectivity": 0.3831185807656396,
   "n_test": 84,
   "layer": 30
  }
 },
 {
  "iter": 255,
  "train_reward": 0.3125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.0029819056151374696,
  "vf": 0.18920467072917568,
  "ent": 0.13377724924395162,
  "clipfrac": 0.018145161290322582,
  "n": 496,
  "probe": {
   "bal_acc": 0.5685901027077498,
   "majority": 0.2,
   "gap": 0.3685901027077498,
   "control_acc": 0.2409243697478992,
   "selectivity": 0.3276657329598506,
   "n_test": 84,
   "layer": 27
  }
 },
 {
  "iter": 270,
  "train_reward": 0.25,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.0027491706697379843,
  "vf": 0.1556517842828351,
  "ent": 0.4260110294117647,
  "clipfrac": 0.08272058823529412,
  "n": 544,
  "probe": {
   "bal_acc": 0.6676283846872083,
   "majority": 0.2,
   "gap": 0.4676283846872083,
   "control_acc": 0.20890756302521005,
   "selectivity": 0.45872082166199823,
   "n_test": 84,
   "layer": 23
  }
 },
 {
  "iter": 285,
  "train_reward": 0.28125,
  "eval_reward": 0.2708333333333333,
  "eval_reward_norm": 0.4950171054588725,
  "pg": 6.212695286824153e-05,
  "vf": 0.1789068238825625,
  "ent": 0.6282635550213675,
  "clipfrac": 0.1303418804692407,
  "n": 468,
  "probe": {
   "bal_acc": 0.548882098293863,
   "majority": 0.2,
   "gap": 0.348882098293863,
   "control_acc": 0.22082675494440202,
   "selectivity": 0.328055343349461,
   "n_test": 84,
   "layer": 31
  }
 },
 {
  "iter": 300,
  "train_reward": 0.1875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.0009124824791250372,
  "vf": 0.15049642447690317,
  "ent": 0.2725398701832707,
  "clipfrac": 0.09022556396579384,
  "n": 532,
  "probe": {
   "bal_acc": 0.5661251167133521,
   "majority": 0.2,
   "gap": 0.3661251167133521,
   "control_acc": 0.4432306255835668,
   "selectivity": 0.12289449112978529,
   "n_test": 84,
   "layer": 26
  }
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/ppo_mod5c5_v2_s1338/final.json <==
{
 "args": {
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "task": "mod_5",
  "length": 8,
  "control_prob": 0.5,
  "iters": 300,
  "group": 32,
  "lr": 0.0001,
  "clip": 0.2,
  "vf_coef": 0.5,
  "ent_coef": 0.01,
  "ppo_epochs": 4,
  "minibatch": 8,
  "gamma": 1.0,
  "lam": 0.95,
  "lora_r": 16,
  "eval_every": 15,
  "out": "runs/llm/ppo_mod5c5_v2_s1338",
  "device": "cuda",
  "seed": 1338,
  "probe_every": 15,
  "probe_episodes": 60,
  "save_adapters": true
 },
 "oracle_random": 0.203125,
 "oracle_optimal": 0.547119140625,
 "final_eval_reward_norm": 0.5330953443403242,
 "onpolicy_probe": {
  "bal_acc": 0.4996825396825397,
  "majority": 0.2,
  "gap": 0.29968253968253966,
  "control_acc": 0.24285714285714283,
  "selectivity": 0.25682539682539685,
  "n_test": 148
 },
 "onpolicy_best_layer": 16
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/ppo_mod5c5_v2_s1338/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.25,
  "eval_reward": 0.3125,
  "eval_reward_norm": 0.571173583221776,
  "pg": 0.08263835978728754,
  "vf": 0.35672100263613243,
  "ent": 0.38525390625,
  "clipfrac": 0.5296296309541773,
  "n": 540
 },
 {
  "iter": 15,
  "train_reward": 0.21875,
  "eval_reward": 0.3125,
  "eval_reward_norm": 0.571173583221776,
  "pg": 0.016036073474780373,
  "vf": 0.1375369909664859,
  "ent": 0.2420304008152174,
  "clipfrac": 0.49782608721567234,
  "n": 460,
  "probe": {
   "bal_acc": 0.4955555555555556,
   "majority": 0.2,
   "gap": 0.29555555555555557,
   "control_acc": 0.1677310924369748,
   "selectivity": 0.3278244631185808,
   "n_test": 84,
   "layer": 19
  }
 },
 {
  "iter": 30,
  "train_reward": 0.09375,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.020422571141159897,
  "vf": 0.08892367399918537,
  "ent": 0.5462831439393939,
  "clipfrac": 0.2765151515151515,
  "n": 528,
  "probe": {
   "bal_acc": 0.6152567693744164,
   "majority": 0.2,
   "gap": 0.4152567693744164,
   "control_acc": 0.2743790849673203,
   "selectivity": 0.34087768440709615,
   "n_test": 84,
   "layer": 36
  }
 },
 {
  "iter": 45,
  "train_reward": 0.1875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.0034907078049306213,
  "vf": 0.1406419076635663,
  "ent": 0.19137415392645474,
  "clipfrac": 0.07758620689655173,
  "n": 464,
  "probe": {
   "bal_acc": 0.5117833800186742,
   "majority": 0.2,
   "gap": 0.31178338001867417,
   "control_acc": 0.15538748832866484,
   "selectivity": 0.35639589169000935,
   "n_test": 84,
   "layer": 19
  }
 },
 {
  "iter": 60,
  "train_reward": 0.34375,
  "eval_reward": 0.3333333333333333,
  "eval_reward_norm": 0.6092518221032277,
  "pg": -0.012888957904996695,
  "vf": 0.16901433568585802,
  "ent": 0.35161765769675923,
  "clipfrac": 0.1814814818954026,
  "n": 540,
  "probe": {
   "bal_acc": 0.6540740740740741,
   "majority": 0.2,
   "gap": 0.45407407407407413,
   "control_acc": 0.26064814814814813,
   "selectivity": 0.393425925925926,
   "n_test": 84,
   "layer": 7
  }
 },
 {
  "iter": 75,
  "train_reward": 0.25,
  "eval_reward": 0.3541666666666667,
  "eval_reward_norm": 0.6473300609846795,
  "pg": 0.004632196884166013,
  "vf": 0.1626493199518672,
  "ent": 0.43146026886261263,
  "clipfrac": 0.3063063070782133,
  "n": 444,
  "probe": {
   "bal_acc": 0.5864759378552482,
   "majority": 0.2,
   "gap": 0.3864759378552482,
   "control_acc": 0.19347480106100798,
   "selectivity": 0.3930011367942402,
   "n_test": 84,
   "layer": 34
  }
 },
 {
  "iter": 90,
  "train_reward": 0.28125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 0.02118169677257538,
  "vf": 0.22340847182273865,
  "ent": 0.46390234375,
  "clipfrac": 0.2400000001490116,
  "n": 500,
  "probe": {
   "bal_acc": 0.47694677871148466,
   "majority": 0.2,
   "gap": 0.27694677871148465,
   "control_acc": 0.19806722689075631,
   "selectivity": 0.2788795518207283,
   "n_test": 84,
   "layer": 5
  }
 },
 {
  "iter": 105,
  "train_reward": 0.1875,
  "eval_reward": 0.3125,
  "eval_reward_norm": 0.571173583221776,
  "pg": 0.011453233299584224,
  "vf": 0.137044558153841,
  "ent": 0.5312836745689655,
  "clipfrac": 0.23620689655172414,
  "n": 580,
  "probe": {
   "bal_acc": 0.6057567269331976,
   "majority": 0.2,
   "gap": 0.4057567269331976,
   "control_acc": 0.27968253968253964,
   "selectivity": 0.32607418725065795,
   "n_test": 84,
   "layer": 32
  }
 },
 {
  "iter": 120,
  "train_reward": 0.1875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 0.06573301605706991,
  "vf": 0.21104934416955135,
  "ent": 0.2622940891472868,
  "clipfrac": 0.1511627906976744,
  "n": 516,
  "probe": {
   "bal_acc": 0.4760971055088703,
   "majority": 0.2,
   "gap": 0.2760971055088703,
   "control_acc": 0.2196358543417367,
   "selectivity": 0.2564612511671336,
   "n_test": 84,
   "layer": 5
  }
 },
 {
  "iter": 135,
  "train_reward": 0.21875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -1.895875364792447e-06,
  "vf": 0.2208435284365125,
  "ent": 0.0032817295619419645,
  "clipfrac": 0.0,
  "n": 476,
  "probe": {
   "bal_acc": 0.5326984126984128,
   "majority": 0.2,
   "gap": 0.33269841269841277,
   "control_acc": 0.20983193277310921,
   "selectivity": 0.3228664799253036,
   "n_test": 84,
   "layer": 4
  }
 },
 {
  "iter": 150,
  "train_reward": 0.1875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.0004763172473758459,
  "vf": 0.1942487820633687,
  "ent": 0.0077037811279296875,
  "clipfrac": 0.00390625,
  "n": 512,
  "probe": {
   "bal_acc": 0.6129131652661065,
   "majority": 0.2,
   "gap": 0.4129131652661065,
   "control_acc": 0.17358543417366948,
   "selectivity": 0.43932773109243706,
   "n_test": 84,
   "layer": 6
  }
 },
 {
  "iter": 165,
  "train_reward": 0.15625,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.00048180584047661455,
  "vf": 0.14539971111006425,
  "ent": 0.005836674424468494,
  "clipfrac": 0.006147540983606557,
  "n": 488,
  "probe": {
   "bal_acc": 0.471671335200747,
   "majority": 0.2,
   "gap": 0.271671335200747,
   "control_acc": 0.20677871148459387,
   "selectivity": 0.26489262371615313,
   "n_test": 84,
   "layer": 3
  }
 },
 {
  "iter": 180,
  "train_reward": 0.1875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.0003926241473156087,
  "vf": 0.13921855829023683,
  "ent": 0.0038820902506510415,
  "clipfrac": 0.005319148936170213,
  "n": 564,
  "probe": {
   "bal_acc": 0.5204761904761905,
   "majority": 0.2,
   "gap": 0.3204761904761905,
   "control_acc": 0.15876750700280112,
   "selectivity": 0.3617086834733894,
   "n_test": 84,
   "layer": 12
  }
 },
 {
  "iter": 195,
  "train_reward": 0.3125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 1.8807155872458843e-06,
  "vf": 0.19178102373965641,
  "ent": 0.008548565764925372,
  "clipfrac": 0.0,
  "n": 536,
  "probe": {
   "bal_acc": 0.629281045751634,
   "majority": 0.2,
   "gap": 0.429281045751634,
   "control_acc": 0.1065639589169001,
   "selectivity": 0.522717086834734,
   "n_test": 84,
   "layer": 33
  }
 },
 {
  "iter": 210,
  "train_reward": 0.1875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 7.765353188034176e-07,
  "vf": 0.17170942939191608,
  "ent": 0.0009450764619102774,
  "clipfrac": 0.0,
  "n": 516,
  "probe": {
   "bal_acc": 0.5399813258636789,
   "majority": 0.2,
   "gap": 0.33998132586367885,
   "control_acc": 0.16229691876750701,
   "selectivity": 0.37768440709617185,
   "n_test": 84,
   "layer": 36
  }
 },
 {
  "iter": 225,
  "train_reward": 0.21875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 7.955310076980267e-08,
  "vf": 0.20240306494347118,
  "ent": 0.007354736328125,
  "clipfrac": 0.0,
  "n": 472,
  "probe": {
   "bal_acc": 0.44605042016806723,
   "majority": 0.2,
   "gap": 0.24605042016806722,
   "control_acc": 0.21983193277310925,
   "selectivity": 0.22621848739495798,
   "n_test": 84,
   "layer": 8
  }
 },
 {
  "iter": 240,
  "train_reward": 0.125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 0.00018341729044914245,
  "vf": 0.10593296770565212,
  "ent": 0.03479736328125,
  "clipfrac": 0.0,
  "n": 500,
  "probe": {
   "bal_acc": 0.5663118580765639,
   "majority": 0.2,
   "gap": 0.3663118580765639,
   "control_acc": 0.21755368814192347,
   "selectivity": 0.3487581699346405,
   "n_test": 84,
   "layer": 18
  }
 },
 {
  "iter": 255,
  "train_reward": 0.15625,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 0.00417420045085197,
  "vf": 0.17230169581815255,
  "ent": 0.06092670190073278,
  "clipfrac": 0.014598540145985401,
  "n": 548,
  "probe": {
   "bal_acc": 0.17793650793650792,
   "majority": 0.2,
   "gap": -0.02206349206349209,
   "control_acc": 0.26470588235294124,
   "selectivity": -0.08676937441643331,
   "n_test": 84,
   "layer": 6
  }
 },
 {
  "iter": 270,
  "train_reward": 0.1875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.0005079799372216929,
  "vf": 0.15543306837249818,
  "ent": 0.030421823695086052,
  "clipfrac": 0.014492753623188406,
  "n": 552,
  "probe": {
   "bal_acc": 0.608328664799253,
   "majority": 0.2,
   "gap": 0.40832866479925295,
   "control_acc": 0.21134453781512605,
   "selectivity": 0.3969841269841269,
   "n_test": 84,
   "layer": 5
  }
 },
 {
  "iter": 285,
  "train_reward": 0.28125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.002486343705846417,
  "vf": 0.19146347875075956,
  "ent": 0.0673434349798387,
  "clipfrac": 0.006048387096774193,
  "n": 496,
  "probe": {
   "bal_acc": 0.5226143790849673,
   "majority": 0.2,
   "gap": 0.3226143790849673,
   "control_acc": 0.23151260504201682,
   "selectivity": 0.2911017740429505,
   "n_test": 84,
   "layer": 11
  }
 },
 {
  "iter": 300,
  "train_reward": 0.3125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.0021436053972977856,
  "vf": 0.25675357296489754,
  "ent": 0.15057842548076922,
  "clipfrac": 0.015384615384615385,
  "n": 520,
  "probe": {
   "bal_acc": 0.5688422035480859,
   "majority": 0.2,
   "gap": 0.3688422035480859,
   "control_acc": 0.1391596638655462,
   "selectivity": 0.42968253968253967,
   "n_test": 84,
   "layer": 36
  }
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/ppo_mod5c5_v2_s1339/final.json <==
{
 "args": {
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "task": "mod_5",
  "length": 8,
  "control_prob": 0.5,
  "iters": 300,
  "group": 32,
  "lr": 0.0001,
  "clip": 0.2,
  "vf_coef": 0.5,
  "ent_coef": 0.01,
  "ppo_epochs": 4,
  "minibatch": 8,
  "gamma": 1.0,
  "lam": 0.95,
  "lora_r": 16,
  "eval_every": 15,
  "out": "runs/llm/ppo_mod5c5_v2_s1339",
  "device": "cuda",
  "seed": 1339,
  "probe_every": 15,
  "probe_episodes": 60,
  "save_adapters": true
 },
 "oracle_random": 0.203125,
 "oracle_optimal": 0.547119140625,
 "final_eval_reward_norm": 0.2665476721701621,
 "onpolicy_probe": {
  "bal_acc": 0.6263888888888889,
  "majority": 0.2,
  "gap": 0.4263888888888889,
  "control_acc": 0.04,
  "selectivity": 0.5863888888888888,
  "n_test": 148
 },
 "onpolicy_best_layer": 31
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/ppo_mod5c5_v2_s1339/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.28125,
  "eval_reward": 0.3125,
  "eval_reward_norm": 0.571173583221776,
  "pg": 0.10672681205555148,
  "vf": 0.37566911483313453,
  "ent": 0.2569129337636075,
  "clipfrac": 0.48643410852713176,
  "n": 516
 },
 {
  "iter": 15,
  "train_reward": 0.21875,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": 0.006459975242614746,
  "vf": 0.17098442427037905,
  "ent": 0.48056640625,
  "clipfrac": 0.24791666666666667,
  "n": 480,
  "probe": {
   "bal_acc": 0.5625668449197861,
   "majority": 0.2,
   "gap": 0.36256684491978614,
   "control_acc": 0.22531194295900175,
   "selectivity": 0.3372549019607844,
   "n_test": 84,
   "layer": 28
  }
 },
 {
  "iter": 30,
  "train_reward": 0.40625,
  "eval_reward": 0.2708333333333333,
  "eval_reward_norm": 0.4950171054588725,
  "pg": -0.0091755241724371,
  "vf": 0.23515115615748267,
  "ent": 0.4440638418416031,
  "clipfrac": 0.5248091606465914,
  "n": 524,
  "probe": {
   "bal_acc": 0.5411111111111111,
   "majority": 0.2,
   "gap": 0.3411111111111111,
   "control_acc": 0.06388888888888888,
   "selectivity": 0.4772222222222222,
   "n_test": 84,
   "layer": 33
  }
 },
 {
  "iter": 45,
  "train_reward": 0.3125,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 1.3335393025324895e-06,
  "vf": 0.25404517209300626,
  "ent": 0.0035896888146033654,
  "clipfrac": 0.0,
  "n": 520,
  "probe": {
   "bal_acc": 0.5272829131652661,
   "majority": 0.2,
   "gap": 0.3272829131652661,
   "control_acc": 0.16901960784313724,
   "selectivity": 0.35826330532212886,
   "n_test": 84,
   "layer": 5
  }
 },
 {
  "iter": 60,
  "train_reward": 0.1875,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.002171813634534677,
  "vf": 0.1830635962697367,
  "ent": 0.006739397402162905,
  "clipfrac": 0.016666666666666666,
  "n": 540,
  "probe": {
   "bal_acc": 0.619719887955182,
   "majority": 0.2,
   "gap": 0.41971988795518195,
   "control_acc": 0.15820728291316527,
   "selectivity": 0.4615126050420167,
   "n_test": 84,
   "layer": 35
  }
 },
 {
  "iter": 75,
  "train_reward": 0.375,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 2.555165240782818e-06,
  "vf": 0.2129691615985095,
  "ent": 0.008565655191436069,
  "clipfrac": 0.0,
  "n": 524,
  "probe": {
   "bal_acc": 0.5544631185807656,
   "majority": 0.2,
   "gap": 0.35446311858076557,
   "control_acc": 0.10563025210084034,
   "selectivity": 0.44883286647992526,
   "n_test": 84,
   "layer": 36
  }
 },
 {
  "iter": 90,
  "train_reward": 0.25,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": 3.0454187119593387e-05,
  "vf": 0.19610138048158318,
  "ent": 0.01907798892161885,
  "clipfrac": 0.0,
  "n": 488,
  "probe": {
   "bal_acc": 0.5440056022408963,
   "majority": 0.2,
   "gap": 0.3440056022408963,
   "control_acc": 0.1880672268907563,
   "selectivity": 0.35593837535014006,
   "n_test": 84,
   "layer": 32
  }
 },
 {
  "iter": 105,
  "train_reward": 0.15625,
  "eval_reward": 0.2916666666666667,
  "eval_reward_norm": 0.5330953443403242,
  "pg": -0.00038502083753976294,
  "vf": 0.13954402397143356,
  "ent": 0.016004427211491142,
  "clipfrac": 0.001968503937007874,
  "n": 508,
  "probe": {
   "bal_acc": 0.5870588235294119,
   "majority": 0.2,
   "gap": 0.38705882352941184,
   "control_acc": 0.22321195144724557,
   "selectivity": 0.36384687208216626,
   "n_test": 84,
   "layer": 16
  }
 },
 {
  "iter": 120,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -2.9944828641948417e-05,
  "vf": 0.19377917529834407,
  "ent": 0.003847606146513526,
  "clipfrac": 0.0,
  "n": 536,
  "probe": {
   "bal_acc": 0.5253119429590019,
   "majority": 0.2,
   "gap": 0.32531194295900184,
   "control_acc": 0.11283422459893049,
   "selectivity": 0.41247771836007135,
   "n_test": 84,
   "layer": 36
  }
 },
 {
  "iter": 135,
  "train_reward": 0.125,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": 0.00021049064217191753,
  "vf": 0.15238381697175404,
  "ent": 0.07834324692234848,
  "clipfrac": 0.001893939393939394,
  "n": 528,
  "probe": {
   "bal_acc": 0.5425668449197861,
   "majority": 0.2,
   "gap": 0.3425668449197861,
   "control_acc": 0.1319073083778966,
   "selectivity": 0.4106595365418895,
   "n_test": 84,
   "layer": 3
  }
 },
 {
  "iter": 150,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -6.44461776977195e-05,
  "vf": 0.19072168807085968,
  "ent": 0.06683716738134399,
  "clipfrac": 0.011278195488721804,
  "n": 532,
  "probe": {
   "bal_acc": 0.43286987522281634,
   "majority": 0.2,
   "gap": 0.23286987522281632,
   "control_acc": 0.06131907308377897,
   "selectivity": 0.37155080213903735,
   "n_test": 84,
   "layer": 23
  }
 },
 {
  "iter": 165,
  "train_reward": 0.15625,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -3.353934588394766e-07,
  "vf": 0.1642264775596339,
  "ent": 0.006554731233852116,
  "clipfrac": 0.0,
  "n": 508,
  "probe": {
   "bal_acc": 0.5547237076648842,
   "majority": 0.2,
   "gap": 0.3547237076648842,
   "control_acc": 0.13871657754010694,
   "selectivity": 0.4160071301247773,
   "n_test": 84,
   "layer": 13
  }
 },
 {
  "iter": 180,
  "train_reward": 0.1875,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -2.487772895443824e-06,
  "vf": 0.15881712623541394,
  "ent": 0.016360375189012098,
  "clipfrac": 0.0,
  "n": 496,
  "probe": {
   "bal_acc": 0.3686274509803922,
   "majority": 0.2,
   "gap": 0.16862745098039217,
   "control_acc": 0.2823529411764706,
   "selectivity": 0.0862745098039216,
   "n_test": 84,
   "layer": 18
  }
 },
 {
  "iter": 195,
  "train_reward": 0.21875,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": 2.0185112953186034e-07,
  "vf": 0.1859794004932046,
  "ent": 0.0017359619140625,
  "clipfrac": 0.0,
  "n": 500,
  "probe": {
   "bal_acc": 0.4195365418894831,
   "majority": 0.2,
   "gap": 0.21953654188948307,
   "control_acc": 0.25098039215686274,
   "selectivity": 0.16855614973262034,
   "n_test": 84,
   "layer": 5
  }
 },
 {
  "iter": 210,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.0024147082453336174,
  "vf": 0.16355757048823,
  "ent": 0.0781517959222561,
  "clipfrac": 0.01016260162601626,
  "n": 492,
  "probe": {
   "bal_acc": 0.4413903743315508,
   "majority": 0.2,
   "gap": 0.2413903743315508,
   "control_acc": 0.32078431372549016,
   "selectivity": 0.12060606060606066,
   "n_test": 84,
   "layer": 19
  }
 },
 {
  "iter": 225,
  "train_reward": 0.21875,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.0026446936139162035,
  "vf": 0.14934274130095931,
  "ent": 0.04326508010643116,
  "clipfrac": 0.021739130434782608,
  "n": 552,
  "probe": {
   "bal_acc": 0.404777183600713,
   "majority": 0.2,
   "gap": 0.204777183600713,
   "control_acc": 0.2984670231729055,
   "selectivity": 0.1063101604278075,
   "n_test": 84,
   "layer": 31
  }
 },
 {
  "iter": 240,
  "train_reward": 0.09375,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.0007342723126594837,
  "vf": 0.0803084103970972,
  "ent": 0.2070988581730769,
  "clipfrac": 0.009615384615384616,
  "n": 520,
  "probe": {
   "bal_acc": 0.45379679144385027,
   "majority": 0.2,
   "gap": 0.25379679144385026,
   "control_acc": 0.15689839572192513,
   "selectivity": 0.2968983957219251,
   "n_test": 84,
   "layer": 25
  }
 },
 {
  "iter": 255,
  "train_reward": 0.15625,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.00026007804652334937,
  "vf": 0.14287439838681423,
  "ent": 0.018579509896291813,
  "clipfrac": 0.0017605633802816902,
  "n": 568,
  "probe": {
   "bal_acc": 0.43811051693404635,
   "majority": 0.2,
   "gap": 0.23811051693404633,
   "control_acc": 0.1393939393939394,
   "selectivity": 0.29871657754010694,
   "n_test": 84,
   "layer": 26
  }
 },
 {
  "iter": 270,
  "train_reward": 0.1875,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.00026449665688631826,
  "vf": 0.13479014603715195,
  "ent": 0.10458641721491228,
  "clipfrac": 0.010964912280701754,
  "n": 456,
  "probe": {
   "bal_acc": 0.5033511586452764,
   "majority": 0.2,
   "gap": 0.30335115864527634,
   "control_acc": 0.22606060606060607,
   "selectivity": 0.2772905525846703,
   "n_test": 84,
   "layer": 26
  }
 },
 {
  "iter": 285,
  "train_reward": 0.25,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -4.028315193575921e-06,
  "vf": 0.17212957256346298,
  "ent": 0.02285261634442446,
  "clipfrac": 0.0,
  "n": 556,
  "probe": {
   "bal_acc": 0.5834581105169341,
   "majority": 0.2,
   "gap": 0.38345811051693407,
   "control_acc": 0.13269162210338684,
   "selectivity": 0.4507664884135473,
   "n_test": 84,
   "layer": 20
  }
 },
 {
  "iter": 300,
  "train_reward": 0.3125,
  "eval_reward": 0.14583333333333334,
  "eval_reward_norm": 0.2665476721701621,
  "pg": -0.0005010266018950421,
  "vf": 0.16384889234019362,
  "ent": 0.021263233129528984,
  "clipfrac": 0.005434782608695652,
  "n": 552,
  "probe": {
   "bal_acc": 0.571336898395722,
   "majority": 0.2,
   "gap": 0.371336898395722,
   "control_acc": 0.20998217468805702,
   "selectivity": 0.36135472370766497,
   "n_test": 84,
   "layer": 28
  }
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut/capacity_mod5L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.622355211638739,
 "best_gap": 0.42235521163873896,
 "capacity_frac": 0.5279440145484237,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.47547737014975233,
   "majority": 0.2,
   "gap": 0.2754773701497523
  },
  {
   "epoch": 2,
   "bal_acc": 0.5632485293844756,
   "majority": 0.2,
   "gap": 0.36324852938447555
  },
  {
   "epoch": 3,
   "bal_acc": 0.622355211638739,
   "majority": 0.2,
   "gap": 0.42235521163873896
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut/cue05_s0.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.98,
 "ood_acc": 0.99,
 "state_probe_balacc": 0.993,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut/cue05_s1.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.985,
 "ood_acc": 0.983,
 "state_probe_balacc": 0.971,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut/cue09_s0.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.915,
 "ood_acc": 0.525,
 "state_probe_balacc": 0.2,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut/cue09_s1.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.912,
 "ood_acc": 0.5,
 "state_probe_balacc": 0.333,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut/cue09_s2.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.863,
 "ood_acc": 0.487,
 "state_probe_balacc": 0.334,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/gemma2_9b_mod5_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.5,
 "ood_acc": 0.5,
 "state_probe_balacc": 0.2,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 0,
   "best_balacc": 0.2,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2
   ]
  },
  "state_token": {
   "best_layer": 6,
   "best_balacc": 0.254,
   "per_layer": [
    0.18,
    0.212,
    0.194,
    0.195,
    0.229,
    0.188,
    0.254,
    0.227,
    0.21,
    0.2,
    0.2,
    0.2,
    0.2,
    0.212,
    0.204,
    0.205,
    0.2,
    0.198,
    0.231,
    0.245,
    0.2,
    0.232,
    0.2,
    0.195,
    0.2,
    0.192,
    0.212,
    0.197,
    0.2,
    0.2,
    0.2,
    0.231,
    0.211,
    0.194,
    0.187,
    0.218,
    0.207,
    0.2,
    0.204,
    0.23,
    0.2,
    0.18,
    0.2
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/gemma2_9b_mod5_c0.90.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.91,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.2,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 22,
   "best_balacc": 0.375,
   "per_layer": [
    0.2,
    0.362,
    0.371,
    0.368,
    0.368,
    0.34,
    0.357,
    0.368,
    0.357,
    0.371,
    0.2,
    0.371,
    0.362,
    0.371,
    0.368,
    0.357,
    0.373,
    0.318,
    0.232,
    0.331,
    0.368,
    0.371,
    0.375,
    0.368,
    0.261,
    0.362,
    0.357,
    0.362,
    0.344,
    0.362,
    0.371,
    0.2,
    0.357,
    0.369,
    0.362,
    0.357,
    0.368,
    0.362,
    0.371,
    0.362,
    0.362,
    0.362,
    0.368
   ]
  },
  "state_token": {
   "best_layer": 20,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.381,
    0.354,
    0.384,
    0.359,
    0.348,
    0.368,
    0.262,
    0.36,
    0.373,
    0.404,
    0.326,
    0.356,
    0.381,
    0.318,
    0.967,
    0.979,
    0.989,
    0.992,
    0.997,
    1.0,
    1.0,
    0.996,
    0.996,
    0.996,
    0.991,
    0.996,
    0.996,
    0.991,
    0.989,
    0.986,
    0.983,
    0.983,
    0.978,
    0.978,
    0.991,
    0.996,
    0.967,
    0.57,
    0.681,
    0.653,
    0.65,
    0.687
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/llama31_8b_mod5_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.5,
 "ood_acc": 0.5,
 "state_probe_balacc": 0.2,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 14,
   "best_balacc": 0.225,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.225,
    0.2,
    0.208,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.203,
    0.2,
    0.201,
    0.2,
    0.201,
    0.2,
    0.2,
    0.2,
    0.2
   ]
  },
  "state_token": {
   "best_layer": 16,
   "best_balacc": 0.522,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.204,
    0.204,
    0.204,
    0.213,
    0.217,
    0.222,
    0.246,
    0.264,
    0.327,
    0.43,
    0.487,
    0.514,
    0.503,
    0.522,
    0.345,
    0.458,
    0.438,
    0.306,
    0.212,
    0.284,
    0.25,
    0.291,
    0.279,
    0.247,
    0.204,
    0.282,
    0.185,
    0.217,
    0.2,
    0.2
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/llama31_8b_mod5_c0.90.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.91,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.362,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 17,
   "best_balacc": 0.41,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.346,
    0.383,
    0.375,
    0.379,
    0.409,
    0.399,
    0.399,
    0.385,
    0.392,
    0.371,
    0.401,
    0.41,
    0.371,
    0.2,
    0.384,
    0.368,
    0.2,
    0.357,
    0.371,
    0.364,
    0.362,
    0.2,
    0.368,
    0.371,
    0.371,
    0.368,
    0.371
   ]
  },
  "state_token": {
   "best_layer": 13,
   "best_balacc": 0.911,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.213,
    0.39,
    0.502,
    0.541,
    0.577,
    0.682,
    0.725,
    0.806,
    0.847,
    0.856,
    0.911,
    0.904,
    0.891,
    0.861,
    0.886,
    0.856,
    0.851,
    0.836,
    0.825,
    0.833,
    0.846,
    0.818,
    0.838,
    0.757,
    0.542,
    0.534,
    0.375,
    0.375,
    0.328,
    0.252
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/mistral_7b_mod5_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.5,
 "ood_acc": 0.5,
 "state_probe_balacc": 0.2,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 0,
   "best_balacc": 0.2,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2
   ]
  },
  "state_token": {
   "best_layer": 32,
   "best_balacc": 0.203,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.203
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/mistral_7b_mod5_c0.5_lr5e5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.535,
 "ood_acc": 0.532,
 "state_probe_balacc": 0.2,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 16,
   "best_balacc": 0.23,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.204,
    0.204,
    0.204,
    0.217,
    0.23,
    0.23,
    0.23,
    0.2,
    0.203,
    0.2,
    0.2,
    0.215,
    0.2,
    0.2,
    0.201,
    0.222,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2
   ]
  },
  "state_token": {
   "best_layer": 18,
   "best_balacc": 0.77,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.203,
    0.203,
    0.203,
    0.207,
    0.215,
    0.215,
    0.262,
    0.304,
    0.382,
    0.442,
    0.552,
    0.611,
    0.695,
    0.77,
    0.2,
    0.204,
    0.238,
    0.263,
    0.225,
    0.26,
    0.262,
    0.238,
    0.303,
    0.312,
    0.258,
    0.301,
    0.259,
    0.246
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/mistral_7b_mod5_c0.90.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.5,
 "ood_acc": 0.5,
 "state_probe_balacc": 0.268,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 24,
   "best_balacc": 0.314,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.246,
    0.2,
    0.314,
    0.2,
    0.2,
    0.2,
    0.299,
    0.2,
    0.2,
    0.203,
    0.2
   ]
  },
  "state_token": {
   "best_layer": 0,
   "best_balacc": 0.2,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.18,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/mistral_7b_mod5_c0.90_lr5e5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.91,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.371,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 19,
   "best_balacc": 0.412,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.215,
    0.367,
    0.362,
    0.383,
    0.404,
    0.412,
    0.371,
    0.2,
    0.368,
    0.368,
    0.362,
    0.2,
    0.368,
    0.362,
    0.2,
    0.357,
    0.357,
    0.368,
    0.371
   ]
  },
  "state_token": {
   "best_layer": 25,
   "best_balacc": 0.501,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.204,
    0.204,
    0.204,
    0.22,
    0.224,
    0.227,
    0.213,
    0.213,
    0.212,
    0.211,
    0.236,
    0.24,
    0.338,
    0.381,
    0.42,
    0.45,
    0.478,
    0.5,
    0.483,
    0.486,
    0.486,
    0.485,
    0.501,
    0.369,
    0.449,
    0.501,
    0.357,
    0.419,
    0.357,
    0.2
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/olmo2_7b_mod5_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.65,
 "ood_acc": 0.637,
 "state_probe_balacc": 0.479,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 18,
   "best_balacc": 0.918,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.204,
    0.266,
    0.249,
    0.265,
    0.448,
    0.667,
    0.885,
    0.918,
    0.918,
    0.907,
    0.888,
    0.863,
    0.499,
    0.851,
    0.56,
    0.818,
    0.645,
    0.664,
    0.528,
    0.485,
    0.403,
    0.447
   ]
  },
  "state_token": {
   "best_layer": 11,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.213,
    0.213,
    0.213,
    0.287,
    0.388,
    0.278,
    0.766,
    0.909,
    0.984,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/olmo2_7b_mod5_c0.90.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.91,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.247,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 30,
   "best_balacc": 0.396,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.306,
    0.334,
    0.343,
    0.356,
    0.347,
    0.356,
    0.364,
    0.347,
    0.365,
    0.357,
    0.348,
    0.344,
    0.375,
    0.375,
    0.371,
    0.371,
    0.362,
    0.375,
    0.375,
    0.362,
    0.367,
    0.383,
    0.368,
    0.368,
    0.396,
    0.357,
    0.371
   ]
  },
  "state_token": {
   "best_layer": 16,
   "best_balacc": 0.966,
   "per_layer": [
    0.2,
    0.2,
    0.213,
    0.356,
    0.416,
    0.395,
    0.399,
    0.466,
    0.524,
    0.578,
    0.724,
    0.874,
    0.916,
    0.954,
    0.962,
    0.962,
    0.966,
    0.962,
    0.966,
    0.962,
    0.962,
    0.962,
    0.949,
    0.949,
    0.949,
    0.958,
    0.949,
    0.947,
    0.952,
    0.958,
    0.677,
    0.431,
    0.467
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q14b_mod5_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.953,
 "ood_acc": 0.94,
 "state_probe_balacc": 0.984,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 31,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.195,
    0.2,
    0.191,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.228,
    0.278,
    0.45,
    0.595,
    0.68,
    0.708,
    0.707,
    0.77,
    0.795,
    0.992,
    0.996,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.989,
    1.0,
    0.99,
    0.993,
    0.86,
    0.988,
    0.94,
    0.981,
    0.969,
    0.984,
    0.948,
    0.766,
    0.948
   ]
  },
  "state_token": {
   "best_layer": 13,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.22,
    0.198,
    0.205,
    0.208,
    0.196,
    0.24,
    0.241,
    0.234,
    0.211,
    0.339,
    0.504,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.997
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q14b_mod5_c0.90.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.91,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.274,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 28,
   "best_balacc": 0.399,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.284,
    0.2,
    0.362,
    0.2,
    0.2,
    0.357,
    0.357,
    0.371,
    0.362,
    0.357,
    0.362,
    0.357,
    0.368,
    0.2,
    0.371,
    0.362,
    0.367,
    0.2,
    0.362,
    0.357,
    0.2,
    0.359,
    0.341,
    0.371,
    0.359,
    0.399,
    0.357,
    0.379,
    0.209,
    0.35,
    0.299,
    0.288,
    0.362,
    0.2,
    0.205,
    0.373,
    0.2,
    0.323,
    0.362,
    0.368,
    0.354,
    0.371,
    0.362,
    0.371,
    0.357,
    0.368
   ]
  },
  "state_token": {
   "best_layer": 25,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.341,
    0.353,
    0.286,
    0.368,
    0.357,
    0.282,
    0.27,
    0.359,
    0.353,
    0.382,
    0.457,
    0.322,
    0.742,
    0.89,
    0.981,
    0.986,
    0.984,
    0.987,
    0.992,
    0.992,
    0.98,
    0.989,
    0.992,
    0.997,
    1.0,
    0.988,
    0.985,
    0.987,
    0.985,
    0.985,
    0.981,
    0.989,
    0.992,
    0.988,
    0.992,
    0.984,
    0.984,
    0.985,
    0.985,
    0.976,
    0.98,
    0.976,
    0.98,
    0.972,
    0.966,
    0.784,
    0.491,
    0.571
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q3b_mod5_c0.5_s1.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.5,
 "ood_acc": 0.5,
 "state_probe_balacc": 0.2,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 10,
   "best_balacc": 0.206,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.197,
    0.2,
    0.206,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.197,
    0.192,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2
   ]
  },
  "state_token": {
   "best_layer": 20,
   "best_balacc": 0.94,
   "per_layer": [
    0.2,
    0.2,
    0.203,
    0.19,
    0.191,
    0.242,
    0.188,
    0.261,
    0.46,
    0.383,
    0.458,
    0.265,
    0.374,
    0.455,
    0.231,
    0.369,
    0.364,
    0.651,
    0.897,
    0.9,
    0.94,
    0.2,
    0.198,
    0.214,
    0.218,
    0.2,
    0.203,
    0.214,
    0.222,
    0.198,
    0.212,
    0.217,
    0.221,
    0.212,
    0.258,
    0.217,
    0.212
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q3b_mod5_c0.5_s2.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.97,
 "ood_acc": 0.965,
 "state_probe_balacc": 1.0,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 25,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.211,
    0.2,
    0.2,
    0.276,
    0.2,
    0.2,
    0.971,
    0.978,
    0.955,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.996,
    0.992,
    0.992,
    0.996
   ]
  },
  "state_token": {
   "best_layer": 11,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.189,
    0.167,
    0.231,
    0.254,
    0.356,
    0.788,
    0.922,
    0.979,
    0.996,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q3b_mod5_c0.90_s1.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.912,
 "ood_acc": 0.5,
 "state_probe_balacc": 0.254,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 33,
   "best_balacc": 0.373,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.354,
    0.365,
    0.2,
    0.2,
    0.358,
    0.2,
    0.34,
    0.2,
    0.307,
    0.2,
    0.2,
    0.363,
    0.2,
    0.369,
    0.363,
    0.369,
    0.363,
    0.335,
    0.2,
    0.358,
    0.2,
    0.353,
    0.363,
    0.283,
    0.354,
    0.225,
    0.354,
    0.2,
    0.373,
    0.326,
    0.197,
    0.2
   ]
  },
  "state_token": {
   "best_layer": 24,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.209,
    0.281,
    0.331,
    0.318,
    0.436,
    0.531,
    0.469,
    0.788,
    0.824,
    0.874,
    0.909,
    0.887,
    0.571,
    0.901,
    0.926,
    0.944,
    0.958,
    0.962,
    0.978,
    0.986,
    0.995,
    1.0,
    0.995,
    0.987,
    0.987,
    0.977,
    0.966,
    0.981,
    0.959,
    0.776,
    0.877,
    0.48,
    0.74,
    0.517
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q3b_mod5_c0.90_s2.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.863,
 "ood_acc": 0.487,
 "state_probe_balacc": 0.364,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 13,
   "best_balacc": 0.357,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.341,
    0.346,
    0.346,
    0.2,
    0.337,
    0.339,
    0.203,
    0.199,
    0.341,
    0.357,
    0.34,
    0.334,
    0.346,
    0.2,
    0.357,
    0.334,
    0.346,
    0.357,
    0.335,
    0.208,
    0.256,
    0.334,
    0.347,
    0.351,
    0.355,
    0.345,
    0.356,
    0.2,
    0.341,
    0.334,
    0.341,
    0.334,
    0.346
   ]
  },
  "state_token": {
   "best_layer": 24,
   "best_balacc": 0.977,
   "per_layer": [
    0.2,
    0.2,
    0.204,
    0.287,
    0.2,
    0.356,
    0.349,
    0.368,
    0.651,
    0.727,
    0.567,
    0.551,
    0.396,
    0.388,
    0.473,
    0.367,
    0.564,
    0.621,
    0.899,
    0.895,
    0.922,
    0.938,
    0.971,
    0.969,
    0.977,
    0.968,
    0.949,
    0.945,
    0.9,
    0.447,
    0.521,
    0.358,
    0.469,
    0.457,
    0.341,
    0.376,
    0.382
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q3b_mod_3_c0.5.json <==
{
 "task": "mod_3",
 "length": 8,
 "k": 3,
 "cue_corr": 0.5,
 "id_acc": 0.895,
 "ood_acc": 0.917,
 "state_probe_balacc": 1.0,
 "chance": 0.333,
 "probe_diag": {
  "final_token": {
   "best_layer": 25,
   "best_balacc": 1.0,
   "per_layer": [
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.479,
    0.481,
    0.56,
    0.429,
    0.563,
    0.715,
    0.92,
    0.993,
    1.0,
    1.0,
    1.0,
    1.0,
    0.996,
    1.0,
    0.996,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ]
  },
  "state_token": {
   "best_layer": 8,
   "best_balacc": 1.0,
   "per_layer": [
    0.333,
    0.333,
    0.33,
    0.338,
    0.346,
    0.433,
    0.785,
    0.997,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q3b_mod_3_c0.95.json <==
{
 "task": "mod_3",
 "length": 8,
 "k": 3,
 "cue_corr": 0.95,
 "id_acc": 0.943,
 "ood_acc": 0.49,
 "state_probe_balacc": 0.629,
 "chance": 0.333,
 "probe_diag": {
  "final_token": {
   "best_layer": 5,
   "best_balacc": 0.676,
   "per_layer": [
    0.333,
    0.628,
    0.333,
    0.359,
    0.646,
    0.676,
    0.657,
    0.578,
    0.628,
    0.629,
    0.629,
    0.628,
    0.629,
    0.628,
    0.629,
    0.629,
    0.629,
    0.629,
    0.333,
    0.629,
    0.629,
    0.628,
    0.628,
    0.628,
    0.658,
    0.655,
    0.419,
    0.574,
    0.628,
    0.564,
    0.632,
    0.43,
    0.665,
    0.629,
    0.629,
    0.675,
    0.629
   ]
  },
  "state_token": {
   "best_layer": 29,
   "best_balacc": 0.968,
   "per_layer": [
    0.333,
    0.333,
    0.641,
    0.628,
    0.657,
    0.638,
    0.66,
    0.375,
    0.814,
    0.908,
    0.931,
    0.893,
    0.945,
    0.96,
    0.955,
    0.914,
    0.939,
    0.96,
    0.96,
    0.958,
    0.961,
    0.96,
    0.961,
    0.961,
    0.961,
    0.965,
    0.965,
    0.965,
    0.965,
    0.968,
    0.961,
    0.923,
    0.905,
    0.956,
    0.789,
    0.687,
    0.846
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q3b_mod_7_c0.5.json <==
{
 "task": "mod_7",
 "length": 8,
 "k": 7,
 "cue_corr": 0.5,
 "id_acc": 0.995,
 "ood_acc": 0.988,
 "state_probe_balacc": 1.0,
 "chance": 0.143,
 "probe_diag": {
  "final_token": {
   "best_layer": 27,
   "best_balacc": 1.0,
   "per_layer": [
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.145,
    0.143,
    0.143,
    0.143,
    0.145,
    0.143,
    0.143,
    0.164,
    0.477,
    0.986,
    0.992,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ]
  },
  "state_token": {
   "best_layer": 8,
   "best_balacc": 1.0,
   "per_layer": [
    0.143,
    0.161,
    0.143,
    0.153,
    0.16,
    0.248,
    0.447,
    0.954,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.996,
    1.0,
    1.0,
    1.0,
    1.0,
    0.996
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q3b_mod_7_c0.95.json <==
{
 "task": "mod_7",
 "length": 8,
 "k": 7,
 "cue_corr": 0.95,
 "id_acc": 0.963,
 "ood_acc": 0.535,
 "state_probe_balacc": 0.278,
 "chance": 0.143,
 "probe_diag": {
  "final_token": {
   "best_layer": 21,
   "best_balacc": 0.333,
   "per_layer": [
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.275,
    0.143,
    0.143,
    0.155,
    0.275,
    0.143,
    0.176,
    0.245,
    0.253,
    0.184,
    0.143,
    0.182,
    0.276,
    0.333,
    0.293,
    0.279,
    0.312,
    0.202,
    0.189,
    0.267,
    0.296,
    0.284,
    0.314,
    0.31,
    0.274,
    0.235,
    0.305,
    0.284,
    0.143
   ]
  },
  "state_token": {
   "best_layer": 35,
   "best_balacc": 0.954,
   "per_layer": [
    0.143,
    0.143,
    0.15,
    0.222,
    0.242,
    0.373,
    0.417,
    0.579,
    0.716,
    0.737,
    0.799,
    0.663,
    0.313,
    0.352,
    0.428,
    0.569,
    0.264,
    0.626,
    0.634,
    0.906,
    0.904,
    0.475,
    0.35,
    0.533,
    0.715,
    0.422,
    0.393,
    0.395,
    0.769,
    0.844,
    0.689,
    0.454,
    0.203,
    0.82,
    0.845,
    0.954,
    0.746
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q7b_mod_3_c0.5.json <==
{
 "task": "mod_3",
 "length": 8,
 "k": 3,
 "cue_corr": 0.5,
 "id_acc": 0.998,
 "ood_acc": 0.998,
 "state_probe_balacc": 0.996,
 "chance": 0.333,
 "probe_diag": {
  "final_token": {
   "best_layer": 19,
   "best_balacc": 1.0,
   "per_layer": [
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.333,
    0.422,
    0.499,
    0.37,
    0.527,
    0.333,
    0.513,
    0.602,
    0.672,
    1.0,
    1.0,
    0.996,
    1.0,
    1.0,
    1.0,
    0.996,
    0.996,
    0.996,
    0.996
   ]
  },
  "state_token": {
   "best_layer": 7,
   "best_balacc": 1.0,
   "per_layer": [
    0.333,
    0.354,
    0.358,
    0.332,
    0.395,
    0.537,
    0.994,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q7b_mod_3_c0.95.json <==
{
 "task": "mod_3",
 "length": 8,
 "k": 3,
 "cue_corr": 0.95,
 "id_acc": 0.943,
 "ood_acc": 0.49,
 "state_probe_balacc": 0.629,
 "chance": 0.333,
 "probe_diag": {
  "final_token": {
   "best_layer": 3,
   "best_balacc": 0.686,
   "per_layer": [
    0.333,
    0.333,
    0.645,
    0.686,
    0.347,
    0.485,
    0.629,
    0.628,
    0.629,
    0.629,
    0.628,
    0.629,
    0.333,
    0.629,
    0.629,
    0.628,
    0.628,
    0.628,
    0.629,
    0.375,
    0.629,
    0.629,
    0.629,
    0.628,
    0.629,
    0.628,
    0.628,
    0.629,
    0.332
   ]
  },
  "state_token": {
   "best_layer": 12,
   "best_balacc": 0.973,
   "per_layer": [
    0.333,
    0.647,
    0.629,
    0.645,
    0.638,
    0.658,
    0.709,
    0.884,
    0.929,
    0.965,
    0.965,
    0.965,
    0.973,
    0.965,
    0.968,
    0.968,
    0.968,
    0.97,
    0.971,
    0.965,
    0.965,
    0.966,
    0.889,
    0.885,
    0.849,
    0.893,
    0.849,
    0.712,
    0.753
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q7b_mod_7_c0.5.json <==
{
 "task": "mod_7",
 "length": 8,
 "k": 7,
 "cue_corr": 0.5,
 "id_acc": 1.0,
 "ood_acc": 1.0,
 "state_probe_balacc": 1.0,
 "chance": 0.143,
 "probe_diag": {
  "final_token": {
   "best_layer": 19,
   "best_balacc": 1.0,
   "per_layer": [
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.107,
    0.151,
    0.143,
    0.143,
    0.143,
    0.143,
    0.094,
    0.153,
    0.143,
    0.142,
    0.158,
    0.246,
    1.0,
    0.996,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.996,
    1.0
   ]
  },
  "state_token": {
   "best_layer": 8,
   "best_balacc": 1.0,
   "per_layer": [
    0.143,
    0.143,
    0.129,
    0.183,
    0.317,
    0.284,
    0.903,
    0.992,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_gen/q7b_mod_7_c0.95.json <==
{
 "task": "mod_7",
 "length": 8,
 "k": 7,
 "cue_corr": 0.95,
 "id_acc": 0.963,
 "ood_acc": 0.535,
 "state_probe_balacc": 0.287,
 "chance": 0.143,
 "probe_diag": {
  "final_token": {
   "best_layer": 17,
   "best_balacc": 0.311,
   "per_layer": [
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.143,
    0.276,
    0.143,
    0.292,
    0.267,
    0.275,
    0.279,
    0.276,
    0.275,
    0.31,
    0.277,
    0.143,
    0.311,
    0.278,
    0.25,
    0.298,
    0.283,
    0.277,
    0.287,
    0.266,
    0.283,
    0.279,
    0.282,
    0.306
   ]
  },
  "state_token": {
   "best_layer": 13,
   "best_balacc": 0.988,
   "per_layer": [
    0.143,
    0.265,
    0.221,
    0.317,
    0.368,
    0.567,
    0.454,
    0.903,
    0.981,
    0.978,
    0.979,
    0.979,
    0.983,
    0.988,
    0.978,
    0.987,
    0.974,
    0.97,
    0.974,
    0.97,
    0.974,
    0.97,
    0.97,
    0.974,
    0.97,
    0.974,
    0.952,
    0.387,
    0.604
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ladder/q1.5b_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.85,
 "ood_acc": 0.885,
 "state_probe_balacc": 0.97,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ladder/q1.5b_c0.75.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.75,
 "id_acc": 0.73,
 "ood_acc": 0.568,
 "state_probe_balacc": 0.38,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ladder/q3b_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.968,
 "ood_acc": 0.968,
 "state_probe_balacc": 1.0,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ladder/q3b_c0.75.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.75,
 "id_acc": 0.865,
 "ood_acc": 0.868,
 "state_probe_balacc": 0.565,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapter_probes.json <==
{
 "it0135": {
  "eval_reward_norm": 0.6617396181656525,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.4084850833010461,
   "majority": 0.2,
   "gap": 0.2084850833010461,
   "control_acc": 0.34662921348314607,
   "selectivity": 0.06185586981790003,
   "n_test": 232,
   "layer": 6
  },
  "decision_mlp": {
   "bal_acc": 0.3898876404494382,
   "majority": 0.2,
   "gap": 0.18988764044943818,
   "control_acc": 0.2,
   "selectivity": 0.18988764044943818,
   "n_test": 232,
   "layer": 8
  },
  "stream_linear": {
   "bal_acc": 0.6571173963580008,
   "majority": 0.2,
   "gap": 0.4571173963580008,
   "control_acc": 0.1898876404494382,
   "selectivity": 0.46722975590856264,
   "n_test": 232,
   "layer": 29
  },
  "stream_mlp": {
   "bal_acc": 0.4585083301046106,
   "majority": 0.2,
   "gap": 0.2585083301046106,
   "control_acc": 0.2,
   "selectivity": 0.2585083301046106,
   "n_test": 232,
   "layer": 20
  }
 },
 "it0225": {
  "eval_reward_norm": 0.06302282077768119,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.7901793243307899,
   "majority": 0.14285714285714285,
   "gap": 0.647322181473647,
   "control_acc": 0.08977643590269128,
   "selectivity": 0.7004028884280986,
   "n_test": 232,
   "layer": 31
  },
  "decision_mlp": {
   "bal_acc": 0.32095690058387333,
   "majority": 0.14285714285714285,
   "gap": 0.17809975772673048,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.17809975772673048,
   "n_test": 232,
   "layer": 4
  },
  "stream_linear": {
   "bal_acc": 0.80463551615427,
   "majority": 0.14285714285714285,
   "gap": 0.6617783732971272,
   "control_acc": 0.11698750794877048,
   "selectivity": 0.6876480082054995,
   "n_test": 232,
   "layer": 36
  },
  "stream_mlp": {
   "bal_acc": 0.20631198070222462,
   "majority": 0.14285714285714285,
   "gap": 0.06345483784508177,
   "control_acc": 0.13515143393192175,
   "selectivity": 0.07116054677030287,
   "n_test": 232,
   "layer": 0
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapter_probes_v2.json <==
{
 "it0135": {
  "eval_reward_norm": 0.6617396181656525,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.37966101694915255,
   "majority": 0.2,
   "gap": 0.17966101694915254,
   "control_acc": 0.2,
   "selectivity": 0.17966101694915254,
   "n_test": 232,
   "layer": 9
  },
  "decision_mlp": {
   "bal_acc": 0.38418079096045193,
   "majority": 0.2,
   "gap": 0.18418079096045192,
   "control_acc": 0.2,
   "selectivity": 0.18418079096045192,
   "n_test": 232,
   "layer": 4
  },
  "stream_linear": {
   "bal_acc": 0.30395480225988697,
   "majority": 0.2,
   "gap": 0.10395480225988696,
   "control_acc": 0.02033898305084746,
   "selectivity": 0.2836158192090395,
   "n_test": 232,
   "layer": 35
  },
  "stream_mlp": {
   "bal_acc": 0.4920527306967985,
   "majority": 0.2,
   "gap": 0.2920527306967985,
   "control_acc": 0.2,
   "selectivity": 0.2920527306967985,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0225": {
  "eval_reward_norm": 0.06302282077768119,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.7797683588045653,
   "majority": 0.14285714285714285,
   "gap": 0.6369112159474224,
   "control_acc": 0.13651298162886585,
   "selectivity": 0.6432553771756995,
   "n_test": 232,
   "layer": 9
  },
  "decision_mlp": {
   "bal_acc": 0.20488721804511276,
   "majority": 0.14285714285714285,
   "gap": 0.06203007518796991,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.06203007518796991,
   "n_test": 232,
   "layer": 4
  },
  "stream_linear": {
   "bal_acc": 0.7993888654349821,
   "majority": 0.14285714285714285,
   "gap": 0.6565317225778393,
   "control_acc": 0.13186813186813187,
   "selectivity": 0.6675207335668503,
   "n_test": 232,
   "layer": 23
  },
  "stream_mlp": {
   "bal_acc": 0.2101018675721562,
   "majority": 0.14285714285714285,
   "gap": 0.06724472471501336,
   "control_acc": 0.13764249333009942,
   "selectivity": 0.07245937424205678,
   "n_test": 232,
   "layer": 0
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0001/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0015/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0030/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0045/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0060/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0075/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0090/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0105/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0120/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0135/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0150/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0165/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0180/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0195/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0210/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0225/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0240/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0255/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0270/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0285/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/adapters/it0300/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "up_proj",
    "gate_proj",
    "o_proj",
    "q_proj",
    "k_proj",
    "v_proj",
    "down_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/final.json <==
{
 "args": {
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "task": "mod_7",
  "length": 8,
  "control_prob": 0.8,
  "iters": 300,
  "group": 32,
  "lr": 0.0001,
  "clip": 0.2,
  "vf_coef": 0.5,
  "ent_coef": 0.01,
  "ppo_epochs": 4,
  "minibatch": 8,
  "gamma": 1.0,
  "lam": 0.95,
  "lora_r": 16,
  "eval_every": 15,
  "out": "runs/llm/shortcut_ppo2_m7L8c8_s1340",
  "device": "cuda",
  "seed": 1340,
  "probe_every": 15,
  "probe_episodes": 60,
  "save_adapters": true
 },
 "oracle_random": 0.14453125,
 "oracle_optimal": 0.79336341,
 "final_eval_reward_norm": 0.47267115583260894,
 "onpolicy_probe": {
  "bal_acc": 0.26473358574198913,
  "majority": 0.14285714285714285,
  "gap": 0.12187644288484628,
  "control_acc": 0.20588235294117646,
  "selectivity": 0.05885123280081267,
  "n_test": 232
 },
 "onpolicy_best_layer": 9
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1340/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.28125,
  "eval_reward": 0.16666666666666666,
  "eval_reward_norm": 0.2100760692589373,
  "pg": 0.08753932651245233,
  "vf": 0.6410498990103451,
  "ent": 0.5307222616792929,
  "clipfrac": 0.7234848490869156,
  "n": 792
 },
 {
  "iter": 15,
  "train_reward": 0.09375,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.017512491942825406,
  "vf": 0.07138275673338276,
  "ent": 0.5452098934331797,
  "clipfrac": 0.20622119815668202,
  "n": 868,
  "probe": {
   "bal_acc": 0.3095238095238095,
   "majority": 0.14285714285714285,
   "gap": 0.16666666666666663,
   "control_acc": 0.22244897959183674,
   "selectivity": 0.08707482993197274,
   "n_test": 117,
   "layer": 23
  }
 },
 {
  "iter": 30,
  "train_reward": 0.03125,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.0036356409908688847,
  "vf": 0.02116470873560177,
  "ent": 0.6586840452261307,
  "clipfrac": 0.22487437185929648,
  "n": 796,
  "probe": {
   "bal_acc": 0.29761904761904756,
   "majority": 0.14285714285714285,
   "gap": 0.1547619047619047,
   "control_acc": 0.11020408163265308,
   "selectivity": 0.18741496598639448,
   "n_test": 117,
   "layer": 2
  }
 },
 {
  "iter": 45,
  "train_reward": 0.15625,
  "eval_reward": 0.0625,
  "eval_reward_norm": 0.07877852597210148,
  "pg": 0.0053329190727576465,
  "vf": 0.13695483469758613,
  "ent": 0.6840109223300971,
  "clipfrac": 0.1480582526080238,
  "n": 824,
  "probe": {
   "bal_acc": 0.24411764705882352,
   "majority": 0.14285714285714285,
   "gap": 0.10126050420168067,
   "control_acc": 0.13130252100840337,
   "selectivity": 0.11281512605042016,
   "n_test": 117,
   "layer": 16
  }
 },
 {
  "iter": 60,
  "train_reward": 0.4375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 0.007818403900886069,
  "vf": 0.28826006950468436,
  "ent": 0.11445524254623725,
  "clipfrac": 0.12755102040816327,
  "n": 784,
  "probe": {
   "bal_acc": 0.4719617224880383,
   "majority": 0.2,
   "gap": 0.2719617224880383,
   "control_acc": 0.1908133971291866,
   "selectivity": 0.2811483253588517,
   "n_test": 117,
   "layer": 36
  }
 },
 {
  "iter": 75,
  "train_reward": 0.375,
  "eval_reward": 0.3958333333333333,
  "eval_reward_norm": 0.4989306644899761,
  "pg": -0.0072839654436925565,
  "vf": 0.13779271492143957,
  "ent": 0.17709276152820122,
  "clipfrac": 0.20975609761549205,
  "n": 820,
  "probe": {
   "bal_acc": 0.2741854636591478,
   "majority": 0.14285714285714285,
   "gap": 0.13132832080200496,
   "control_acc": 0.1443609022556391,
   "selectivity": 0.1298245614035087,
   "n_test": 117,
   "layer": 31
  }
 },
 {
  "iter": 90,
  "train_reward": 0.625,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": -0.00015767312680299467,
  "vf": 0.1797929738755696,
  "ent": 0.048025277944711536,
  "clipfrac": 0.0,
  "n": 832,
  "probe": {
   "bal_acc": 0.3489795918367347,
   "majority": 0.2,
   "gap": 0.1489795918367347,
   "control_acc": 0.07551020408163264,
   "selectivity": 0.2734693877551021,
   "n_test": 117,
   "layer": 10
  }
 },
 {
  "iter": 105,
  "train_reward": 0.3125,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.0034183581818395584,
  "vf": 0.14244600638564736,
  "ent": 0.367451074704602,
  "clipfrac": 0.16293532338308458,
  "n": 804,
  "probe": {
   "bal_acc": 0.5244897959183674,
   "majority": 0.2,
   "gap": 0.3244897959183674,
   "control_acc": 0.2,
   "selectivity": 0.3244897959183674,
   "n_test": 117,
   "layer": 35
  }
 },
 {
  "iter": 120,
  "train_reward": 0.09375,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.00394806931319746,
  "vf": 0.08370423546565009,
  "ent": 0.5030576835558253,
  "clipfrac": 0.10922330107937739,
  "n": 824,
  "probe": {
   "bal_acc": 0.5244897959183674,
   "majority": 0.2,
   "gap": 0.3244897959183674,
   "control_acc": 0.10884353741496597,
   "selectivity": 0.4156462585034014,
   "n_test": 117,
   "layer": 2
  }
 },
 {
  "iter": 135,
  "train_reward": 0.53125,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": -0.0002557548071870852,
  "vf": 0.18280210613680245,
  "ent": 0.020636323708385678,
  "clipfrac": 0.005025125628140704,
  "n": 796,
  "probe": {
   "bal_acc": 0.5244897959183674,
   "majority": 0.2,
   "gap": 0.3244897959183674,
   "control_acc": 0.32448979591836735,
   "selectivity": 0.20000000000000007,
   "n_test": 117,
   "layer": 18
  }
 },
 {
  "iter": 150,
  "train_reward": 0.4375,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.03526441962684242,
  "vf": 0.14587815869057064,
  "ent": 0.278564453125,
  "clipfrac": 0.06917475731772127,
  "n": 824,
  "probe": {
   "bal_acc": 0.5578231292517006,
   "majority": 0.2,
   "gap": 0.3578231292517006,
   "control_acc": 0.2,
   "selectivity": 0.3578231292517006,
   "n_test": 117,
   "layer": 1
  }
 },
 {
  "iter": 165,
  "train_reward": 0.21875,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": -0.014614649415016175,
  "vf": 0.12305010609328747,
  "ent": 0.261943359375,
  "clipfrac": 0.08625,
  "n": 800,
  "probe": {
   "bal_acc": 0.5027210884353741,
   "majority": 0.2,
   "gap": 0.3027210884353741,
   "control_acc": 0.09569160997732426,
   "selectivity": 0.4070294784580498,
   "n_test": 117,
   "layer": 1
  }
 },
 {
  "iter": 180,
  "train_reward": 0.46875,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": -0.003957286512909027,
  "vf": 0.1916513074762546,
  "ent": 0.13676746074969953,
  "clipfrac": 0.040865384615384616,
  "n": 832,
  "probe": {
   "bal_acc": 0.32448979591836735,
   "majority": 0.2,
   "gap": 0.12448979591836734,
   "control_acc": 0.32448979591836735,
   "selectivity": 0.0,
   "n_test": 117,
   "layer": 7
  }
 },
 {
  "iter": 195,
  "train_reward": 0.0,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 2.177049205681988e-05,
  "vf": 0.008485115354564629,
  "ent": 0.023513366128796728,
  "clipfrac": 0.0,
  "n": 856,
  "probe": {
   "bal_acc": 0.27823129251700685,
   "majority": 0.14285714285714285,
   "gap": 0.135374149659864,
   "control_acc": 0.17278911564625848,
   "selectivity": 0.10544217687074836,
   "n_test": 117,
   "layer": 14
  }
 },
 {
  "iter": 210,
  "train_reward": 0.1875,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.0019783046273958117,
  "vf": 0.15732516646385192,
  "ent": 0.48413318452380955,
  "clipfrac": 0.09642857142857143,
  "n": 840,
  "probe": {
   "bal_acc": 0.358843537414966,
   "majority": 0.14285714285714285,
   "gap": 0.21598639455782315,
   "control_acc": 0.10408163265306124,
   "selectivity": 0.25476190476190474,
   "n_test": 117,
   "layer": 19
  }
 },
 {
  "iter": 225,
  "train_reward": 0.0625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.007837216976361397,
  "vf": 0.06643107223864764,
  "ent": 0.5479066506410256,
  "clipfrac": 0.06538461542282349,
  "n": 780,
  "probe": {
   "bal_acc": 0.26938775510204077,
   "majority": 0.14285714285714285,
   "gap": 0.12653061224489792,
   "control_acc": 0.11496598639455782,
   "selectivity": 0.15442176870748295,
   "n_test": 117,
   "layer": 23
  }
 },
 {
  "iter": 240,
  "train_reward": 0.1875,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.000595027795777871,
  "vf": 0.15247728583723913,
  "ent": 0.3776104266826923,
  "clipfrac": 0.042067307692307696,
  "n": 832,
  "probe": {
   "bal_acc": 0.2897959183673469,
   "majority": 0.14285714285714285,
   "gap": 0.14693877551020407,
   "control_acc": 0.1414965986394558,
   "selectivity": 0.14829931972789112,
   "n_test": 117,
   "layer": 36
  }
 },
 {
  "iter": 255,
  "train_reward": 0.0625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 1.2093153431187922e-08,
  "vf": 0.08033342295865664,
  "ent": 4.5053894065868054e-07,
  "clipfrac": 0.0,
  "n": 796,
  "probe": {
   "bal_acc": 0.3159863945578231,
   "majority": 0.14285714285714285,
   "gap": 0.17312925170068028,
   "control_acc": 0.16666666666666666,
   "selectivity": 0.14931972789115647,
   "n_test": 117,
   "layer": 33
  }
 },
 {
  "iter": 270,
  "train_reward": 0.53125,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 0.0006468097702032182,
  "vf": 0.2819167822599411,
  "ent": 0.00042048828596839816,
  "clipfrac": 0.0,
  "n": 820,
  "probe": {
   "bal_acc": 0.32842105263157895,
   "majority": 0.2,
   "gap": 0.12842105263157894,
   "control_acc": 0.08421052631578947,
   "selectivity": 0.2442105263157895,
   "n_test": 117,
   "layer": 6
  }
 },
 {
  "iter": 285,
  "train_reward": 0.375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.001226237268460479,
  "vf": 0.24695714383469478,
  "ent": 0.00400370507691037,
  "clipfrac": 0.013681592039800995,
  "n": 804,
  "probe": {
   "bal_acc": 0.3431578947368421,
   "majority": 0.2,
   "gap": 0.1431578947368421,
   "control_acc": 0.07157894736842105,
   "selectivity": 0.27157894736842103,
   "n_test": 117,
   "layer": 34
  }
 },
 {
  "iter": 300,
  "train_reward": 0.46875,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -1.5503080020397167e-07,
  "vf": 0.1853231517322765,
  "ent": 0.0006167125232113993,
  "clipfrac": 0.0,
  "n": 812,
  "probe": {
   "bal_acc": 0.39205741626794255,
   "majority": 0.2,
   "gap": 0.19205741626794254,
   "control_acc": 0.19578947368421054,
   "selectivity": 0.196267942583732,
   "n_test": 117,
   "layer": 21
  }
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapter_probes.json <==
{
 "it0105": {
  "eval_reward_norm": 0.5041825662214495,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.4083741188783205,
   "majority": 0.14285714285714285,
   "gap": 0.26551697602117763,
   "control_acc": 0.14434389140271492,
   "selectivity": 0.26403022747560556,
   "n_test": 232,
   "layer": 29
  },
  "decision_mlp": {
   "bal_acc": 0.14835164835164835,
   "majority": 0.14285714285714285,
   "gap": 0.005494505494505503,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.005494505494505503,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.45714439622002645,
   "majority": 0.14285714285714285,
   "gap": 0.3142872533628836,
   "control_acc": 0.11694677871148461,
   "selectivity": 0.3401976175085418,
   "n_test": 232,
   "layer": 28
  },
  "stream_mlp": {
   "bal_acc": 0.2524148120786776,
   "majority": 0.14285714285714285,
   "gap": 0.10955766922153476,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.10955766922153476,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0240": {
  "eval_reward_norm": 0.6092206008509182,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.6279348115745434,
   "majority": 0.14285714285714285,
   "gap": 0.4850776687174006,
   "control_acc": 0.17305587095142722,
   "selectivity": 0.45487894062311623,
   "n_test": 232,
   "layer": 34
  },
  "decision_mlp": {
   "bal_acc": 0.5279442286333379,
   "majority": 0.14285714285714285,
   "gap": 0.38508708577619505,
   "control_acc": 0.1405152224824356,
   "selectivity": 0.3874290061509023,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.5541623622454365,
   "majority": 0.14285714285714285,
   "gap": 0.4113052193882936,
   "control_acc": 0.15802566399378365,
   "selectivity": 0.3961366982516528,
   "n_test": 232,
   "layer": 34
  },
  "stream_mlp": {
   "bal_acc": 0.5940550854987003,
   "majority": 0.14285714285714285,
   "gap": 0.4511979426415575,
   "control_acc": 0.16637089618456077,
   "selectivity": 0.42768418931413954,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0285": {
  "eval_reward_norm": 0.8718156874245898,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.6517516171771491,
   "majority": 0.14285714285714285,
   "gap": 0.5088944743200063,
   "control_acc": 0.1997213779128673,
   "selectivity": 0.4520302392642819,
   "n_test": 232,
   "layer": 32
  },
  "decision_mlp": {
   "bal_acc": 0.47345296547424204,
   "majority": 0.14285714285714285,
   "gap": 0.3305958226170992,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.3305958226170992,
   "n_test": 232,
   "layer": 16
  },
  "stream_linear": {
   "bal_acc": 0.6515860026498325,
   "majority": 0.14285714285714285,
   "gap": 0.5087288597926896,
   "control_acc": 0.25075987841945285,
   "selectivity": 0.4008261242303796,
   "n_test": 232,
   "layer": 31
  },
  "stream_mlp": {
   "bal_acc": 0.4227749201153457,
   "majority": 0.14285714285714285,
   "gap": 0.2799177772582028,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.2799177772582028,
   "n_test": 232,
   "layer": 36
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapter_probes_v2.json <==
{
 "it0105": {
  "eval_reward_norm": 0.5041825662214495,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.29206381921033,
   "majority": 0.14285714285714285,
   "gap": 0.14920667635318713,
   "control_acc": 0.1064773735581189,
   "selectivity": 0.18558644565221108,
   "n_test": 232,
   "layer": 35
  },
  "decision_mlp": {
   "bal_acc": 0.227293295616277,
   "majority": 0.14285714285714285,
   "gap": 0.08443615275913416,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.08443615275913416,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.3696844921543497,
   "majority": 0.14285714285714285,
   "gap": 0.22682734929720683,
   "control_acc": 0.15682408228992079,
   "selectivity": 0.2128604098644289,
   "n_test": 232,
   "layer": 20
  },
  "stream_mlp": {
   "bal_acc": 0.259601038483026,
   "majority": 0.14285714285714285,
   "gap": 0.11674389562588317,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.11674389562588317,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0240": {
  "eval_reward_norm": 0.6092206008509182,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.7264545315939044,
   "majority": 0.14285714285714285,
   "gap": 0.5835973887367616,
   "control_acc": 0.14450670182377498,
   "selectivity": 0.5819478297701294,
   "n_test": 232,
   "layer": 34
  },
  "decision_mlp": {
   "bal_acc": 0.6141312904379106,
   "majority": 0.14285714285714285,
   "gap": 0.47127414758076774,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.47127414758076774,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.47294870665950806,
   "majority": 0.14285714285714285,
   "gap": 0.3300915638023652,
   "control_acc": 0.18697637861400926,
   "selectivity": 0.28597232804549877,
   "n_test": 232,
   "layer": 23
  },
  "stream_mlp": {
   "bal_acc": 0.7323469245072032,
   "majority": 0.14285714285714285,
   "gap": 0.5894897816500604,
   "control_acc": 0.140534262485482,
   "selectivity": 0.5918126620217212,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0285": {
  "eval_reward_norm": 0.8718156874245898,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.48405761374212436,
   "majority": 0.14285714285714285,
   "gap": 0.3412004708849815,
   "control_acc": 0.05695278824288091,
   "selectivity": 0.42710482549924345,
   "n_test": 232,
   "layer": 34
  },
  "decision_mlp": {
   "bal_acc": 0.38660085709641173,
   "majority": 0.14285714285714285,
   "gap": 0.24374371423926888,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.24374371423926888,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.2691011205847834,
   "majority": 0.14285714285714285,
   "gap": 0.12624397772764057,
   "control_acc": 0.13661202185792348,
   "selectivity": 0.13248909872685993,
   "n_test": 232,
   "layer": 14
  },
  "stream_mlp": {
   "bal_acc": 0.4572487884000807,
   "majority": 0.14285714285714285,
   "gap": 0.31439164554293786,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.31439164554293786,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0300": {
  "eval_reward_norm": 0.06302282077768119,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.5433913784981815,
   "majority": 0.14285714285714285,
   "gap": 0.4005342356410387,
   "control_acc": 0.19051650564462977,
   "selectivity": 0.3528748728535518,
   "n_test": 232,
   "layer": 29
  },
  "decision_mlp": {
   "bal_acc": 0.3661803608796936,
   "majority": 0.14285714285714285,
   "gap": 0.22332321802255073,
   "control_acc": 0.12969924812030076,
   "selectivity": 0.23648111275939282,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.8098816563597232,
   "majority": 0.14285714285714285,
   "gap": 0.6670245135025803,
   "control_acc": 0.13331047481361377,
   "selectivity": 0.6765711815461094,
   "n_test": 232,
   "layer": 35
  },
  "stream_mlp": {
   "bal_acc": 0.8952441985568689,
   "majority": 0.14285714285714285,
   "gap": 0.7523870556997261,
   "control_acc": 0.20827011264094222,
   "selectivity": 0.6869740859159267,
   "n_test": 232,
   "layer": 36
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0001/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0015/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0030/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0045/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0060/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0075/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0090/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0105/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0120/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0135/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0150/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0165/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0180/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0195/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0210/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0225/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0240/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0255/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0270/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0285/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/adapters/it0300/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "v_proj",
    "down_proj",
    "k_proj",
    "up_proj",
    "gate_proj",
    "q_proj",
    "o_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/final.json <==
{
 "args": {
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "task": "mod_7",
  "length": 8,
  "control_prob": 0.8,
  "iters": 300,
  "group": 32,
  "lr": 0.0001,
  "clip": 0.2,
  "vf_coef": 0.5,
  "ent_coef": 0.01,
  "ppo_epochs": 4,
  "minibatch": 8,
  "gamma": 1.0,
  "lam": 0.95,
  "lora_r": 16,
  "eval_every": 15,
  "out": "runs/llm/shortcut_ppo2_m7L8c8_s1341",
  "device": "cuda",
  "seed": 1341,
  "probe_every": 15,
  "probe_episodes": 60,
  "save_adapters": true
 },
 "oracle_random": 0.14453125,
 "oracle_optimal": 0.79336341,
 "final_eval_reward_norm": 0.13129754328683582,
 "onpolicy_probe": {
  "bal_acc": 0.32334183033609143,
  "majority": 0.14285714285714285,
  "gap": 0.18048468747894858,
  "control_acc": 0.1364330910600638,
  "selectivity": 0.18690873927602764,
  "n_test": 232
 },
 "onpolicy_best_layer": 15
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1341/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.125,
  "eval_reward": 0.041666666666666664,
  "eval_reward_norm": 0.05251901731473432,
  "pg": 0.01906221910337707,
  "vf": 0.2530551106088687,
  "ent": 0.23674049569134736,
  "clipfrac": 0.5716080410995675,
  "n": 796
 },
 {
  "iter": 15,
  "train_reward": 0.09375,
  "eval_reward": 0.16666666666666666,
  "eval_reward_norm": 0.2100760692589373,
  "pg": -0.0006616222907346908,
  "vf": 0.0709684954619863,
  "ent": 0.5665147569444444,
  "clipfrac": 0.25126262641314306,
  "n": 792,
  "probe": {
   "bal_acc": 0.347891156462585,
   "majority": 0.14285714285714285,
   "gap": 0.20503401360544216,
   "control_acc": 0.14326530612244898,
   "selectivity": 0.20462585034013603,
   "n_test": 117,
   "layer": 7
  }
 },
 {
  "iter": 30,
  "train_reward": 0.15625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.0016151884585201407,
  "vf": 0.11297073198303126,
  "ent": 0.6540859741784038,
  "clipfrac": 0.07394366197183098,
  "n": 852,
  "probe": {
   "bal_acc": 0.3445578231292517,
   "majority": 0.14285714285714285,
   "gap": 0.20170068027210886,
   "control_acc": 0.1435374149659864,
   "selectivity": 0.2010204081632653,
   "n_test": 117,
   "layer": 30
  }
 },
 {
  "iter": 45,
  "train_reward": 0.0,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 0.002337981636325518,
  "vf": 0.007775782881826335,
  "ent": 0.08745207609953703,
  "clipfrac": 0.018518518518518517,
  "n": 864,
  "probe": {
   "bal_acc": 0.36033492822966506,
   "majority": 0.2,
   "gap": 0.16033492822966505,
   "control_acc": 0.18660287081339713,
   "selectivity": 0.17373205741626793,
   "n_test": 117,
   "layer": 13
  }
 },
 {
  "iter": 60,
  "train_reward": 0.09375,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.0014414548873901366,
  "vf": 0.0722589169032203,
  "ent": 0.3365699404761905,
  "clipfrac": 0.05476190476190476,
  "n": 840,
  "probe": {
   "bal_acc": 0.30918367346938774,
   "majority": 0.14285714285714285,
   "gap": 0.1663265306122449,
   "control_acc": 0.15442176870748298,
   "selectivity": 0.15476190476190477,
   "n_test": 117,
   "layer": 3
  }
 },
 {
  "iter": 75,
  "train_reward": 0.09375,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -4.060944685569176e-05,
  "vf": 0.06818583932491049,
  "ent": 0.5885917467948718,
  "clipfrac": 0.035897435935644005,
  "n": 780,
  "probe": {
   "bal_acc": 0.31734693877551023,
   "majority": 0.14285714285714285,
   "gap": 0.17448979591836739,
   "control_acc": 0.13095238095238093,
   "selectivity": 0.1863945578231293,
   "n_test": 117,
   "layer": 19
  }
 },
 {
  "iter": 90,
  "train_reward": 0.28125,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.003919865124118634,
  "vf": 0.17676358031920897,
  "ent": 0.08667242588141026,
  "clipfrac": 0.02307692311513118,
  "n": 780,
  "probe": {
   "bal_acc": 0.3295215311004785,
   "majority": 0.2,
   "gap": 0.12952153110047848,
   "control_acc": 0.14947368421052631,
   "selectivity": 0.18004784688995218,
   "n_test": 117,
   "layer": 30
  }
 },
 {
  "iter": 105,
  "train_reward": 0.34375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.0004210288721870109,
  "vf": 0.18016165769366538,
  "ent": 0.034821883491847824,
  "clipfrac": 0.006038647342995169,
  "n": 828,
  "probe": {
   "bal_acc": 0.313444976076555,
   "majority": 0.2,
   "gap": 0.11344497607655502,
   "control_acc": 0.15923444976076556,
   "selectivity": 0.15421052631578946,
   "n_test": 117,
   "layer": 26
  }
 },
 {
  "iter": 120,
  "train_reward": 0.28125,
  "eval_reward": 0.4375,
  "eval_reward_norm": 0.5514496818047104,
  "pg": -0.014428279481150887,
  "vf": 0.1534023045477542,
  "ent": 0.22938565340909092,
  "clipfrac": 0.14204545454545456,
  "n": 880,
  "probe": {
   "bal_acc": 0.43991228070175437,
   "majority": 0.16666666666666666,
   "gap": 0.27324561403508774,
   "control_acc": 0.1763157894736842,
   "selectivity": 0.26359649122807016,
   "n_test": 117,
   "layer": 7
  }
 },
 {
  "iter": 135,
  "train_reward": 0.25,
  "eval_reward": 0.4583333333333333,
  "eval_reward_norm": 0.5777091904620776,
  "pg": 0.023625004884539818,
  "vf": 0.15220062565818734,
  "ent": 0.28029585857780615,
  "clipfrac": 0.20280612244897958,
  "n": 784,
  "probe": {
   "bal_acc": 0.2769606254994708,
   "majority": 0.16666666666666666,
   "gap": 0.11029395883280416,
   "control_acc": 0.17796820665673127,
   "selectivity": 0.09899241884273954,
   "n_test": 117,
   "layer": 10
  }
 },
 {
  "iter": 150,
  "train_reward": 0.3125,
  "eval_reward": 0.6041666666666666,
  "eval_reward_norm": 0.7615257510636476,
  "pg": 0.00014293412744151472,
  "vf": 0.1726825374280107,
  "ent": 0.2547809908175355,
  "clipfrac": 0.17061611388531905,
  "n": 844,
  "probe": {
   "bal_acc": 0.2768208840244771,
   "majority": 0.14285714285714285,
   "gap": 0.13396374116733423,
   "control_acc": 0.19642312076795138,
   "selectivity": 0.0803977632565257,
   "n_test": 117,
   "layer": 25
  }
 },
 {
  "iter": 165,
  "train_reward": 0.34375,
  "eval_reward": 0.4791666666666667,
  "eval_reward_norm": 0.6039686991194447,
  "pg": -0.017487832862953436,
  "vf": 0.1797878388663597,
  "ent": 0.3122216340537383,
  "clipfrac": 0.19042056092174253,
  "n": 856,
  "probe": {
   "bal_acc": 0.24319727891156462,
   "majority": 0.14285714285714285,
   "gap": 0.10034013605442177,
   "control_acc": 0.18537414965986393,
   "selectivity": 0.05782312925170069,
   "n_test": 117,
   "layer": 16
  }
 },
 {
  "iter": 180,
  "train_reward": 0.4375,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.04876544915494465,
  "vf": 0.17845701552217916,
  "ent": 0.2500063941592262,
  "clipfrac": 0.1976190476190476,
  "n": 840,
  "probe": {
   "bal_acc": 0.4181526748146664,
   "majority": 0.14285714285714285,
   "gap": 0.27529553195752354,
   "control_acc": 0.2455419755560008,
   "selectivity": 0.1726106992586656,
   "n_test": 117,
   "layer": 23
  }
 },
 {
  "iter": 195,
  "train_reward": 0.3125,
  "eval_reward": 0.5625,
  "eval_reward_norm": 0.7090067337489134,
  "pg": -0.006908186258526024,
  "vf": 0.17507530748844147,
  "ent": 0.26052044509747707,
  "clipfrac": 0.3073394495412844,
  "n": 872,
  "probe": {
   "bal_acc": 0.21802721088435373,
   "majority": 0.14285714285714285,
   "gap": 0.07517006802721088,
   "control_acc": 0.17709750566893426,
   "selectivity": 0.04092970521541947,
   "n_test": 117,
   "layer": 32
  }
 },
 {
  "iter": 210,
  "train_reward": 0.5,
  "eval_reward": 0.6875,
  "eval_reward_norm": 0.8665637856931163,
  "pg": -0.0028446555997316656,
  "vf": 0.17843352107760999,
  "ent": 0.19499793419471154,
  "clipfrac": 0.14783653846153846,
  "n": 832,
  "probe": {
   "bal_acc": 0.2924473067915691,
   "majority": 0.14285714285714285,
   "gap": 0.14959016393442626,
   "control_acc": 0.08756180067655477,
   "selectivity": 0.20488550611501433,
   "n_test": 117,
   "layer": 28
  }
 },
 {
  "iter": 225,
  "train_reward": 0.34375,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.042822477813257556,
  "vf": 0.1523393701057899,
  "ent": 0.3048183313397129,
  "clipfrac": 0.24401913875598086,
  "n": 836,
  "probe": {
   "bal_acc": 0.23308270676691728,
   "majority": 0.14285714285714285,
   "gap": 0.09022556390977443,
   "control_acc": 0.1115656789031402,
   "selectivity": 0.12151702786377708,
   "n_test": 117,
   "layer": 27
  }
 },
 {
  "iter": 240,
  "train_reward": 0.625,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.09681348309207422,
  "vf": 0.18526485189795494,
  "ent": 0.27185997596153844,
  "clipfrac": 0.2980769230769231,
  "n": 832,
  "probe": {
   "bal_acc": 0.24268374016273173,
   "majority": 0.14285714285714285,
   "gap": 0.09982659730558888,
   "control_acc": 0.10097372282246231,
   "selectivity": 0.14171001734026942,
   "n_test": 117,
   "layer": 14
  }
 },
 {
  "iter": 255,
  "train_reward": 0.375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.007970411057403575,
  "vf": 0.18874811192886679,
  "ent": 0.23515215968586387,
  "clipfrac": 0.22120418883274987,
  "n": 764,
  "probe": {
   "bal_acc": 0.2549427305168643,
   "majority": 0.14285714285714285,
   "gap": 0.11208558765972143,
   "control_acc": 0.1193521929319673,
   "selectivity": 0.13559053758489698,
   "n_test": 117,
   "layer": 10
  }
 },
 {
  "iter": 270,
  "train_reward": 0.46875,
  "eval_reward": 0.3541666666666667,
  "eval_reward_norm": 0.4464116471752418,
  "pg": 0.03590617613980965,
  "vf": 0.1929799859621087,
  "ent": 0.3205416932397959,
  "clipfrac": 0.28316326530612246,
  "n": 784,
  "probe": {
   "bal_acc": 0.23102040816326533,
   "majority": 0.14285714285714285,
   "gap": 0.08816326530612248,
   "control_acc": 0.13278911564625848,
   "selectivity": 0.09823129251700685,
   "n_test": 117,
   "layer": 30
  }
 },
 {
  "iter": 285,
  "train_reward": 0.46875,
  "eval_reward": 0.75,
  "eval_reward_norm": 0.9453423116652179,
  "pg": -0.0021127523133652893,
  "vf": 0.1886406936050959,
  "ent": 0.20836727583228642,
  "clipfrac": 0.18592964870920733,
  "n": 796,
  "probe": {
   "bal_acc": 0.29737609329446063,
   "majority": 0.14285714285714285,
   "gap": 0.15451895043731778,
   "control_acc": 0.13702623906705538,
   "selectivity": 0.16034985422740525,
   "n_test": 117,
   "layer": 7
  }
 },
 {
  "iter": 300,
  "train_reward": 0.03125,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -7.931613227696095e-08,
  "vf": 0.025601005428982106,
  "ent": 4.957254650523362e-05,
  "clipfrac": 0.0,
  "n": 824,
  "probe": {
   "bal_acc": 0.2962585034013605,
   "majority": 0.14285714285714285,
   "gap": 0.15340136054421766,
   "control_acc": 0.1782312925170068,
   "selectivity": 0.1180272108843537,
   "n_test": 117,
   "layer": 24
  }
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapter_probes.json <==
{
 "frozen": {
  "eval_reward_norm": 0.2100760692589373,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.8231379727906637,
   "majority": 0.14285714285714285,
   "gap": 0.6802808299335208,
   "control_acc": 0.047353239168007634,
   "selectivity": 0.7757847336226561,
   "n_test": 232,
   "layer": 21
  },
  "decision_mlp": {
   "bal_acc": 0.7869194853957057,
   "majority": 0.14285714285714285,
   "gap": 0.6440623425385628,
   "control_acc": 0.14993697478991597,
   "selectivity": 0.6369825106057897,
   "n_test": 232,
   "layer": 28
  },
  "stream_linear": {
   "bal_acc": 0.8355644636965038,
   "majority": 0.14285714285714285,
   "gap": 0.692707320839361,
   "control_acc": 0.10029277668514214,
   "selectivity": 0.7352716870113617,
   "n_test": 232,
   "layer": 26
  },
  "stream_mlp": {
   "bal_acc": 0.8602330429270354,
   "majority": 0.14285714285714285,
   "gap": 0.7173759000698925,
   "control_acc": 0.17445378151260504,
   "selectivity": 0.6857792614144304,
   "n_test": 232,
   "layer": 20
  }
 },
 "it0135": {
  "eval_reward_norm": 0.5041825662214495,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.7088112167944101,
   "majority": 0.14285714285714285,
   "gap": 0.5659540739372673,
   "control_acc": 0.11700064641241112,
   "selectivity": 0.5918105703819989,
   "n_test": 232,
   "layer": 11
  },
  "decision_mlp": {
   "bal_acc": 0.47207960107119773,
   "majority": 0.14285714285714285,
   "gap": 0.3292224582140549,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.3292224582140549,
   "n_test": 232,
   "layer": 24
  },
  "stream_linear": {
   "bal_acc": 0.5535814325730292,
   "majority": 0.14285714285714285,
   "gap": 0.4107242897158863,
   "control_acc": 0.11596638655462185,
   "selectivity": 0.4376150460184073,
   "n_test": 232,
   "layer": 21
  },
  "stream_mlp": {
   "bal_acc": 0.5314725890356142,
   "majority": 0.14285714285714285,
   "gap": 0.3886154461784714,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.3886154461784714,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0195": {
  "eval_reward_norm": 0.9558461151281646,
  "n": 772,
  "decision_linear": {
   "bal_acc": 1.0,
   "majority": 0.16666666666666666,
   "gap": 0.8333333333333334,
   "control_acc": 0.2848639455782313,
   "selectivity": 0.7151360544217686,
   "n_test": 232,
   "layer": 29
  },
  "decision_mlp": {
   "bal_acc": 0.8098484848484849,
   "majority": 0.16666666666666666,
   "gap": 0.6431818181818183,
   "control_acc": 0.16666666666666666,
   "selectivity": 0.6431818181818183,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 1.0,
   "majority": 0.16666666666666666,
   "gap": 0.8333333333333334,
   "control_acc": 0.06547619047619048,
   "selectivity": 0.9345238095238095,
   "n_test": 232,
   "layer": 19
  },
  "stream_mlp": {
   "bal_acc": 0.9681818181818181,
   "majority": 0.16666666666666666,
   "gap": 0.8015151515151515,
   "control_acc": 0.16666666666666666,
   "selectivity": 0.8015151515151515,
   "n_test": 232,
   "layer": 28
  }
 },
 "it0210": {
  "eval_reward_norm": 0.8613118839616429,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.7485235349166603,
   "majority": 0.16666666666666666,
   "gap": 0.5818568682499937,
   "control_acc": 0.1474694589877836,
   "selectivity": 0.6010540759288767,
   "n_test": 232,
   "layer": 30
  },
  "decision_mlp": {
   "bal_acc": 0.6026570048309179,
   "majority": 0.16666666666666666,
   "gap": 0.43599033816425126,
   "control_acc": 0.16666666666666666,
   "selectivity": 0.43599033816425126,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.7270499785011508,
   "majority": 0.16666666666666666,
   "gap": 0.5603833118344842,
   "control_acc": 0.29535624857728204,
   "selectivity": 0.4316937299238688,
   "n_test": 232,
   "layer": 31
  },
  "stream_mlp": {
   "bal_acc": 0.7566425120772946,
   "majority": 0.16666666666666666,
   "gap": 0.589975845410628,
   "control_acc": 0.16579406631762653,
   "selectivity": 0.5908484457596681,
   "n_test": 232,
   "layer": 28
  }
 },
 "it0225": {
  "eval_reward_norm": 0.9453423116652179,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.971062271062271,
   "majority": 0.16666666666666666,
   "gap": 0.8043956043956044,
   "control_acc": 0.265967365967366,
   "selectivity": 0.7050949050949051,
   "n_test": 232,
   "layer": 33
  },
  "decision_mlp": {
   "bal_acc": 0.745043845043845,
   "majority": 0.16666666666666666,
   "gap": 0.5783771783771784,
   "control_acc": 0.16666666666666666,
   "selectivity": 0.5783771783771784,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.8290598290598291,
   "majority": 0.16666666666666666,
   "gap": 0.6623931623931625,
   "control_acc": 0.34603174603174597,
   "selectivity": 0.48302808302808314,
   "n_test": 232,
   "layer": 34
  },
  "stream_mlp": {
   "bal_acc": 0.9903540903540904,
   "majority": 0.16666666666666666,
   "gap": 0.8236874236874238,
   "control_acc": 0.1641025641025641,
   "selectivity": 0.8262515262515263,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0300": {
  "eval_reward_norm": 0.5041825662214495,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.5807923169267707,
   "majority": 0.14285714285714285,
   "gap": 0.43793517406962784,
   "control_acc": 0.1285714285714286,
   "selectivity": 0.45222088835534213,
   "n_test": 232,
   "layer": 33
  },
  "decision_mlp": {
   "bal_acc": 0.2848739495798319,
   "majority": 0.14285714285714285,
   "gap": 0.14201680672268907,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.14201680672268907,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.5487410348754886,
   "majority": 0.14285714285714285,
   "gap": 0.4058838920183458,
   "control_acc": 0.10756302521008403,
   "selectivity": 0.4411780096654046,
   "n_test": 232,
   "layer": 18
  },
  "stream_mlp": {
   "bal_acc": 0.24175824175824176,
   "majority": 0.14285714285714285,
   "gap": 0.09890109890109891,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.09890109890109891,
   "n_test": 232,
   "layer": 0
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapter_probes_v2.json <==
{
 "frozen": {
  "eval_reward_norm": 0.2100760692589373,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.8749558865047996,
   "majority": 0.14285714285714285,
   "gap": 0.7320987436476567,
   "control_acc": 0.12438535196687371,
   "selectivity": 0.7505705345379259,
   "n_test": 232,
   "layer": 28
  },
  "decision_mlp": {
   "bal_acc": 0.7112712921136835,
   "majority": 0.14285714285714285,
   "gap": 0.5684141492565407,
   "control_acc": 0.13533834586466165,
   "selectivity": 0.5759329462490218,
   "n_test": 232,
   "layer": 24
  },
  "stream_linear": {
   "bal_acc": 0.8548416805353305,
   "majority": 0.14285714285714285,
   "gap": 0.7119845376781877,
   "control_acc": 0.09507804838182411,
   "selectivity": 0.7597636321535064,
   "n_test": 232,
   "layer": 18
  },
  "stream_mlp": {
   "bal_acc": 0.8485760163749295,
   "majority": 0.14285714285714285,
   "gap": 0.7057188735177866,
   "control_acc": 0.2036460035959464,
   "selectivity": 0.6449300127789831,
   "n_test": 232,
   "layer": 20
  }
 },
 "it0135": {
  "eval_reward_norm": 0.5041825662214495,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.702533596121466,
   "majority": 0.14285714285714285,
   "gap": 0.5596764532643232,
   "control_acc": 0.19699578084671251,
   "selectivity": 0.5055378152747535,
   "n_test": 232,
   "layer": 4
  },
  "decision_mlp": {
   "bal_acc": 0.3644778610069074,
   "majority": 0.14285714285714285,
   "gap": 0.22162071814976453,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.22162071814976453,
   "n_test": 232,
   "layer": 16
  },
  "stream_linear": {
   "bal_acc": 0.37637663761156637,
   "majority": 0.14285714285714285,
   "gap": 0.23351949475442352,
   "control_acc": 0.2546583850931677,
   "selectivity": 0.12171825251839868,
   "n_test": 232,
   "layer": 32
  },
  "stream_mlp": {
   "bal_acc": 0.7517483247479593,
   "majority": 0.14285714285714285,
   "gap": 0.6088911818908165,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.6088911818908165,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0195": {
  "eval_reward_norm": 0.9558461151281646,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.9991408934707904,
   "majority": 0.16666666666666666,
   "gap": 0.8324742268041238,
   "control_acc": 0.16494845360824742,
   "selectivity": 0.834192439862543,
   "n_test": 232,
   "layer": 31
  },
  "decision_mlp": {
   "bal_acc": 0.8935853379152349,
   "majority": 0.16666666666666666,
   "gap": 0.7269186712485682,
   "control_acc": 0.18888888888888888,
   "selectivity": 0.704696449026346,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.8032646048109965,
   "majority": 0.16666666666666666,
   "gap": 0.6365979381443299,
   "control_acc": 0.1589347079037801,
   "selectivity": 0.6443298969072164,
   "n_test": 232,
   "layer": 22
  },
  "stream_mlp": {
   "bal_acc": 0.9982817869415808,
   "majority": 0.16666666666666666,
   "gap": 0.8316151202749141,
   "control_acc": 0.16666666666666666,
   "selectivity": 0.8316151202749141,
   "n_test": 232,
   "layer": 32
  }
 },
 "it0210": {
  "eval_reward_norm": 0.8613118839616429,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.46194762684124385,
   "majority": 0.16666666666666666,
   "gap": 0.29528096017457717,
   "control_acc": 0.15780141843971632,
   "selectivity": 0.3041462084015275,
   "n_test": 232,
   "layer": 32
  },
  "decision_mlp": {
   "bal_acc": 0.7254996776273371,
   "majority": 0.16666666666666666,
   "gap": 0.5588330109606705,
   "control_acc": 0.16666666666666666,
   "selectivity": 0.5588330109606705,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.4537395228884591,
   "majority": 0.16666666666666666,
   "gap": 0.28707285622179246,
   "control_acc": 0.13031914893617022,
   "selectivity": 0.32342037395228884,
   "n_test": 232,
   "layer": 29
  },
  "stream_mlp": {
   "bal_acc": 0.6295400816677413,
   "majority": 0.16666666666666666,
   "gap": 0.4628734150010747,
   "control_acc": 0.1648936170212766,
   "selectivity": 0.46464646464646475,
   "n_test": 232,
   "layer": 32
  }
 },
 "it0225": {
  "eval_reward_norm": 0.9453423116652179,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.6788278987624502,
   "majority": 0.16666666666666666,
   "gap": 0.5121612320957836,
   "control_acc": 0.16321243523316062,
   "selectivity": 0.5156154635292896,
   "n_test": 232,
   "layer": 26
  },
  "decision_mlp": {
   "bal_acc": 0.8100659680288804,
   "majority": 0.16666666666666666,
   "gap": 0.6433993013622138,
   "control_acc": 0.16666666666666666,
   "selectivity": 0.6433993013622138,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.61958977755269,
   "majority": 0.16666666666666666,
   "gap": 0.45292311088602333,
   "control_acc": 0.16062176165803108,
   "selectivity": 0.45896801589465885,
   "n_test": 232,
   "layer": 17
  },
  "stream_mlp": {
   "bal_acc": 0.9872316802368616,
   "majority": 0.16666666666666666,
   "gap": 0.820565013570195,
   "control_acc": 0.16666666666666666,
   "selectivity": 0.820565013570195,
   "n_test": 232,
   "layer": 36
  }
 },
 "it0300": {
  "eval_reward_norm": 0.5041825662214495,
  "n": 772,
  "decision_linear": {
   "bal_acc": 0.5656162650864879,
   "majority": 0.14285714285714285,
   "gap": 0.42275912222934503,
   "control_acc": 0.08873114463176575,
   "selectivity": 0.47688512045472214,
   "n_test": 232,
   "layer": 36
  },
  "decision_mlp": {
   "bal_acc": 0.2839396628216504,
   "majority": 0.14285714285714285,
   "gap": 0.14108251996450755,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.14108251996450755,
   "n_test": 232,
   "layer": 36
  },
  "stream_linear": {
   "bal_acc": 0.4632113715051238,
   "majority": 0.14285714285714285,
   "gap": 0.32035422864798097,
   "control_acc": 0.04096092543297512,
   "selectivity": 0.4222504460721487,
   "n_test": 232,
   "layer": 29
  },
  "stream_mlp": {
   "bal_acc": 0.23720792664892043,
   "majority": 0.14285714285714285,
   "gap": 0.09435078379177758,
   "control_acc": 0.14285714285714285,
   "selectivity": 0.09435078379177758,
   "n_test": 232,
   "layer": 0
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0001/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0015/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0030/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0045/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0060/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0075/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0090/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0105/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0120/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0135/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0150/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0165/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0180/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0195/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0210/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0225/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0240/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0255/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0270/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0285/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/adapters/it0300/adapter_config.json <==
{
  "alora_invocation_tokens": null,
  "alpha_pattern": {},
  "arrow_config": null,
  "auto_mapping": null,
  "base_model_name_or_path": "Qwen/Qwen2.5-3B-Instruct",
  "bias": "none",
  "corda_config": null,
  "ensure_weight_tying": false,
  "eva_config": null,
  "exclude_modules": null,
  "fan_in_fan_out": false,
  "inference_mode": true,
  "init_lora_weights": true,
  "layer_replication": null,
  "layers_pattern": null,
  "layers_to_transform": null,
  "loftq_config": {},
  "lora_alpha": 32,
  "lora_bias": false,
  "lora_dropout": 0.0,
  "lora_ga_config": null,
  "megatron_config": null,
  "megatron_core": "megatron.core",
  "modules_to_save": null,
  "monteclora_config": null,
  "peft_type": "LORA",
  "peft_version": "0.20.0",
  "qalora_group_size": 16,
  "r": 16,
  "rank_pattern": {},
  "revision": null,
  "target_modules": [
    "q_proj",
    "gate_proj",
    "o_proj",
    "k_proj",
    "down_proj",
    "v_proj",
    "up_proj"
  ],
  "target_parameters": null,
  "task_type": "CAUSAL_LM",
  "trainable_token_indices": null,
  "use_bdlora": null,
  "use_dora": false,
  "use_qalora": false,
  "use_rslora": false,
  "velora_config": null
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/final.json <==
{
 "args": {
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "task": "mod_7",
  "length": 8,
  "control_prob": 0.8,
  "iters": 300,
  "group": 32,
  "lr": 0.0001,
  "clip": 0.2,
  "vf_coef": 0.5,
  "ent_coef": 0.01,
  "ppo_epochs": 4,
  "minibatch": 8,
  "gamma": 1.0,
  "lam": 0.95,
  "lora_r": 16,
  "eval_every": 15,
  "out": "runs/llm/shortcut_ppo2_m7L8c8_s1342",
  "device": "cuda",
  "seed": 1342,
  "probe_every": 15,
  "probe_episodes": 60,
  "save_adapters": true
 },
 "oracle_random": 0.14453125,
 "oracle_optimal": 0.79336341,
 "final_eval_reward_norm": 0.47267115583260894,
 "onpolicy_probe": {
  "bal_acc": 0.32952257826207404,
  "majority": 0.14285714285714285,
  "gap": 0.1866654354049312,
  "control_acc": 0.07843137254901959,
  "selectivity": 0.25109120571305443,
  "n_test": 232
 },
 "onpolicy_best_layer": 24
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo2_m7L8c8_s1342/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.1875,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.0722005753416449,
  "vf": 0.21062972842286168,
  "ent": 0.4385579427083333,
  "clipfrac": 0.5970319635383615,
  "n": 876
 },
 {
  "iter": 15,
  "train_reward": 0.3125,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.00850028579408023,
  "vf": 0.1770796884053961,
  "ent": 0.6785793798575129,
  "clipfrac": 0.12823834196891193,
  "n": 772,
  "probe": {
   "bal_acc": 0.31088435374149664,
   "majority": 0.14285714285714285,
   "gap": 0.1680272108843538,
   "control_acc": 0.12993197278911567,
   "selectivity": 0.18095238095238098,
   "n_test": 117,
   "layer": 36
  }
 },
 {
  "iter": 30,
  "train_reward": 0.125,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.014103659603855397,
  "vf": 0.08638274173916774,
  "ent": 0.532647161200495,
  "clipfrac": 0.23143564356435645,
  "n": 808,
  "probe": {
   "bal_acc": 0.3112244897959183,
   "majority": 0.14285714285714285,
   "gap": 0.16836734693877548,
   "control_acc": 0.11972789115646257,
   "selectivity": 0.19149659863945576,
   "n_test": 117,
   "layer": 32
  }
 },
 {
  "iter": 45,
  "train_reward": 0.09375,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.011316054805357885,
  "vf": 0.09181610419208931,
  "ent": 0.40511367727534564,
  "clipfrac": 0.11866359447004608,
  "n": 868,
  "probe": {
   "bal_acc": 0.28843537414965986,
   "majority": 0.14285714285714285,
   "gap": 0.145578231292517,
   "control_acc": 0.12993197278911564,
   "selectivity": 0.15850340136054422,
   "n_test": 117,
   "layer": 32
  }
 },
 {
  "iter": 60,
  "train_reward": 0.125,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.010294176075818404,
  "vf": 0.09624128790068734,
  "ent": 0.6120283018867925,
  "clipfrac": 0.1792452830188679,
  "n": 848,
  "probe": {
   "bal_acc": 0.30136054421768704,
   "majority": 0.14285714285714285,
   "gap": 0.1585034013605442,
   "control_acc": 0.11156462585034012,
   "selectivity": 0.18979591836734694,
   "n_test": 117,
   "layer": 26
  }
 },
 {
  "iter": 75,
  "train_reward": 0.1875,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.0003328787292851958,
  "vf": 0.1575979779398632,
  "ent": 0.5093931686046511,
  "clipfrac": 0.0011627907496552135,
  "n": 860,
  "probe": {
   "bal_acc": 0.3085034013605442,
   "majority": 0.14285714285714285,
   "gap": 0.16564625850340137,
   "control_acc": 0.1292517006802721,
   "selectivity": 0.1792517006802721,
   "n_test": 117,
   "layer": 29
  }
 },
 {
  "iter": 90,
  "train_reward": 0.15625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.0017658440431333937,
  "vf": 0.12244853177431857,
  "ent": 0.4303600383254717,
  "clipfrac": 0.055424528301886794,
  "n": 848,
  "probe": {
   "bal_acc": 0.30374149659863947,
   "majority": 0.14285714285714285,
   "gap": 0.16088435374149662,
   "control_acc": 0.17278911564625848,
   "selectivity": 0.130952380952381,
   "n_test": 117,
   "layer": 17
  }
 },
 {
  "iter": 105,
  "train_reward": 0.1875,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.019373885865481395,
  "vf": 0.15023555645372122,
  "ent": 0.6541126179245284,
  "clipfrac": 0.4693396226415094,
  "n": 848,
  "probe": {
   "bal_acc": 0.30850340136054427,
   "majority": 0.14285714285714285,
   "gap": 0.16564625850340142,
   "control_acc": 0.11768707482993197,
   "selectivity": 0.1908163265306123,
   "n_test": 117,
   "layer": 16
  }
 },
 {
  "iter": 120,
  "train_reward": 0.25,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.006707939674559328,
  "vf": 0.17140403186383935,
  "ent": 0.14995268202319587,
  "clipfrac": 0.04381443298969072,
  "n": 776,
  "probe": {
   "bal_acc": 0.3973684210526316,
   "majority": 0.2,
   "gap": 0.19736842105263158,
   "control_acc": 0.21421052631578946,
   "selectivity": 0.18315789473684213,
   "n_test": 117,
   "layer": 24
  }
 },
 {
  "iter": 135,
  "train_reward": 0.375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.0034407725901279634,
  "vf": 0.16113979356743177,
  "ent": 0.020336854805066747,
  "clipfrac": 0.00849514563106796,
  "n": 824,
  "probe": {
   "bal_acc": 0.4375119617224881,
   "majority": 0.2,
   "gap": 0.23751196172248806,
   "control_acc": 0.1726315789473684,
   "selectivity": 0.26488038277511966,
   "n_test": 117,
   "layer": 8
  }
 },
 {
  "iter": 150,
  "train_reward": 0.375,
  "eval_reward": 0.4375,
  "eval_reward_norm": 0.5514496818047104,
  "pg": -0.011738655087187062,
  "vf": 0.14252394263693435,
  "ent": 0.2941207502355528,
  "clipfrac": 0.1670854276036797,
  "n": 796,
  "probe": {
   "bal_acc": 0.40669856459330145,
   "majority": 0.16666666666666666,
   "gap": 0.2400318979266348,
   "control_acc": 0.176555023923445,
   "selectivity": 0.23014354066985646,
   "n_test": 117,
   "layer": 21
  }
 },
 {
  "iter": 165,
  "train_reward": 0.03125,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.013158950991559736,
  "vf": 0.02635135036632731,
  "ent": 0.6734993811881188,
  "clipfrac": 0.19306930693069307,
  "n": 808,
  "probe": {
   "bal_acc": 0.4185167464114833,
   "majority": 0.2,
   "gap": 0.21851674641148328,
   "control_acc": 0.1921531100478469,
   "selectivity": 0.22636363636363638,
   "n_test": 117,
   "layer": 26
  }
 },
 {
  "iter": 180,
  "train_reward": 0.25,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 0.024995835025222773,
  "vf": 0.16217208661725224,
  "ent": 0.2810300255789975,
  "clipfrac": 0.16243654828008056,
  "n": 788,
  "probe": {
   "bal_acc": 0.4226315789473684,
   "majority": 0.2,
   "gap": 0.2226315789473684,
   "control_acc": 0.38526315789473686,
   "selectivity": 0.03736842105263155,
   "n_test": 117,
   "layer": 30
  }
 },
 {
  "iter": 195,
  "train_reward": 0.40625,
  "eval_reward": 0.8125,
  "eval_reward_norm": 1.0241208376373194,
  "pg": 0.02220044049377344,
  "vf": 0.1893370828724333,
  "ent": 0.3501574457908163,
  "clipfrac": 0.22193877551020408,
  "n": 784,
  "probe": {
   "bal_acc": 0.4598058252427185,
   "majority": 0.2,
   "gap": 0.2598058252427185,
   "control_acc": 0.08737864077669902,
   "selectivity": 0.3724271844660195,
   "n_test": 117,
   "layer": 23
  }
 },
 {
  "iter": 210,
  "train_reward": 0.59375,
  "eval_reward": 0.7916666666666666,
  "eval_reward_norm": 0.9978613289799522,
  "pg": -0.00208602208590162,
  "vf": 0.18137844450375884,
  "ent": 0.1310642997999698,
  "clipfrac": 0.07487922716111953,
  "n": 828,
  "probe": {
   "bal_acc": 0.5003712871287129,
   "majority": 0.25,
   "gap": 0.2503712871287129,
   "control_acc": 0.21782178217821782,
   "selectivity": 0.28254950495049513,
   "n_test": 117,
   "layer": 36
  }
 },
 {
  "iter": 225,
  "train_reward": 0.625,
  "eval_reward": 0.8333333333333334,
  "eval_reward_norm": 1.0503803462946866,
  "pg": 0.016791802557075724,
  "vf": 0.15771198038961373,
  "ent": 0.14896647135416666,
  "clipfrac": 0.07352941176470588,
  "n": 816,
  "probe": {
   "bal_acc": 0.4062791783380019,
   "majority": 0.16666666666666666,
   "gap": 0.23961251167133527,
   "control_acc": 0.08823529411764706,
   "selectivity": 0.31804388422035484,
   "n_test": 117,
   "layer": 1
  }
 },
 {
  "iter": 240,
  "train_reward": 0.34375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 2.2529985345721814e-08,
  "vf": 0.19823783398715894,
  "ent": 4.7200497542842155e-06,
  "clipfrac": 0.0,
  "n": 836,
  "probe": {
   "bal_acc": 0.4331578947368421,
   "majority": 0.2,
   "gap": 0.23315789473684206,
   "control_acc": 0.07157894736842105,
   "selectivity": 0.361578947368421,
   "n_test": 117,
   "layer": 27
  }
 },
 {
  "iter": 255,
  "train_reward": 0.46875,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -3.7111793503616796e-09,
  "vf": 0.1637175227562436,
  "ent": 3.0927585833000414e-05,
  "clipfrac": 0.0,
  "n": 792,
  "probe": {
   "bal_acc": 0.4111004784688996,
   "majority": 0.2,
   "gap": 0.21110047846889957,
   "control_acc": 0.14239234449760768,
   "selectivity": 0.2687081339712919,
   "n_test": 117,
   "layer": 12
  }
 },
 {
  "iter": 270,
  "train_reward": 0.59375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 3.9011100742304435e-06,
  "vf": 0.13247705442791752,
  "ent": 0.0040094250830534466,
  "clipfrac": 0.0,
  "n": 856,
  "probe": {
   "bal_acc": 0.33751196172248804,
   "majority": 0.2,
   "gap": 0.13751196172248803,
   "control_acc": 0.16999999999999998,
   "selectivity": 0.16751196172248806,
   "n_test": 117,
   "layer": 26
  }
 },
 {
  "iter": 285,
  "train_reward": 0.5,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -4.883110523223877e-07,
  "vf": 0.14381065882509575,
  "ent": 0.00018838882446289062,
  "clipfrac": 0.0,
  "n": 800,
  "probe": {
   "bal_acc": 0.3554066985645933,
   "majority": 0.2,
   "gap": 0.15540669856459327,
   "control_acc": 0.13875598086124402,
   "selectivity": 0.21665071770334926,
   "n_test": 117,
   "layer": 7
  }
 },
 {
  "iter": 300,
  "train_reward": 0.59375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 3.687435617813697e-05,
  "vf": 0.1281609968909134,
  "ent": 0.01590728759765625,
  "clipfrac": 0.0,
  "n": 832,
  "probe": {
   "bal_acc": 0.3874641148325359,
   "majority": 0.2,
   "gap": 0.1874641148325359,
   "control_acc": 0.12555023923444977,
   "selectivity": 0.2619138755980861,
   "n_test": 117,
   "layer": 10
  }
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo_m7L8c8_s1337/final.json <==
{
 "args": {
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "task": "mod_7",
  "length": 8,
  "control_prob": 0.8,
  "iters": 300,
  "group": 32,
  "lr": 0.0001,
  "clip": 0.2,
  "vf_coef": 0.5,
  "ent_coef": 0.01,
  "ppo_epochs": 4,
  "minibatch": 8,
  "gamma": 1.0,
  "lam": 0.95,
  "lora_r": 16,
  "eval_every": 15,
  "out": "runs/llm/shortcut_ppo_m7L8c8_s1337",
  "device": "cuda",
  "seed": 1337
 },
 "oracle_random": 0.14453125,
 "oracle_optimal": 0.79336341,
 "final_eval_reward_norm": 0.13129754328683582,
 "onpolicy_probe": {
  "bal_acc": 0.3112239779077246,
  "majority": 0.14285714285714285,
  "gap": 0.16836683505058175,
  "control_acc": 0.1379991959260252,
  "selectivity": 0.1732247819816994,
  "n_test": 232
 },
 "onpolicy_best_layer": 19
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo_m7L8c8_s1337/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.28125,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 0.14986659969969335,
  "vf": 0.7238886997475302,
  "ent": 0.04230570176552082,
  "clipfrac": 0.6527093597894231,
  "n": 812
 },
 {
  "iter": 15,
  "train_reward": 0.53125,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.0004229259257223092,
  "vf": 0.21490160737405806,
  "ent": 0.1279015634574142,
  "clipfrac": 0.0625,
  "n": 816
 },
 {
  "iter": 30,
  "train_reward": 0.1875,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.004795146923439175,
  "vf": 0.12887587218645813,
  "ent": 0.6752450980392157,
  "clipfrac": 0.0857843137254902,
  "n": 816
 },
 {
  "iter": 45,
  "train_reward": 0.09375,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.009178764215021423,
  "vf": 0.07999225592151323,
  "ent": 0.3426846590909091,
  "clipfrac": 0.09343434350960182,
  "n": 792
 },
 {
  "iter": 60,
  "train_reward": 0.0625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.00571381192184189,
  "vf": 0.06134005438586419,
  "ent": 0.23604131902305825,
  "clipfrac": 0.07524271844660194,
  "n": 824
 },
 {
  "iter": 75,
  "train_reward": 0.125,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.002999856689859768,
  "vf": 0.10918428343564135,
  "ent": 0.4134874682741117,
  "clipfrac": 0.07233502539962076,
  "n": 788
 },
 {
  "iter": 90,
  "train_reward": 0.15625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.002647305953491857,
  "vf": 0.12616251079800903,
  "ent": 0.5366659118357487,
  "clipfrac": 0.022946859903381644,
  "n": 828
 },
 {
  "iter": 105,
  "train_reward": 0.125,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.0024670250713825226,
  "vf": 0.08612035902864591,
  "ent": 0.59119140625,
  "clipfrac": 0.1425,
  "n": 800
 },
 {
  "iter": 120,
  "train_reward": 0.21875,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.006745652910673393,
  "vf": 0.14059997844852437,
  "ent": 0.45894752358490565,
  "clipfrac": 0.11320754716981132,
  "n": 848
 },
 {
  "iter": 135,
  "train_reward": 0.15625,
  "eval_reward": 0.7708333333333334,
  "eval_reward_norm": 0.971601820322585,
  "pg": 0.015098698879822646,
  "vf": 0.1145213436932386,
  "ent": 0.4601011370668317,
  "clipfrac": 0.42326732673267325,
  "n": 808
 },
 {
  "iter": 150,
  "train_reward": 0.4375,
  "eval_reward": 0.8333333333333334,
  "eval_reward_norm": 1.0503803462946866,
  "pg": 0.004721709061414003,
  "vf": 0.19662690499367622,
  "ent": 0.2572162334735577,
  "clipfrac": 0.14543269230769232,
  "n": 832
 },
 {
  "iter": 165,
  "train_reward": 0.4375,
  "eval_reward": 0.8125,
  "eval_reward_norm": 1.0241208376373194,
  "pg": 0.035637062151455186,
  "vf": 0.17949202298684028,
  "ent": 0.3433423088592233,
  "clipfrac": 0.28762135936797245,
  "n": 824
 },
 {
  "iter": 180,
  "train_reward": 0.5625,
  "eval_reward": 0.7916666666666666,
  "eval_reward_norm": 0.9978613289799522,
  "pg": 0.0006231878182334357,
  "vf": 0.16843030107388565,
  "ent": 0.26206124111374407,
  "clipfrac": 0.08530805690734872,
  "n": 844
 },
 {
  "iter": 195,
  "train_reward": 0.65625,
  "eval_reward": 0.8125,
  "eval_reward_norm": 1.0241208376373194,
  "pg": 0.026343309708189166,
  "vf": 0.1548892975423895,
  "ent": 0.24438242935107657,
  "clipfrac": 0.10287081339712918,
  "n": 836
 },
 {
  "iter": 210,
  "train_reward": 0.6875,
  "eval_reward": 0.75,
  "eval_reward_norm": 0.9453423116652179,
  "pg": -0.01886706772928286,
  "vf": 0.120293988328841,
  "ent": 0.11084600891729798,
  "clipfrac": 0.09722222233510981,
  "n": 792
 },
 {
  "iter": 225,
  "train_reward": 0.4375,
  "eval_reward": 0.5833333333333334,
  "eval_reward_norm": 0.7352662424062806,
  "pg": -0.035933994665154685,
  "vf": 0.16085178670221068,
  "ent": 0.3852761555187808,
  "clipfrac": 0.2586206897652795,
  "n": 812
 },
 {
  "iter": 240,
  "train_reward": 0.78125,
  "eval_reward": 0.6666666666666666,
  "eval_reward_norm": 0.8403042770357492,
  "pg": -0.0022757004524739284,
  "vf": 0.10347394358019678,
  "ent": 0.3209297612028302,
  "clipfrac": 0.2028301886792453,
  "n": 848
 },
 {
  "iter": 255,
  "train_reward": 0.40625,
  "eval_reward": 0.6666666666666666,
  "eval_reward_norm": 0.8403042770357492,
  "pg": 0.037953378730698636,
  "vf": 0.1923450100097502,
  "ent": 0.35914248598819715,
  "clipfrac": 0.17822966507177032,
  "n": 836
 },
 {
  "iter": 270,
  "train_reward": 0.125,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 4.32133674621582e-09,
  "vf": 0.10169768992927856,
  "ent": 9.559327736496925e-08,
  "clipfrac": 0.0,
  "n": 800
 },
 {
  "iter": 285,
  "train_reward": 0.09375,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 1.4320839589564645e-08,
  "vf": 0.12320802159437468,
  "ent": 2.183974837537986e-06,
  "clipfrac": 0.0,
  "n": 796
 },
 {
  "iter": 300,
  "train_reward": 0.0625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 4.2240343876739046e-07,
  "vf": 0.05367850886369836,
  "ent": 0.00035090826044035194,
  "clipfrac": 0.0,
  "n": 804
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo_m7L8c8_s1338/final.json <==
{
 "args": {
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "task": "mod_7",
  "length": 8,
  "control_prob": 0.8,
  "iters": 300,
  "group": 32,
  "lr": 0.0001,
  "clip": 0.2,
  "vf_coef": 0.5,
  "ent_coef": 0.01,
  "ppo_epochs": 4,
  "minibatch": 8,
  "gamma": 1.0,
  "lam": 0.95,
  "lora_r": 16,
  "eval_every": 15,
  "out": "runs/llm/shortcut_ppo_m7L8c8_s1338",
  "device": "cuda",
  "seed": 1338
 },
 "oracle_random": 0.14453125,
 "oracle_optimal": 0.79336341,
 "final_eval_reward_norm": 0.13129754328683582,
 "onpolicy_probe": {
  "bal_acc": 0.28167861891473284,
  "majority": 0.14285714285714285,
  "gap": 0.13882147605759,
  "control_acc": 0.13177484877628348,
  "selectivity": 0.14990377013844935,
  "n_test": 232
 },
 "onpolicy_best_layer": 16
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo_m7L8c8_s1338/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.09375,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.09754167530703318,
  "vf": 0.20010079951709692,
  "ent": 0.27174558232745855,
  "clipfrac": 0.5248815167289209,
  "n": 844
 },
 {
  "iter": 15,
  "train_reward": 0.3125,
  "eval_reward": 0.5,
  "eval_reward_norm": 0.6302282077768119,
  "pg": -0.030655516434531165,
  "vf": 0.13793087618882363,
  "ent": 0.41660064121462265,
  "clipfrac": 0.3632075471698113,
  "n": 848
 },
 {
  "iter": 30,
  "train_reward": 0.59375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -1.805353732336135e-05,
  "vf": 0.29412386996250245,
  "ent": 0.012759254092261904,
  "clipfrac": 0.0,
  "n": 840
 },
 {
  "iter": 45,
  "train_reward": 0.34375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 8.600415906520806e-06,
  "vf": 0.18088761845020332,
  "ent": 0.002034042820785985,
  "clipfrac": 0.0,
  "n": 792
 },
 {
  "iter": 60,
  "train_reward": 0.53125,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": -0.00011970003445943197,
  "vf": 0.21984720455393905,
  "ent": 0.06869710286458333,
  "clipfrac": 0.005952380952380952,
  "n": 840
 },
 {
  "iter": 75,
  "train_reward": 0.4375,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.006506431902864296,
  "vf": 0.16353807812602503,
  "ent": 0.06991321582512315,
  "clipfrac": 0.04802955668694867,
  "n": 812
 },
 {
  "iter": 90,
  "train_reward": 0.46875,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.005043219126279082,
  "vf": 0.18010904392301666,
  "ent": 0.20169993538168532,
  "clipfrac": 0.08084577114427861,
  "n": 804
 },
 {
  "iter": 105,
  "train_reward": 0.5,
  "eval_reward": 0.3541666666666667,
  "eval_reward_norm": 0.4464116471752418,
  "pg": 0.004267113618037667,
  "vf": 0.1235291630239977,
  "ent": 0.3362238308251728,
  "clipfrac": 0.29493087557603687,
  "n": 868
 },
 {
  "iter": 120,
  "train_reward": 0.40625,
  "eval_reward": 0.5416666666666666,
  "eval_reward_norm": 0.6827472250915462,
  "pg": 0.021899529278802513,
  "vf": 0.21001467848168545,
  "ent": 0.2603729094692211,
  "clipfrac": 0.2575376889663725,
  "n": 796
 },
 {
  "iter": 135,
  "train_reward": 0.59375,
  "eval_reward": 0.6666666666666666,
  "eval_reward_norm": 0.8403042770357492,
  "pg": -0.008668950254597315,
  "vf": 0.09398206484890202,
  "ent": 0.13059007598132621,
  "clipfrac": 0.09512195125585649,
  "n": 820
 },
 {
  "iter": 150,
  "train_reward": 0.71875,
  "eval_reward": 0.6458333333333334,
  "eval_reward_norm": 0.8140447683783821,
  "pg": -0.005717751743206427,
  "vf": 0.14749660780980958,
  "ent": 0.13372035961055276,
  "clipfrac": 0.0841708544959974,
  "n": 796
 },
 {
  "iter": 165,
  "train_reward": 0.5625,
  "eval_reward": 0.8125,
  "eval_reward_norm": 1.0241208376373194,
  "pg": 0.0005281710376342138,
  "vf": 0.17743334540864453,
  "ent": 0.12476221720377605,
  "clipfrac": 0.15234375,
  "n": 768
 },
 {
  "iter": 180,
  "train_reward": 0.59375,
  "eval_reward": 0.5625,
  "eval_reward_norm": 0.7090067337489134,
  "pg": 0.00241825170814991,
  "vf": 0.13184194403807992,
  "ent": 0.16862135667067307,
  "clipfrac": 0.12980769230769232,
  "n": 832
 },
 {
  "iter": 195,
  "train_reward": 0.8125,
  "eval_reward": 0.7708333333333334,
  "eval_reward_norm": 0.971601820322585,
  "pg": -0.004082535952329635,
  "vf": 0.09683178870473057,
  "ent": 0.09067092168898809,
  "clipfrac": 0.025,
  "n": 840
 },
 {
  "iter": 210,
  "train_reward": 0.125,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.011671365070633773,
  "vf": 0.08567324479608499,
  "ent": 0.5209627477134147,
  "clipfrac": 0.17926829277378756,
  "n": 820
 },
 {
  "iter": 225,
  "train_reward": 0.09375,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.005856394268679277,
  "vf": 0.07025946454690815,
  "ent": 0.5251663427033493,
  "clipfrac": 0.045454545454545456,
  "n": 836
 },
 {
  "iter": 240,
  "train_reward": 0.1875,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.019052445366978647,
  "vf": 0.12467071584949735,
  "ent": 0.5668359375,
  "clipfrac": 0.195,
  "n": 800
 },
 {
  "iter": 255,
  "train_reward": 0.15625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.0074831427762158285,
  "vf": 0.10356617920005748,
  "ent": 0.5584847163228155,
  "clipfrac": 0.12257281564248418,
  "n": 824
 },
 {
  "iter": 270,
  "train_reward": 0.15625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.007320197083163953,
  "vf": 0.10344225478444051,
  "ent": 0.34623386548913043,
  "clipfrac": 0.049516908320539815,
  "n": 828
 },
 {
  "iter": 285,
  "train_reward": 0.0625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.00898658552939452,
  "vf": 0.038982482307624945,
  "ent": 0.4459524802791262,
  "clipfrac": 0.09101941762039963,
  "n": 824
 },
 {
  "iter": 300,
  "train_reward": 0.0625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.001396926693045176,
  "vf": 0.04424562468788141,
  "ent": 0.20135028545673078,
  "clipfrac": 0.036057692307692304,
  "n": 832
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo_m7L8c8_s1339/final.json <==
{
 "args": {
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "task": "mod_7",
  "length": 8,
  "control_prob": 0.8,
  "iters": 300,
  "group": 32,
  "lr": 0.0001,
  "clip": 0.2,
  "vf_coef": 0.5,
  "ent_coef": 0.01,
  "ppo_epochs": 4,
  "minibatch": 8,
  "gamma": 1.0,
  "lam": 0.95,
  "lora_r": 16,
  "eval_every": 15,
  "out": "runs/llm/shortcut_ppo_m7L8c8_s1339",
  "device": "cuda",
  "seed": 1339
 },
 "oracle_random": 0.14453125,
 "oracle_optimal": 0.79336341,
 "final_eval_reward_norm": 0.13129754328683582,
 "onpolicy_probe": {
  "bal_acc": 0.28279632678587385,
  "majority": 0.14285714285714285,
  "gap": 0.139939183928731,
  "control_acc": 0.13922041612142042,
  "selectivity": 0.14357591066445344,
  "n_test": 232
 },
 "onpolicy_best_layer": 3
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_ppo_m7L8c8_s1339/history.json <==
[
 {
  "iter": 1,
  "train_reward": 0.21875,
  "eval_reward": 0.125,
  "eval_reward_norm": 0.15755705194420297,
  "pg": 0.09883306906336829,
  "vf": 0.28653673024049825,
  "ent": 0.18936665852864584,
  "clipfrac": 0.4095238095238095,
  "n": 840
 },
 {
  "iter": 15,
  "train_reward": 0.09375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.010333340866274613,
  "vf": 0.07161876827337628,
  "ent": 0.5544603924418605,
  "clipfrac": 0.16162790751387907,
  "n": 860
 },
 {
  "iter": 30,
  "train_reward": 0.5,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -0.0009407601677454435,
  "vf": 0.1915799009685333,
  "ent": 0.028440035306490384,
  "clipfrac": 0.003605769230769231,
  "n": 832
 },
 {
  "iter": 45,
  "train_reward": 0.5,
  "eval_reward": 0.5208333333333334,
  "eval_reward_norm": 0.6564877164341791,
  "pg": 0.011340598575770855,
  "vf": 0.15238621957600118,
  "ent": 0.15266265869140624,
  "clipfrac": 0.2025,
  "n": 800
 },
 {
  "iter": 60,
  "train_reward": 0.5625,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 1.1042190285829398e-05,
  "vf": 0.17181511958075973,
  "ent": 0.003314825204702524,
  "clipfrac": 0.0,
  "n": 832
 },
 {
  "iter": 75,
  "train_reward": 0.53125,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -2.5022072049806702e-05,
  "vf": 0.17433525776525713,
  "ent": 0.0037916651311910377,
  "clipfrac": 0.0,
  "n": 848
 },
 {
  "iter": 90,
  "train_reward": 0.46875,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 6.506840387980143e-08,
  "vf": 0.1739225400545235,
  "ent": 5.038522538684663e-05,
  "clipfrac": 0.0,
  "n": 840
 },
 {
  "iter": 105,
  "train_reward": 0.3125,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": -2.5295625323230782e-05,
  "vf": 0.1944296471051221,
  "ent": 0.0020873153093949105,
  "clipfrac": 0.0,
  "n": 824
 },
 {
  "iter": 120,
  "train_reward": 0.46875,
  "eval_reward": 0.7916666666666666,
  "eval_reward_norm": 0.9978613289799522,
  "pg": -0.011347906392772071,
  "vf": 0.15928871024324356,
  "ent": 0.303658887214467,
  "clipfrac": 0.12182741118642279,
  "n": 788
 },
 {
  "iter": 135,
  "train_reward": 0.59375,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 0.0003070315002527052,
  "vf": 0.14832417950829835,
  "ent": 0.18225156913683252,
  "clipfrac": 0.0,
  "n": 824
 },
 {
  "iter": 150,
  "train_reward": 0.375,
  "eval_reward": 0.75,
  "eval_reward_norm": 0.9453423116652179,
  "pg": -0.0073809938666027815,
  "vf": 0.15577380327971152,
  "ent": 0.18440486694955585,
  "clipfrac": 0.12944162442221255,
  "n": 788
 },
 {
  "iter": 165,
  "train_reward": 0.53125,
  "eval_reward": 0.8125,
  "eval_reward_norm": 1.0241208376373194,
  "pg": -0.021950223720541187,
  "vf": 0.15271801055938589,
  "ent": 0.24214441636029413,
  "clipfrac": 0.11151960784313726,
  "n": 816
 },
 {
  "iter": 180,
  "train_reward": 0.34375,
  "eval_reward": 0.3958333333333333,
  "eval_reward_norm": 0.4989306644899761,
  "pg": 0.000123803120972913,
  "vf": 0.12138288392419944,
  "ent": 0.2706122706778607,
  "clipfrac": 0.053482587064676616,
  "n": 804
 },
 {
  "iter": 195,
  "train_reward": 0.5625,
  "eval_reward": 0.3958333333333333,
  "eval_reward_norm": 0.4989306644899761,
  "pg": -0.0007621317183801914,
  "vf": 0.1031294152211239,
  "ent": 0.14690540187166765,
  "clipfrac": 0.009478672985781991,
  "n": 844
 },
 {
  "iter": 210,
  "train_reward": 0.5,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 1.7709120618345592e-06,
  "vf": 0.14385150131625188,
  "ent": 0.0011039250333544233,
  "clipfrac": 0.0,
  "n": 852
 },
 {
  "iter": 225,
  "train_reward": 0.28125,
  "eval_reward": 0.375,
  "eval_reward_norm": 0.47267115583260894,
  "pg": 1.0752179964103891e-05,
  "vf": 0.12610441335856015,
  "ent": 0.00709012285548838,
  "clipfrac": 0.0,
  "n": 796
 },
 {
  "iter": 240,
  "train_reward": 0.15625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.004227677790018229,
  "vf": 0.11976459553996578,
  "ent": 0.23656224959935898,
  "clipfrac": 0.04102564106384913,
  "n": 780
 },
 {
  "iter": 255,
  "train_reward": 0.21875,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 0.003032766084596155,
  "vf": 0.1320864349954586,
  "ent": 0.6822963843599034,
  "clipfrac": 0.027777777777777776,
  "n": 828
 },
 {
  "iter": 270,
  "train_reward": 0.15625,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": -0.000644255794730841,
  "vf": 0.10079470124465469,
  "ent": 0.20402496936274508,
  "clipfrac": 0.0196078431372549,
  "n": 816
 },
 {
  "iter": 285,
  "train_reward": 0.09375,
  "eval_reward": 0.16666666666666666,
  "eval_reward_norm": 0.2100760692589373,
  "pg": 0.004691838636630919,
  "vf": 0.07689302139077904,
  "ent": 0.4138862423780488,
  "clipfrac": 0.16219512211476883,
  "n": 820
 },
 {
  "iter": 300,
  "train_reward": 0.0,
  "eval_reward": 0.10416666666666667,
  "eval_reward_norm": 0.13129754328683582,
  "pg": 4.980117778911769e-05,
  "vf": 6.695246864641988e-05,
  "ent": 0.012102358809141355,
  "clipfrac": 0.0,
  "n": 856
 }
]

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q0.5b_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.715,
 "ood_acc": 0.71,
 "state_probe_balacc": 0.387,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q0.5b_c0.75.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.75,
 "id_acc": 0.75,
 "ood_acc": 0.55,
 "state_probe_balacc": 0.191,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q1.5b_c0.5_diag.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.7,
 "ood_acc": 0.715,
 "state_probe_balacc": 0.721,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 21,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.23,
    0.2,
    0.2,
    0.2,
    0.2,
    0.222,
    0.2,
    0.225,
    0.2,
    0.256,
    0.216,
    0.341,
    0.73,
    0.597,
    0.883,
    1.0,
    0.996,
    0.992,
    0.992,
    0.747,
    0.606,
    0.832,
    0.456
   ]
  },
  "state_token": {
   "best_layer": 10,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.196,
    0.194,
    0.22,
    0.334,
    0.277,
    0.528,
    0.426,
    0.996,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q1.5b_c0.75_diag.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.75,
 "id_acc": 0.728,
 "ood_acc": 0.562,
 "state_probe_balacc": 0.242,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 17,
   "best_balacc": 0.306,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.206,
    0.2,
    0.2,
    0.301,
    0.2,
    0.303,
    0.2,
    0.2,
    0.202,
    0.2,
    0.202,
    0.306,
    0.304,
    0.265,
    0.285,
    0.213,
    0.21,
    0.245,
    0.2,
    0.282,
    0.234,
    0.288,
    0.294
   ]
  },
  "state_token": {
   "best_layer": 10,
   "best_balacc": 0.997,
   "per_layer": [
    0.2,
    0.2,
    0.213,
    0.263,
    0.259,
    0.255,
    0.36,
    0.822,
    0.93,
    0.992,
    0.997,
    0.985,
    0.972,
    0.985,
    0.992,
    0.997,
    0.993,
    0.988,
    0.984,
    0.988,
    0.991,
    0.985,
    0.981,
    0.981,
    0.978,
    0.973,
    0.981,
    0.978,
    0.883
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q14b_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.995,
 "ood_acc": 0.995,
 "state_probe_balacc": 1.0,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q14b_c0.90.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.91,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.357,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q14b_c0.95.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.95,
 "id_acc": 0.955,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.4,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q3b_c0.5_diag.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.96,
 "ood_acc": 0.983,
 "state_probe_balacc": 0.991,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 27,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.253,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.204,
    0.269,
    0.228,
    0.389,
    0.985,
    0.992,
    1.0,
    1.0,
    0.996,
    1.0,
    0.996,
    1.0,
    0.996,
    1.0,
    0.987,
    0.983
   ]
  },
  "state_token": {
   "best_layer": 10,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.199,
    0.198,
    0.165,
    0.276,
    0.507,
    0.935,
    0.968,
    0.984,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.992,
    0.996
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q3b_c0.90_diag.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.92,
 "ood_acc": 0.552,
 "state_probe_balacc": 0.403,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 26,
   "best_balacc": 0.427,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.21,
    0.2,
    0.2,
    0.368,
    0.362,
    0.24,
    0.337,
    0.2,
    0.357,
    0.362,
    0.371,
    0.2,
    0.21,
    0.371,
    0.37,
    0.382,
    0.419,
    0.375,
    0.427,
    0.404,
    0.401,
    0.39,
    0.389,
    0.395,
    0.344,
    0.376,
    0.401,
    0.373,
    0.335
   ]
  },
  "state_token": {
   "best_layer": 14,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.3,
    0.34,
    0.356,
    0.392,
    0.719,
    0.964,
    0.975,
    0.972,
    0.972,
    0.992,
    0.992,
    1.0,
    0.992,
    0.996,
    0.996,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.983,
    0.984,
    0.984,
    0.976,
    0.98,
    0.988,
    0.988,
    0.988,
    0.983
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q7b_c0.5.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.993,
 "ood_acc": 0.985,
 "state_probe_balacc": 0.517,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q7b_c0.5_diag.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.983,
 "ood_acc": 0.97,
 "state_probe_balacc": 0.859,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 21,
   "best_balacc": 0.996,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.204,
    0.2,
    0.2,
    0.2,
    0.202,
    0.237,
    0.2,
    0.223,
    0.306,
    0.93,
    0.932,
    0.996,
    0.691,
    0.971,
    0.879,
    0.938,
    0.431,
    0.82,
    0.846
   ]
  },
  "state_token": {
   "best_layer": 8,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.2,
    0.201,
    0.233,
    0.222,
    0.276,
    0.852,
    0.976,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.993,
    1.0,
    1.0,
    1.0
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q7b_c0.5_s1.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.915,
 "ood_acc": 0.935,
 "state_probe_balacc": 0.545,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q7b_c0.5_s2.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.47,
 "ood_acc": 0.487,
 "state_probe_balacc": 0.2,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q7b_c0.5_s3.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.51,
 "ood_acc": 0.51,
 "state_probe_balacc": 0.217,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q7b_c0.5_s4.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.5,
 "id_acc": 0.885,
 "ood_acc": 0.902,
 "state_probe_balacc": 0.455,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q7b_c0.90.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.915,
 "ood_acc": 0.527,
 "state_probe_balacc": 0.413,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q7b_c0.90_diag.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.91,
 "ood_acc": 0.6,
 "state_probe_balacc": 0.407,
 "chance": 0.2,
 "probe_diag": {
  "final_token": {
   "best_layer": 19,
   "best_balacc": 0.496,
   "per_layer": [
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.362,
    0.242,
    0.321,
    0.2,
    0.2,
    0.36,
    0.2,
    0.2,
    0.2,
    0.2,
    0.227,
    0.203,
    0.211,
    0.372,
    0.496,
    0.41,
    0.471,
    0.349,
    0.376,
    0.371,
    0.333,
    0.376,
    0.389,
    0.349
   ]
  },
  "state_token": {
   "best_layer": 13,
   "best_balacc": 1.0,
   "per_layer": [
    0.2,
    0.326,
    0.366,
    0.391,
    0.379,
    0.461,
    0.603,
    0.865,
    0.971,
    0.991,
    0.97,
    0.992,
    0.996,
    1.0,
    1.0,
    0.992,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.996,
    0.996,
    0.992,
    0.992,
    0.987,
    0.996,
    0.947,
    0.722
   ]
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_scale/q7b_c0.95.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.95,
 "id_acc": 0.955,
 "ood_acc": 0.52,
 "state_probe_balacc": 0.38,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_sweep/q3b_c0.85.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.85,
 "id_acc": 0.85,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.322,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_sweep/q3b_c0.90.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.9,
 "id_acc": 0.91,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.217,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/shortcut_sweep/q3b_c0.95.json <==
{
 "task": "mod_5",
 "length": 8,
 "k": 5,
 "cue_corr": 0.95,
 "id_acc": 0.955,
 "ood_acc": 0.515,
 "state_probe_balacc": 0.377,
 "chance": 0.2
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/smoke_mod5.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "length": 24,
 "control_prob": 0.5,
 "episodes": 8,
 "n_states": 5,
 "oracle_optimal": 0.5465587053095646,
 "reward": 0.0,
 "reward_norm": 0.0,
 "onpolicy_probe": {
  "bal_acc": 0.3783333333333333,
  "majority": 0.2,
  "gap": 0.1783333333333333,
  "control_acc": 0.13722222222222222,
  "selectivity": 0.24111111111111108,
  "n_test": 30
 },
 "onpolicy_best_layer": 33,
 "capacity_probe": {
  "bal_acc": 0.2491613812544045,
  "majority": 0.2,
  "gap": 0.0491613812544045,
  "control_acc": 0.22006984574426433,
  "selectivity": 0.029091535510140182,
  "n_test": 150
 },
 "capacity_best_layer": 6,
 "by_layer": {
  "0": {
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0,
   "control_acc": 0.2,
   "selectivity": 0.0,
   "n_test": 30
  },
  "1": {
   "bal_acc": 0.1938888888888889,
   "majority": 0.2,
   "gap": -0.006111111111111123,
   "control_acc": 0.12444444444444444,
   "selectivity": 0.06944444444444445,
   "n_test": 30
  },
  "2": {
   "bal_acc": 0.155,
   "majority": 0.2,
   "gap": -0.04500000000000001,
   "control_acc": 0.15833333333333333,
   "selectivity": -0.003333333333333327,
   "n_test": 30
  },
  "3": {
   "bal_acc": 0.37111111111111106,
   "majority": 0.2,
   "gap": 0.17111111111111105,
   "control_acc": 0.31111111111111106,
   "selectivity": 0.06,
   "n_test": 30
  },
  "4": {
   "bal_acc": 0.16999999999999998,
   "majority": 0.2,
   "gap": -0.030000000000000027,
   "control_acc": 0.20888888888888885,
   "selectivity": -0.03888888888888886,
   "n_test": 30
  },
  "5": {
   "bal_acc": 0.2883333333333333,
   "majority": 0.2,
   "gap": 0.08833333333333326,
   "control_acc": 0.22666666666666666,
   "selectivity": 0.06166666666666662,
   "n_test": 30
  },
  "6": {
   "bal_acc": 0.155,
   "majority": 0.2,
   "gap": -0.04500000000000001,
   "control_acc": 0.19111111111111112,
   "selectivity": -0.03611111111111112,
   "n_test": 30
  },
  "7": {
   "bal_acc": 0.11499999999999999,
   "majority": 0.2,
   "gap": -0.08500000000000002,
   "control_acc": 0.35833333333333334,
   "selectivity": -0.24333333333333335,
   "n_test": 30
  },
  "8": {
   "bal_acc": 0.2755555555555555,
   "majority": 0.2,
   "gap": 0.07555555555555549,
   "control_acc": 0.06944444444444445,
   "selectivity": 0.20611111111111105,
   "n_test": 30
  },
  "9": {
   "bal_acc": 0.33833333333333326,
   "majority": 0.2,
   "gap": 0.13833333333333325,
   "control_acc": 0.22055555555555556,
   "selectivity": 0.1177777777777777,
   "n_test": 30
  },
  "10": {
   "bal_acc": 0.22888888888888886,
   "majority": 0.2,
   "gap": 0.028888888888888853,
   "control_acc": 0.22166666666666668,
   "selectivity": 0.0072222222222221855,
   "n_test": 30
  },
  "11": {
   "bal_acc": 0.19555555555555554,
   "majority": 0.2,
   "gap": -0.004444444444444473,
   "control_acc": 0.2,
   "selectivity": -0.004444444444444473,
   "n_test": 30
  },
  "12": {
   "bal_acc": 0.16,
   "majority": 0.2,
   "gap": -0.04000000000000001,
   "control_acc": 0.13611111111111113,
   "selectivity": 0.023888888888888876,
   "n_test": 30
  },
  "13": {
   "bal_acc": 0.30166666666666664,
   "majority": 0.2,
   "gap": 0.10166666666666663,
   "control_acc": 0.14666666666666667,
   "selectivity": 0.15499999999999997,
   "n_test": 30
  },
  "14": {
   "bal_acc": 0.22222222222222224,
   "majority": 0.2,
   "gap": 0.022222222222222227,
   "control_acc": 0.13,
   "selectivity": 0.09222222222222223,
   "n_test": 30
  },
  "15": {
   "bal_acc": 0.09,
   "majority": 0.2,
   "gap": -0.11000000000000001,
   "control_acc": 0.13333333333333333,
   "selectivity": -0.043333333333333335,
   "n_test": 30
  },
  "16": {
   "bal_acc": 0.1422222222222222,
   "majority": 0.2,
   "gap": -0.05777777777777782,
   "control_acc": 0.23499999999999996,
   "selectivity": -0.09277777777777776,
   "n_test": 30
  },
  "17": {
   "bal_acc": 0.15388888888888888,
   "majority": 0.2,
   "gap": -0.04611111111111113,
   "control_acc": 0.3666666666666667,
   "selectivity": -0.21277777777777782,
   "n_test": 30
  },
  "18": {
   "bal_acc": 0.16722222222222222,
   "majority": 0.2,
   "gap": -0.032777777777777795,
   "control_acc": 0.1288888888888889,
   "selectivity": 0.03833333333333333,
   "n_test": 30
  },
  "19": {
   "bal_acc": 0.19666666666666668,
   "majority": 0.2,
   "gap": -0.003333333333333327,
   "control_acc": 0.1288888888888889,
   "selectivity": 0.0677777777777778,
   "n_test": 30
  },
  "20": {
   "bal_acc": 0.29888888888888887,
   "majority": 0.2,
   "gap": 0.09888888888888886,
   "control_acc": 0.14666666666666667,
   "selectivity": 0.1522222222222222,
   "n_test": 30
  },
  "21": {
   "bal_acc": 0.2188888888888889,
   "majority": 0.2,
   "gap": 0.0188888888888889,
   "control_acc": 0.18944444444444444,
   "selectivity": 0.029444444444444468,
   "n_test": 30
  },
  "22": {
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0,
   "control_acc": 0.16888888888888887,
   "selectivity": 0.031111111111111145,
   "n_test": 30
  },
  "23": {
   "bal_acc": 0.28888888888888886,
   "majority": 0.2,
   "gap": 0.08888888888888885,
   "control_acc": 0.20888888888888885,
   "selectivity": 0.08000000000000002,
   "n_test": 30
  },
  "24": {
   "bal_acc": 0.22666666666666666,
   "majority": 0.2,
   "gap": 0.026666666666666644,
   "control_acc": 0.19388888888888886,
   "selectivity": 0.032777777777777795,
   "n_test": 30
  },
  "25": {
   "bal_acc": 0.2011111111111111,
   "majority": 0.2,
   "gap": 0.0011111111111110905,
   "control_acc": 0.21333333333333332,
   "selectivity": -0.012222222222222218,
   "n_test": 30
  },
  "26": {
   "bal_acc": 0.31055555555555553,
   "majority": 0.2,
   "gap": 0.11055555555555552,
   "control_acc": 0.2738888888888889,
   "selectivity": 0.036666666666666625,
   "n_test": 30
  },
  "27": {
   "bal_acc": 0.13722222222222222,
   "majority": 0.2,
   "gap": -0.0627777777777778,
   "control_acc": 0.09,
   "selectivity": 0.04722222222222222,
   "n_test": 30
  },
  "28": {
   "bal_acc": 0.33777777777777773,
   "majority": 0.2,
   "gap": 0.13777777777777772,
   "control_acc": 0.09,
   "selectivity": 0.24777777777777774,
   "n_test": 30
  },
  "29": {
   "bal_acc": 0.3377777777777778,
   "majority": 0.2,
   "gap": 0.13777777777777778,
   "control_acc": 0.22166666666666668,
   "selectivity": 0.11611111111111111,
   "n_test": 30
  },
  "30": {
   "bal_acc": 0.1522222222222222,
   "majority": 0.2,
   "gap": -0.04777777777777781,
   "control_acc": 0.13,
   "selectivity": 0.0222222222222222,
   "n_test": 30
  },
  "31": {
   "bal_acc": 0.16444444444444445,
   "majority": 0.2,
   "gap": -0.03555555555555556,
   "control_acc": 0.19388888888888886,
   "selectivity": -0.029444444444444412,
   "n_test": 30
  },
  "32": {
   "bal_acc": 0.04,
   "majority": 0.2,
   "gap": -0.16,
   "control_acc": 0.12000000000000002,
   "selectivity": -0.08000000000000002,
   "n_test": 30
  },
  "33": {
   "bal_acc": 0.3783333333333333,
   "majority": 0.2,
   "gap": 0.1783333333333333,
   "control_acc": 0.13722222222222222,
   "selectivity": 0.24111111111111108,
   "n_test": 30
  },
  "34": {
   "bal_acc": 0.24666666666666667,
   "majority": 0.2,
   "gap": 0.04666666666666666,
   "control_acc": 0.35666666666666663,
   "selectivity": -0.10999999999999996,
   "n_test": 30
  },
  "35": {
   "bal_acc": 0.22666666666666666,
   "majority": 0.2,
   "gap": 0.026666666666666644,
   "control_acc": 0.2483333333333333,
   "selectivity": -0.02166666666666664,
   "n_test": 30
  },
  "36": {
   "bal_acc": 0.26166666666666666,
   "majority": 0.2,
   "gap": 0.06166666666666665,
   "control_acc": 0.16722222222222222,
   "selectivity": 0.09444444444444444,
   "n_test": 30
  }
 }
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_mod_3_L16.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 2,
 "best_bal_acc": 0.5408496246168771,
 "best_gap": 0.20751629128354382,
 "capacity_frac": 0.3112744369253157,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.40685509542352055,
   "val_gap": 0.07352176209018724,
   "bal_acc": 0.444388084989281,
   "majority": 0.3333333333333333,
   "gap": 0.11105475165594769
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5533767496427214,
   "val_gap": 0.22004341630938812,
   "bal_acc": 0.5408496246168771,
   "majority": 0.3333333333333333,
   "gap": 0.20751629128354382
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.49359041880029136,
   "val_gap": 0.16025708546695805,
   "bal_acc": 0.5406426493763631,
   "majority": 0.3333333333333333,
   "gap": 0.20730931604302977
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5068641904282477,
   "val_gap": 0.1735308570949144,
   "bal_acc": 0.502679892093021,
   "majority": 0.3333333333333333,
   "gap": 0.16934655875968768
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_mod_3_L24.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 4,
 "best_bal_acc": 0.5022636476838983,
 "best_gap": 0.168930314350565,
 "capacity_frac": 0.25339547152584746,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.4257940287946003,
   "val_gap": 0.092460695461267,
   "bal_acc": 0.4292894258969606,
   "majority": 0.3333333333333333,
   "gap": 0.0959560925636273
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.4829752152337407,
   "val_gap": 0.1496418819004074,
   "bal_acc": 0.47985351251212016,
   "majority": 0.3333333333333333,
   "gap": 0.14652017917878685
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.42908739986754846,
   "val_gap": 0.09575406653421514,
   "bal_acc": 0.45043577638856824,
   "majority": 0.3333333333333333,
   "gap": 0.11710244305523493
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5175256511444357,
   "val_gap": 0.1841923178111024,
   "bal_acc": 0.5022636476838983,
   "majority": 0.3333333333333333,
   "gap": 0.168930314350565
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_mod_3_L8.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 3,
 "best_bal_acc": 0.6753968253968253,
 "best_gap": 0.342063492063492,
 "capacity_frac": 0.5130952380952379,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.6535255421934423,
   "val_gap": 0.32019220886010896,
   "bal_acc": 0.632010582010582,
   "majority": 0.3333333333333333,
   "gap": 0.2986772486772487
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.6355637783944906,
   "val_gap": 0.3022304450611573,
   "bal_acc": 0.62989417989418,
   "majority": 0.3333333333333333,
   "gap": 0.29656084656084664
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.7325059101654846,
   "val_gap": 0.3991725768321513,
   "bal_acc": 0.6753968253968253,
   "majority": 0.3333333333333333,
   "gap": 0.342063492063492
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.6969164353993215,
   "val_gap": 0.36358310206598815,
   "bal_acc": 0.7234126984126984,
   "majority": 0.3333333333333333,
   "gap": 0.3900793650793651
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_mod_5_L16.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 4,
 "best_bal_acc": 0.36550229031648357,
 "best_gap": 0.16550229031648356,
 "capacity_frac": 0.20687786289560445,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.37305784238496226,
   "val_gap": 0.17305784238496225,
   "bal_acc": 0.3616164268525813,
   "majority": 0.2,
   "gap": 0.16161642685258126
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.30799501752341196,
   "val_gap": 0.10799501752341195,
   "bal_acc": 0.33227024846540554,
   "majority": 0.2,
   "gap": 0.13227024846540553
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.4259928935314187,
   "val_gap": 0.22599289353141871,
   "bal_acc": 0.4146003711695393,
   "majority": 0.2,
   "gap": 0.21460037116953928
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.44152419438159596,
   "val_gap": 0.24152419438159595,
   "bal_acc": 0.36550229031648357,
   "majority": 0.2,
   "gap": 0.16550229031648356
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_mod_5_L24.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 4,
 "best_bal_acc": 0.34855997464920835,
 "best_gap": 0.14855997464920834,
 "capacity_frac": 0.18569996831151042,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.31725736287406114,
   "val_gap": 0.11725736287406113,
   "bal_acc": 0.3199842564315813,
   "majority": 0.2,
   "gap": 0.11998425643158128
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.34945503357268065,
   "val_gap": 0.14945503357268064,
   "bal_acc": 0.32277358557965324,
   "majority": 0.2,
   "gap": 0.12277358557965323
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.3229011593907229,
   "val_gap": 0.12290115939072288,
   "bal_acc": 0.3432142862121075,
   "majority": 0.2,
   "gap": 0.14321428621210747
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.3585960658825934,
   "val_gap": 0.1585960658825934,
   "bal_acc": 0.34855997464920835,
   "majority": 0.2,
   "gap": 0.14855997464920834
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_mod_5_L8.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 2,
 "best_bal_acc": 0.6125150320824708,
 "best_gap": 0.4125150320824708,
 "capacity_frac": 0.5156437901030885,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.4733672408527182,
   "val_gap": 0.2733672408527182,
   "bal_acc": 0.46773150561630833,
   "majority": 0.2,
   "gap": 0.2677315056163083
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.6311056930629759,
   "val_gap": 0.4311056930629759,
   "bal_acc": 0.6125150320824708,
   "majority": 0.2,
   "gap": 0.4125150320824708
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.58957705622951,
   "val_gap": 0.38957705622950994,
   "bal_acc": 0.5550970822144888,
   "majority": 0.2,
   "gap": 0.3550970822144888
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5428944814647085,
   "val_gap": 0.3428944814647085,
   "bal_acc": 0.5672010242692418,
   "majority": 0.2,
   "gap": 0.3672010242692418
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_mod_7_L16.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 3,
 "best_bal_acc": 0.33265978158433557,
 "best_gap": 0.18980263872719272,
 "capacity_frac": 0.2214364118483915,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.31934422458464684,
   "val_gap": 0.176487081727504,
   "bal_acc": 0.32757609140722777,
   "majority": 0.14285714285714285,
   "gap": 0.18471894855008492
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.32474511416919505,
   "val_gap": 0.1818879713120522,
   "bal_acc": 0.3176886092078165,
   "majority": 0.14285714285714285,
   "gap": 0.17483146635067365
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.3473181392992371,
   "val_gap": 0.20446099644209426,
   "bal_acc": 0.33265978158433557,
   "majority": 0.14285714285714285,
   "gap": 0.18980263872719272
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.3278446455766771,
   "val_gap": 0.18498750271953424,
   "bal_acc": 0.30867731082680405,
   "majority": 0.14285714285714285,
   "gap": 0.1658201679696612
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_mod_7_L24.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 3,
 "best_bal_acc": 0.254422434621293,
 "best_gap": 0.11156529176415014,
 "capacity_frac": 0.13015950705817517,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.23755315285307407,
   "val_gap": 0.09469600999593122,
   "bal_acc": 0.23807749449591226,
   "majority": 0.14285714285714285,
   "gap": 0.09522035163876941
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.1857564430454456,
   "val_gap": 0.042899300188302764,
   "bal_acc": 0.201365879415847,
   "majority": 0.14285714285714285,
   "gap": 0.058508736558704144
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.26853551841437157,
   "val_gap": 0.12567837555722872,
   "bal_acc": 0.254422434621293,
   "majority": 0.14285714285714285,
   "gap": 0.11156529176415014
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.2259157615063003,
   "val_gap": 0.08305861864915745,
   "bal_acc": 0.2428369652291887,
   "majority": 0.14285714285714285,
   "gap": 0.09997982237204586
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_mod_7_L8.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 4,
 "best_bal_acc": 0.6239031204076797,
 "best_gap": 0.48104597755053685,
 "capacity_frac": 0.561220307142293,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.39852114758947055,
   "val_gap": 0.2556640047323277,
   "bal_acc": 0.3889268178629881,
   "majority": 0.14285714285714285,
   "gap": 0.24606967500584526
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5198677099298218,
   "val_gap": 0.37701056707267894,
   "bal_acc": 0.5138293182670083,
   "majority": 0.14285714285714285,
   "gap": 0.37097217540986543
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.5649834637412277,
   "val_gap": 0.4221263208840848,
   "bal_acc": 0.5453520418566011,
   "majority": 0.14285714285714285,
   "gap": 0.4024948989994583
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5985829905084563,
   "val_gap": 0.45572584765131346,
   "bal_acc": 0.6239031204076797,
   "majority": 0.14285714285714285,
   "gap": 0.48104597755053685
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_parity_L16.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 4,
 "best_bal_acc": 0.698115928652191,
 "best_gap": 0.19811592865219096,
 "capacity_frac": 0.39623185730438193,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.6298719098883573,
   "val_gap": 0.12987190988835728,
   "bal_acc": 0.6159113459630339,
   "majority": 0.5,
   "gap": 0.11591134596303387
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.6446496212121212,
   "val_gap": 0.14464962121212122,
   "bal_acc": 0.6268950319588342,
   "majority": 0.5,
   "gap": 0.12689503195883423
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.65311004784689,
   "val_gap": 0.15311004784688997,
   "bal_acc": 0.630794701986755,
   "majority": 0.5,
   "gap": 0.13079470198675502
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.6763481858054227,
   "val_gap": 0.17634818580542266,
   "bal_acc": 0.698115928652191,
   "majority": 0.5,
   "gap": 0.19811592865219096
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_parity_L24.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 4,
 "best_bal_acc": 0.6614474599860821,
 "best_gap": 0.16144745998608212,
 "capacity_frac": 0.32289491997216424,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.5718984962406015,
   "val_gap": 0.07189849624060152,
   "bal_acc": 0.5724202206978826,
   "majority": 0.5,
   "gap": 0.07242022069788256
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5839285714285715,
   "val_gap": 0.08392857142857146,
   "bal_acc": 0.5668058455114823,
   "majority": 0.5,
   "gap": 0.06680584551148228
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.6455827067669173,
   "val_gap": 0.1455827067669173,
   "bal_acc": 0.6327940153096729,
   "majority": 0.5,
   "gap": 0.13279401530967294
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.6597744360902256,
   "val_gap": 0.15977443609022557,
   "bal_acc": 0.6614474599860821,
   "majority": 0.5,
   "gap": 0.16144745998608212
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_1.5b_parity_L8.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 4,
 "best_bal_acc": 0.939873417721519,
 "best_gap": 0.439873417721519,
 "capacity_frac": 0.879746835443038,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.7947776417788658,
   "val_gap": 0.2947776417788658,
   "bal_acc": 0.7711629746835442,
   "majority": 0.5,
   "gap": 0.2711629746835442
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.8167074663402693,
   "val_gap": 0.31670746634026925,
   "bal_acc": 0.8201147151898734,
   "majority": 0.5,
   "gap": 0.32011471518987344
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.9108527131782946,
   "val_gap": 0.41085271317829464,
   "bal_acc": 0.9305775316455696,
   "majority": 0.5,
   "gap": 0.43057753164556956
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.9122807017543859,
   "val_gap": 0.4122807017543859,
   "bal_acc": 0.939873417721519,
   "majority": 0.5,
   "gap": 0.439873417721519
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_mod_3_L16.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 4,
 "best_bal_acc": 0.5987607138838408,
 "best_gap": 0.26542738055050746,
 "capacity_frac": 0.39814107082576117,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.4515736120776023,
   "val_gap": 0.11824027874426901,
   "bal_acc": 0.48012308905007695,
   "majority": 0.3333333333333333,
   "gap": 0.14678975571674363
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5875645198930314,
   "val_gap": 0.25423118655969806,
   "bal_acc": 0.570473320308469,
   "majority": 0.3333333333333333,
   "gap": 0.23713998697513566
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.5404554975778381,
   "val_gap": 0.20712216424450475,
   "bal_acc": 0.5437233738013655,
   "majority": 0.3333333333333333,
   "gap": 0.21039004046803217
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.6078680956399676,
   "val_gap": 0.27453476230663426,
   "bal_acc": 0.5987607138838408,
   "majority": 0.3333333333333333,
   "gap": 0.26542738055050746
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_mod_3_L24.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 4,
 "best_bal_acc": 0.49964071413330896,
 "best_gap": 0.16630738079997565,
 "capacity_frac": 0.24946107119996344,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.41697865353037766,
   "val_gap": 0.08364532019704435,
   "bal_acc": 0.41932201367762495,
   "majority": 0.3333333333333333,
   "gap": 0.08598868034429163
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.46665337615328095,
   "val_gap": 0.13332004281994764,
   "bal_acc": 0.47654136446414097,
   "majority": 0.3333333333333333,
   "gap": 0.14320803113080766
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.42701512306198913,
   "val_gap": 0.09368178972865582,
   "bal_acc": 0.4428293677401638,
   "majority": 0.3333333333333333,
   "gap": 0.10949603440683048
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.4851681499423927,
   "val_gap": 0.1518348166090594,
   "bal_acc": 0.49964071413330896,
   "majority": 0.3333333333333333,
   "gap": 0.16630738079997565
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_mod_3_L8.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 3,
 "best_bal_acc": 0.7092592592592593,
 "best_gap": 0.37592592592592594,
 "capacity_frac": 0.5638888888888889,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.6868177613320999,
   "val_gap": 0.3534844279987666,
   "bal_acc": 0.6575396825396825,
   "majority": 0.3333333333333333,
   "gap": 0.3242063492063492
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.715762154383801,
   "val_gap": 0.38242882105046766,
   "bal_acc": 0.6886243386243386,
   "majority": 0.3333333333333333,
   "gap": 0.35529100529100527
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.7916281221091581,
   "val_gap": 0.4582947887758248,
   "bal_acc": 0.7092592592592593,
   "majority": 0.3333333333333333,
   "gap": 0.37592592592592594
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.7578425326343922,
   "val_gap": 0.42450919930105885,
   "bal_acc": 0.7708994708994709,
   "majority": 0.3333333333333333,
   "gap": 0.43756613756613755
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_mod_5_L16.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 4,
 "best_bal_acc": 0.470271615932129,
 "best_gap": 0.270271615932129,
 "capacity_frac": 0.33783951991516126,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.38921230107122157,
   "val_gap": 0.18921230107122156,
   "bal_acc": 0.3831053165025834,
   "majority": 0.2,
   "gap": 0.18310531650258338
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.4027016018644476,
   "val_gap": 0.20270160186444758,
   "bal_acc": 0.3877524200228588,
   "majority": 0.2,
   "gap": 0.1877524200228588
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.45473084458523055,
   "val_gap": 0.25473084458523054,
   "bal_acc": 0.4274008998895117,
   "majority": 0.2,
   "gap": 0.22740089988951168
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5040902886434375,
   "val_gap": 0.3040902886434375,
   "bal_acc": 0.470271615932129,
   "majority": 0.2,
   "gap": 0.270271615932129
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_mod_5_L24.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 1,
 "best_bal_acc": 0.34974507414468314,
 "best_gap": 0.14974507414468313,
 "capacity_frac": 0.1871813426808539,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.3866252143671499,
   "val_gap": 0.1866252143671499,
   "bal_acc": 0.34974507414468314,
   "majority": 0.2,
   "gap": 0.14974507414468313
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.3246896055719585,
   "val_gap": 0.12468960557195846,
   "bal_acc": 0.32406212956968483,
   "majority": 0.2,
   "gap": 0.12406212956968482
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.3666799837767579,
   "val_gap": 0.1666799837767579,
   "bal_acc": 0.3591962115680069,
   "majority": 0.2,
   "gap": 0.1591962115680069
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.2635135135135135,
   "val_gap": 0.06351351351351348,
   "bal_acc": 0.2663212435233161,
   "majority": 0.2,
   "gap": 0.06632124352331609
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_mod_5_L8.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 4,
 "best_bal_acc": 0.6172055751045626,
 "best_gap": 0.41720557510456263,
 "capacity_frac": 0.5215069688807032,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.45004912352497783,
   "val_gap": 0.2500491235249778,
   "bal_acc": 0.4274701460448608,
   "majority": 0.2,
   "gap": 0.22747014604486077
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5601256147963367,
   "val_gap": 0.3601256147963367,
   "bal_acc": 0.46671595316992986,
   "majority": 0.2,
   "gap": 0.26671595316992985
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.4902017600214248,
   "val_gap": 0.2902017600214248,
   "bal_acc": 0.4841547470761644,
   "majority": 0.2,
   "gap": 0.2841547470761644
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5719741187480347,
   "val_gap": 0.3719741187480347,
   "bal_acc": 0.6172055751045626,
   "majority": 0.2,
   "gap": 0.41720557510456263
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_mod_7_L16.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 3,
 "best_bal_acc": 0.3381219376608324,
 "best_gap": 0.19526479480368952,
 "capacity_frac": 0.2278089272709711,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.24334244923699302,
   "val_gap": 0.10048530637985018,
   "bal_acc": 0.19548825781330356,
   "majority": 0.14285714285714285,
   "gap": 0.05263111495616071
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.21769843076745024,
   "val_gap": 0.07484128791030739,
   "bal_acc": 0.2231656376714143,
   "majority": 0.14285714285714285,
   "gap": 0.08030849481427146
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.35554755236031893,
   "val_gap": 0.21269040950317608,
   "bal_acc": 0.3381219376608324,
   "majority": 0.14285714285714285,
   "gap": 0.19526479480368952
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.34418383137308833,
   "val_gap": 0.20132668851594548,
   "bal_acc": 0.3442421384471633,
   "majority": 0.14285714285714285,
   "gap": 0.20138499559002043
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_mod_7_L24.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 3,
 "best_bal_acc": 0.28443713442951946,
 "best_gap": 0.1415799915723766,
 "capacity_frac": 0.16517665683443936,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.20152219247027145,
   "val_gap": 0.0586650496131286,
   "bal_acc": 0.21160912556741227,
   "majority": 0.14285714285714285,
   "gap": 0.06875198271026942
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.22680873440733448,
   "val_gap": 0.08395159155019163,
   "bal_acc": 0.21363030220914708,
   "majority": 0.14285714285714285,
   "gap": 0.07077315935200423
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.31097464479065984,
   "val_gap": 0.168117501933517,
   "bal_acc": 0.28443713442951946,
   "majority": 0.14285714285714285,
   "gap": 0.1415799915723766
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.2704810592816106,
   "val_gap": 0.12762391642446774,
   "bal_acc": 0.26703094105896125,
   "majority": 0.14285714285714285,
   "gap": 0.1241737982018184
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_mod_7_L8.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 4,
 "best_bal_acc": 0.6761947441278747,
 "best_gap": 0.5333376012707318,
 "capacity_frac": 0.6222272014825204,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.41369955096663175,
   "val_gap": 0.2708424081094889,
   "bal_acc": 0.38662863985052437,
   "majority": 0.14285714285714285,
   "gap": 0.24377149699338152
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.4333037562851228,
   "val_gap": 0.29044661342797995,
   "bal_acc": 0.44641523623286544,
   "majority": 0.14285714285714285,
   "gap": 0.3035580933757226
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.5454760560350622,
   "val_gap": 0.40261891317791937,
   "bal_acc": 0.5738617793329039,
   "majority": 0.14285714285714285,
   "gap": 0.4310046364757611
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.649842703879971,
   "val_gap": 0.5069855610228282,
   "bal_acc": 0.6761947441278747,
   "majority": 0.14285714285714285,
   "gap": 0.5333376012707318
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_parity_L16.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 3,
 "best_bal_acc": 0.652317880794702,
 "best_gap": 0.152317880794702,
 "capacity_frac": 0.304635761589404,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.6012883771929824,
   "val_gap": 0.10128837719298245,
   "bal_acc": 0.6323926436993793,
   "majority": 0.5,
   "gap": 0.1323926436993793
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.6393166866028708,
   "val_gap": 0.13931668660287078,
   "bal_acc": 0.6341117290075455,
   "majority": 0.5,
   "gap": 0.13411172900754553
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.6746411483253588,
   "val_gap": 0.17464114832535882,
   "bal_acc": 0.652317880794702,
   "majority": 0.5,
   "gap": 0.152317880794702
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5,
   "val_gap": 0.0,
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_parity_L24.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 4,
 "best_bal_acc": 0.818796600059648,
 "best_gap": 0.31879660005964805,
 "capacity_frac": 0.6375932001192961,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.5592575187969925,
   "val_gap": 0.05925751879699248,
   "bal_acc": 0.5673302515160552,
   "majority": 0.5,
   "gap": 0.0673302515160552
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5857142857142857,
   "val_gap": 0.08571428571428574,
   "bal_acc": 0.5720250521920668,
   "majority": 0.5,
   "gap": 0.07202505219206679
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.5,
   "val_gap": 0.0,
   "bal_acc": 0.5011904761904762,
   "majority": 0.5,
   "gap": 0.0011904761904761862
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.8746240601503759,
   "val_gap": 0.37462406015037586,
   "bal_acc": 0.818796600059648,
   "majority": 0.5,
   "gap": 0.31879660005964805
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_14b_parity_L8.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 3,
 "best_bal_acc": 0.8304489715189873,
 "best_gap": 0.33044897151898733,
 "capacity_frac": 0.6608979430379747,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.7555079559363524,
   "val_gap": 0.25550795593635245,
   "bal_acc": 0.7271064082278481,
   "majority": 0.5,
   "gap": 0.2271064082278481
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.7559159526723787,
   "val_gap": 0.25591595267237865,
   "bal_acc": 0.7485166139240507,
   "majority": 0.5,
   "gap": 0.24851661392405067
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.8408812729498164,
   "val_gap": 0.3408812729498164,
   "bal_acc": 0.8304489715189873,
   "majority": 0.5,
   "gap": 0.33044897151898733
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.8224194206446348,
   "val_gap": 0.3224194206446348,
   "bal_acc": 0.8504252373417722,
   "majority": 0.5,
   "gap": 0.3504252373417722
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_mod_3_L16.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 2,
 "best_bal_acc": 0.550319762170873,
 "best_gap": 0.21698642883753966,
 "capacity_frac": 0.32547964325630946,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.42497742112198517,
   "val_gap": 0.09164408778865185,
   "bal_acc": 0.4427637666228812,
   "majority": 0.3333333333333333,
   "gap": 0.10943043328954788
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5796384700368947,
   "val_gap": 0.2463051367035614,
   "bal_acc": 0.550319762170873,
   "majority": 0.3333333333333333,
   "gap": 0.21698642883753966
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.5441786681951916,
   "val_gap": 0.21084533486185825,
   "bal_acc": 0.5102598501266047,
   "majority": 0.3333333333333333,
   "gap": 0.17692651679327137
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.48355023862049223,
   "val_gap": 0.15021690528715892,
   "bal_acc": 0.48508116636086807,
   "majority": 0.3333333333333333,
   "gap": 0.15174783302753475
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_mod_3_L24.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 2,
 "best_bal_acc": 0.48378180038925117,
 "best_gap": 0.15044846705591786,
 "capacity_frac": 0.22567270058387676,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.4265612951219733,
   "val_gap": 0.09322796178864001,
   "bal_acc": 0.42669934597797315,
   "majority": 0.3333333333333333,
   "gap": 0.09336601264463984
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.473688140144608,
   "val_gap": 0.1403548068112747,
   "bal_acc": 0.48378180038925117,
   "majority": 0.3333333333333333,
   "gap": 0.15044846705591786
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.4601486904535104,
   "val_gap": 0.1268153571201771,
   "bal_acc": 0.44401545751504096,
   "majority": 0.3333333333333333,
   "gap": 0.11068212418170764
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.46111576808280946,
   "val_gap": 0.12778243474947615,
   "bal_acc": 0.4454633399111773,
   "majority": 0.3333333333333333,
   "gap": 0.112130006577844
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_mod_3_L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 2,
 "best_bal_acc": 0.6509259259259259,
 "best_gap": 0.3175925925925926,
 "capacity_frac": 0.47638888888888886,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.5835029293863706,
   "val_gap": 0.2501695960530373,
   "bal_acc": 0.6107142857142858,
   "majority": 0.3333333333333333,
   "gap": 0.27738095238095245
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.7050878815911193,
   "val_gap": 0.37175454825778603,
   "bal_acc": 0.6509259259259259,
   "majority": 0.3333333333333333,
   "gap": 0.3175925925925926
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.6613680748278342,
   "val_gap": 0.3280347414945009,
   "bal_acc": 0.6932539682539681,
   "majority": 0.3333333333333333,
   "gap": 0.3599206349206348
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.670392640559153,
   "val_gap": 0.3370593072258197,
   "bal_acc": 0.7071428571428572,
   "majority": 0.3333333333333333,
   "gap": 0.37380952380952387
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_mod_5_L16.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 3,
 "best_bal_acc": 0.40073834323414764,
 "best_gap": 0.20073834323414763,
 "capacity_frac": 0.25092292904268454,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.3851412535936772,
   "val_gap": 0.18514125359367717,
   "bal_acc": 0.371188249934354,
   "majority": 0.2,
   "gap": 0.171188249934354
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.3589843399976905,
   "val_gap": 0.15898433999769052,
   "bal_acc": 0.3444202791002119,
   "majority": 0.2,
   "gap": 0.14442027910021188
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.4275440782626587,
   "val_gap": 0.2275440782626587,
   "bal_acc": 0.40073834323414764,
   "majority": 0.2,
   "gap": 0.20073834323414763
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.3761209380718805,
   "val_gap": 0.1761209380718805,
   "bal_acc": 0.3784000512482891,
   "majority": 0.2,
   "gap": 0.17840005124828912
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_mod_5_L24.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 3,
 "best_bal_acc": 0.339198648231041,
 "best_gap": 0.139198648231041,
 "capacity_frac": 0.17399831028880125,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.2992662016855565,
   "val_gap": 0.0992662016855565,
   "bal_acc": 0.3109341245865225,
   "majority": 0.2,
   "gap": 0.11093412458652246
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.3255188629002671,
   "val_gap": 0.1255188629002671,
   "bal_acc": 0.33405114057421237,
   "majority": 0.2,
   "gap": 0.13405114057421236
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.34752027952217707,
   "val_gap": 0.14752027952217706,
   "bal_acc": 0.339198648231041,
   "majority": 0.2,
   "gap": 0.139198648231041
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.32943279518232077,
   "val_gap": 0.12943279518232076,
   "bal_acc": 0.3470718094412926,
   "majority": 0.2,
   "gap": 0.1470718094412926
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_mod_5_L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 3,
 "best_bal_acc": 0.626193427319935,
 "best_gap": 0.426193427319935,
 "capacity_frac": 0.5327417841499187,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.4706510634904634,
   "val_gap": 0.27065106349046336,
   "bal_acc": 0.47862153656113327,
   "majority": 0.2,
   "gap": 0.27862153656113325
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5549889791785463,
   "val_gap": 0.35498897917854627,
   "bal_acc": 0.5698347079559353,
   "majority": 0.2,
   "gap": 0.36983470795593526
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.6524085271819345,
   "val_gap": 0.4524085271819345,
   "bal_acc": 0.626193427319935,
   "majority": 0.2,
   "gap": 0.426193427319935
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.497222226401525,
   "val_gap": 0.297222226401525,
   "bal_acc": 0.5556047120341538,
   "majority": 0.2,
   "gap": 0.35560471203415384
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_mod_7_L16.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 4,
 "best_bal_acc": 0.40081662856220174,
 "best_gap": 0.2579594857050589,
 "capacity_frac": 0.30095273332256867,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.2920953184690407,
   "val_gap": 0.14923817561189784,
   "bal_acc": 0.3245462523681324,
   "majority": 0.14285714285714285,
   "gap": 0.18168910951098954
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.26204591315606895,
   "val_gap": 0.1191887702989261,
   "bal_acc": 0.2622497004588032,
   "majority": 0.14285714285714285,
   "gap": 0.11939255760166034
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.3156284633361173,
   "val_gap": 0.17277132047897448,
   "bal_acc": 0.3494093941359791,
   "majority": 0.14285714285714285,
   "gap": 0.20655225127883625
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.3955522600135347,
   "val_gap": 0.25269511715639187,
   "bal_acc": 0.40081662856220174,
   "majority": 0.14285714285714285,
   "gap": 0.2579594857050589
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_mod_7_L24.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 4,
 "best_bal_acc": 0.2790401468340073,
 "best_gap": 0.13618300397686445,
 "capacity_frac": 0.15888017130634186,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.2508220752323946,
   "val_gap": 0.10796493237525173,
   "bal_acc": 0.2567247873627335,
   "majority": 0.14285714285714285,
   "gap": 0.11386764450559067
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.2243247800792558,
   "val_gap": 0.08146763722211295,
   "bal_acc": 0.21830781159139367,
   "majority": 0.14285714285714285,
   "gap": 0.07545066873425083
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.28048053367956094,
   "val_gap": 0.1376233908224181,
   "bal_acc": 0.2726140368921362,
   "majority": 0.14285714285714285,
   "gap": 0.12975689403499335
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.30905646212162924,
   "val_gap": 0.1661993192644864,
   "bal_acc": 0.2790401468340073,
   "majority": 0.14285714285714285,
   "gap": 0.13618300397686445
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_mod_7_L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 4,
 "best_bal_acc": 0.5657907104715615,
 "best_gap": 0.42293356761441864,
 "capacity_frac": 0.49342249555015505,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.4705681482078998,
   "val_gap": 0.3277110053507569,
   "bal_acc": 0.45146603143563624,
   "majority": 0.14285714285714285,
   "gap": 0.3086088885784934
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.46110080395794684,
   "val_gap": 0.318243661100804,
   "bal_acc": 0.4307731343293653,
   "majority": 0.14285714285714285,
   "gap": 0.28791599147222247
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.49616036137775266,
   "val_gap": 0.3533032185206098,
   "bal_acc": 0.5053090757042125,
   "majority": 0.14285714285714285,
   "gap": 0.3624519328470696
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5635449436691673,
   "val_gap": 0.42068780081202445,
   "bal_acc": 0.5657907104715615,
   "majority": 0.14285714285714285,
   "gap": 0.42293356761441864
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_parity_L16.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 4,
 "best_bal_acc": 0.7697810185292013,
 "best_gap": 0.26978101852920133,
 "capacity_frac": 0.5395620370584027,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.6108826754385965,
   "val_gap": 0.11088267543859653,
   "bal_acc": 0.6241779541731084,
   "majority": 0.5,
   "gap": 0.1241779541731084
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5988337320574162,
   "val_gap": 0.09883373205741619,
   "bal_acc": 0.6499007776265086,
   "majority": 0.5,
   "gap": 0.14990077762650855
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.69377990430622,
   "val_gap": 0.19377990430622005,
   "bal_acc": 0.6821192052980132,
   "majority": 0.5,
   "gap": 0.18211920529801318
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.7796924840510366,
   "val_gap": 0.27969248405103664,
   "bal_acc": 0.7697810185292013,
   "majority": 0.5,
   "gap": 0.26978101852920133
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_parity_L24.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 4,
 "best_bal_acc": 0.6144174371209862,
 "best_gap": 0.11441743712098618,
 "capacity_frac": 0.22883487424197235,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.5398026315789474,
   "val_gap": 0.03980263157894737,
   "bal_acc": 0.5249453225966796,
   "majority": 0.5,
   "gap": 0.024945322596679587
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5839285714285715,
   "val_gap": 0.08392857142857146,
   "bal_acc": 0.5668058455114823,
   "majority": 0.5,
   "gap": 0.06680584551148228
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.5773026315789473,
   "val_gap": 0.07730263157894735,
   "bal_acc": 0.5738095238095238,
   "majority": 0.5,
   "gap": 0.07380952380952377
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.6095394736842106,
   "val_gap": 0.10953947368421058,
   "bal_acc": 0.6144174371209862,
   "majority": 0.5,
   "gap": 0.11441743712098618
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_3b_parity_L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 3,
 "best_bal_acc": 0.8407337816455696,
 "best_gap": 0.34073378164556956,
 "capacity_frac": 0.6814675632911391,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.6932884536923705,
   "val_gap": 0.19328845369237047,
   "bal_acc": 0.678006329113924,
   "majority": 0.5,
   "gap": 0.178006329113924
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.7910036719706242,
   "val_gap": 0.29100367197062416,
   "bal_acc": 0.7809038765822784,
   "majority": 0.5,
   "gap": 0.28090387658227844
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.8601591187270502,
   "val_gap": 0.3601591187270502,
   "bal_acc": 0.8407337816455696,
   "majority": 0.5,
   "gap": 0.34073378164556956
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.8081395348837209,
   "val_gap": 0.3081395348837209,
   "bal_acc": 0.80859375,
   "majority": 0.5,
   "gap": 0.30859375
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_mod_3_L16.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 4,
 "best_bal_acc": 0.5178788710929051,
 "best_gap": 0.18454553775957178,
 "capacity_frac": 0.27681830663935764,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.3867370859745862,
   "val_gap": 0.05340375264125291,
   "bal_acc": 0.4332067577707542,
   "majority": 0.3333333333333333,
   "gap": 0.09987342443742087
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.3811772884336217,
   "val_gap": 0.04784395510028838,
   "bal_acc": 0.38415770697086776,
   "majority": 0.3333333333333333,
   "gap": 0.05082437363753445
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.49864230615478006,
   "val_gap": 0.16530897282144674,
   "bal_acc": 0.5146028320043191,
   "majority": 0.3333333333333333,
   "gap": 0.1812694986709858
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5126006707742247,
   "val_gap": 0.17926733744089135,
   "bal_acc": 0.5178788710929051,
   "majority": 0.3333333333333333,
   "gap": 0.18454553775957178
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_mod_3_L24.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 4,
 "best_bal_acc": 0.4866181639175444,
 "best_gap": 0.1532848305842111,
 "capacity_frac": 0.22992724587631663,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.41050903119868637,
   "val_gap": 0.07717569786535305,
   "bal_acc": 0.39778449144008055,
   "majority": 0.3333333333333333,
   "gap": 0.06445115810674723
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.44050903119868634,
   "val_gap": 0.10717569786535303,
   "bal_acc": 0.43262769701499343,
   "majority": 0.3333333333333333,
   "gap": 0.09929436368166011
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.3566666666666667,
   "val_gap": 0.023333333333333373,
   "bal_acc": 0.36236933797909404,
   "majority": 0.3333333333333333,
   "gap": 0.029036004645760727
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.4967323481116585,
   "val_gap": 0.1633990147783252,
   "bal_acc": 0.4866181639175444,
   "majority": 0.3333333333333333,
   "gap": 0.1532848305842111
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_mod_3_L8.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_epoch": 4,
 "best_bal_acc": 0.73505291005291,
 "best_gap": 0.40171957671957664,
 "capacity_frac": 0.6025793650793649,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.6300544763079453,
   "val_gap": 0.296721142974612,
   "bal_acc": 0.6314814814814814,
   "majority": 0.3333333333333333,
   "gap": 0.2981481481481481
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.6925069380203516,
   "val_gap": 0.35917360468701826,
   "bal_acc": 0.6691798941798943,
   "majority": 0.3333333333333333,
   "gap": 0.335846560846561
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.7783533765032379,
   "val_gap": 0.44502004316990457,
   "bal_acc": 0.720899470899471,
   "majority": 0.3333333333333333,
   "gap": 0.3875661375661377
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.7795919416178435,
   "val_gap": 0.4462586082845102,
   "bal_acc": 0.73505291005291,
   "majority": 0.3333333333333333,
   "gap": 0.40171957671957664
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_mod_5_L16.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 3,
 "best_bal_acc": 0.404014237891006,
 "best_gap": 0.20401423789100598,
 "capacity_frac": 0.25501779736375746,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.3554267251101346,
   "val_gap": 0.1554267251101346,
   "bal_acc": 0.34764530602459154,
   "majority": 0.2,
   "gap": 0.14764530602459153
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.2511280805275946,
   "val_gap": 0.0511280805275946,
   "bal_acc": 0.2552282768777614,
   "majority": 0.2,
   "gap": 0.055228276877761384
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.42508581770311543,
   "val_gap": 0.22508581770311542,
   "bal_acc": 0.404014237891006,
   "majority": 0.2,
   "gap": 0.20401423789100598
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.39666993783103294,
   "val_gap": 0.19666993783103293,
   "bal_acc": 0.349380326999603,
   "majority": 0.2,
   "gap": 0.14938032699960296
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_mod_5_L24.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 4,
 "best_bal_acc": 0.3447728239847459,
 "best_gap": 0.1447728239847459,
 "capacity_frac": 0.18096602998093236,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.34500763728467715,
   "val_gap": 0.14500763728467714,
   "bal_acc": 0.3415058256746427,
   "majority": 0.2,
   "gap": 0.1415058256746427
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.3589508008957724,
   "val_gap": 0.1589508008957724,
   "bal_acc": 0.3441924512291958,
   "majority": 0.2,
   "gap": 0.14419245122919577
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.30715808380893767,
   "val_gap": 0.10715808380893765,
   "bal_acc": 0.3274454971982836,
   "majority": 0.2,
   "gap": 0.12744549719828357
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.3777871345708158,
   "val_gap": 0.1777871345708158,
   "bal_acc": 0.3447728239847459,
   "majority": 0.2,
   "gap": 0.1447728239847459
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_mod_5_L8.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_epoch": 4,
 "best_bal_acc": 0.6536335837851547,
 "best_gap": 0.45363358378515467,
 "capacity_frac": 0.5670419797314433,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.5043233817447053,
   "val_gap": 0.30432338174470525,
   "bal_acc": 0.48101230611173784,
   "majority": 0.2,
   "gap": 0.28101230611173783
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5684984600940945,
   "val_gap": 0.36849846009409454,
   "bal_acc": 0.6050662401236043,
   "majority": 0.2,
   "gap": 0.4050662401236043
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.6040873781879512,
   "val_gap": 0.4040873781879512,
   "bal_acc": 0.6724586676312329,
   "majority": 0.2,
   "gap": 0.47245866763123284
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.6400166252664933,
   "val_gap": 0.44001662526649327,
   "bal_acc": 0.6536335837851547,
   "majority": 0.2,
   "gap": 0.45363358378515467
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_mod_7_L16.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 4,
 "best_bal_acc": 0.3648155296767319,
 "best_gap": 0.22195838681958907,
 "capacity_frac": 0.2589514512895206,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.28557419295340497,
   "val_gap": 0.14271705009626212,
   "bal_acc": 0.27313916191598203,
   "majority": 0.14285714285714285,
   "gap": 0.13028201905883918
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.15459882583170254,
   "val_gap": 0.011741682974559686,
   "bal_acc": 0.15238095238095237,
   "majority": 0.14285714285714285,
   "gap": 0.009523809523809518
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.33325171296180167,
   "val_gap": 0.19039457010465882,
   "bal_acc": 0.3862731049288285,
   "majority": 0.14285714285714285,
   "gap": 0.24341596207168564
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.36327467308746797,
   "val_gap": 0.22041753023032512,
   "bal_acc": 0.3648155296767319,
   "majority": 0.14285714285714285,
   "gap": 0.22195838681958907
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_mod_7_L24.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 3,
 "best_bal_acc": 0.2518305834334387,
 "best_gap": 0.10897344057629588,
 "capacity_frac": 0.12713568067234518,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.20652433137587684,
   "val_gap": 0.06366718851873399,
   "bal_acc": 0.1991825004777103,
   "majority": 0.14285714285714285,
   "gap": 0.05632535762056745
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.17883420926899188,
   "val_gap": 0.03597706641184903,
   "bal_acc": 0.1792663857881249,
   "majority": 0.14285714285714285,
   "gap": 0.03640924293098205
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.2518127652398752,
   "val_gap": 0.10895562238273238,
   "bal_acc": 0.2518305834334387,
   "majority": 0.14285714285714285,
   "gap": 0.10897344057629588
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.18671903544026308,
   "val_gap": 0.04386189258312023,
   "bal_acc": 0.18188527890020428,
   "majority": 0.14285714285714285,
   "gap": 0.039028136043061434
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_mod_7_L8.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_epoch": 4,
 "best_bal_acc": 0.6262128673982776,
 "best_gap": 0.4833557245411348,
 "capacity_frac": 0.5639150119646572,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.5314484687155495,
   "val_gap": 0.38859132585840667,
   "bal_acc": 0.48565004847679616,
   "majority": 0.14285714285714285,
   "gap": 0.3427929056196533
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.4889838939528381,
   "val_gap": 0.34612675109569524,
   "bal_acc": 0.5003824611727348,
   "majority": 0.14285714285714285,
   "gap": 0.3575253183155919
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.5413083810599338,
   "val_gap": 0.398451238202791,
   "bal_acc": 0.558997536292369,
   "majority": 0.14285714285714285,
   "gap": 0.4161403934352262
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.5693474227635719,
   "val_gap": 0.426490279906429,
   "bal_acc": 0.6262128673982776,
   "majority": 0.14285714285714285,
   "gap": 0.4833557245411348
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_parity_L16.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 3,
 "best_bal_acc": 0.7059152687080323,
 "best_gap": 0.20591526870803234,
 "capacity_frac": 0.4118305374160647,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.5874202551834131,
   "val_gap": 0.08742025518341312,
   "bal_acc": 0.574468698802409,
   "majority": 0.5,
   "gap": 0.07446869880240903
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.5662504984051037,
   "val_gap": 0.06625049840510366,
   "bal_acc": 0.5862080900846851,
   "majority": 0.5,
   "gap": 0.08620809008468511
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.7312101275917066,
   "val_gap": 0.23121012759170656,
   "bal_acc": 0.7059152687080323,
   "majority": 0.5,
   "gap": 0.20591526870803234
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.575620514354067,
   "val_gap": 0.07562051435406703,
   "bal_acc": 0.5552760920229827,
   "majority": 0.5,
   "gap": 0.05527609202298267
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_parity_L24.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 4,
 "best_bal_acc": 0.6693060940451336,
 "best_gap": 0.16930609404513364,
 "capacity_frac": 0.3386121880902673,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.556296992481203,
   "val_gap": 0.05629699248120301,
   "bal_acc": 0.535865891241674,
   "majority": 0.5,
   "gap": 0.03586589124167405
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.6035714285714285,
   "val_gap": 0.10357142857142854,
   "bal_acc": 0.5855949895615866,
   "majority": 0.5,
   "gap": 0.08559498956158662
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.6411184210526315,
   "val_gap": 0.1411184210526315,
   "bal_acc": 0.6256610995128741,
   "majority": 0.5,
   "gap": 0.12566109951287407
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.6863721804511278,
   "val_gap": 0.1863721804511278,
   "bal_acc": 0.6693060940451336,
   "majority": 0.5,
   "gap": 0.16930609404513364
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap2_7b_parity_L8.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_epoch": 4,
 "best_bal_acc": 0.9493670886075949,
 "best_gap": 0.4493670886075949,
 "capacity_frac": 0.8987341772151898,
 "history": [
  {
   "epoch": 1,
   "val_bal_acc": 0.7945736434108528,
   "val_gap": 0.2945736434108528,
   "bal_acc": 0.7880735759493671,
   "majority": 0.5,
   "gap": 0.2880735759493671
  },
  {
   "epoch": 2,
   "val_bal_acc": 0.7999796001631987,
   "val_gap": 0.2999796001631987,
   "bal_acc": 0.8246637658227849,
   "majority": 0.5,
   "gap": 0.3246637658227849
  },
  {
   "epoch": 3,
   "val_bal_acc": 0.877294981640147,
   "val_gap": 0.37729498164014696,
   "bal_acc": 0.8594738924050633,
   "majority": 0.5,
   "gap": 0.35947389240506333
  },
  {
   "epoch": 4,
   "val_bal_acc": 0.919624643002856,
   "val_gap": 0.41962464300285596,
   "bal_acc": 0.9493670886075949,
   "majority": 0.5,
   "gap": 0.4493670886075949
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_mod_3_L16.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.6014492753623188,
 "best_gap": 0.26811594202898553,
 "capacity_frac": 0.40217391304347827,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.44201006015446836,
   "majority": 0.3333333333333333,
   "gap": 0.10867672682113505
  },
  {
   "epoch": 2,
   "bal_acc": 0.4808412866737363,
   "majority": 0.3333333333333333,
   "gap": 0.147507953340403
  },
  {
   "epoch": 3,
   "bal_acc": 0.6014492753623188,
   "majority": 0.3333333333333333,
   "gap": 0.26811594202898553
  },
  {
   "epoch": 4,
   "bal_acc": 0.5834410983586558,
   "majority": 0.3333333333333333,
   "gap": 0.25010776502532245
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_mod_3_L24.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.4913145539906103,
 "best_gap": 0.157981220657277,
 "capacity_frac": 0.23697183098591545,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.4497104851330203,
   "majority": 0.3333333333333333,
   "gap": 0.116377151799687
  },
  {
   "epoch": 2,
   "bal_acc": 0.4913145539906103,
   "majority": 0.3333333333333333,
   "gap": 0.157981220657277
  },
  {
   "epoch": 3,
   "bal_acc": 0.47428145142038675,
   "majority": 0.3333333333333333,
   "gap": 0.14094811808705343
  },
  {
   "epoch": 4,
   "bal_acc": 0.4769073764621628,
   "majority": 0.3333333333333333,
   "gap": 0.1435740431288295
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_mod_3_L8.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.781994855218534,
 "best_gap": 0.44866152188520064,
 "capacity_frac": 0.6729922828278009,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.6940220077900632,
   "majority": 0.3333333333333333,
   "gap": 0.36068867445672986
  },
  {
   "epoch": 2,
   "bal_acc": 0.6309235558630232,
   "majority": 0.3333333333333333,
   "gap": 0.29759022252968986
  },
  {
   "epoch": 3,
   "bal_acc": 0.6694617063657725,
   "majority": 0.3333333333333333,
   "gap": 0.3361283730324392
  },
  {
   "epoch": 4,
   "bal_acc": 0.781994855218534,
   "majority": 0.3333333333333333,
   "gap": 0.44866152188520064
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_mod_5_L16.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.44469876351383675,
 "best_gap": 0.24469876351383674,
 "capacity_frac": 0.3058734543922959,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.39970013109251656,
   "majority": 0.2,
   "gap": 0.19970013109251655
  },
  {
   "epoch": 2,
   "bal_acc": 0.4042328301541579,
   "majority": 0.2,
   "gap": 0.20423283015415788
  },
  {
   "epoch": 3,
   "bal_acc": 0.4247045310273186,
   "majority": 0.2,
   "gap": 0.22470453102731858
  },
  {
   "epoch": 4,
   "bal_acc": 0.44469876351383675,
   "majority": 0.2,
   "gap": 0.24469876351383674
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_mod_5_L24.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.37929777590427083,
 "best_gap": 0.17929777590427082,
 "capacity_frac": 0.2241222198803385,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.3240004717537445,
   "majority": 0.2,
   "gap": 0.12400047175374451
  },
  {
   "epoch": 2,
   "bal_acc": 0.37929777590427083,
   "majority": 0.2,
   "gap": 0.17929777590427082
  },
  {
   "epoch": 3,
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0
  },
  {
   "epoch": 4,
   "bal_acc": 0.24918032786885247,
   "majority": 0.2,
   "gap": 0.04918032786885246
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_mod_5_L8.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.6927294995268051,
 "best_gap": 0.49272949952680506,
 "capacity_frac": 0.6159118744085063,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.602881849728145,
   "majority": 0.2,
   "gap": 0.40288184972814495
  },
  {
   "epoch": 2,
   "bal_acc": 0.5936276420048618,
   "majority": 0.2,
   "gap": 0.39362764200486183
  },
  {
   "epoch": 3,
   "bal_acc": 0.624494794856093,
   "majority": 0.2,
   "gap": 0.42449479485609304
  },
  {
   "epoch": 4,
   "bal_acc": 0.6927294995268051,
   "majority": 0.2,
   "gap": 0.49272949952680506
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_mod_7_L16.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.47356292106523373,
 "best_gap": 0.3307057782080909,
 "capacity_frac": 0.3858234079094393,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.2864210065297022,
   "majority": 0.14285714285714285,
   "gap": 0.14356386367255936
  },
  {
   "epoch": 2,
   "bal_acc": 0.3572017328955349,
   "majority": 0.14285714285714285,
   "gap": 0.21434459003839207
  },
  {
   "epoch": 3,
   "bal_acc": 0.41224766536977453,
   "majority": 0.14285714285714285,
   "gap": 0.2693905225126317
  },
  {
   "epoch": 4,
   "bal_acc": 0.47356292106523373,
   "majority": 0.14285714285714285,
   "gap": 0.3307057782080909
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_mod_7_L24.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.36427799034803077,
 "best_gap": 0.22142084749088792,
 "capacity_frac": 0.25832432207270256,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.26088621469501394,
   "majority": 0.14285714285714285,
   "gap": 0.11802907183787109
  },
  {
   "epoch": 2,
   "bal_acc": 0.2992335446569891,
   "majority": 0.14285714285714285,
   "gap": 0.15637640179984624
  },
  {
   "epoch": 3,
   "bal_acc": 0.3177488206173977,
   "majority": 0.14285714285714285,
   "gap": 0.17489167776025483
  },
  {
   "epoch": 4,
   "bal_acc": 0.36427799034803077,
   "majority": 0.14285714285714285,
   "gap": 0.22142084749088792
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_mod_7_L8.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.7028977395153866,
 "best_gap": 0.5600405966582438,
 "capacity_frac": 0.6533806961012844,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.4193166147577912,
   "majority": 0.14285714285714285,
   "gap": 0.27645947190064835
  },
  {
   "epoch": 2,
   "bal_acc": 0.6170942293001117,
   "majority": 0.14285714285714285,
   "gap": 0.47423708644296886
  },
  {
   "epoch": 3,
   "bal_acc": 0.7028977395153866,
   "majority": 0.14285714285714285,
   "gap": 0.5600405966582438
  },
  {
   "epoch": 4,
   "bal_acc": 0.6669358582593876,
   "majority": 0.14285714285714285,
   "gap": 0.5240787154022448
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_parity_L16.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.6222826086956522,
 "best_gap": 0.12228260869565222,
 "capacity_frac": 0.24456521739130443,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.6222826086956522,
   "majority": 0.5,
   "gap": 0.12228260869565222
  },
  {
   "epoch": 2,
   "bal_acc": 0.6222826086956522,
   "majority": 0.5,
   "gap": 0.12228260869565222
  },
  {
   "epoch": 3,
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0
  },
  {
   "epoch": 4,
   "bal_acc": 0.5568561872909699,
   "majority": 0.5,
   "gap": 0.05685618729096986
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_parity_L24.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.6763872340917767,
 "best_gap": 0.1763872340917767,
 "capacity_frac": 0.3527744681835534,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.5940959409594095,
   "majority": 0.5,
   "gap": 0.09409594095940954
  },
  {
   "epoch": 2,
   "bal_acc": 0.5002776203310623,
   "majority": 0.5,
   "gap": 0.00027762033106226713
  },
  {
   "epoch": 3,
   "bal_acc": 0.6705745584101609,
   "majority": 0.5,
   "gap": 0.1705745584101609
  },
  {
   "epoch": 4,
   "bal_acc": 0.6763872340917767,
   "majority": 0.5,
   "gap": 0.1763872340917767
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_1.5b_parity_L8.json <==
{
 "model": "Qwen/Qwen2.5-1.5B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.9313186813186813,
 "best_gap": 0.43131868131868134,
 "capacity_frac": 0.8626373626373627,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.7417582417582418,
   "majority": 0.5,
   "gap": 0.2417582417582418
  },
  {
   "epoch": 2,
   "bal_acc": 0.7582417582417582,
   "majority": 0.5,
   "gap": 0.2582417582417582
  },
  {
   "epoch": 3,
   "bal_acc": 0.9223901098901099,
   "majority": 0.5,
   "gap": 0.42239010989010994
  },
  {
   "epoch": 4,
   "bal_acc": 0.9313186813186813,
   "majority": 0.5,
   "gap": 0.43131868131868134
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_mod_3_L16.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.6925621799503875,
 "best_gap": 0.3592288466170542,
 "capacity_frac": 0.5388432699255812,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.46996233698389306,
   "majority": 0.3333333333333333,
   "gap": 0.13662900365055974
  },
  {
   "epoch": 2,
   "bal_acc": 0.5073580520337716,
   "majority": 0.3333333333333333,
   "gap": 0.17402471870043829
  },
  {
   "epoch": 3,
   "bal_acc": 0.6497913518958198,
   "majority": 0.3333333333333333,
   "gap": 0.3164580185624865
  },
  {
   "epoch": 4,
   "bal_acc": 0.6925621799503875,
   "majority": 0.3333333333333333,
   "gap": 0.3592288466170542
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_mod_3_L24.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.48035993740219096,
 "best_gap": 0.14702660406885765,
 "capacity_frac": 0.22053990610328644,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.48035993740219096,
   "majority": 0.3333333333333333,
   "gap": 0.14702660406885765
  },
  {
   "epoch": 2,
   "bal_acc": 0.41471048513302033,
   "majority": 0.3333333333333333,
   "gap": 0.08137715179968702
  },
  {
   "epoch": 3,
   "bal_acc": 0.44204570170552504,
   "majority": 0.3333333333333333,
   "gap": 0.10871236837219173
  },
  {
   "epoch": 4,
   "bal_acc": 0.41776212832550863,
   "majority": 0.3333333333333333,
   "gap": 0.08442879499217532
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_mod_3_L8.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.8246467104277908,
 "best_gap": 0.4913133770944575,
 "capacity_frac": 0.7369700656416862,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.6875121761153321,
   "majority": 0.3333333333333333,
   "gap": 0.3541788427819988
  },
  {
   "epoch": 2,
   "bal_acc": 0.49438275212676147,
   "majority": 0.3333333333333333,
   "gap": 0.16104941879342816
  },
  {
   "epoch": 3,
   "bal_acc": 0.7046283153822603,
   "majority": 0.3333333333333333,
   "gap": 0.371294982048927
  },
  {
   "epoch": 4,
   "bal_acc": 0.8246467104277908,
   "majority": 0.3333333333333333,
   "gap": 0.4913133770944575
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_mod_5_L16.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.4299910933245907,
 "best_gap": 0.22999109332459067,
 "capacity_frac": 0.2874888666557383,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.3992514770546302,
   "majority": 0.2,
   "gap": 0.1992514770546302
  },
  {
   "epoch": 2,
   "bal_acc": 0.3826097394820661,
   "majority": 0.2,
   "gap": 0.1826097394820661
  },
  {
   "epoch": 3,
   "bal_acc": 0.4299910933245907,
   "majority": 0.2,
   "gap": 0.22999109332459067
  },
  {
   "epoch": 4,
   "bal_acc": 0.27316501821967726,
   "majority": 0.2,
   "gap": 0.07316501821967725
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_mod_5_L24.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.431864682290995,
 "best_gap": 0.231864682290995,
 "capacity_frac": 0.2898308528637437,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.3076981038120324,
   "majority": 0.2,
   "gap": 0.10769810381203238
  },
  {
   "epoch": 2,
   "bal_acc": 0.3773261319309341,
   "majority": 0.2,
   "gap": 0.1773261319309341
  },
  {
   "epoch": 3,
   "bal_acc": 0.40376146710862926,
   "majority": 0.2,
   "gap": 0.20376146710862925
  },
  {
   "epoch": 4,
   "bal_acc": 0.431864682290995,
   "majority": 0.2,
   "gap": 0.231864682290995
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_mod_5_L8.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.7322236448997013,
 "best_gap": 0.5322236448997013,
 "capacity_frac": 0.6652795561246266,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.5092059604000816,
   "majority": 0.2,
   "gap": 0.3092059604000816
  },
  {
   "epoch": 2,
   "bal_acc": 0.6024476238193324,
   "majority": 0.2,
   "gap": 0.40244762381933236
  },
  {
   "epoch": 3,
   "bal_acc": 0.4792350943606302,
   "majority": 0.2,
   "gap": 0.2792350943606302
  },
  {
   "epoch": 4,
   "bal_acc": 0.7322236448997013,
   "majority": 0.2,
   "gap": 0.5322236448997013
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_mod_7_L16.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.48084428218563285,
 "best_gap": 0.33798713932849,
 "capacity_frac": 0.3943183292165716,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.3137939958592133,
   "majority": 0.14285714285714285,
   "gap": 0.17093685300207045
  },
  {
   "epoch": 2,
   "bal_acc": 0.3865247196653302,
   "majority": 0.14285714285714285,
   "gap": 0.24366757680818735
  },
  {
   "epoch": 3,
   "bal_acc": 0.48084428218563285,
   "majority": 0.14285714285714285,
   "gap": 0.33798713932849
  },
  {
   "epoch": 4,
   "bal_acc": 0.4674565736661019,
   "majority": 0.14285714285714285,
   "gap": 0.32459943080895903
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_mod_7_L24.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.3461713610741213,
 "best_gap": 0.20331421821697843,
 "capacity_frac": 0.2371999212531415,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.26354003351478184,
   "majority": 0.14285714285714285,
   "gap": 0.12068289065763899
  },
  {
   "epoch": 2,
   "bal_acc": 0.30235187193762986,
   "majority": 0.14285714285714285,
   "gap": 0.159494729080487
  },
  {
   "epoch": 3,
   "bal_acc": 0.3222900423313712,
   "majority": 0.14285714285714285,
   "gap": 0.17943289947422836
  },
  {
   "epoch": 4,
   "bal_acc": 0.3461713610741213,
   "majority": 0.14285714285714285,
   "gap": 0.20331421821697843
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_mod_7_L8.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.7805732013084954,
 "best_gap": 0.6377160584513526,
 "capacity_frac": 0.7440020681932447,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.41735441029558673,
   "majority": 0.14285714285714285,
   "gap": 0.2744972674384439
  },
  {
   "epoch": 2,
   "bal_acc": 0.5914530077765372,
   "majority": 0.14285714285714285,
   "gap": 0.44859586491939435
  },
  {
   "epoch": 3,
   "bal_acc": 0.7486533564474741,
   "majority": 0.14285714285714285,
   "gap": 0.6057962135903312
  },
  {
   "epoch": 4,
   "bal_acc": 0.7805732013084954,
   "majority": 0.14285714285714285,
   "gap": 0.6377160584513526
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_parity_L16.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.803616220735786,
 "best_gap": 0.303616220735786,
 "capacity_frac": 0.607232441471572,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.5978260869565217,
   "majority": 0.5,
   "gap": 0.09782608695652173
  },
  {
   "epoch": 2,
   "bal_acc": 0.803616220735786,
   "majority": 0.5,
   "gap": 0.303616220735786
  },
  {
   "epoch": 3,
   "bal_acc": 0.5625,
   "majority": 0.5,
   "gap": 0.0625
  },
  {
   "epoch": 4,
   "bal_acc": 0.5633361204013378,
   "majority": 0.5,
   "gap": 0.06333612040133785
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_parity_L24.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.5,
 "best_gap": 0.0,
 "capacity_frac": 0.0,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0
  },
  {
   "epoch": 2,
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0
  },
  {
   "epoch": 3,
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0
  },
  {
   "epoch": 4,
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_14b_parity_L8.json <==
{
 "model": "Qwen/Qwen2.5-14B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 1.0,
 "best_gap": 0.5,
 "capacity_frac": 1.0,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.6277472527472527,
   "majority": 0.5,
   "gap": 0.12774725274725274
  },
  {
   "epoch": 2,
   "bal_acc": 0.9848901098901099,
   "majority": 0.5,
   "gap": 0.48489010989010994
  },
  {
   "epoch": 3,
   "bal_acc": 0.9429945054945055,
   "majority": 0.5,
   "gap": 0.4429945054945055
  },
  {
   "epoch": 4,
   "bal_acc": 1.0,
   "majority": 0.5,
   "gap": 0.5
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod5.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.3725176079001794,
 "best_gap": 0.1725176079001794,
 "capacity_frac": 0.21564700987522423,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.33004127074425316,
   "majority": 0.2,
   "gap": 0.13004127074425315
  },
  {
   "epoch": 2,
   "bal_acc": 0.3725176079001794,
   "majority": 0.2,
   "gap": 0.1725176079001794
  },
  {
   "epoch": 3,
   "bal_acc": 0.29225112906873385,
   "majority": 0.2,
   "gap": 0.09225112906873384
  },
  {
   "epoch": 4,
   "bal_acc": 0.3596380809665534,
   "majority": 0.2,
   "gap": 0.1596380809665534
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_3.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.5185245749449616,
 "best_gap": 0.1851912416116283,
 "capacity_frac": 0.27778686241744244,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.4756651017214398,
   "majority": 0.3333333333333333,
   "gap": 0.14233176838810646
  },
  {
   "epoch": 2,
   "bal_acc": 0.4507042253521127,
   "majority": 0.3333333333333333,
   "gap": 0.11737089201877937
  },
  {
   "epoch": 3,
   "bal_acc": 0.5185245749449616,
   "majority": 0.3333333333333333,
   "gap": 0.1851912416116283
  },
  {
   "epoch": 4,
   "bal_acc": 0.3333333333333333,
   "majority": 0.3333333333333333,
   "gap": 0.0
  },
  {
   "epoch": 5,
   "bal_acc": 0.38235524256651016,
   "majority": 0.3333333333333333,
   "gap": 0.04902190923317684
  },
  {
   "epoch": 6,
   "bal_acc": 0.3333333333333333,
   "majority": 0.3333333333333333,
   "gap": 0.0
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_3_L16.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.6631503048389469,
 "best_gap": 0.32981697150561357,
 "capacity_frac": 0.4947254572584203,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.4387584968577658,
   "majority": 0.3333333333333333,
   "gap": 0.10542516352443249
  },
  {
   "epoch": 2,
   "bal_acc": 0.5003237642995899,
   "majority": 0.3333333333333333,
   "gap": 0.1669904309662566
  },
  {
   "epoch": 3,
   "bal_acc": 0.6021893974230239,
   "majority": 0.3333333333333333,
   "gap": 0.2688560640896906
  },
  {
   "epoch": 4,
   "bal_acc": 0.6631503048389469,
   "majority": 0.3333333333333333,
   "gap": 0.32981697150561357
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_3_L24.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.5207794222964908,
 "best_gap": 0.18744608896315745,
 "capacity_frac": 0.28116913344473615,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.3333333333333333,
   "majority": 0.3333333333333333,
   "gap": 0.0
  },
  {
   "epoch": 2,
   "bal_acc": 0.4598961566006207,
   "majority": 0.3333333333333333,
   "gap": 0.1265628232672874
  },
  {
   "epoch": 3,
   "bal_acc": 0.5207794222964908,
   "majority": 0.3333333333333333,
   "gap": 0.18744608896315745
  },
  {
   "epoch": 4,
   "bal_acc": 0.5092456433516352,
   "majority": 0.3333333333333333,
   "gap": 0.17591231001830193
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_3_L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.7899525027402267,
 "best_gap": 0.45661916940689334,
 "capacity_frac": 0.6849287541103399,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.6127349490520847,
   "majority": 0.3333333333333333,
   "gap": 0.2794016157187514
  },
  {
   "epoch": 2,
   "bal_acc": 0.6672431291357123,
   "majority": 0.3333333333333333,
   "gap": 0.33390979580237895
  },
  {
   "epoch": 3,
   "bal_acc": 0.6551495960703121,
   "majority": 0.3333333333333333,
   "gap": 0.3218162627369788
  },
  {
   "epoch": 4,
   "bal_acc": 0.7410587423375148,
   "majority": 0.3333333333333333,
   "gap": 0.40772540900418147
  },
  {
   "epoch": 5,
   "bal_acc": 0.713534689238014,
   "majority": 0.3333333333333333,
   "gap": 0.3802013559046807
  },
  {
   "epoch": 6,
   "bal_acc": 0.7899525027402267,
   "majority": 0.3333333333333333,
   "gap": 0.45661916940689334
  },
  {
   "epoch": 7,
   "bal_acc": 0.7425161368895384,
   "majority": 0.3333333333333333,
   "gap": 0.4091828035562051
  },
  {
   "epoch": 8,
   "bal_acc": 0.7796005358665204,
   "majority": 0.3333333333333333,
   "gap": 0.44626720253318714
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_5_L16.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.48315725854574143,
 "best_gap": 0.2831572585457414,
 "capacity_frac": 0.35394657318217676,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.42468307699166125,
   "majority": 0.2,
   "gap": 0.22468307699166123
  },
  {
   "epoch": 2,
   "bal_acc": 0.38539660478276394,
   "majority": 0.2,
   "gap": 0.18539660478276393
  },
  {
   "epoch": 3,
   "bal_acc": 0.44249415238216416,
   "majority": 0.2,
   "gap": 0.24249415238216415
  },
  {
   "epoch": 4,
   "bal_acc": 0.48315725854574143,
   "majority": 0.2,
   "gap": 0.2831572585457414
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_5_L24.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.41056746741101857,
 "best_gap": 0.21056746741101856,
 "capacity_frac": 0.2632093342637732,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.3067302121016141,
   "majority": 0.2,
   "gap": 0.1067302121016141
  },
  {
   "epoch": 2,
   "bal_acc": 0.34394429260742576,
   "majority": 0.2,
   "gap": 0.14394429260742575
  },
  {
   "epoch": 3,
   "bal_acc": 0.41056746741101857,
   "majority": 0.2,
   "gap": 0.21056746741101856
  },
  {
   "epoch": 4,
   "bal_acc": 0.3890800368843007,
   "majority": 0.2,
   "gap": 0.1890800368843007
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_5_L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.7820773089467394,
 "best_gap": 0.5820773089467395,
 "capacity_frac": 0.7275966361834243,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.5500691869153705,
   "majority": 0.2,
   "gap": 0.35006918691537053
  },
  {
   "epoch": 2,
   "bal_acc": 0.5556433973132926,
   "majority": 0.2,
   "gap": 0.3556433973132926
  },
  {
   "epoch": 3,
   "bal_acc": 0.655047467348901,
   "majority": 0.2,
   "gap": 0.45504746734890095
  },
  {
   "epoch": 4,
   "bal_acc": 0.7122054943635726,
   "majority": 0.2,
   "gap": 0.5122054943635725
  },
  {
   "epoch": 5,
   "bal_acc": 0.7379823865488337,
   "majority": 0.2,
   "gap": 0.5379823865488338
  },
  {
   "epoch": 6,
   "bal_acc": 0.749239558925727,
   "majority": 0.2,
   "gap": 0.5492395589257271
  },
  {
   "epoch": 7,
   "bal_acc": 0.7780024558792478,
   "majority": 0.2,
   "gap": 0.5780024558792478
  },
  {
   "epoch": 8,
   "bal_acc": 0.7820773089467394,
   "majority": 0.2,
   "gap": 0.5820773089467395
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_7_L16.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.4418634625618899,
 "best_gap": 0.29900631970474706,
 "capacity_frac": 0.3488407063222049,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.2955323469315144,
   "majority": 0.14285714285714285,
   "gap": 0.15267520407437157
  },
  {
   "epoch": 2,
   "bal_acc": 0.38225165422205193,
   "majority": 0.14285714285714285,
   "gap": 0.23939451136490908
  },
  {
   "epoch": 3,
   "bal_acc": 0.37071139424284666,
   "majority": 0.14285714285714285,
   "gap": 0.2278542513857038
  },
  {
   "epoch": 4,
   "bal_acc": 0.4418634625618899,
   "majority": 0.14285714285714285,
   "gap": 0.29900631970474706
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_7_L24.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.3313141029920437,
 "best_gap": 0.18845696013490087,
 "capacity_frac": 0.21986645349071768,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.2655637947050668,
   "majority": 0.14285714285714285,
   "gap": 0.12270665184792395
  },
  {
   "epoch": 2,
   "bal_acc": 0.2912247324446663,
   "majority": 0.14285714285714285,
   "gap": 0.14836758958752344
  },
  {
   "epoch": 3,
   "bal_acc": 0.3064483800449543,
   "majority": 0.14285714285714285,
   "gap": 0.16359123718781143
  },
  {
   "epoch": 4,
   "bal_acc": 0.3313141029920437,
   "majority": 0.14285714285714285,
   "gap": 0.18845696013490087
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_mod_7_L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.6425648371236606,
 "best_gap": 0.4997076942665178,
 "capacity_frac": 0.5829923099776041,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.4193473193473194,
   "majority": 0.14285714285714285,
   "gap": 0.27649017649017654
  },
  {
   "epoch": 2,
   "bal_acc": 0.4685651603298662,
   "majority": 0.14285714285714285,
   "gap": 0.3257080174727234
  },
  {
   "epoch": 3,
   "bal_acc": 0.6425648371236606,
   "majority": 0.14285714285714285,
   "gap": 0.4997076942665178
  },
  {
   "epoch": 4,
   "bal_acc": 0.5851456386750504,
   "majority": 0.14285714285714285,
   "gap": 0.4422884958179076
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_parity.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.6326620319494731,
 "best_gap": 0.13266203194947312,
 "capacity_frac": 0.26532406389894625,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.5885782368795475,
   "majority": 0.5,
   "gap": 0.08857823687954747
  },
  {
   "epoch": 2,
   "bal_acc": 0.6326620319494731,
   "majority": 0.5,
   "gap": 0.13266203194947312
  },
  {
   "epoch": 3,
   "bal_acc": 0.5940959409594095,
   "majority": 0.5,
   "gap": 0.09409594095940954
  },
  {
   "epoch": 4,
   "bal_acc": 0.5885608856088561,
   "majority": 0.5,
   "gap": 0.08856088560885611
  },
  {
   "epoch": 5,
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0
  },
  {
   "epoch": 6,
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_parity_L12.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.8138964225752292,
 "best_gap": 0.3138964225752292,
 "capacity_frac": 0.6277928451504584,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.7179387834172801,
   "majority": 0.5,
   "gap": 0.21793878341728012
  },
  {
   "epoch": 2,
   "bal_acc": 0.6757393775022601,
   "majority": 0.5,
   "gap": 0.1757393775022601
  },
  {
   "epoch": 3,
   "bal_acc": 0.7312088337853545,
   "majority": 0.5,
   "gap": 0.2312088337853545
  },
  {
   "epoch": 4,
   "bal_acc": 0.7807697274958026,
   "majority": 0.5,
   "gap": 0.28076972749580265
  },
  {
   "epoch": 5,
   "bal_acc": 0.7725687717938783,
   "majority": 0.5,
   "gap": 0.2725687717938783
  },
  {
   "epoch": 6,
   "bal_acc": 0.8138964225752292,
   "majority": 0.5,
   "gap": 0.3138964225752292
  },
  {
   "epoch": 7,
   "bal_acc": 0.783352705669637,
   "majority": 0.5,
   "gap": 0.283352705669637
  },
  {
   "epoch": 8,
   "bal_acc": 0.7991411597572,
   "majority": 0.5,
   "gap": 0.2991411597572
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_parity_L16.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.754579185520362,
 "best_gap": 0.25457918552036196,
 "capacity_frac": 0.5091583710407239,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.644,
   "majority": 0.5,
   "gap": 0.14400000000000002
  },
  {
   "epoch": 2,
   "bal_acc": 0.6432579185520362,
   "majority": 0.5,
   "gap": 0.14325791855203618
  },
  {
   "epoch": 3,
   "bal_acc": 0.7051040723981901,
   "majority": 0.5,
   "gap": 0.20510407239819006
  },
  {
   "epoch": 4,
   "bal_acc": 0.7295022624434389,
   "majority": 0.5,
   "gap": 0.22950226244343885
  },
  {
   "epoch": 5,
   "bal_acc": 0.6741447963800905,
   "majority": 0.5,
   "gap": 0.1741447963800905
  },
  {
   "epoch": 6,
   "bal_acc": 0.7381900452488688,
   "majority": 0.5,
   "gap": 0.23819004524886878
  },
  {
   "epoch": 7,
   "bal_acc": 0.7409411764705882,
   "majority": 0.5,
   "gap": 0.24094117647058821
  },
  {
   "epoch": 8,
   "bal_acc": 0.754579185520362,
   "majority": 0.5,
   "gap": 0.25457918552036196
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_parity_L24.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.8697555784335272,
 "best_gap": 0.36975557843352724,
 "capacity_frac": 0.7395111568670545,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.5928061631713496,
   "majority": 0.5,
   "gap": 0.0928061631713496
  },
  {
   "epoch": 2,
   "bal_acc": 0.6692789968652038,
   "majority": 0.5,
   "gap": 0.16927899686520376
  },
  {
   "epoch": 3,
   "bal_acc": 0.8697555784335272,
   "majority": 0.5,
   "gap": 0.36975557843352724
  },
  {
   "epoch": 4,
   "bal_acc": 0.5,
   "majority": 0.5,
   "gap": 0.0
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_3b_parity_L8.json <==
{
 "model": "Qwen/Qwen2.5-3B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.9187166946492444,
 "best_gap": 0.41871669464924444,
 "capacity_frac": 0.8374333892984889,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.737389590481057,
   "majority": 0.5,
   "gap": 0.237389590481057
  },
  {
   "epoch": 2,
   "bal_acc": 0.7957880137236295,
   "majority": 0.5,
   "gap": 0.2957880137236295
  },
  {
   "epoch": 3,
   "bal_acc": 0.8173954303233812,
   "majority": 0.5,
   "gap": 0.31739543032338124
  },
  {
   "epoch": 4,
   "bal_acc": 0.8430907365501131,
   "majority": 0.5,
   "gap": 0.34309073655011313
  },
  {
   "epoch": 5,
   "bal_acc": 0.908533469596321,
   "majority": 0.5,
   "gap": 0.408533469596321
  },
  {
   "epoch": 6,
   "bal_acc": 0.864223665961019,
   "majority": 0.5,
   "gap": 0.36422366596101896
  },
  {
   "epoch": 7,
   "bal_acc": 0.8399518213008248,
   "majority": 0.5,
   "gap": 0.3399518213008248
  },
  {
   "epoch": 8,
   "bal_acc": 0.9187166946492444,
   "majority": 0.5,
   "gap": 0.41871669464924444
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_mod_3_L16.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.7267438695933707,
 "best_gap": 0.39341053626003736,
 "capacity_frac": 0.590115804390056,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.4828170309406057,
   "majority": 0.3333333333333333,
   "gap": 0.14948369760727237
  },
  {
   "epoch": 2,
   "bal_acc": 0.48577235772357724,
   "majority": 0.3333333333333333,
   "gap": 0.15243902439024393
  },
  {
   "epoch": 3,
   "bal_acc": 0.6225379054483119,
   "majority": 0.3333333333333333,
   "gap": 0.2892045721149786
  },
  {
   "epoch": 4,
   "bal_acc": 0.7267438695933707,
   "majority": 0.3333333333333333,
   "gap": 0.39341053626003736
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_mod_3_L24.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.4890864963794064,
 "best_gap": 0.15575316304607306,
 "capacity_frac": 0.23362974456910957,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.4597104851330203,
   "majority": 0.3333333333333333,
   "gap": 0.126377151799687
  },
  {
   "epoch": 2,
   "bal_acc": 0.4651039760218562,
   "majority": 0.3333333333333333,
   "gap": 0.1317706426885229
  },
  {
   "epoch": 3,
   "bal_acc": 0.4280061536829262,
   "majority": 0.3333333333333333,
   "gap": 0.0946728203495929
  },
  {
   "epoch": 4,
   "bal_acc": 0.4890864963794064,
   "majority": 0.3333333333333333,
   "gap": 0.15575316304607306
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_mod_3_L8.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_3",
 "n_states": 3,
 "majority": 0.3333333333333333,
 "best_bal_acc": 0.6610818884343139,
 "best_gap": 0.3277485551009806,
 "capacity_frac": 0.4916228326514709,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.6610818884343139,
   "majority": 0.3333333333333333,
   "gap": 0.3277485551009806
  },
  {
   "epoch": 2,
   "bal_acc": 0.5540182174564742,
   "majority": 0.3333333333333333,
   "gap": 0.22068488412314086
  },
  {
   "epoch": 3,
   "bal_acc": 0.3333333333333333,
   "majority": 0.3333333333333333,
   "gap": 0.0
  },
  {
   "epoch": 4,
   "bal_acc": 0.45676170331760213,
   "majority": 0.3333333333333333,
   "gap": 0.12342836998426882
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_mod_5_L16.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.4054119430251397,
 "best_gap": 0.2054119430251397,
 "capacity_frac": 0.2567649287814246,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.4054119430251397,
   "majority": 0.2,
   "gap": 0.2054119430251397
  },
  {
   "epoch": 2,
   "bal_acc": 0.2,
   "majority": 0.2,
   "gap": 0.0
  },
  {
   "epoch": 3,
   "bal_acc": 0.2579267089277115,
   "majority": 0.2,
   "gap": 0.05792670892771151
  },
  {
   "epoch": 4,
   "bal_acc": 0.25856324830817284,
   "majority": 0.2,
   "gap": 0.05856324830817283
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_mod_5_L24.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.41320964443488606,
 "best_gap": 0.21320964443488605,
 "capacity_frac": 0.2665120555436075,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.3381009753431584,
   "majority": 0.2,
   "gap": 0.1381009753431584
  },
  {
   "epoch": 2,
   "bal_acc": 0.31637580691749123,
   "majority": 0.2,
   "gap": 0.11637580691749122
  },
  {
   "epoch": 3,
   "bal_acc": 0.41320964443488606,
   "majority": 0.2,
   "gap": 0.21320964443488605
  },
  {
   "epoch": 4,
   "bal_acc": 0.33766519961236313,
   "majority": 0.2,
   "gap": 0.13766519961236312
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_mod_5_L8.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_5",
 "n_states": 5,
 "majority": 0.2,
 "best_bal_acc": 0.7352854942567129,
 "best_gap": 0.5352854942567129,
 "capacity_frac": 0.6691068678208911,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.5201414017703057,
   "majority": 0.2,
   "gap": 0.32014140177030564
  },
  {
   "epoch": 2,
   "bal_acc": 0.6105977101078143,
   "majority": 0.2,
   "gap": 0.41059771010781426
  },
  {
   "epoch": 3,
   "bal_acc": 0.5909480599009074,
   "majority": 0.2,
   "gap": 0.39094805990090736
  },
  {
   "epoch": 4,
   "bal_acc": 0.7352854942567129,
   "majority": 0.2,
   "gap": 0.5352854942567129
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_mod_7_L16.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.45381119930148606,
 "best_gap": 0.3109540564443432,
 "capacity_frac": 0.3627797325184004,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.3315316929447364,
   "majority": 0.14285714285714285,
   "gap": 0.18867455008759354
  },
  {
   "epoch": 2,
   "bal_acc": 0.3530274843873364,
   "majority": 0.14285714285714285,
   "gap": 0.21017034153019354
  },
  {
   "epoch": 3,
   "bal_acc": 0.39346844099388034,
   "majority": 0.14285714285714285,
   "gap": 0.2506112981367375
  },
  {
   "epoch": 4,
   "bal_acc": 0.45381119930148606,
   "majority": 0.14285714285714285,
   "gap": 0.3109540564443432
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_mod_7_L24.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.2920742320043042,
 "best_gap": 0.14921708914716136,
 "capacity_frac": 0.17408660400502157,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.2366033369869687,
   "majority": 0.14285714285714285,
   "gap": 0.09374619412982585
  },
  {
   "epoch": 2,
   "bal_acc": 0.2920742320043042,
   "majority": 0.14285714285714285,
   "gap": 0.14921708914716136
  },
  {
   "epoch": 3,
   "bal_acc": 0.27847126183762044,
   "majority": 0.14285714285714285,
   "gap": 0.1356141189804776
  },
  {
   "epoch": 4,
   "bal_acc": 0.23858622810709315,
   "majority": 0.14285714285714285,
   "gap": 0.0957290852499503
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_mod_7_L8.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "mod_7",
 "n_states": 7,
 "majority": 0.14285714285714285,
 "best_bal_acc": 0.7627929423517659,
 "best_gap": 0.6199357994946231,
 "capacity_frac": 0.7232584327437269,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.4235619282678106,
   "majority": 0.14285714285714285,
   "gap": 0.28070478541066773
  },
  {
   "epoch": 2,
   "bal_acc": 0.6055835830835831,
   "majority": 0.14285714285714285,
   "gap": 0.4627264402264402
  },
  {
   "epoch": 3,
   "bal_acc": 0.7627929423517659,
   "majority": 0.14285714285714285,
   "gap": 0.6199357994946231
  },
  {
   "epoch": 4,
   "bal_acc": 0.6191649526943646,
   "majority": 0.14285714285714285,
   "gap": 0.4763078098372217
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_parity_L16.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.9540133779264214,
 "best_gap": 0.4540133779264214,
 "capacity_frac": 0.9080267558528428,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.6062918060200669,
   "majority": 0.5,
   "gap": 0.10629180602006694
  },
  {
   "epoch": 2,
   "bal_acc": 0.8062290969899666,
   "majority": 0.5,
   "gap": 0.3062290969899666
  },
  {
   "epoch": 3,
   "bal_acc": 0.8567098662207357,
   "majority": 0.5,
   "gap": 0.35670986622073575
  },
  {
   "epoch": 4,
   "bal_acc": 0.9540133779264214,
   "majority": 0.5,
   "gap": 0.4540133779264214
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_parity_L24.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.5940959409594095,
 "best_gap": 0.09409594095940954,
 "capacity_frac": 0.18819188191881908,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.5940959409594095,
   "majority": 0.5,
   "gap": 0.09409594095940954
  },
  {
   "epoch": 2,
   "bal_acc": 0.5658307210031348,
   "majority": 0.5,
   "gap": 0.0658307210031348
  },
  {
   "epoch": 3,
   "bal_acc": 0.5276752767527675,
   "majority": 0.5,
   "gap": 0.027675276752767486
  },
  {
   "epoch": 4,
   "bal_acc": 0.5276752767527675,
   "majority": 0.5,
   "gap": 0.027675276752767486
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/llm/supcap_7b_parity_L8.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "task": "parity",
 "n_states": 2,
 "majority": 0.5,
 "best_bal_acc": 0.9663461538461539,
 "best_gap": 0.46634615384615385,
 "capacity_frac": 0.9326923076923077,
 "history": [
  {
   "epoch": 1,
   "bal_acc": 0.676510989010989,
   "majority": 0.5,
   "gap": 0.17651098901098905
  },
  {
   "epoch": 2,
   "bal_acc": 0.7307692307692308,
   "majority": 0.5,
   "gap": 0.23076923076923084
  },
  {
   "epoch": 3,
   "bal_acc": 0.9567307692307693,
   "majority": 0.5,
   "gap": 0.4567307692307693
  },
  {
   "epoch": 4,
   "bal_acc": 0.9663461538461539,
   "majority": 0.5,
   "gap": 0.46634615384615385
  }
 ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.359375,
    0.296875,
    0.390625,
    0.265625,
    0.1875,
    0.5
  ],
  "train_success": [
    0.359375,
    0.359375,
    0.296875,
    0.390625,
    0.265625,
    0.1875,
    0.5
  ],
  "policy_loss": [
    -0.08749798685312271,
    -0.16478995978832245,
    0.28447335958480835,
    0.15908052027225494,
    -0.02435034140944481,
    -0.1700306087732315,
    -0.12189148366451263
  ],
  "value_loss": [
    0.9312358498573303,
    0.04468841850757599,
    0.024213770404458046,
    0.07646966725587845,
    0.06203855574131012,
    0.02894776314496994,
    0.11982054263353348
  ],
  "entropy": [
    0.27198559045791626,
    0.2542329430580139,
    0.288771390914917,
    0.1405235081911087,
    0.2337670624256134,
    0.1429634541273117,
    0.03806643933057785
  ],
  "val_success": [
    0.33620689655172414,
    0.28448275862068967,
    0.3793103448275862,
    0.35344827586206895,
    0.3448275862068966,
    0.33620689655172414,
    0.27586206896551724
  ],
  "test_short_success": [
    0.28125,
    0.265625,
    0.34375,
    0.28125,
    0.484375,
    0.421875,
    0.28125
  ],
  "test_long_success": [
    0.2578125,
    0.3046875,
    0.4140625,
    0.2578125,
    0.375,
    0.2578125,
    0.390625
  ],
  "val_success_norm": [
    0.4851147399903287,
    0.4105369080288538,
    0.5473994341559991,
    0.5101604240199284,
    0.4977591847573974,
    0.4852589066717603,
    0.3980895200425584
  ],
  "test_short_success_norm": [
    0.4062499999999981,
    0.3836805555555537,
    0.49652777777777596,
    0.40624999999999895,
    0.6996527777777756,
    0.6093749999999838,
    0.40624999999999445
  ],
  "test_long_success_norm": [
    0.3723958333333333,
    0.44010416666666663,
    0.5980902777777778,
    0.37239583333333337,
    0.5416666666666666,
    0.3723958333333333,
    0.5642361111111112
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.45556971430778503,
  "probe_test_acc": 0.424355149269104,
  "balanced_acc": 0.3988138390003126,
  "majority_baseline": 0.40922619047619047,
  "control_task_acc": 0.3348214328289032,
  "selectivity": 0.0895337164402008,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.015128958792913538
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 1.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 1.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.375,
    0.421875,
    0.296875,
    0.34375,
    0.40625,
    0.40625
  ],
  "train_success": [
    0.28125,
    0.375,
    0.421875,
    0.296875,
    0.34375,
    0.40625,
    0.40625
  ],
  "policy_loss": [
    -0.3340144455432892,
    -0.02394464984536171,
    -0.769349217414856,
    -0.24771346151828766,
    0.09150746464729309,
    -0.02650167979300022,
    -0.03658860921859741
  ],
  "value_loss": [
    0.2807043194770813,
    0.08944802731275558,
    0.16500620543956757,
    0.06553337723016739,
    0.038060031831264496,
    0.038891833275556564,
    0.08517512679100037
  ],
  "entropy": [
    0.531650960445404,
    0.22842341661453247,
    0.2212458699941635,
    0.1995806246995926,
    0.16635559499263763,
    0.20564033091068268,
    0.09838098287582397
  ],
  "val_success": [
    0.4051724137931034,
    0.27586206896551724,
    0.29310344827586204,
    0.3706896551724138,
    0.35344827586206895,
    0.3275862068965517,
    0.43103448275862066
  ],
  "test_short_success": [
    0.40625,
    0.34375,
    0.3125,
    0.34375,
    0.28125,
    0.265625,
    0.3125
  ],
  "test_long_success": [
    0.2890625,
    0.3515625,
    0.3671875,
    0.3359375,
    0.3828125,
    0.328125,
    0.4140625
  ],
  "val_success_norm": [
    0.5848708531754468,
    0.39803520684080373,
    0.4230048707612215,
    0.5348850733768151,
    0.5100629053449437,
    0.4726184221793025,
    0.6220550611127247
  ],
  "test_short_success_norm": [
    0.5868055555555411,
    0.49652777777776796,
    0.45138888888888257,
    0.49652777777777224,
    0.4062499999999991,
    0.3836805555555456,
    0.45138888888888334
  ],
  "test_long_success_norm": [
    0.4175347222222222,
    0.5078125,
    0.5303819444444444,
    0.4852430555555555,
    0.5529513888888888,
    0.4739583333333333,
    0.5980902777777778
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4719387888908386,
  "probe_test_acc": 0.4469245970249176,
  "balanced_acc": 0.43397524676194354,
  "majority_baseline": 0.4017857142857143,
  "control_task_acc": 0.3405258059501648,
  "selectivity": 0.10639879107475281,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.0451388827392033
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.28125,
    0.390625,
    0.46875,
    0.59375,
    0.25,
    0.265625
  ],
  "train_success": [
    0.25,
    0.28125,
    0.390625,
    0.46875,
    0.59375,
    0.25,
    0.265625
  ],
  "policy_loss": [
    -0.15622852742671967,
    -0.7655215263366699,
    0.07922040671110153,
    -0.06625135987997055,
    -0.20417842268943787,
    -0.38152921199798584,
    0.05485772714018822
  ],
  "value_loss": [
    0.6750829815864563,
    0.08752276003360748,
    0.06896160542964935,
    0.0822986513376236,
    0.11340314894914627,
    0.05930253118276596,
    0.017850559204816818
  ],
  "entropy": [
    0.5394001603126526,
    0.28473392128944397,
    0.302417129278183,
    0.12486748397350311,
    0.05614793300628662,
    0.10833016037940979,
    0.08626656234264374
  ],
  "val_success": [
    0.3017241379310345,
    0.33620689655172414,
    0.35344827586206895,
    0.3275862068965517,
    0.35344827586206895,
    0.3706896551724138,
    0.4051724137931034
  ],
  "test_short_success": [
    0.296875,
    0.421875,
    0.328125,
    0.390625,
    0.328125,
    0.28125,
    0.203125
  ],
  "test_long_success": [
    0.3359375,
    0.359375,
    0.375,
    0.296875,
    0.3359375,
    0.3828125,
    0.2890625
  ],
  "val_success_norm": [
    0.43554388451607556,
    0.4851384766682893,
    0.5101250914291275,
    0.47299706216617177,
    0.5101604137063148,
    0.5350745388326998,
    0.5848300076285267
  ],
  "test_short_success_norm": [
    0.4288194444444423,
    0.6093749999999889,
    0.47395833333333204,
    0.5642361111111047,
    0.4739583333333278,
    0.40624999999999023,
    0.29340277777777646
  ],
  "test_long_success_norm": [
    0.4852430555555556,
    0.5190972222222222,
    0.5416666666666666,
    0.4288194444444444,
    0.4852430555555555,
    0.5529513888888888,
    0.4175347222222222
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.47576531767845154,
  "probe_test_acc": 0.4533730149269104,
  "balanced_acc": 0.41138856647993,
  "majority_baseline": 0.4476686507936508,
  "control_task_acc": 0.3472222089767456,
  "selectivity": 0.1061508059501648,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.005704364133259587
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.328125,
    0.390625,
    0.5,
    0.328125,
    0.21875,
    0.359375
  ],
  "train_success": [
    0.34375,
    0.328125,
    0.390625,
    0.5,
    0.328125,
    0.21875,
    0.359375
  ],
  "policy_loss": [
    0.0017073488561436534,
    -0.053072817623615265,
    0.044929683208465576,
    0.2481461614370346,
    0.02931809425354004,
    0.2227071225643158,
    0.04547726362943649
  ],
  "value_loss": [
    2.037652015686035,
    0.04166226461529732,
    0.017519792541861534,
    0.09642146527767181,
    0.04110462963581085,
    0.014940553344786167,
    0.06719540059566498
  ],
  "entropy": [
    0.5221111178398132,
    0.29604536294937134,
    0.42908474802970886,
    0.115333691239357,
    0.26285862922668457,
    0.210872620344162,
    0.07795052975416183
  ],
  "val_success": [
    0.41379310344827586,
    0.3275862068965517,
    0.35344827586206895,
    0.43103448275862066,
    0.4827586206896552,
    0.3620689655172414,
    0.39655172413793105
  ],
  "test_short_success": [
    0.359375,
    0.296875,
    0.28125,
    0.375,
    0.296875,
    0.34375,
    0.40625
  ],
  "test_long_success": [
    0.375,
    0.25,
    0.3046875,
    0.3671875,
    0.3515625,
    0.3203125,
    0.3046875
  ],
  "val_success_norm": [
    0.5971776860819102,
    0.472730280642115,
    0.5098033973840242,
    0.621851450733438,
    0.6967104071583193,
    0.5224709861085338,
    0.5718827572585288
  ],
  "test_short_success_norm": [
    0.5190972222222114,
    0.4288194444444381,
    0.40624999999999556,
    0.5416666666666604,
    0.4288194444444391,
    0.49652777777776863,
    0.5868055555555552
  ],
  "test_long_success_norm": [
    0.5416666666666667,
    0.3611111111111111,
    0.4401041666666667,
    0.5303819444444444,
    0.5078125,
    0.4626736111111111,
    0.44010416666666663
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4718324840068817,
  "probe_test_acc": 0.4322916567325592,
  "balanced_acc": 0.40631627333508996,
  "majority_baseline": 0.4045138888888889,
  "control_task_acc": 0.3427579402923584,
  "selectivity": 0.0895337164402008,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.02777776784367031
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 1.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.359375,
    0.375,
    0.515625,
    0.390625,
    0.3125,
    0.421875
  ],
  "train_success": [
    0.171875,
    0.359375,
    0.375,
    0.515625,
    0.390625,
    0.3125,
    0.421875
  ],
  "policy_loss": [
    0.1111646369099617,
    -0.32940998673439026,
    -0.02440047636628151,
    -0.10236568003892899,
    -0.022275269031524658,
    -0.43089035153388977,
    -0.24231068789958954
  ],
  "value_loss": [
    0.6825881004333496,
    0.04221398010849953,
    0.07098082453012466,
    0.0962393507361412,
    0.049667686223983765,
    0.057779304683208466,
    0.0668070912361145
  ],
  "entropy": [
    0.5808687210083008,
    0.3425522446632385,
    0.19379304349422455,
    0.08954712748527527,
    0.23814018070697784,
    0.1960328370332718,
    0.1609412431716919
  ],
  "val_success": [
    0.25,
    0.25,
    0.43103448275862066,
    0.4051724137931034,
    0.3793103448275862,
    0.3706896551724138,
    0.3879310344827586
  ],
  "test_short_success": [
    0.421875,
    0.453125,
    0.3125,
    0.296875,
    0.375,
    0.25,
    0.265625
  ],
  "test_long_success": [
    0.328125,
    0.296875,
    0.3359375,
    0.3984375,
    0.3203125,
    0.3359375,
    0.3046875
  ],
  "val_success_norm": [
    0.360795359843247,
    0.36079488742248766,
    0.6216439177303161,
    0.5841503369715134,
    0.5469185315086385,
    0.5344200088461689,
    0.5592933586059732
  ],
  "test_short_success_norm": [
    0.6093749999999902,
    0.6545138888888721,
    0.4513888888888843,
    0.42881944444443904,
    0.5416666666666551,
    0.3611111111111065,
    0.3836805555555545
  ],
  "test_long_success_norm": [
    0.47395833333333337,
    0.4288194444444444,
    0.4852430555555555,
    0.5755208333333334,
    0.4626736111111111,
    0.4852430555555556,
    0.44010416666666663
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.47735968232154846,
  "probe_test_acc": 0.4528769850730896,
  "balanced_acc": 0.42956880842115835,
  "majority_baseline": 0.4193948412698413,
  "control_task_acc": 0.3224206268787384,
  "selectivity": 0.1304563581943512,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.03348214380324832
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/mod_3/looped_small_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.75,
  "14": 0.0,
  "15": 0.25,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.625,
    0.421875,
    0.40625,
    0.484375,
    0.578125,
    0.578125
  ],
  "train_success": [
    0.546875,
    0.625,
    0.421875,
    0.40625,
    0.484375,
    0.578125,
    0.578125
  ],
  "policy_loss": [
    -0.15907254815101624,
    -0.1839093267917633,
    -0.19706407189369202,
    0.04402801766991615,
    -0.08694441616535187,
    -0.04706064239144325,
    -0.18822678923606873
  ],
  "value_loss": [
    1.1055973768234253,
    0.031321845948696136,
    0.0466308519244194,
    0.08413387089967728,
    0.07836833596229553,
    0.039021532982587814,
    0.10165144503116608
  ],
  "entropy": [
    0.27188974618911743,
    0.40694594383239746,
    0.4634260833263397,
    0.355896919965744,
    0.27239686250686646,
    0.3197214603424072,
    0.26037976145744324
  ],
  "val_success": [
    0.4482758620689655,
    0.47413793103448276,
    0.5431034482758621,
    0.4482758620689655,
    0.5431034482758621,
    0.5431034482758621,
    0.4827586206896552
  ],
  "test_short_success": [
    0.53125,
    0.40625,
    0.4375,
    0.46875,
    0.53125,
    0.40625,
    0.578125
  ],
  "test_long_success": [
    0.5078125,
    0.5078125,
    0.53125,
    0.5078125,
    0.5234375,
    0.515625,
    0.5
  ],
  "val_success_norm": [
    0.5977011494252874,
    0.6321839080459768,
    0.7241379310344827,
    0.5977011494252873,
    0.7241379310344827,
    0.7241379310344828,
    0.6436781609195401
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.5416666666666666,
    0.5833333333333333,
    0.625,
    0.7083333333333333,
    0.5416666666666666,
    0.7708333333333333
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.6770833333333333,
    0.7083333333333333,
    0.6770833333333333,
    0.6979166666666667,
    0.6875,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5636692047119141,
  "probe_test_acc": 0.5476190447807312,
  "balanced_acc": 0.5469009410922281,
  "majority_baseline": 0.5047123015873016,
  "control_task_acc": 0.4977678656578064,
  "selectivity": 0.049851179122924805,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.042906743193429575
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.40625,
    0.53125,
    0.46875,
    0.34375,
    0.484375,
    0.484375
  ],
  "train_success": [
    0.453125,
    0.40625,
    0.53125,
    0.46875,
    0.34375,
    0.484375,
    0.484375
  ],
  "policy_loss": [
    -0.2861084043979645,
    -0.00027022097492590547,
    0.034722596406936646,
    -0.012899600900709629,
    0.1872985064983368,
    -0.07108945399522781,
    0.289850652217865
  ],
  "value_loss": [
    0.3663105368614197,
    0.09237751364707947,
    0.10869517922401428,
    0.06529493629932404,
    0.041491251438856125,
    0.04006429761648178,
    0.08287433534860611
  ],
  "entropy": [
    0.5342249274253845,
    0.2861667573451996,
    0.539635419845581,
    0.3042857050895691,
    0.24663685262203217,
    0.28864020109176636,
    0.15772898495197296
  ],
  "val_success": [
    0.4827586206896552,
    0.5258620689655172,
    0.46551724137931033,
    0.5172413793103449,
    0.4827586206896552,
    0.46551724137931033,
    0.5086206896551724
  ],
  "test_short_success": [
    0.609375,
    0.640625,
    0.421875,
    0.484375,
    0.515625,
    0.5,
    0.53125
  ],
  "test_long_success": [
    0.4375,
    0.4765625,
    0.546875,
    0.4921875,
    0.515625,
    0.515625,
    0.6015625
  ],
  "val_success_norm": [
    0.6436781609195401,
    0.7011494252873562,
    0.6206896551724138,
    0.6896551724137929,
    0.6436781609195401,
    0.6206896551724138,
    0.67816091954023
  ],
  "test_short_success_norm": [
    0.8125,
    0.8541666666666666,
    0.5625,
    0.6458333333333333,
    0.6875,
    0.6666666666666667,
    0.7083333333333333
  ],
  "test_long_success_norm": [
    0.5833333333333333,
    0.6354166666666665,
    0.7291666666666665,
    0.65625,
    0.6875,
    0.6875,
    0.8020833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5640943646430969,
  "probe_test_acc": 0.533730149269104,
  "balanced_acc": 0.5338478546125947,
  "majority_baseline": 0.49875992063492064,
  "control_task_acc": 0.5101686716079712,
  "selectivity": 0.023561477661132812,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.034970228634183365
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.546875,
    0.484375,
    0.5,
    0.5,
    0.5625,
    0.484375
  ],
  "train_success": [
    0.515625,
    0.546875,
    0.484375,
    0.5,
    0.5,
    0.5625,
    0.484375
  ],
  "policy_loss": [
    -0.09967001527547836,
    -0.05165133625268936,
    -0.0428960919380188,
    -0.022500356659293175,
    -0.12490453571081161,
    -0.06829770654439926,
    -0.21506090462207794
  ],
  "value_loss": [
    0.6640239357948303,
    0.08190056681632996,
    0.0787961557507515,
    0.08568249642848969,
    0.10681943595409393,
    0.05947732925415039,
    0.028383933007717133
  ],
  "entropy": [
    0.5432466864585876,
    0.4758566915988922,
    0.3309260904788971,
    0.36915552616119385,
    0.24582885205745697,
    0.24961572885513306,
    0.27913975715637207
  ],
  "val_success": [
    0.4827586206896552,
    0.46551724137931033,
    0.4827586206896552,
    0.5172413793103449,
    0.5172413793103449,
    0.43103448275862066,
    0.49137931034482757
  ],
  "test_short_success": [
    0.453125,
    0.453125,
    0.421875,
    0.546875,
    0.46875,
    0.421875,
    0.46875
  ],
  "test_long_success": [
    0.5078125,
    0.578125,
    0.5546875,
    0.5,
    0.46875,
    0.4140625,
    0.5234375
  ],
  "val_success_norm": [
    0.6436781609195402,
    0.6206896551724137,
    0.6436781609195402,
    0.6896551724137929,
    0.6896551724137929,
    0.5747126436781609,
    0.6551724137931033
  ],
  "test_short_success_norm": [
    0.6041666666666666,
    0.6041666666666666,
    0.5625,
    0.7291666666666666,
    0.625,
    0.5625,
    0.625
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.7708333333333333,
    0.7395833333333333,
    0.6666666666666667,
    0.625,
    0.5520833333333333,
    0.6979166666666665
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.554102897644043,
  "probe_test_acc": 0.5478670597076416,
  "balanced_acc": 0.5404384986148982,
  "majority_baseline": 0.5322420634920635,
  "control_task_acc": 0.5128968358039856,
  "selectivity": 0.034970223903656006,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.015624996215578113
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.0,
  "30": 0.25,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.59375,
    0.5,
    0.5,
    0.453125,
    0.46875,
    0.421875
  ],
  "train_success": [
    0.5,
    0.59375,
    0.5,
    0.5,
    0.453125,
    0.46875,
    0.421875
  ],
  "policy_loss": [
    0.017856592312455177,
    0.03021884895861149,
    0.11500515043735504,
    -0.0857790857553482,
    -0.08855774253606796,
    0.12140297144651413,
    -0.002066155895590782
  ],
  "value_loss": [
    2.2647626399993896,
    0.05936954542994499,
    0.023215750232338905,
    0.10316825658082962,
    0.04988637566566467,
    0.032454635947942734,
    0.07340537756681442
  ],
  "entropy": [
    0.5220878720283508,
    0.4321030080318451,
    0.4614422023296356,
    0.44087907671928406,
    0.34363844990730286,
    0.3032589256763458,
    0.21711862087249756
  ],
  "val_success": [
    0.5862068965517241,
    0.47413793103448276,
    0.5431034482758621,
    0.49137931034482757,
    0.5,
    0.5603448275862069,
    0.5086206896551724
  ],
  "test_short_success": [
    0.546875,
    0.5,
    0.5,
    0.453125,
    0.515625,
    0.5,
    0.59375
  ],
  "test_long_success": [
    0.546875,
    0.5859375,
    0.4609375,
    0.3828125,
    0.546875,
    0.5078125,
    0.4765625
  ],
  "val_success_norm": [
    0.7816091954022987,
    0.632183908045977,
    0.7241379310344828,
    0.6551724137931034,
    0.6666666666666666,
    0.7471264367816091,
    0.67816091954023
  ],
  "test_short_success_norm": [
    0.7291666666666665,
    0.6666666666666666,
    0.6666666666666666,
    0.6041666666666666,
    0.6875,
    0.6666666666666666,
    0.7916666666666666
  ],
  "test_long_success_norm": [
    0.7291666666666667,
    0.78125,
    0.6145833333333334,
    0.5104166666666666,
    0.7291666666666666,
    0.6770833333333333,
    0.6354166666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5785501599311829,
  "probe_test_acc": 0.546875,
  "balanced_acc": 0.5400184546256921,
  "majority_baseline": 0.5401785714285714,
  "control_task_acc": 0.5054563283920288,
  "selectivity": 0.04141867160797119,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.006696428571428603
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "looped",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.53125,
    0.46875,
    0.5,
    0.5,
    0.46875,
    0.390625
  ],
  "train_success": [
    0.484375,
    0.53125,
    0.46875,
    0.5,
    0.5,
    0.46875,
    0.390625
  ],
  "policy_loss": [
    0.11664114147424698,
    0.13428691029548645,
    -0.002293593483045697,
    0.021325552836060524,
    -0.04339369013905525,
    -0.049938131123781204,
    0.004300873260945082
  ],
  "value_loss": [
    0.7512129545211792,
    0.03686283901333809,
    0.07890395075082779,
    0.09751427918672562,
    0.06247103959321976,
    0.053012825548648834,
    0.06579233705997467
  ],
  "entropy": [
    0.5808369517326355,
    0.4109703600406647,
    0.47784119844436646,
    0.3742910921573639,
    0.4109782576560974,
    0.27073994278907776,
    0.21424876153469086
  ],
  "val_success": [
    0.5172413793103449,
    0.5,
    0.5689655172413793,
    0.5603448275862069,
    0.49137931034482757,
    0.5172413793103449,
    0.4051724137931034
  ],
  "test_short_success": [
    0.421875,
    0.515625,
    0.5,
    0.46875,
    0.609375,
    0.5,
    0.484375
  ],
  "test_long_success": [
    0.5546875,
    0.4609375,
    0.484375,
    0.5078125,
    0.546875,
    0.4296875,
    0.546875
  ],
  "val_success_norm": [
    0.6896551724137931,
    0.6666666666666666,
    0.7586206896551724,
    0.7471264367816093,
    0.6551724137931034,
    0.6896551724137929,
    0.5402298850574712
  ],
  "test_short_success_norm": [
    0.5625,
    0.6875,
    0.6666666666666666,
    0.625,
    0.8125,
    0.6666666666666665,
    0.6458333333333333
  ],
  "test_long_success_norm": [
    0.7395833333333333,
    0.6145833333333333,
    0.6458333333333333,
    0.6770833333333333,
    0.7291666666666667,
    0.5729166666666666,
    0.7291666666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.570897102355957,
  "probe_test_acc": 0.5503472089767456,
  "balanced_acc": 0.5503425597065145,
  "majority_baseline": 0.5002480158730159,
  "control_task_acc": 0.5066964030265808,
  "selectivity": 0.043650805950164795,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.05009919310372968
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/looped5/parity/looped_small_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.0,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 1.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.15625,
    0.109375,
    0.234375,
    0.1875,
    0.21875,
    0.28125
  ],
  "train_success": [
    0.140625,
    0.15625,
    0.109375,
    0.234375,
    0.1875,
    0.21875,
    0.28125
  ],
  "policy_loss": [
    0.19261138141155243,
    -0.22155863046646118,
    -0.08124719560146332,
    -0.11217813938856125,
    -0.05083930119872093,
    0.033228226006031036,
    -0.1698039472103119
  ],
  "value_loss": [
    0.08545628935098648,
    0.03293715789914131,
    0.016789667308330536,
    0.06852702051401138,
    0.056505657732486725,
    0.018994415178894997,
    0.09191007167100906
  ],
  "entropy": [
    0.6592414975166321,
    0.007200131192803383,
    0.01591767743229866,
    0.025278961285948753,
    0.01616123877465725,
    0.00906128529459238,
    0.027513695880770683
  ],
  "val_success": [
    0.14655172413793102,
    0.14655172413793102,
    0.14655172413793102,
    0.12931034482758622,
    0.13793103448275862,
    0.14655172413793102,
    0.14655172413793102
  ],
  "test_short_success": [
    0.21875,
    0.15625,
    0.15625,
    0.15625,
    0.15625,
    0.15625,
    0.15625
  ],
  "test_long_success": [
    0.0859375,
    0.171875,
    0.1484375,
    0.1640625,
    0.140625,
    0.15625,
    0.1484375
  ],
  "val_success_norm": [
    0.298060864114726,
    0.29639583692392973,
    0.29639583692392973,
    0.26128162754723694,
    0.27888567057521196,
    0.29639583692392973,
    0.29639583692392973
  ],
  "test_short_success_norm": [
    0.4456018518300826,
    0.31828703703571515,
    0.31828703703571515,
    0.31828703703571515,
    0.31828703703571515,
    0.31828703703571515,
    0.31828703703571515
  ],
  "test_long_success_norm": [
    0.1750578703703704,
    0.3501157407407408,
    0.30237268518518523,
    0.33420138888888895,
    0.28645833333333337,
    0.3182870370370371,
    0.30237268518518523
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1388888955116272,
    0.1599999964237213,
    0.1599999964237213,
    0.2647058963775635,
    0.14516128599643707,
    0.1428571492433548,
    0.06451612710952759
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1337/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 0.29254060983657837,
  "probe_test_acc": 0.2735128700733185,
  "balanced_acc": 0.23381921386696453,
  "majority_baseline": 0.21483118971061094,
  "control_task_acc": 0.14449356496334076,
  "selectivity": 0.12901930510997772,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.058681680362707545,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2666666805744171,
  "rowsplit_balanced_acc": 0.230137016156615,
  "rowsplit_probe_gap": 0.05515874406648061
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.15625,
    0.3125,
    0.140625,
    0.125,
    0.09375,
    0.125
  ],
  "train_success": [
    0.15625,
    0.15625,
    0.3125,
    0.140625,
    0.125,
    0.09375,
    0.125
  ],
  "policy_loss": [
    0.05094282701611519,
    -0.5902650356292725,
    -0.23658035695552826,
    0.005057374481111765,
    0.07963801175355911,
    0.34440097212791443,
    -0.13919952511787415
  ],
  "value_loss": [
    0.2489064335823059,
    0.11159144341945648,
    0.1002117320895195,
    0.03356248512864113,
    0.01402550283819437,
    0.0034078850876539946,
    0.0528685562312603
  ],
  "entropy": [
    0.6080806255340576,
    0.01602291129529476,
    0.015641814097762108,
    0.024102862924337387,
    0.004413398448377848,
    0.059566691517829895,
    0.039430029690265656
  ],
  "val_success": [
    0.1724137931034483,
    0.19827586206896552,
    0.1896551724137931,
    0.11206896551724138,
    0.19827586206896552,
    0.14655172413793102,
    0.19827586206896552
  ],
  "test_short_success": [
    0.125,
    0.109375,
    0.109375,
    0.171875,
    0.125,
    0.078125,
    0.125
  ],
  "test_long_success": [
    0.1171875,
    0.09375,
    0.1171875,
    0.1640625,
    0.1171875,
    0.1171875,
    0.09375
  ],
  "val_success_norm": [
    0.34776335400809005,
    0.401523458183308,
    0.38431568779949404,
    0.22582707722389586,
    0.401523458183308,
    0.2960368562898588,
    0.401523529658619
  ],
  "test_short_success_norm": [
    0.2546296296290321,
    0.22280092592395095,
    0.22280092592395095,
    0.3501157407384461,
    0.2546296296276156,
    0.15914351851851494,
    0.2546296296276527
  ],
  "test_long_success_norm": [
    0.23871527777777782,
    0.19097222222222224,
    0.2387152777777778,
    0.3342013888888889,
    0.2387152777777778,
    0.23871527777777782,
    0.19097222222222224
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.06557376682758331,
    0.0555555559694767,
    0.06666667014360428,
    0.0833333358168602,
    0.12765957415103912,
    0.07407407462596893,
    0.125
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1338/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 0.25,
  "probe_test_acc": 0.20719453692436218,
  "balanced_acc": 0.20228272113671833,
  "majority_baseline": 0.17483922829581994,
  "control_task_acc": 0.1485128551721573,
  "selectivity": 0.058681681752204895,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.032355308628542245,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21805556118488312,
  "rowsplit_balanced_acc": 0.21057448631994793,
  "rowsplit_probe_gap": 0.04742064054996248
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.75,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.203125,
    0.15625,
    0.21875,
    0.203125,
    0.234375,
    0.171875
  ],
  "train_success": [
    0.15625,
    0.203125,
    0.15625,
    0.21875,
    0.203125,
    0.234375,
    0.171875
  ],
  "policy_loss": [
    0.4405829906463623,
    -0.06871842592954636,
    0.08616399765014648,
    -0.018136663362383842,
    0.01368094515055418,
    -0.27852314710617065,
    0.08057750016450882
  ],
  "value_loss": [
    0.07247902452945709,
    0.0427984781563282,
    0.034335657954216,
    0.05921252444386482,
    0.062142327427864075,
    0.06557291001081467,
    0.017098918557167053
  ],
  "entropy": [
    0.630675196647644,
    0.1205633357167244,
    0.10661838948726654,
    0.10570038110017776,
    0.09216561913490295,
    0.06583051383495331,
    0.09784344583749771
  ],
  "val_success": [
    0.13793103448275862,
    0.1206896551724138,
    0.11206896551724138,
    0.1206896551724138,
    0.09482758620689655,
    0.11206896551724138,
    0.1206896551724138
  ],
  "test_short_success": [
    0.203125,
    0.109375,
    0.109375,
    0.203125,
    0.203125,
    0.140625,
    0.15625
  ],
  "test_long_success": [
    0.1171875,
    0.1484375,
    0.140625,
    0.2265625,
    0.171875,
    0.1328125,
    0.171875
  ],
  "val_success_norm": [
    0.2806025672735009,
    0.2444823578347871,
    0.22770338638178464,
    0.24521931511553638,
    0.19315064135975715,
    0.22696842752031876,
    0.24447696066670824
  ],
  "test_short_success_norm": [
    0.4137731481336483,
    0.22280092592351308,
    0.2228009259185977,
    0.41377314814794225,
    0.41377314814800514,
    0.2864583333232048,
    0.3182870370138744
  ],
  "test_long_success_norm": [
    0.2387152777777778,
    0.30237268518518523,
    0.28645833333333337,
    0.4615162037037037,
    0.35011574074074076,
    0.2705439814814815,
    0.3501157407407408
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2380952388048172,
    0.1794871836900711,
    0.18333333730697632,
    0.1428571492433548,
    0.2916666567325592,
    0.15217390656471252,
    0.24242424964904785
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1339/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 0.2800236940383911,
  "probe_test_acc": 0.2333199381828308,
  "balanced_acc": 0.20260983560344056,
  "majority_baseline": 0.21382636655948553,
  "control_task_acc": 0.14891478419303894,
  "selectivity": 0.08440515398979187,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.01949357162334528,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23531745374202728,
  "rowsplit_balanced_acc": 0.2096175598407015,
  "rowsplit_probe_gap": 0.028968247392820945
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.75,
  "30": 0.0,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.296875,
    0.203125,
    0.46875,
    0.46875,
    0.421875,
    0.53125
  ],
  "train_success": [
    0.15625,
    0.296875,
    0.203125,
    0.46875,
    0.46875,
    0.421875,
    0.53125
  ],
  "policy_loss": [
    0.0667472556233406,
    0.10623633861541748,
    0.15558741986751556,
    -0.08868444710969925,
    0.0729629248380661,
    -0.1470748782157898,
    0.039494141936302185
  ],
  "value_loss": [
    0.050860445946455,
    0.026886368170380592,
    0.011011805385351181,
    0.09223378449678421,
    0.04907985031604767,
    0.020029213279485703,
    0.08043437451124191
  ],
  "entropy": [
    0.6636510491371155,
    0.04307587072253227,
    0.10980021953582764,
    0.014933659695088863,
    0.022400451824069023,
    0.019654393196105957,
    0.0476948507130146
  ],
  "val_success": [
    0.13793103448275862,
    0.22413793103448276,
    0.25,
    0.46551724137931033,
    0.43103448275862066,
    0.4482758620689655,
    0.46551724137931033
  ],
  "test_short_success": [
    0.171875,
    0.171875,
    0.109375,
    0.3125,
    0.375,
    0.328125,
    0.390625
  ],
  "test_long_success": [
    0.1640625,
    0.1953125,
    0.1328125,
    0.25,
    0.203125,
    0.234375,
    0.28125
  ],
  "val_success_norm": [
    0.27967082274077465,
    0.4529399354444939,
    0.5053009052569665,
    0.944222817225949,
    0.8740555445012059,
    0.9091519729696063,
    0.9442733011112774
  ],
  "test_short_success_norm": [
    0.3501157407392527,
    0.35011574073159685,
    0.22280092592564815,
    0.636574074067883,
    0.7638888888735793,
    0.6684027777736973,
    0.7957175925774196
  ],
  "test_long_success_norm": [
    0.33420138888888895,
    0.39785879629629634,
    0.2705439814814815,
    0.5092592592592593,
    0.41377314814814814,
    0.4774305555555556,
    0.5729166666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2222222238779068,
    0.24561403691768646,
    0.12280701845884323,
    0.19230769574642181,
    0.11627907305955887,
    0.0,
    0.1818181872367859
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1340/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 0.9399526119232178,
  "probe_test_acc": 0.9391077160835266,
  "balanced_acc": 0.8912138377775625,
  "majority_baseline": 0.4696543408360129,
  "control_task_acc": 0.14147910475730896,
  "selectivity": 0.7976286113262177,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.46945337524751374,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9291666746139526,
  "rowsplit_balanced_acc": 0.8747162688944778,
  "rowsplit_probe_gap": 0.471031753979032
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.0,
  "22": 0.0,
  "23": 1.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.109375,
    0.40625,
    0.453125,
    0.484375,
    0.5,
    0.5
  ],
  "train_success": [
    0.140625,
    0.109375,
    0.40625,
    0.453125,
    0.484375,
    0.5,
    0.5
  ],
  "policy_loss": [
    0.3140886425971985,
    0.18434356153011322,
    0.14440777897834778,
    0.19476008415222168,
    -0.11717081069946289,
    -0.246395543217659,
    0.18911422789096832
  ],
  "value_loss": [
    0.09866992384195328,
    0.004321017302572727,
    0.07889232039451599,
    0.11846976727247238,
    0.012363944202661514,
    0.04221796244382858,
    0.06478022783994675
  ],
  "entropy": [
    0.6737980246543884,
    0.01983882114291191,
    0.05128931626677513,
    0.0065171318128705025,
    0.007486285641789436,
    0.02204420045018196,
    0.03818828985095024
  ],
  "val_success": [
    0.1206896551724138,
    0.1810344827586207,
    0.28448275862068967,
    0.39655172413793105,
    0.4051724137931034,
    0.47413793103448276,
    0.4827586206896552
  ],
  "test_short_success": [
    0.28125,
    0.140625,
    0.171875,
    0.234375,
    0.28125,
    0.484375,
    0.515625
  ],
  "test_long_success": [
    0.1953125,
    0.140625,
    0.15625,
    0.1484375,
    0.2734375,
    0.3984375,
    0.3984375
  ],
  "val_success_norm": [
    0.24391943792010337,
    0.3654745886199763,
    0.5757199109515171,
    0.8039313585127137,
    0.821491999823516,
    0.9619762911094034,
    0.9795379520915074
  ],
  "test_short_success_norm": [
    0.5729166666480473,
    0.28645833331703807,
    0.35011574072357954,
    0.477430555538072,
    0.5729166666547526,
    0.9866898147866128,
    1.0503472221959584
  ],
  "test_long_success_norm": [
    0.39785879629629634,
    0.28645833333333337,
    0.3182870370370371,
    0.30237268518518523,
    0.5570023148148149,
    0.8116319444444445,
    0.8116319444444446
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.25,
    0.20000000298023224,
    0.1147540956735611,
    0.2857142984867096,
    0.0,
    0.07500000298023224,
    0.13636364042758942
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1341/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 0.9622800946235657,
  "probe_test_acc": 0.9439308643341064,
  "balanced_acc": 0.8864458398742345,
  "majority_baseline": 0.4961816720257235,
  "control_task_acc": 0.1418810337781906,
  "selectivity": 0.8020498305559158,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.44774919230838295,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9484127163887024,
  "rowsplit_balanced_acc": 0.8992152407313624,
  "rowsplit_probe_gap": 0.46488097035695636
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_div7/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.0625,
    0.140625,
    0.046875,
    0.171875,
    0.078125,
    0.03125
  ],
  "train_success": [
    0.078125,
    0.0625,
    0.140625,
    0.046875,
    0.171875,
    0.078125,
    0.03125
  ],
  "policy_loss": [
    -0.01321395207196474,
    0.01772940717637539,
    0.2608013153076172,
    -0.2168840765953064,
    0.1479937583208084,
    0.04251965507864952,
    0.03640398010611534
  ],
  "value_loss": [
    0.08735039830207825,
    0.013549295254051685,
    0.006610059179365635,
    0.03414890915155411,
    0.03416822850704193,
    0.007844951003789902,
    0.016281062737107277
  ],
  "entropy": [
    2.2380895614624023,
    0.3774585723876953,
    0.6957345008850098,
    0.739380419254303,
    0.38548779487609863,
    0.2357116937637329,
    0.6705300211906433
  ],
  "val_success": [
    0.08620689655172414,
    0.11206896551724138,
    0.08620689655172414,
    0.08620689655172414,
    0.1206896551724138,
    0.08620689655172414,
    0.1206896551724138
  ],
  "test_short_success": [
    0.109375,
    0.109375,
    0.109375,
    0.0625,
    0.125,
    0.09375,
    0.0625
  ],
  "test_long_success": [
    0.125,
    0.0859375,
    0.15625,
    0.125,
    0.109375,
    0.0625,
    0.1171875
  ],
  "val_success_norm": [
    0.1567398119122257,
    0.20376175548589337,
    0.1567398119122257,
    0.1567398119122257,
    0.21943573667711594,
    0.15673981191222566,
    0.21943573667711597
  ],
  "test_short_success_norm": [
    0.19886363636363635,
    0.19886363636363635,
    0.19886363636363635,
    0.11363636363636363,
    0.22727272727272727,
    0.17045454545454544,
    0.11363636363636363
  ],
  "test_long_success_norm": [
    0.22727272727272724,
    0.15624999999999997,
    0.28409090909090906,
    0.22727272727272724,
    0.19886363636363635,
    0.11363636363636362,
    0.2130681818181818
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0555555559694767,
    0.03999999910593033,
    0.07999999821186066,
    0.05882352963089943,
    0.08064515888690948,
    0.0714285746216774,
    0.032258063554763794
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1337/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 0.13489513099193573,
  "probe_test_acc": 0.09385048598051071,
  "balanced_acc": 0.08314104588861049,
  "majority_baseline": 0.07636655948553055,
  "control_task_acc": 0.05164790898561478,
  "selectivity": 0.042202576994895935,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.017483926494980165,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.08869047462940216,
  "rowsplit_balanced_acc": 0.0767736869808099,
  "rowsplit_probe_gap": 0.01111110955003708
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.15625,
    0.09375,
    0.140625,
    0.125,
    0.078125,
    0.0625
  ],
  "train_success": [
    0.15625,
    0.15625,
    0.09375,
    0.140625,
    0.125,
    0.078125,
    0.0625
  ],
  "policy_loss": [
    0.12639731168746948,
    0.18193039298057556,
    -0.377084881067276,
    -0.02512839250266552,
    0.06990329176187515,
    0.03021840751171112,
    -0.038313377648591995
  ],
  "value_loss": [
    0.1444721817970276,
    0.03403249382972717,
    0.051984962075948715,
    0.026274003088474274,
    0.008440899662673473,
    0.016269497573375702,
    0.02063463255763054
  ],
  "entropy": [
    2.251779317855835,
    0.7711020708084106,
    0.606075644493103,
    0.44696953892707825,
    0.5955628752708435,
    0.4941987693309784,
    0.573311448097229
  ],
  "val_success": [
    0.06896551724137931,
    0.11206896551724138,
    0.1724137931034483,
    0.11206896551724138,
    0.10344827586206896,
    0.1206896551724138,
    0.09482758620689655
  ],
  "test_short_success": [
    0.109375,
    0.140625,
    0.125,
    0.078125,
    0.046875,
    0.078125,
    0.09375
  ],
  "test_long_success": [
    0.09375,
    0.0625,
    0.1484375,
    0.125,
    0.0859375,
    0.0625,
    0.1171875
  ],
  "val_success_norm": [
    0.12539184952978055,
    0.20376175548589337,
    0.3134796238244514,
    0.2037617554858934,
    0.18808777429467083,
    0.2194357366771159,
    0.17241379310344823
  ],
  "test_short_success_norm": [
    0.19886363636363635,
    0.2556818181818182,
    0.22727272727272727,
    0.14204545454545453,
    0.08522727272727272,
    0.14204545454545453,
    0.17045454545454544
  ],
  "test_long_success_norm": [
    0.17045454545454544,
    0.11363636363636363,
    0.2698863636363636,
    0.22727272727272727,
    0.15625,
    0.11363636363636363,
    0.21306818181818182
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.08196721225976944,
    0.0555555559694767,
    0.0,
    0.06666667014360428,
    0.08510638028383255,
    0.14814814925193787,
    0.05000000074505806
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1338/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 0.13751691579818726,
  "probe_test_acc": 0.08822347223758698,
  "balanced_acc": 0.07682559254928074,
  "majority_baseline": 0.07757234726688103,
  "control_task_acc": 0.0518488734960556,
  "selectivity": 0.03637459874153137,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.010651124970705944,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.0843253955245018,
  "rowsplit_balanced_acc": 0.07558747286836023,
  "rowsplit_probe_gap": 0.014087300286406562
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.078125,
    0.078125,
    0.09375,
    0.046875,
    0.125,
    0.09375
  ],
  "train_success": [
    0.078125,
    0.078125,
    0.078125,
    0.09375,
    0.046875,
    0.125,
    0.09375
  ],
  "policy_loss": [
    -0.22185221314430237,
    -0.1868029087781906,
    0.09375022351741791,
    -0.11395051330327988,
    -0.02144087292253971,
    -0.028030911460518837,
    0.06355738639831543
  ],
  "value_loss": [
    0.0856376364827156,
    0.02127664163708687,
    0.013105364516377449,
    0.03643162176012993,
    0.020331332460045815,
    0.026316111907362938,
    0.01201087050139904
  ],
  "entropy": [
    2.2534666061401367,
    0.6525195240974426,
    0.47497883439064026,
    0.6678827404975891,
    0.8393240571022034,
    0.3994450867176056,
    0.41547584533691406
  ],
  "val_success": [
    0.07758620689655173,
    0.07758620689655173,
    0.10344827586206896,
    0.10344827586206896,
    0.08620689655172414,
    0.12931034482758622,
    0.09482758620689655
  ],
  "test_short_success": [
    0.171875,
    0.03125,
    0.0625,
    0.078125,
    0.125,
    0.09375,
    0.109375
  ],
  "test_long_success": [
    0.1015625,
    0.1484375,
    0.078125,
    0.0546875,
    0.0859375,
    0.109375,
    0.1015625
  ],
  "val_success_norm": [
    0.14106583072100312,
    0.14106583072100312,
    0.18808777429467083,
    0.1880877742946708,
    0.1567398119122257,
    0.23510971786833854,
    0.17241379310344823
  ],
  "test_short_success_norm": [
    0.3125,
    0.056818181818181816,
    0.11363636363636363,
    0.14204545454545453,
    0.22727272727272724,
    0.17045454545454544,
    0.19886363636363635
  ],
  "test_long_success_norm": [
    0.18465909090909088,
    0.26988636363636365,
    0.14204545454545453,
    0.09943181818181818,
    0.15625,
    0.19886363636363635,
    0.18465909090909088
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.1538461595773697,
    0.05000000074505806,
    0.0535714291036129,
    0.0833333358168602,
    0.043478261679410934,
    0.06060606241226196
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1339/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 0.131427600979805,
  "probe_test_acc": 0.0777733102440834,
  "balanced_acc": 0.06713484135158522,
  "majority_baseline": 0.07355305466237942,
  "control_task_acc": 0.05144694447517395,
  "selectivity": 0.026326365768909454,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.004220255581703983,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.07857143133878708,
  "rowsplit_balanced_acc": 0.06823995292989768,
  "rowsplit_probe_gap": 0.006746034513390259
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.109375,
    0.140625,
    0.140625,
    0.0625,
    0.09375,
    0.078125
  ],
  "train_success": [
    0.109375,
    0.109375,
    0.140625,
    0.140625,
    0.0625,
    0.09375,
    0.078125
  ],
  "policy_loss": [
    -0.05254538357257843,
    -0.25588443875312805,
    -0.25555220246315,
    -0.3146710991859436,
    -0.40688204765319824,
    -0.17526239156723022,
    0.268174946308136
  ],
  "value_loss": [
    0.05191025137901306,
    0.02712244726717472,
    0.02445496805012226,
    0.08438740670681,
    0.023655151948332787,
    0.011988412588834763,
    0.0029547042213380337
  ],
  "entropy": [
    2.2543280124664307,
    0.36365824937820435,
    0.46990373730659485,
    0.7857521772384644,
    0.4227987229824066,
    0.541869580745697,
    0.9423331618309021
  ],
  "val_success": [
    0.12931034482758622,
    0.09482758620689655,
    0.13793103448275862,
    0.10344827586206896,
    0.08620689655172414,
    0.15517241379310345,
    0.12931034482758622
  ],
  "test_short_success": [
    0.0625,
    0.0625,
    0.125,
    0.15625,
    0.125,
    0.078125,
    0.09375
  ],
  "test_long_success": [
    0.125,
    0.125,
    0.1328125,
    0.09375,
    0.0625,
    0.078125,
    0.125
  ],
  "val_success_norm": [
    0.2351097178683385,
    0.1724137931034483,
    0.25078369905956105,
    0.1880877742946708,
    0.1567398119122257,
    0.2821316614420062,
    0.23510971786833854
  ],
  "test_short_success_norm": [
    0.11363636363636363,
    0.11363636363636363,
    0.22727272727272724,
    0.28409090909090906,
    0.22727272727272724,
    0.14204545454545453,
    0.17045454545454544
  ],
  "test_long_success_norm": [
    0.22727272727272724,
    0.22727272727272724,
    0.2414772727272727,
    0.17045454545454544,
    0.11363636363636362,
    0.14204545454545453,
    0.22727272727272724
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1111111119389534,
    0.07017543911933899,
    0.07017543911933899,
    0.11538461595773697,
    0.023255813866853714,
    0.0,
    0.1818181872367859
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1340/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 0.14022327959537506,
  "probe_test_acc": 0.08721864968538284,
  "balanced_acc": 0.07576974652600028,
  "majority_baseline": 0.07455787781350483,
  "control_task_acc": 0.05365755781531334,
  "selectivity": 0.033561091870069504,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.012660771871878015,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.09265872836112976,
  "rowsplit_balanced_acc": 0.08341663789131762,
  "rowsplit_probe_gap": 0.020238093440494834
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.140625,
    0.15625,
    0.09375,
    0.078125,
    0.125,
    0.125
  ],
  "train_success": [
    0.03125,
    0.140625,
    0.15625,
    0.09375,
    0.078125,
    0.125,
    0.125
  ],
  "policy_loss": [
    -0.22919712960720062,
    -0.01016957312822342,
    0.07193201035261154,
    -0.34137338399887085,
    0.05696147680282593,
    -0.00954832136631012,
    -0.0003094700223300606
  ],
  "value_loss": [
    0.04449411854147911,
    0.012105381116271019,
    0.03474489971995354,
    0.062382783740758896,
    0.00041411517304368317,
    0.02080487087368965,
    0.025860553607344627
  ],
  "entropy": [
    2.2391390800476074,
    0.5205937027931213,
    0.5103375315666199,
    1.0161343812942505,
    0.5780496597290039,
    0.37741056084632874,
    0.4009900391101837
  ],
  "val_success": [
    0.11206896551724138,
    0.08620689655172414,
    0.07758620689655173,
    0.1206896551724138,
    0.05172413793103448,
    0.11206896551724138,
    0.11206896551724138
  ],
  "test_short_success": [
    0.171875,
    0.03125,
    0.125,
    0.125,
    0.15625,
    0.125,
    0.0625
  ],
  "test_long_success": [
    0.140625,
    0.0625,
    0.0859375,
    0.1328125,
    0.09375,
    0.09375,
    0.1171875
  ],
  "val_success_norm": [
    0.2037617554858934,
    0.1567398119122257,
    0.14106583072100312,
    0.21943573667711597,
    0.09404388714733541,
    0.20376175548589337,
    0.2037617554858934
  ],
  "test_short_success_norm": [
    0.3125,
    0.056818181818181816,
    0.22727272727272724,
    0.22727272727272727,
    0.28409090909090906,
    0.22727272727272727,
    0.11363636363636363
  ],
  "test_long_success_norm": [
    0.2556818181818182,
    0.11363636363636363,
    0.15625,
    0.2414772727272727,
    0.17045454545454544,
    0.17045454545454544,
    0.21306818181818182
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.07999999821186066,
    0.06557376682758331,
    0.1428571492433548,
    0.0,
    0.05000000074505806,
    0.022727273404598236
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1341/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 0.13861636817455292,
  "probe_test_acc": 0.08681672066450119,
  "balanced_acc": 0.07590660324855363,
  "majority_baseline": 0.07254823151125402,
  "control_task_acc": 0.055064309388399124,
  "selectivity": 0.031752411276102066,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.014268489153247174,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.08293651044368744,
  "rowsplit_balanced_acc": 0.07082619520415621,
  "rowsplit_probe_gap": 0.007936510443687442
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb0/mined_ean/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.484375,
    0.390625,
    0.53125,
    0.578125,
    0.484375,
    0.46875
  ],
  "train_success": [
    0.1875,
    0.484375,
    0.390625,
    0.53125,
    0.578125,
    0.484375,
    0.46875
  ],
  "policy_loss": [
    -0.06636995077133179,
    -0.0037871121894568205,
    -0.20795086026191711,
    0.125102698802948,
    0.06463803350925446,
    0.11155962944030762,
    -0.20612242817878723
  ],
  "value_loss": [
    0.1283891499042511,
    0.040463887155056,
    0.03849073499441147,
    0.08499447256326675,
    0.0745357871055603,
    0.0360824279487133,
    0.08013829588890076
  ],
  "entropy": [
    0.6605330109596252,
    0.04950007423758507,
    0.02884375862777233,
    0.1302153766155243,
    0.06892196089029312,
    0.08427410572767258,
    0.10457027703523636
  ],
  "val_success": [
    0.15517241379310345,
    0.4396551724137931,
    0.4396551724137931,
    0.4396551724137931,
    0.45689655172413796,
    0.46551724137931033,
    0.46551724137931033
  ],
  "test_short_success": [
    0.140625,
    0.390625,
    0.375,
    0.375,
    0.375,
    0.375,
    0.375
  ],
  "test_long_success": [
    0.0703125,
    0.53125,
    0.53125,
    0.53125,
    0.515625,
    0.53125,
    0.5
  ],
  "val_success_norm": [
    0.31598867147664533,
    0.8910045253482752,
    0.8909221670823494,
    0.8910292600100148,
    0.9260495927074505,
    0.943609747146274,
    0.9436031379795
  ],
  "test_short_success_norm": [
    0.28645833333327175,
    0.7957175925871265,
    0.763888888883423,
    0.763888888883423,
    0.763888888883423,
    0.763888888883423,
    0.763888888883423
  ],
  "test_long_success_norm": [
    0.14322916666666669,
    1.082175925925926,
    1.082175925925926,
    1.082175925925926,
    1.0503472222222223,
    1.082175925925926,
    1.0185185185185186
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.02777777798473835,
    0.9599999785423279,
    1.0,
    0.970588207244873,
    1.0,
    0.8928571343421936,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1337/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5114549839228296,
  "control_task_acc": 0.14670418202877045,
  "selectivity": 0.8532958179712296,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4885450160771704,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5013888888888889
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.5,
    0.625,
    0.421875,
    0.5625,
    0.53125,
    0.46875
  ],
  "train_success": [
    0.109375,
    0.5,
    0.625,
    0.421875,
    0.5625,
    0.53125,
    0.46875
  ],
  "policy_loss": [
    -0.021122654899954796,
    -0.15734010934829712,
    -0.3288481533527374,
    0.09246575087308884,
    -0.10104801505804062,
    -0.11355011910200119,
    0.16775159537792206
  ],
  "value_loss": [
    0.2325202375650406,
    0.07565004378557205,
    0.07647310942411423,
    0.06029542163014412,
    0.04577553644776344,
    0.0464102067053318,
    0.08100701868534088
  ],
  "entropy": [
    0.6068747639656067,
    0.020315995439887047,
    0.009599819779396057,
    0.04827549308538437,
    0.07349488884210587,
    0.033979326486587524,
    0.037525370717048645
  ],
  "val_success": [
    0.1724137931034483,
    0.5344827586206896,
    0.5172413793103449,
    0.5258620689655172,
    0.5689655172413793,
    0.5431034482758621,
    0.5431034482758621
  ],
  "test_short_success": [
    0.09375,
    0.4375,
    0.4375,
    0.421875,
    0.4375,
    0.40625,
    0.4375
  ],
  "test_long_success": [
    0.1640625,
    0.4375,
    0.453125,
    0.453125,
    0.4765625,
    0.4453125,
    0.453125
  ],
  "val_success_norm": [
    0.34776031130934215,
    1.0842014281284382,
    1.0490529952493908,
    1.0665906193953132,
    1.1543852355478517,
    1.1017046360761982,
    1.1017046360761982
  ],
  "test_short_success_norm": [
    0.19097222222222213,
    0.8912037036789069,
    0.8912037036720601,
    0.8593749999682008,
    0.8912037036718989,
    0.827546296264497,
    0.8912037036718989
  ],
  "test_long_success_norm": [
    0.33420138888888895,
    0.8912037037037039,
    0.9230324074074076,
    0.9230324074074074,
    0.970775462962963,
    0.9071180555555557,
    0.9230324074074074
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.19672131538391113,
    0.9444444179534912,
    1.0,
    0.9833333492279053,
    0.978723406791687,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1338/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.46181672025723475,
  "control_task_acc": 0.13504822552204132,
  "selectivity": 0.8649517744779587,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5381832797427653,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5351190476190476
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.53125,
    0.546875,
    0.5,
    0.46875,
    0.484375,
    0.515625
  ],
  "train_success": [
    0.140625,
    0.53125,
    0.546875,
    0.5,
    0.46875,
    0.484375,
    0.515625
  ],
  "policy_loss": [
    0.4303605258464813,
    -0.11405345797538757,
    0.17559079825878143,
    -0.0720621719956398,
    -0.18873131275177002,
    -0.14560966193675995,
    0.04329999163746834
  ],
  "value_loss": [
    0.05109986662864685,
    0.04771863669157028,
    0.06632597744464874,
    0.0843982920050621,
    0.08895012736320496,
    0.05732620134949684,
    0.028264416381716728
  ],
  "entropy": [
    0.6281987428665161,
    0.06980589777231216,
    0.01562797836959362,
    0.0895567461848259,
    0.02222534455358982,
    0.017534367740154266,
    0.02233065478503704
  ],
  "val_success": [
    0.12931034482758622,
    0.45689655172413796,
    0.4482758620689655,
    0.4224137931034483,
    0.4482758620689655,
    0.4482758620689655,
    0.45689655172413796
  ],
  "test_short_success": [
    0.109375,
    0.515625,
    0.515625,
    0.5,
    0.5,
    0.5,
    0.515625
  ],
  "test_long_success": [
    0.125,
    0.5,
    0.5,
    0.46875,
    0.5,
    0.5,
    0.5
  ],
  "val_success_norm": [
    0.2618291687792953,
    0.9267052247425781,
    0.9079313350120329,
    0.8554883299705115,
    0.9079313350120329,
    0.9079313350120329,
    0.9251391053958469
  ],
  "test_short_success_norm": [
    0.22280092592367334,
    1.05034722218188,
    1.05034722218188,
    1.0185185184781762,
    1.0185185184781762,
    1.0185185184781762,
    1.05034722218188
  ],
  "test_long_success_norm": [
    0.25462962962962965,
    1.0185185185185186,
    1.0185185185185186,
    0.9548611111111113,
    1.0185185185185186,
    1.0185185185185186,
    1.0185185185185186
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0476190485060215,
    0.9487179517745972,
    1.0,
    0.9642857313156128,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1339/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5160771704180064,
  "control_task_acc": 0.1471061110496521,
  "selectivity": 0.8528938889503479,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4839228295819936,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.49384920634920637
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.484375,
    0.53125,
    0.484375,
    0.453125,
    0.4375,
    0.546875
  ],
  "train_success": [
    0.171875,
    0.484375,
    0.53125,
    0.484375,
    0.453125,
    0.4375,
    0.546875
  ],
  "policy_loss": [
    -0.065494604408741,
    -0.05267712101340294,
    0.1905449628829956,
    -0.14859995245933533,
    0.0017116208327934146,
    -0.09040484577417374,
    0.053921326994895935
  ],
  "value_loss": [
    0.05705367028713226,
    0.050104446709156036,
    0.035560399293899536,
    0.08973170816898346,
    0.04989830404520035,
    0.02256113849580288,
    0.08147620409727097
  ],
  "entropy": [
    0.6784859895706177,
    0.03523106500506401,
    0.03570084273815155,
    0.02380550280213356,
    0.04639371857047081,
    0.0020435017067939043,
    0.009976170025765896
  ],
  "val_success": [
    0.12931034482758622,
    0.47413793103448276,
    0.4827586206896552,
    0.4396551724137931,
    0.46551724137931033,
    0.45689655172413796,
    0.46551724137931033
  ],
  "test_short_success": [
    0.125,
    0.453125,
    0.4375,
    0.40625,
    0.421875,
    0.421875,
    0.421875
  ],
  "test_long_success": [
    0.1875,
    0.5,
    0.4921875,
    0.484375,
    0.4921875,
    0.5,
    0.5
  ],
  "val_success_norm": [
    0.26208979108386604,
    0.9618330844802107,
    0.9780794911582802,
    0.8915914696121372,
    0.94417158601508,
    0.9267117765962213,
    0.9442724209037184
  ],
  "test_short_success_norm": [
    0.25462962962133107,
    0.9230324073901861,
    0.8912037036865215,
    0.827546296279114,
    0.8593749999828177,
    0.8593749999828177,
    0.8593749999828177
  ],
  "test_long_success_norm": [
    0.3819444444444445,
    1.0185185185185186,
    1.0026041666666667,
    0.9866898148148149,
    1.002604166666667,
    1.0185185185185186,
    1.0185185185185186
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.02777777798473835,
    1.0,
    0.9473684430122375,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1340/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5122588424437299,
  "control_task_acc": 0.14831189811229706,
  "selectivity": 0.8516881018877029,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4877411575562701,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.49623015873015874
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 1.0,
  "21": 0.25,
  "22": 0.0,
  "23": 1.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 7,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.453125,
    0.453125,
    0.453125,
    0.5,
    0.515625,
    0.484375
  ],
  "train_success": [
    0.15625,
    0.453125,
    0.453125,
    0.453125,
    0.5,
    0.515625,
    0.484375
  ],
  "policy_loss": [
    0.40303805470466614,
    0.19690270721912384,
    0.23480843007564545,
    0.20898473262786865,
    -0.009343445301055908,
    -0.01906275376677513,
    0.20565366744995117
  ],
  "value_loss": [
    0.0828382819890976,
    0.02515358477830887,
    0.08363226801156998,
    0.10604042559862137,
    0.021619262173771858,
    0.03937404975295067,
    0.06407329440116882
  ],
  "entropy": [
    0.6772668957710266,
    0.02232380211353302,
    0.05914579704403877,
    0.12978404760360718,
    0.05697263777256012,
    0.09928901493549347,
    0.03718133270740509
  ],
  "val_success": [
    0.11206896551724138,
    0.4827586206896552,
    0.5172413793103449,
    0.49137931034482757,
    0.4827586206896552,
    0.45689655172413796,
    0.4827586206896552
  ],
  "test_short_success": [
    0.1875,
    0.53125,
    0.53125,
    0.53125,
    0.515625,
    0.515625,
    0.53125
  ],
  "test_long_success": [
    0.1796875,
    0.5234375,
    0.5078125,
    0.515625,
    0.53125,
    0.46875,
    0.5078125
  ],
  "val_success_norm": [
    0.22632594876175263,
    0.9795379520915074,
    1.0497327031320136,
    0.9968920020684597,
    0.9795122163856165,
    0.9268922290631194,
    0.9795379510657576
  ],
  "test_short_success_norm": [
    0.38194444441404524,
    1.0821759258996622,
    1.0821759258996622,
    1.0821759258996622,
    1.050347222195953,
    1.0503472221959584,
    1.0821759258996622
  ],
  "test_long_success_norm": [
    0.3660300925925926,
    1.0662615740740742,
    1.0344328703703705,
    1.0503472222222223,
    1.082175925925926,
    0.9548611111111112,
    1.0344328703703705
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.125,
    1.0,
    0.9836065769195557,
    1.0,
    1.0,
    0.9750000238418579,
    0.9772727489471436
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1341/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5082395498392283,
  "control_task_acc": 0.14348874986171722,
  "selectivity": 0.8565112501382828,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49176045016077174,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5009920634920635
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_div7/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.34375,
    0.296875,
    0.296875,
    0.53125,
    0.421875,
    0.25
  ],
  "train_success": [
    0.09375,
    0.34375,
    0.296875,
    0.296875,
    0.53125,
    0.421875,
    0.25
  ],
  "policy_loss": [
    -0.04710156470537186,
    -0.2750720679759979,
    0.045702606439590454,
    -0.23858000338077545,
    -0.06029985100030899,
    -0.04849117249250412,
    0.016466842964291573
  ],
  "value_loss": [
    0.10592026263475418,
    0.04890910163521767,
    0.03129532188177109,
    0.07499748468399048,
    0.08250068873167038,
    0.041137367486953735,
    0.07007017731666565
  ],
  "entropy": [
    2.2324235439300537,
    0.20133496820926666,
    0.12060317397117615,
    0.30629763007164,
    0.341734915971756,
    0.062334928661584854,
    0.6610316038131714
  ],
  "val_success": [
    0.07758620689655173,
    0.33620689655172414,
    0.3275862068965517,
    0.3879310344827586,
    0.4051724137931034,
    0.3879310344827586,
    0.3793103448275862
  ],
  "test_short_success": [
    0.109375,
    0.359375,
    0.40625,
    0.34375,
    0.390625,
    0.390625,
    0.375
  ],
  "test_long_success": [
    0.1171875,
    0.3203125,
    0.3515625,
    0.3828125,
    0.3828125,
    0.359375,
    0.375
  ],
  "val_success_norm": [
    0.14106583072100312,
    0.6112852664576802,
    0.5956112852664575,
    0.7053291536050156,
    0.7366771159874609,
    0.7053291536050156,
    0.6896551724137931
  ],
  "test_short_success_norm": [
    0.19886363636363635,
    0.6534090909090908,
    0.7386363636363635,
    0.625,
    0.7102272727272727,
    0.7102272727272727,
    0.6818181818181819
  ],
  "test_long_success_norm": [
    0.21306818181818182,
    0.5823863636363636,
    0.6392045454545454,
    0.6960227272727272,
    0.6960227272727272,
    0.6534090909090908,
    0.6818181818181817
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.9200000166893005,
    1.0,
    0.9411764740943909,
    0.8387096524238586,
    1.0,
    0.774193525314331
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1337/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.24778938906752412,
  "control_task_acc": 0.06129421293735504,
  "selectivity": 0.938705787062645,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7522106109324759,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.7652777777777777
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.0,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.46875,
    0.46875,
    0.5,
    0.609375,
    0.5625,
    0.578125
  ],
  "train_success": [
    0.125,
    0.46875,
    0.46875,
    0.5,
    0.609375,
    0.5625,
    0.578125
  ],
  "policy_loss": [
    0.017261607572436333,
    0.041879039257764816,
    -0.046779755502939224,
    0.11371725052595139,
    -0.2564358413219452,
    -0.18593795597553253,
    0.07089705765247345
  ],
  "value_loss": [
    0.13055679202079773,
    0.09588015079498291,
    0.08375784009695053,
    0.05789637193083763,
    0.03264491260051727,
    0.03357092663645744,
    0.07707567512989044
  ],
  "entropy": [
    2.254857301712036,
    0.43299800157546997,
    0.4128767251968384,
    0.315786212682724,
    0.3955170214176178,
    0.24369943141937256,
    0.39924660325050354
  ],
  "val_success": [
    0.07758620689655173,
    0.3706896551724138,
    0.41379310344827586,
    0.41379310344827586,
    0.4224137931034483,
    0.4396551724137931,
    0.4396551724137931
  ],
  "test_short_success": [
    0.0625,
    0.375,
    0.390625,
    0.390625,
    0.484375,
    0.453125,
    0.421875
  ],
  "test_long_success": [
    0.1328125,
    0.4140625,
    0.5390625,
    0.53125,
    0.4921875,
    0.5625,
    0.5625
  ],
  "val_success_norm": [
    0.14106583072100312,
    0.6739811912225705,
    0.7523510971786832,
    0.7523510971786833,
    0.7680250783699059,
    0.799373040752351,
    0.799373040752351
  ],
  "test_short_success_norm": [
    0.11363636363636363,
    0.6818181818181817,
    0.7102272727272727,
    0.7102272727272727,
    0.8806818181818181,
    0.8238636363636362,
    0.7670454545454545
  ],
  "test_long_success_norm": [
    0.2414772727272727,
    0.7528409090909091,
    0.9801136363636362,
    0.9659090909090908,
    0.8948863636363635,
    1.0227272727272727,
    1.0227272727272727
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.06557376682758331,
    0.8888888955116272,
    0.9333333373069763,
    0.949999988079071,
    0.8936170339584351,
    0.9259259104728699,
    0.875
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1338/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.28315916398713825,
  "control_task_acc": 0.05164790898561478,
  "selectivity": 0.9483520910143852,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7168408360128617,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.7335317460317461
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.515625,
    0.46875,
    0.390625,
    0.484375,
    0.453125,
    0.59375
  ],
  "train_success": [
    0.125,
    0.515625,
    0.46875,
    0.390625,
    0.484375,
    0.453125,
    0.59375
  ],
  "policy_loss": [
    -0.07998533546924591,
    -0.12041202187538147,
    -0.025289734825491905,
    0.1832747757434845,
    0.04309701919555664,
    0.11279548704624176,
    -0.2579178214073181
  ],
  "value_loss": [
    0.07298380136489868,
    0.04241582006216049,
    0.0742877945303917,
    0.0796937569975853,
    0.09029556065797806,
    0.055160459131002426,
    0.031528785824775696
  ],
  "entropy": [
    2.244748115539551,
    0.17983311414718628,
    0.2836028039455414,
    0.48500856757164,
    0.7866910099983215,
    0.3634226322174072,
    0.3289183974266052
  ],
  "val_success": [
    0.08620689655172414,
    0.4224137931034483,
    0.5086206896551724,
    0.47413793103448276,
    0.5,
    0.49137931034482757,
    0.5172413793103449
  ],
  "test_short_success": [
    0.046875,
    0.40625,
    0.5,
    0.515625,
    0.5,
    0.5,
    0.5
  ],
  "test_long_success": [
    0.0625,
    0.4375,
    0.5625,
    0.5859375,
    0.5859375,
    0.578125,
    0.59375
  ],
  "val_success_norm": [
    0.1567398119122257,
    0.7680250783699057,
    0.9247648902821315,
    0.8620689655172412,
    0.909090909090909,
    0.8934169278996864,
    0.9404388714733541
  ],
  "test_short_success_norm": [
    0.08522727272727272,
    0.7386363636363635,
    0.909090909090909,
    0.9375,
    0.9090909090909091,
    0.9090909090909091,
    0.9090909090909091
  ],
  "test_long_success_norm": [
    0.11363636363636363,
    0.7954545454545454,
    1.0227272727272727,
    1.0653409090909092,
    1.065340909090909,
    1.0511363636363635,
    1.0795454545454544
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.9743589758872986,
    0.8833333253860474,
    0.8392857313156128,
    0.7083333134651184,
    0.8478260636329651,
    0.8181818127632141
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1339/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.2797427652733119,
  "control_task_acc": 0.0510450154542923,
  "selectivity": 0.9489549845457077,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7202572347266881,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.734920634920635
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 1.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.453125,
    0.4375,
    0.5,
    0.4375,
    0.5,
    0.40625
  ],
  "train_success": [
    0.109375,
    0.453125,
    0.4375,
    0.5,
    0.4375,
    0.5,
    0.40625
  ],
  "policy_loss": [
    -0.14604848623275757,
    0.14379973709583282,
    -0.29342877864837646,
    -0.042688507586717606,
    -0.020061220973730087,
    -0.07577112317085266,
    0.1465219110250473
  ],
  "value_loss": [
    0.05293342471122742,
    0.054946307092905045,
    0.036347318440675735,
    0.10127381980419159,
    0.04458603262901306,
    0.023794051259756088,
    0.05349278822541237
  ],
  "entropy": [
    2.252328634262085,
    0.2548311948776245,
    0.3351796269416809,
    0.6523836851119995,
    0.329441636800766,
    0.46099916100502014,
    0.974917471408844
  ],
  "val_success": [
    0.09482758620689655,
    0.4051724137931034,
    0.5258620689655172,
    0.4827586206896552,
    0.5689655172413793,
    0.5689655172413793,
    0.5431034482758621
  ],
  "test_short_success": [
    0.09375,
    0.484375,
    0.515625,
    0.484375,
    0.546875,
    0.546875,
    0.546875
  ],
  "test_long_success": [
    0.125,
    0.421875,
    0.515625,
    0.5078125,
    0.515625,
    0.5234375,
    0.5234375
  ],
  "val_success_norm": [
    0.17241379310344823,
    0.7366771159874609,
    0.9561128526645768,
    0.8777429467084639,
    1.0344827586206895,
    1.0344827586206897,
    0.9874608150470219
  ],
  "test_short_success_norm": [
    0.17045454545454544,
    0.8806818181818181,
    0.9375,
    0.8806818181818181,
    0.9943181818181818,
    0.9943181818181818,
    0.9943181818181818
  ],
  "test_long_success_norm": [
    0.22727272727272724,
    0.7670454545454545,
    0.9374999999999999,
    0.9232954545454545,
    0.9374999999999999,
    0.9517045454545453,
    0.9517045454545454
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.02777777798473835,
    0.9298245906829834,
    0.9122806787490845,
    0.7307692170143127,
    0.9534883499145508,
    0.8888888955116272,
    0.6363636255264282
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1340/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.2570337620578778,
  "control_task_acc": 0.046221863478422165,
  "selectivity": 0.9537781365215778,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7429662379421222,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9996268656716418,
  "rowsplit_probe_gap": 0.7545634808994475
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 1.0,
  "24": 0.25,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 20,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.296875,
    0.5,
    0.578125,
    0.59375,
    0.515625,
    0.609375
  ],
  "train_success": [
    0.046875,
    0.296875,
    0.5,
    0.578125,
    0.59375,
    0.515625,
    0.609375
  ],
  "policy_loss": [
    0.15370924770832062,
    -0.33121219277381897,
    0.027294620871543884,
    0.305193156003952,
    -0.09510989487171173,
    0.050434987992048264,
    -0.007893513888120651
  ],
  "value_loss": [
    0.020357361063361168,
    0.03654678910970688,
    0.08674462139606476,
    0.0752820298075676,
    0.012921606190502644,
    0.045102160423994064,
    0.04687366634607315
  ],
  "entropy": [
    2.229825496673584,
    0.25190791487693787,
    0.2448146492242813,
    0.698491096496582,
    0.25378891825675964,
    0.22799019515514374,
    0.46704256534576416
  ],
  "val_success": [
    0.06896551724137931,
    0.25862068965517243,
    0.3706896551724138,
    0.4827586206896552,
    0.45689655172413796,
    0.4482758620689655,
    0.47413793103448276
  ],
  "test_short_success": [
    0.078125,
    0.328125,
    0.390625,
    0.65625,
    0.671875,
    0.640625,
    0.65625
  ],
  "test_long_success": [
    0.1015625,
    0.3359375,
    0.4375,
    0.5859375,
    0.578125,
    0.6015625,
    0.609375
  ],
  "val_success_norm": [
    0.12539184952978055,
    0.4702194357366771,
    0.6739811912225705,
    0.8777429467084638,
    0.8307210031347961,
    0.8150470219435735,
    0.8620689655172412
  ],
  "test_short_success_norm": [
    0.14204545454545453,
    0.5965909090909091,
    0.7102272727272727,
    1.1931818181818181,
    1.221590909090909,
    1.1647727272727273,
    1.1931818181818181
  ],
  "test_long_success_norm": [
    0.18465909090909088,
    0.6107954545454545,
    0.7954545454545454,
    1.0653409090909092,
    1.0511363636363638,
    1.09375,
    1.1079545454545454
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.9599999785423279,
    0.9180327653884888,
    0.7142857313156128,
    1.0,
    0.949999988079071,
    0.8863636255264282
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1341/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.2809485530546624,
  "control_task_acc": 0.04662379249930382,
  "selectivity": 0.9533762075006962,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7190514469453376,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.7327380952380953
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_lfb1/mined_ean/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.75,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.140625,
    0.15625,
    0.28125,
    0.171875,
    0.171875,
    0.265625
  ],
  "train_success": [
    0.234375,
    0.140625,
    0.15625,
    0.28125,
    0.171875,
    0.171875,
    0.265625
  ],
  "policy_loss": [
    0.08470218628644943,
    0.025891339406371117,
    -0.10624765604734421,
    -0.12206483632326126,
    -0.07423044741153717,
    0.027264723554253578,
    -0.11047105491161346
  ],
  "value_loss": [
    0.0732414722442627,
    0.0243764016777277,
    0.02946370281279087,
    0.07821644097566605,
    0.04324980080127716,
    0.02024618349969387,
    0.09859711676836014
  ],
  "entropy": [
    0.5994886159896851,
    0.05566491186618805,
    0.08202826231718063,
    0.012007871642708778,
    0.029266221448779106,
    0.07924919575452805,
    0.007913047447800636
  ],
  "val_success": [
    0.09482758620689655,
    0.1896551724137931,
    0.1724137931034483,
    0.13793103448275862,
    0.14655172413793102,
    0.1206896551724138,
    0.16379310344827586
  ],
  "test_short_success": [
    0.171875,
    0.109375,
    0.078125,
    0.09375,
    0.109375,
    0.125,
    0.125
  ],
  "test_long_success": [
    0.1640625,
    0.1328125,
    0.1328125,
    0.109375,
    0.125,
    0.1640625,
    0.1484375
  ],
  "val_success_norm": [
    0.1927599724727483,
    0.38401322735744514,
    0.3486949283386453,
    0.2785066218577899,
    0.29611734453205285,
    0.2435370034388641,
    0.33134285684810627
  ],
  "test_short_success_norm": [
    0.35011574074069174,
    0.2228009259256064,
    0.15914351851847947,
    0.19097222222164706,
    0.22280092592588494,
    0.25462962962008684,
    0.2546296296224256
  ],
  "test_long_success_norm": [
    0.33420138888888895,
    0.2705439814814815,
    0.2705439814814815,
    0.22280092592592593,
    0.25462962962962965,
    0.33420138888888895,
    0.30237268518518523
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1337/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.33871784806251526,
  "probe_test_acc": 0.3269694447517395,
  "balanced_acc": 0.3023723531214321,
  "majority_baseline": 0.20759646302250803,
  "control_task_acc": 0.13585208356380463,
  "selectivity": 0.19111736118793488,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11937298172923147,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3182539641857147,
  "rowsplit_balanced_acc": 0.2999165388681857,
  "rowsplit_probe_gap": 0.1210317419634925
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1337/probe_ext.json <==
{
  "task": "mined_div7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31430867314338684,
  "onpolicy_linear_balanced_acc": 0.2854041238022265,
  "onpolicy_linear_majority": 0.21181672025723472,
  "onpolicy_linear_gap": 0.10249195288615212,
  "onpolicy_linear_recovery": 0.1300356852528029,
  "onpolicy_linear_selectivity": 0.1736334264278412,
  "onpolicy_mlp_test_acc": 0.3422427773475647,
  "onpolicy_mlp_balanced_acc": 0.3135485600139692,
  "onpolicy_mlp_majority": 0.21181672025723472,
  "onpolicy_mlp_gap": 0.13042605709032998,
  "onpolicy_mlp_recovery": 0.16547681287136207,
  "onpolicy_mlp_selectivity": 0.20297428965568542,
  "random_linear_test_acc": 0.27692925930023193,
  "random_linear_balanced_acc": 0.26728965127725424,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.10409967730666281,
  "random_linear_recovery": 0.12585033874585863,
  "random_linear_selectivity": 0.13082797825336456,
  "random_mlp_test_acc": 0.3010450303554535,
  "random_mlp_balanced_acc": 0.2920889856009387,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.12821544836188437,
  "random_mlp_recovery": 0.15500487634808954,
  "random_mlp_selectivity": 0.15976689755916595,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9900146303396938,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.46875,
    0.546875,
    0.4375,
    0.5,
    0.375,
    0.578125
  ],
  "train_success": [
    0.09375,
    0.46875,
    0.546875,
    0.4375,
    0.5,
    0.375,
    0.578125
  ],
  "policy_loss": [
    -0.6049863696098328,
    0.2425479143857956,
    -0.20467552542686462,
    -0.026799021288752556,
    0.14942792057991028,
    -0.07180232554674149,
    -0.21783117949962616
  ],
  "value_loss": [
    0.0689154639840126,
    0.09436135739088058,
    0.09927161782979965,
    0.056264664977788925,
    0.04946961626410484,
    0.03635753318667412,
    0.05657466873526573
  ],
  "entropy": [
    0.6860675811767578,
    0.003442749846726656,
    0.010460376739501953,
    0.014185965992510319,
    0.056449830532073975,
    0.03015238605439663,
    0.010747537016868591
  ],
  "val_success": [
    0.1206896551724138,
    0.3017241379310345,
    0.39655172413793105,
    0.39655172413793105,
    0.43103448275862066,
    0.4224137931034483,
    0.4224137931034483
  ],
  "test_short_success": [
    0.09375,
    0.1875,
    0.28125,
    0.25,
    0.375,
    0.375,
    0.390625
  ],
  "test_long_success": [
    0.1015625,
    0.1171875,
    0.2421875,
    0.2578125,
    0.3671875,
    0.4765625,
    0.453125
  ],
  "val_success_norm": [
    0.24449852397213281,
    0.6109116930731147,
    0.803734528528335,
    0.8037183751979691,
    0.8742951318307799,
    0.8563744975443265,
    0.856374487818716
  ],
  "test_short_success_norm": [
    0.1909722222182711,
    0.38194444442995573,
    0.5729166666341661,
    0.5092592592286413,
    0.7638888888561071,
    0.7638888888560955,
    0.7957175925599322
  ],
  "test_long_success_norm": [
    0.2068865740740741,
    0.23871527777777782,
    0.49334490740740744,
    0.5251736111111112,
    0.7479745370370372,
    0.970775462962963,
    0.9230324074074074
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1338/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9735284447669983,
  "probe_test_acc": 0.9813103079795837,
  "balanced_acc": 0.9650317734939636,
  "majority_baseline": 0.5084405144694534,
  "control_task_acc": 0.15152733027935028,
  "selectivity": 0.8297829777002335,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.47286979351013037,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.970634937286377,
  "rowsplit_balanced_acc": 0.9451278339645443,
  "rowsplit_probe_gap": 0.4767857309371706
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1338/probe_ext.json <==
{
  "task": "mined_div7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9891479015350342,
  "onpolicy_linear_balanced_acc": 0.9760306327724033,
  "onpolicy_linear_majority": 0.5108520900321544,
  "onpolicy_linear_gap": 0.4782958115028798,
  "onpolicy_linear_recovery": 0.977814280212954,
  "onpolicy_linear_selectivity": 0.843247577548027,
  "onpolicy_mlp_test_acc": 0.9899517893791199,
  "onpolicy_mlp_balanced_acc": 0.9771700760321483,
  "onpolicy_mlp_majority": 0.5108520900321544,
  "onpolicy_mlp_gap": 0.4790996993469655,
  "onpolicy_mlp_recovery": 0.9794577255343059,
  "onpolicy_mlp_selectivity": 0.8486736565828323,
  "random_linear_test_acc": 0.5641077160835266,
  "random_linear_balanced_acc": 0.5589778313156033,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.3912781340899575,
  "random_linear_recovery": 0.473032068812349,
  "random_linear_selectivity": 0.41961415112018585,
  "random_mlp_test_acc": 0.575964629650116,
  "random_mlp_balanced_acc": 0.5707326223621824,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.40313504765654684,
  "random_mlp_recovery": 0.48736637442637926,
  "random_mlp_selectivity": 0.43408359587192535,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7823080358313874,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.078125,
    0.265625,
    0.53125,
    0.484375,
    0.421875,
    0.359375
  ],
  "train_success": [
    0.171875,
    0.078125,
    0.265625,
    0.53125,
    0.484375,
    0.421875,
    0.359375
  ],
  "policy_loss": [
    -0.153174489736557,
    -0.561651349067688,
    -0.22459197044372559,
    -0.040012702345848083,
    -0.07541769742965698,
    -0.047314051538705826,
    -0.16138844192028046
  ],
  "value_loss": [
    0.08329511433839798,
    0.06353019922971725,
    0.07557500898838043,
    0.07877567410469055,
    0.08362714946269989,
    0.059176038950681686,
    0.02440495416522026
  ],
  "entropy": [
    0.647864580154419,
    0.011824951507151127,
    0.012127500958740711,
    0.029534272849559784,
    0.010121806524693966,
    0.007923287339508533,
    0.002543341601267457
  ],
  "val_success": [
    0.08620689655172414,
    0.15517241379310345,
    0.15517241379310345,
    0.28448275862068967,
    0.3103448275862069,
    0.3620689655172414,
    0.3448275862068966
  ],
  "test_short_success": [
    0.140625,
    0.109375,
    0.09375,
    0.265625,
    0.359375,
    0.390625,
    0.390625
  ],
  "test_long_success": [
    0.1484375,
    0.125,
    0.125,
    0.21875,
    0.21875,
    0.1875,
    0.265625
  ],
  "val_success_norm": [
    0.17403931185012295,
    0.3159755334492308,
    0.3157941461294208,
    0.5771369939977996,
    0.6298491323466663,
    0.7351563594904418,
    0.7000351707651826
  ],
  "test_short_success_norm": [
    0.28645833332088033,
    0.22280092592563658,
    0.19097222222193838,
    0.541087962953144,
    0.7320601851525596,
    0.7957175925597333,
    0.7957175925597053
  ],
  "test_long_success_norm": [
    0.30237268518518523,
    0.25462962962962965,
    0.25462962962962965,
    0.44560185185185186,
    0.44560185185185186,
    0.3819444444444445,
    0.541087962962963
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1339/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8454837799072266,
  "probe_test_acc": 0.865554690361023,
  "balanced_acc": 0.7712469858156104,
  "majority_baseline": 0.45357717041800644,
  "control_task_acc": 0.14569935202598572,
  "selectivity": 0.7198553383350372,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4119775199430165,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8432539701461792,
  "rowsplit_balanced_acc": 0.754712515906946,
  "rowsplit_probe_gap": 0.40654762093983
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1339/probe_ext.json <==
{
  "task": "mined_div7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8713826537132263,
  "onpolicy_linear_balanced_acc": 0.7888744232241012,
  "onpolicy_linear_majority": 0.4588022508038585,
  "onpolicy_linear_gap": 0.4125804029093678,
  "onpolicy_linear_recovery": 0.7623468566197602,
  "onpolicy_linear_selectivity": 0.7256833016872406,
  "onpolicy_mlp_test_acc": 0.8848472833633423,
  "onpolicy_mlp_balanced_acc": 0.8191353740651277,
  "onpolicy_mlp_majority": 0.4588022508038585,
  "onpolicy_mlp_gap": 0.4260450325594838,
  "onpolicy_mlp_recovery": 0.7872261723044899,
  "onpolicy_mlp_selectivity": 0.7415595054626465,
  "random_linear_test_acc": 0.4453376233577728,
  "random_linear_balanced_acc": 0.44054239082072816,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.2725080413642037,
  "random_linear_recovery": 0.32944606749958155,
  "random_linear_selectivity": 0.30667202174663544,
  "random_mlp_test_acc": 0.48814308643341064,
  "random_mlp_balanced_acc": 0.4808508562166246,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.3153135044398415,
  "random_mlp_recovery": 0.3811953348135693,
  "random_mlp_selectivity": 0.3482716977596283,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8422361787840678,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.21875,
    0.3125,
    0.578125,
    0.515625,
    0.3125,
    0.40625
  ],
  "train_success": [
    0.109375,
    0.21875,
    0.3125,
    0.578125,
    0.515625,
    0.3125,
    0.40625
  ],
  "policy_loss": [
    0.33310744166374207,
    -0.07721036672592163,
    0.17569637298583984,
    0.20351353287696838,
    0.1318759173154831,
    0.1658456027507782,
    0.08789411187171936
  ],
  "value_loss": [
    0.05694971978664398,
    0.05083850026130676,
    0.003920952323824167,
    0.08989515900611877,
    0.057924289256334305,
    0.025667866691946983,
    0.07290691882371902
  ],
  "entropy": [
    0.6630604267120361,
    0.035010095685720444,
    0.003187575377523899,
    0.013104978948831558,
    0.02881886065006256,
    0.06383522599935532,
    0.051155250519514084
  ],
  "val_success": [
    0.07758620689655173,
    0.25,
    0.4396551724137931,
    0.49137931034482757,
    0.4827586206896552,
    0.5086206896551724,
    0.5431034482758621
  ],
  "test_short_success": [
    0.140625,
    0.09375,
    0.265625,
    0.28125,
    0.375,
    0.359375,
    0.484375
  ],
  "test_long_success": [
    0.140625,
    0.171875,
    0.203125,
    0.1953125,
    0.3359375,
    0.3046875,
    0.375
  ],
  "val_success_norm": [
    0.15672753453059646,
    0.503912834031066,
    0.8896008710147699,
    0.9949600847252109,
    0.9773996843410082,
    1.0300847806721505,
    1.0999711572016977
  ],
  "test_short_success_norm": [
    0.2864583333241758,
    0.19097222220816296,
    0.5410879629531226,
    0.5729166666434076,
    0.7638888888720403,
    0.7320601851681399,
    0.9866898147967167
  ],
  "test_long_success_norm": [
    0.28645833333333337,
    0.3501157407407408,
    0.4137731481481482,
    0.3978587962962964,
    0.6843171296296298,
    0.6206597222222223,
    0.7638888888888891
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1340/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9436739087104797,
  "probe_test_acc": 0.950160801410675,
  "balanced_acc": 0.8998606672091639,
  "majority_baseline": 0.4853295819935691,
  "control_task_acc": 0.14529742300510406,
  "selectivity": 0.804863378405571,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4648312194171059,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9365079402923584,
  "rowsplit_balanced_acc": 0.8924241914326038,
  "rowsplit_probe_gap": 0.4698412736256917
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1340/probe_ext.json <==
{
  "task": "mined_div7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9680466055870056,
  "onpolicy_linear_balanced_acc": 0.9359195070584657,
  "onpolicy_linear_majority": 0.4989951768488746,
  "onpolicy_linear_gap": 0.469051428738131,
  "onpolicy_linear_recovery": 0.9362213836345528,
  "onpolicy_linear_selectivity": 0.8223472535610199,
  "onpolicy_mlp_test_acc": 0.9600080251693726,
  "onpolicy_mlp_balanced_acc": 0.9206153210214891,
  "onpolicy_mlp_majority": 0.4989951768488746,
  "onpolicy_mlp_gap": 0.46101284832049794,
  "onpolicy_mlp_recovery": 0.9201764674058556,
  "onpolicy_mlp_selectivity": 0.8175241053104401,
  "random_linear_test_acc": 0.5962620377540588,
  "random_linear_balanced_acc": 0.5913236193795351,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.4234324557604897,
  "random_linear_recovery": 0.5119047375763355,
  "random_linear_selectivity": 0.45980705320835114,
  "random_mlp_test_acc": 0.5968649387359619,
  "random_mlp_balanced_acc": 0.5932729053427802,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.4240353567423928,
  "random_mlp_recovery": 0.5126336091229705,
  "random_mlp_selectivity": 0.44533760845661163,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8094397763178437,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.1875,
    0.1875,
    0.109375,
    0.109375,
    0.125,
    0.125
  ],
  "train_success": [
    0.140625,
    0.1875,
    0.1875,
    0.109375,
    0.109375,
    0.125,
    0.125
  ],
  "policy_loss": [
    0.18934230506420135,
    0.24841707944869995,
    0.08226072043180466,
    -0.15732994675636292,
    -0.09838707745075226,
    0.2914505898952484,
    0.21966686844825745
  ],
  "value_loss": [
    0.1278160959482193,
    0.011355964466929436,
    0.042773615568876266,
    0.05738561600446701,
    0.02956114336848259,
    0.007894899696111679,
    0.00937963742762804
  ],
  "entropy": [
    0.675081729888916,
    0.09822171926498413,
    0.031999923288822174,
    0.02936830185353756,
    0.009530319832265377,
    0.0786980465054512,
    0.054010096937417984
  ],
  "val_success": [
    0.14655172413793102,
    0.1896551724137931,
    0.1810344827586207,
    0.1896551724137931,
    0.21551724137931033,
    0.1724137931034483,
    0.1206896551724138
  ],
  "test_short_success": [
    0.203125,
    0.078125,
    0.15625,
    0.171875,
    0.1875,
    0.125,
    0.140625
  ],
  "test_long_success": [
    0.1640625,
    0.1875,
    0.1328125,
    0.09375,
    0.125,
    0.1328125,
    0.1640625
  ],
  "val_success_norm": [
    0.29657758011680074,
    0.38321282309434973,
    0.3659602270589141,
    0.38334720048865856,
    0.436043365466665,
    0.3485995891017039,
    0.24323704925347747
  ],
  "test_short_success_norm": [
    0.4137731481336183,
    0.15914351851723574,
    0.3182870370369721,
    0.35011574073747886,
    0.38194444444232256,
    0.2546296296252343,
    0.2864583333257255
  ],
  "test_long_success_norm": [
    0.3342013888888889,
    0.38194444444444453,
    0.2705439814814815,
    0.19097222222222227,
    0.25462962962962965,
    0.2705439814814815,
    0.3342013888888889
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1341/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2796007990837097,
  "probe_test_acc": 0.2331189662218094,
  "balanced_acc": 0.21702382599401268,
  "majority_baseline": 0.19634244372990353,
  "control_task_acc": 0.14590032398700714,
  "selectivity": 0.08721864223480225,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.036776522491905855,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2321428507566452,
  "rowsplit_balanced_acc": 0.21442958470422793,
  "rowsplit_probe_gap": 0.032738088851883285
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1341/probe_ext.json <==
{
  "task": "mined_div7",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23352089524269104,
  "onpolicy_linear_balanced_acc": 0.21508193797211778,
  "onpolicy_linear_majority": 0.20176848874598072,
  "onpolicy_linear_gap": 0.03175240649671032,
  "onpolicy_linear_recovery": 0.039778442781377286,
  "onpolicy_linear_selectivity": 0.0952572226524353,
  "onpolicy_mlp_test_acc": 0.2791398763656616,
  "onpolicy_mlp_balanced_acc": 0.2612658914235632,
  "onpolicy_mlp_majority": 0.20176848874598072,
  "onpolicy_mlp_gap": 0.0773713876196809,
  "onpolicy_mlp_recovery": 0.09692850573905644,
  "onpolicy_mlp_selectivity": 0.13806270062923431,
  "random_linear_test_acc": 0.22226688265800476,
  "random_linear_balanced_acc": 0.2121279394111332,
  "random_linear_majority": 0.17282958199356913,
  "random_linear_gap": 0.049437300664435635,
  "random_linear_recovery": 0.05976676581784055,
  "random_linear_selectivity": 0.07897910475730896,
  "random_mlp_test_acc": 0.24658359587192535,
  "random_mlp_balanced_acc": 0.23796402306006584,
  "random_mlp_majority": 0.17282958199356913,
  "random_mlp_gap": 0.07375401387835623,
  "random_mlp_recovery": 0.0891642305779156,
  "random_mlp_selectivity": 0.10952572524547577,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9931044708845305,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9966334848207676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_div7/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.078125,
    0.140625,
    0.1875,
    0.09375,
    0.09375,
    0.171875
  ],
  "train_success": [
    0.0625,
    0.078125,
    0.140625,
    0.1875,
    0.09375,
    0.09375,
    0.171875
  ],
  "policy_loss": [
    0.006754440721124411,
    -0.038175273686647415,
    -0.12361129373311996,
    -0.1026163324713707,
    -0.09949351847171783,
    0.12887778878211975,
    -0.06785798817873001
  ],
  "value_loss": [
    0.0504472479224205,
    0.014810088090598583,
    0.02045610547065735,
    0.06365884095430374,
    0.03180677443742752,
    0.005876775365322828,
    0.06950584053993225
  ],
  "entropy": [
    2.2560954093933105,
    0.3057761788368225,
    0.21897581219673157,
    0.31847357749938965,
    0.2381584793329239,
    0.276300311088562,
    0.21111030876636505
  ],
  "val_success": [
    0.09482758620689655,
    0.06896551724137931,
    0.13793103448275862,
    0.11206896551724138,
    0.11206896551724138,
    0.1206896551724138,
    0.0603448275862069
  ],
  "test_short_success": [
    0.109375,
    0.125,
    0.140625,
    0.15625,
    0.078125,
    0.203125,
    0.109375
  ],
  "test_long_success": [
    0.1015625,
    0.0625,
    0.140625,
    0.1328125,
    0.1171875,
    0.1171875,
    0.140625
  ],
  "val_success_norm": [
    0.1724137931034483,
    0.12539184952978055,
    0.2507836990595611,
    0.2037617554858934,
    0.2037617554858934,
    0.21943573667711594,
    0.10971786833855798
  ],
  "test_short_success_norm": [
    0.19886363636363635,
    0.22727272727272727,
    0.2556818181818182,
    0.28409090909090906,
    0.14204545454545453,
    0.36931818181818177,
    0.19886363636363635
  ],
  "test_long_success_norm": [
    0.18465909090909088,
    0.11363636363636363,
    0.2556818181818182,
    0.2414772727272727,
    0.21306818181818182,
    0.21306818181818182,
    0.2556818181818182
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1337/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 20,
  "probe_train_acc": 0.1614512801170349,
  "probe_test_acc": 0.11012861877679825,
  "balanced_acc": 0.09626044318525087,
  "majority_baseline": 0.08118971061093247,
  "control_task_acc": 0.052250802516937256,
  "selectivity": 0.05787781625986099,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02893890816586578,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.112103171646595,
  "rowsplit_balanced_acc": 0.09853787691254261,
  "rowsplit_probe_gap": 0.038690473233896586
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1337/probe_ext.json <==
{
  "task": "mined_ean",
  "num_states": 20,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.12178456783294678,
  "onpolicy_linear_balanced_acc": 0.1051568034862643,
  "onpolicy_linear_majority": 0.08118971061093247,
  "onpolicy_linear_gap": 0.04059485722201431,
  "onpolicy_linear_recovery": 0.04418197933874523,
  "onpolicy_linear_selectivity": 0.07375402003526688,
  "onpolicy_mlp_test_acc": 0.13806270062923431,
  "onpolicy_mlp_balanced_acc": 0.12229483064598878,
  "onpolicy_mlp_majority": 0.08118971061093247,
  "onpolicy_mlp_gap": 0.056872990018301844,
  "onpolicy_mlp_recovery": 0.06189851232088145,
  "onpolicy_mlp_selectivity": 0.08782154321670532,
  "random_linear_test_acc": 0.08721864968538284,
  "random_linear_balanced_acc": 0.07752459639300116,
  "random_linear_majority": 0.07656752411575563,
  "random_linear_gap": 0.010651125569627218,
  "random_linear_recovery": 0.011534276568980421,
  "random_linear_selectivity": 0.037379421293735504,
  "random_mlp_test_acc": 0.10691318660974503,
  "random_mlp_balanced_acc": 0.09714480293149988,
  "random_mlp_majority": 0.07656752411575563,
  "random_mlp_gap": 0.0303456624939894,
  "random_mlp_recovery": 0.03286180991732127,
  "random_mlp_selectivity": 0.057676851749420166,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9964831785057644,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977621244191761
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.09375,
    0.09375,
    0.15625,
    0.09375,
    0.078125,
    0.09375
  ],
  "train_success": [
    0.125,
    0.09375,
    0.09375,
    0.15625,
    0.09375,
    0.078125,
    0.09375
  ],
  "policy_loss": [
    0.034869227558374405,
    0.07404463738203049,
    0.3503603935241699,
    -0.12765003740787506,
    -0.13677968084812164,
    0.021501915529370308,
    0.04102049395442009
  ],
  "value_loss": [
    0.04102475196123123,
    0.02811015397310257,
    0.005735248792916536,
    0.04267345368862152,
    0.020466120913624763,
    0.013071161694824696,
    0.02644292265176773
  ],
  "entropy": [
    2.24916672706604,
    0.29035526514053345,
    0.013256078585982323,
    0.26167765259742737,
    0.2403421252965927,
    0.3952770531177521,
    0.47819820046424866
  ],
  "val_success": [
    0.1206896551724138,
    0.13793103448275862,
    0.09482758620689655,
    0.08620689655172414,
    0.09482758620689655,
    0.09482758620689655,
    0.10344827586206896
  ],
  "test_short_success": [
    0.109375,
    0.109375,
    0.0625,
    0.046875,
    0.078125,
    0.109375,
    0.09375
  ],
  "test_long_success": [
    0.078125,
    0.0703125,
    0.09375,
    0.140625,
    0.109375,
    0.109375,
    0.1484375
  ],
  "val_success_norm": [
    0.21943573667711597,
    0.2507836990595611,
    0.1724137931034483,
    0.1567398119122257,
    0.17241379310344823,
    0.17241379310344823,
    0.1880877742946708
  ],
  "test_short_success_norm": [
    0.19886363636363635,
    0.19886363636363635,
    0.11363636363636363,
    0.08522727272727272,
    0.14204545454545453,
    0.19886363636363635,
    0.17045454545454544
  ],
  "test_long_success_norm": [
    0.14204545454545453,
    0.12784090909090906,
    0.17045454545454544,
    0.2556818181818182,
    0.19886363636363635,
    0.19886363636363635,
    0.26988636363636365
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1338/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 20,
  "probe_train_acc": 0.13920839130878448,
  "probe_test_acc": 0.09103697538375854,
  "balanced_acc": 0.08095775256347224,
  "majority_baseline": 0.07415594855305466,
  "control_task_acc": 0.04762861877679825,
  "selectivity": 0.0434083566069603,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.016881026830703888,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.09107142686843872,
  "rowsplit_balanced_acc": 0.08195727636428389,
  "rowsplit_probe_gap": 0.017460315757327607
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1338/probe_ext.json <==
{
  "task": "mined_ean",
  "num_states": 20,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.09123793989419937,
  "onpolicy_linear_balanced_acc": 0.07941926385529297,
  "onpolicy_linear_majority": 0.07777331189710611,
  "onpolicy_linear_gap": 0.013464627997093262,
  "onpolicy_linear_recovery": 0.014600128331561575,
  "onpolicy_linear_selectivity": 0.03617363050580025,
  "onpolicy_mlp_test_acc": 0.11756430566310883,
  "onpolicy_mlp_balanced_acc": 0.10742329794821644,
  "onpolicy_mlp_majority": 0.07777331189710611,
  "onpolicy_mlp_gap": 0.039790993766002716,
  "onpolicy_mlp_recovery": 0.04314665177154707,
  "onpolicy_mlp_selectivity": 0.06672025471925735,
  "random_linear_test_acc": 0.09163986891508102,
  "random_linear_balanced_acc": 0.08194080334082524,
  "random_linear_majority": 0.07656752411575563,
  "random_linear_gap": 0.015072344799325399,
  "random_linear_recovery": 0.01632208655526511,
  "random_linear_selectivity": 0.03938906639814377,
  "random_mlp_test_acc": 0.10510449856519699,
  "random_mlp_balanced_acc": 0.0963152587927251,
  "random_mlp_majority": 0.07656752411575563,
  "random_mlp_gap": 0.028536974449441366,
  "random_mlp_recovery": 0.03090315230912301,
  "random_mlp_selectivity": 0.05687298625707626,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9975839963041979,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977621244191761
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.109375,
    0.140625,
    0.09375,
    0.15625,
    0.0625,
    0.09375
  ],
  "train_success": [
    0.03125,
    0.109375,
    0.140625,
    0.09375,
    0.15625,
    0.0625,
    0.09375
  ],
  "policy_loss": [
    -0.3415448069572449,
    0.35270437598228455,
    -0.224081352353096,
    -0.033019114285707474,
    0.1755141019821167,
    -0.04021776095032692,
    0.06136646121740341
  ],
  "value_loss": [
    0.08169495314359665,
    0.0022344104945659637,
    0.03751572594046593,
    0.029805555939674377,
    0.04380279406905174,
    0.019006410613656044,
    0.003296534065157175
  ],
  "entropy": [
    2.2504169940948486,
    0.9820353388786316,
    0.4222913682460785,
    0.2654450833797455,
    0.15988299250602722,
    0.22583645582199097,
    0.07770054787397385
  ],
  "val_success": [
    0.14655172413793102,
    0.08620689655172414,
    0.10344827586206896,
    0.08620689655172414,
    0.1206896551724138,
    0.09482758620689655,
    0.1206896551724138
  ],
  "test_short_success": [
    0.0625,
    0.09375,
    0.0625,
    0.078125,
    0.03125,
    0.109375,
    0.15625
  ],
  "test_long_success": [
    0.046875,
    0.078125,
    0.125,
    0.078125,
    0.1015625,
    0.078125,
    0.109375
  ],
  "val_success_norm": [
    0.2664576802507836,
    0.1567398119122257,
    0.1880877742946708,
    0.1567398119122257,
    0.21943573667711594,
    0.17241379310344823,
    0.2194357366771159
  ],
  "test_short_success_norm": [
    0.11363636363636363,
    0.17045454545454544,
    0.11363636363636363,
    0.14204545454545453,
    0.056818181818181816,
    0.19886363636363635,
    0.28409090909090906
  ],
  "test_long_success_norm": [
    0.08522727272727272,
    0.14204545454545453,
    0.22727272727272727,
    0.14204545454545453,
    0.18465909090909088,
    0.14204545454545453,
    0.19886363636363635
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1339/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 20,
  "probe_train_acc": 0.15815290808677673,
  "probe_test_acc": 0.1036977469921112,
  "balanced_acc": 0.08781513159131135,
  "majority_baseline": 0.0789790996784566,
  "control_task_acc": 0.05265273153781891,
  "selectivity": 0.0510450154542923,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.024718647313654613,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.10853174328804016,
  "rowsplit_balanced_acc": 0.09233077045581063,
  "rowsplit_probe_gap": 0.0291666639229608
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1339/probe_ext.json <==
{
  "task": "mined_ean",
  "num_states": 20,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.09746784716844559,
  "onpolicy_linear_balanced_acc": 0.08533706088985019,
  "onpolicy_linear_majority": 0.07013665594855305,
  "onpolicy_linear_gap": 0.02733119121989254,
  "onpolicy_linear_recovery": 0.029392696673910798,
  "onpolicy_linear_selectivity": 0.04200160875916481,
  "onpolicy_mlp_test_acc": 0.14469453692436218,
  "onpolicy_mlp_balanced_acc": 0.13460328544473862,
  "onpolicy_mlp_majority": 0.07013665594855305,
  "onpolicy_mlp_gap": 0.07455788097580913,
  "onpolicy_mlp_recovery": 0.0801815465173171,
  "onpolicy_mlp_selectivity": 0.09324759244918823,
  "random_linear_test_acc": 0.09364951401948929,
  "random_linear_balanced_acc": 0.08387161162511067,
  "random_linear_majority": 0.07656752411575563,
  "random_linear_gap": 0.017081989903733663,
  "random_linear_recovery": 0.01849836382175815,
  "random_linear_selectivity": 0.046221859753131866,
  "random_mlp_test_acc": 0.10731511563062668,
  "random_mlp_balanced_acc": 0.09829952294954954,
  "random_mlp_majority": 0.07656752411575563,
  "random_mlp_gap": 0.030747591514871053,
  "random_mlp_recovery": 0.03329706537061988,
  "random_mlp_selectivity": 0.05365755781531334,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9967962259659677,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977621244191761
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.140625,
    0.140625,
    0.09375,
    0.125,
    0.140625,
    0.15625
  ],
  "train_success": [
    0.109375,
    0.140625,
    0.140625,
    0.09375,
    0.125,
    0.140625,
    0.15625
  ],
  "policy_loss": [
    -0.06934688240289688,
    0.06790737062692642,
    0.3796178102493286,
    -0.08924466371536255,
    -0.1807132214307785,
    0.11817577481269836,
    0.028325360268354416
  ],
  "value_loss": [
    0.12720710039138794,
    0.01614592783153057,
    0.002278414787724614,
    0.03854847699403763,
    0.03486759960651398,
    0.01458772737532854,
    0.02985999546945095
  ],
  "entropy": [
    2.2184364795684814,
    0.24899700284004211,
    0.19023223221302032,
    0.3179134428501129,
    0.15226000547409058,
    0.2944902777671814,
    0.23847654461860657
  ],
  "val_success": [
    0.10344827586206896,
    0.0603448275862069,
    0.0603448275862069,
    0.12931034482758622,
    0.08620689655172414,
    0.06896551724137931,
    0.09482758620689655
  ],
  "test_short_success": [
    0.109375,
    0.140625,
    0.09375,
    0.0625,
    0.109375,
    0.078125,
    0.046875
  ],
  "test_long_success": [
    0.046875,
    0.09375,
    0.1015625,
    0.09375,
    0.0703125,
    0.1015625,
    0.09375
  ],
  "val_success_norm": [
    0.18808777429467083,
    0.10971786833855798,
    0.10971786833855798,
    0.23510971786833856,
    0.1567398119122257,
    0.12539184952978055,
    0.17241379310344823
  ],
  "test_short_success_norm": [
    0.19886363636363635,
    0.2556818181818182,
    0.17045454545454544,
    0.11363636363636363,
    0.19886363636363635,
    0.14204545454545453,
    0.08522727272727272
  ],
  "test_long_success_norm": [
    0.08522727272727272,
    0.17045454545454544,
    0.18465909090909088,
    0.17045454545454544,
    0.1278409090909091,
    0.18465909090909088,
    0.17045454545454544
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1340/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 20,
  "probe_train_acc": 0.15045669674873352,
  "probe_test_acc": 0.10490353405475616,
  "balanced_acc": 0.09273853769183854,
  "majority_baseline": 0.07516077170418006,
  "control_task_acc": 0.0518488734960556,
  "selectivity": 0.05305466055870056,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.029742762350576102,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.10238095372915268,
  "rowsplit_balanced_acc": 0.08931109389799213,
  "rowsplit_probe_gap": 0.02857142991962887
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1340/probe_ext.json <==
{
  "task": "mined_ean",
  "num_states": 20,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.10771704465150833,
  "onpolicy_linear_balanced_acc": 0.09395823049880112,
  "onpolicy_linear_majority": 0.07616559485530547,
  "onpolicy_linear_gap": 0.03155144979620286,
  "onpolicy_linear_recovery": 0.03415271137391896,
  "onpolicy_linear_selectivity": 0.053858522325754166,
  "onpolicy_mlp_test_acc": 0.13143086433410645,
  "onpolicy_mlp_balanced_acc": 0.11959950308074314,
  "onpolicy_mlp_majority": 0.07616559485530547,
  "onpolicy_mlp_gap": 0.05526526947880098,
  "onpolicy_mlp_recovery": 0.0598216186483606,
  "onpolicy_mlp_selectivity": 0.0815916359424591,
  "random_linear_test_acc": 0.0854099690914154,
  "random_linear_balanced_acc": 0.0745490695418541,
  "random_linear_majority": 0.07656752411575563,
  "random_linear_gap": 0.00884244497565978,
  "random_linear_recovery": 0.009575627029136684,
  "random_linear_selectivity": 0.036173634231090546,
  "random_mlp_test_acc": 0.10329581797122955,
  "random_mlp_balanced_acc": 0.09454207529338812,
  "random_mlp_majority": 0.07656752411575563,
  "random_mlp_gap": 0.026728293855473928,
  "random_mlp_recovery": 0.028944502769279273,
  "random_mlp_selectivity": 0.05365755409002304,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9974196511115387,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977621244191761
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.046875,
    0.125,
    0.109375,
    0.125,
    0.109375,
    0.109375
  ],
  "train_success": [
    0.09375,
    0.046875,
    0.125,
    0.109375,
    0.125,
    0.109375,
    0.109375
  ],
  "policy_loss": [
    0.28072428703308105,
    0.04885874316096306,
    0.08292505890130997,
    -0.1675354540348053,
    0.21149630844593048,
    -0.06604652851819992,
    -0.08755288273096085
  ],
  "value_loss": [
    0.045117974281311035,
    0.0047520422376692295,
    0.029751628637313843,
    0.04890122264623642,
    0.006654685828834772,
    0.02356031723320484,
    0.029276518151164055
  ],
  "entropy": [
    2.2655911445617676,
    0.3333941102027893,
    0.2563592493534088,
    0.2023649662733078,
    0.08488412946462631,
    0.1877528876066208,
    0.134382963180542
  ],
  "val_success": [
    0.08620689655172414,
    0.12931034482758622,
    0.11206896551724138,
    0.11206896551724138,
    0.08620689655172414,
    0.06896551724137931,
    0.10344827586206896
  ],
  "test_short_success": [
    0.09375,
    0.109375,
    0.09375,
    0.09375,
    0.09375,
    0.09375,
    0.109375
  ],
  "test_long_success": [
    0.1171875,
    0.109375,
    0.1015625,
    0.1015625,
    0.078125,
    0.109375,
    0.1484375
  ],
  "val_success_norm": [
    0.1567398119122257,
    0.2351097178683385,
    0.2037617554858934,
    0.2037617554858934,
    0.1567398119122257,
    0.12539184952978055,
    0.1880877742946708
  ],
  "test_short_success_norm": [
    0.17045454545454544,
    0.19886363636363635,
    0.17045454545454544,
    0.17045454545454544,
    0.17045454545454544,
    0.17045454545454544,
    0.19886363636363635
  ],
  "test_long_success_norm": [
    0.21306818181818182,
    0.19886363636363635,
    0.18465909090909088,
    0.18465909090909088,
    0.14204545454545453,
    0.19886363636363635,
    0.26988636363636365
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1341/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 20,
  "probe_train_acc": 0.14614343643188477,
  "probe_test_acc": 0.10128617286682129,
  "balanced_acc": 0.09213511684573951,
  "majority_baseline": 0.07335209003215434,
  "control_task_acc": 0.043408360332250595,
  "selectivity": 0.057877812534570694,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.027934082834666946,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.10277777910232544,
  "rowsplit_balanced_acc": 0.09238022811539606,
  "rowsplit_probe_gap": 0.0327380965626429
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1341/probe_ext.json <==
{
  "task": "mined_ean",
  "num_states": 20,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.10329581797122955,
  "onpolicy_linear_balanced_acc": 0.093730808855488,
  "onpolicy_linear_majority": 0.06933279742765273,
  "onpolicy_linear_gap": 0.03396302054357682,
  "onpolicy_linear_recovery": 0.0364931959025779,
  "onpolicy_linear_selectivity": 0.05044212192296982,
  "onpolicy_mlp_test_acc": 0.13122990727424622,
  "onpolicy_mlp_balanced_acc": 0.12239663509725991,
  "onpolicy_mlp_majority": 0.06933279742765273,
  "onpolicy_mlp_gap": 0.06189710984659348,
  "onpolicy_mlp_recovery": 0.06650831755487997,
  "onpolicy_mlp_selectivity": 0.08098874986171722,
  "random_linear_test_acc": 0.08741961419582367,
  "random_linear_balanced_acc": 0.07689436324774294,
  "random_linear_majority": 0.07656752411575563,
  "random_linear_gap": 0.010852090080068044,
  "random_linear_recovery": 0.011751904295629726,
  "random_linear_selectivity": 0.035168811678886414,
  "random_mlp_test_acc": 0.11032958328723907,
  "random_mlp_balanced_acc": 0.10147483499991532,
  "random_mlp_majority": 0.07656752411575563,
  "random_mlp_gap": 0.03376205917148345,
  "random_mlp_recovery": 0.03656148127035944,
  "random_mlp_selectivity": 0.06008842587471008,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9979167545544616,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977621244191761
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_none/mined_ean/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.640625,
    0.53125,
    0.578125,
    0.578125,
    0.4375,
    0.484375
  ],
  "train_success": [
    0.125,
    0.640625,
    0.53125,
    0.578125,
    0.578125,
    0.4375,
    0.484375
  ],
  "policy_loss": [
    0.1357569843530655,
    0.24815931916236877,
    0.051619865000247955,
    -0.027704715728759766,
    -0.16591444611549377,
    0.0003802180290222168,
    0.05461008474230766
  ],
  "value_loss": [
    0.03224150463938713,
    0.04758104309439659,
    0.049983199685811996,
    0.07565351575613022,
    0.06068461388349533,
    0.03697727993130684,
    0.09670090675354004
  ],
  "entropy": [
    0.6080295443534851,
    0.06892289221286774,
    0.040626704692840576,
    0.047331009060144424,
    0.0550784207880497,
    0.03166178986430168,
    0.06299075484275818
  ],
  "val_success": [
    0.14655172413793102,
    0.5086206896551724,
    0.5172413793103449,
    0.4482758620689655,
    0.4827586206896552,
    0.45689655172413796,
    0.47413793103448276
  ],
  "test_short_success": [
    0.125,
    0.46875,
    0.46875,
    0.453125,
    0.4375,
    0.4375,
    0.4375
  ],
  "test_long_success": [
    0.109375,
    0.4140625,
    0.421875,
    0.421875,
    0.359375,
    0.328125,
    0.390625
  ],
  "val_success_norm": [
    0.29849579433741075,
    1.03412528363063,
    1.050946084815842,
    0.9115606508253884,
    0.9816219878332962,
    0.929124939774624,
    0.9642426401493851
  ],
  "test_short_success_norm": [
    0.2546296296149799,
    0.9548611110928786,
    0.9548611110948136,
    0.9230324073874394,
    0.8912037036857516,
    0.8912037036837804,
    0.891203703683783
  ],
  "test_long_success_norm": [
    0.22280092592592593,
    0.8434606481481484,
    0.8593750000000002,
    0.8593750000000002,
    0.7320601851851853,
    0.6684027777777779,
    0.7957175925925928
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1428571492433548,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1337/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 0.9901894330978394,
  "probe_test_acc": 0.9943729639053345,
  "balanced_acc": 0.9893914148211012,
  "majority_baseline": 0.5110530546623794,
  "control_task_acc": 0.13906753063201904,
  "selectivity": 0.8553054332733154,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4833199092429551,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9886904954910278,
  "rowsplit_balanced_acc": 0.9765498547801462,
  "rowsplit_probe_gap": 0.4968254161259485
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.28125,
    0.4375,
    0.5,
    0.53125,
    0.375,
    0.640625
  ],
  "train_success": [
    0.140625,
    0.28125,
    0.4375,
    0.5,
    0.53125,
    0.375,
    0.640625
  ],
  "policy_loss": [
    0.13083477318286896,
    0.20375661551952362,
    0.42669206857681274,
    -0.022456834092736244,
    0.02364232763648033,
    0.025735076516866684,
    0.4881955683231354
  ],
  "value_loss": [
    0.027849217876791954,
    0.08335835486650467,
    0.05740971118211746,
    0.05944021791219711,
    0.050870057195425034,
    0.038846902549266815,
    0.07114104926586151
  ],
  "entropy": [
    0.6877574920654297,
    0.12187135219573975,
    0.04063696786761284,
    0.10123708844184875,
    0.05654624104499817,
    0.08352877199649811,
    0.14903347194194794
  ],
  "val_success": [
    0.13793103448275862,
    0.3879310344827586,
    0.3620689655172414,
    0.4051724137931034,
    0.4396551724137931,
    0.4482758620689655,
    0.45689655172413796
  ],
  "test_short_success": [
    0.140625,
    0.4375,
    0.40625,
    0.484375,
    0.4375,
    0.421875,
    0.453125
  ],
  "test_long_success": [
    0.1328125,
    0.484375,
    0.484375,
    0.4296875,
    0.5234375,
    0.5078125,
    0.515625
  ],
  "val_success_norm": [
    0.2793852511311384,
    0.7889199518155883,
    0.7362400288539221,
    0.8212526783879445,
    0.8939203519282349,
    0.9090014955365623,
    0.927879882481056
  ],
  "test_short_success_norm": [
    0.28645833333093373,
    0.8912037036708818,
    0.8275462962709353,
    0.9866898147819538,
    0.8912037036708818,
    0.8593749999743252,
    0.9230324073745855
  ],
  "test_long_success_norm": [
    0.2705439814814815,
    0.9866898148148149,
    0.9866898148148149,
    0.875289351851852,
    1.0662615740740742,
    1.0344328703703705,
    1.0503472222222223
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1428571492433548,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1338/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5046221864951769,
  "control_task_acc": 0.14348874986171722,
  "selectivity": 0.8565112501382828,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49537781350482313,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5121031746031746
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.421875,
    0.421875,
    0.453125,
    0.484375,
    0.421875,
    0.5
  ],
  "train_success": [
    0.1875,
    0.421875,
    0.421875,
    0.453125,
    0.484375,
    0.421875,
    0.5
  ],
  "policy_loss": [
    0.23378083109855652,
    -0.8659685254096985,
    -0.15745875239372253,
    -0.00845299568027258,
    0.06056627258658409,
    -0.13846799731254578,
    -0.23012098670005798
  ],
  "value_loss": [
    0.05560937896370888,
    0.07972874492406845,
    0.07223387062549591,
    0.08510157465934753,
    0.10136668384075165,
    0.059598539024591446,
    0.02953379973769188
  ],
  "entropy": [
    0.6555898189544678,
    0.09375455230474472,
    0.08390023559331894,
    0.12678967416286469,
    0.019994454458355904,
    0.07199499011039734,
    0.032159533351659775
  ],
  "val_success": [
    0.1206896551724138,
    0.39655172413793105,
    0.4482758620689655,
    0.4224137931034483,
    0.4224137931034483,
    0.43103448275862066,
    0.43103448275862066
  ],
  "test_short_success": [
    0.171875,
    0.484375,
    0.53125,
    0.484375,
    0.5,
    0.53125,
    0.53125
  ],
  "test_long_success": [
    0.109375,
    0.4921875,
    0.5390625,
    0.5625,
    0.4921875,
    0.546875,
    0.5625
  ],
  "val_success_norm": [
    0.2445442271727451,
    0.805419096953563,
    0.9107714822164531,
    0.8579232727863895,
    0.858090484093046,
    0.8754506353171813,
    0.8756511384627277
  ],
  "test_short_success_norm": [
    0.35011574072445106,
    0.9866898147815111,
    1.0821759258909265,
    0.9866898147815129,
    1.0185185184835195,
    1.082175925890649,
    1.082175925890649
  ],
  "test_long_success_norm": [
    0.22280092592592593,
    1.0026041666666667,
    1.098090277777778,
    1.1458333333333335,
    1.0026041666666667,
    1.1140046296296298,
    1.1458333333333335
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1034482792019844,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1339/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5120578778135049,
  "control_task_acc": 0.1485128551721573,
  "selectivity": 0.8514871448278427,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48794212218649513,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4978174603174603
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 1.0,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.40625,
    0.421875,
    0.40625,
    0.484375,
    0.46875,
    0.421875
  ],
  "train_success": [
    0.203125,
    0.40625,
    0.421875,
    0.40625,
    0.484375,
    0.46875,
    0.421875
  ],
  "policy_loss": [
    -0.19025582075119019,
    -0.3489523231983185,
    -0.5621153712272644,
    0.03597321733832359,
    0.06392189860343933,
    -0.11950663477182388,
    0.16954250633716583
  ],
  "value_loss": [
    0.11922605335712433,
    0.043163396418094635,
    0.027021870017051697,
    0.09744061529636383,
    0.05399428308010101,
    0.03381391614675522,
    0.07885489612817764
  ],
  "entropy": [
    0.6617856025695801,
    0.042350802570581436,
    0.02005276456475258,
    0.20673677325248718,
    0.11962104588747025,
    0.008995279669761658,
    0.14942358434200287
  ],
  "val_success": [
    0.11206896551724138,
    0.6206896551724138,
    0.5775862068965517,
    0.6293103448275862,
    0.5862068965517241,
    0.6120689655172413,
    0.6206896551724138
  ],
  "test_short_success": [
    0.109375,
    0.421875,
    0.484375,
    0.515625,
    0.46875,
    0.484375,
    0.46875
  ],
  "test_long_success": [
    0.1640625,
    0.4140625,
    0.4921875,
    0.484375,
    0.453125,
    0.4921875,
    0.4765625
  ],
  "val_success_norm": [
    0.22550289466914966,
    1.2584189608638872,
    1.1718234794181277,
    1.2768327664818637,
    1.1900412555008375,
    1.2408546928817936,
    1.258718734561966
  ],
  "test_short_success_norm": [
    0.22280092592153353,
    0.8593749999811795,
    0.9866898147976906,
    1.050347222205098,
    0.9548611110920129,
    0.9866898147976906,
    0.9548611110942645
  ],
  "test_long_success_norm": [
    0.33420138888888895,
    0.8434606481481484,
    1.0026041666666667,
    0.9866898148148149,
    0.9230324074074074,
    1.0026041666666667,
    0.970775462962963
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.20000000298023224,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1340/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9998189389824371,
  "majority_baseline": 0.5018086816720257,
  "control_task_acc": 0.13605305552482605,
  "selectivity": 0.8637459576129913,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49799033146579164,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5172619047619047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 1.0,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mined_div7",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.578125,
    0.34375,
    0.3125,
    0.375,
    0.609375,
    0.515625
  ],
  "train_success": [
    0.09375,
    0.578125,
    0.34375,
    0.3125,
    0.375,
    0.609375,
    0.515625
  ],
  "policy_loss": [
    -0.19754475355148315,
    -0.1699482798576355,
    0.1656399816274643,
    0.15964549779891968,
    -0.08840000629425049,
    -0.375174880027771,
    -0.07423782348632812
  ],
  "value_loss": [
    0.1730533391237259,
    0.024783091619610786,
    0.08409163355827332,
    0.08276768028736115,
    0.05044176056981087,
    0.02905603125691414,
    0.07360126823186874
  ],
  "entropy": [
    0.6709177494049072,
    0.06222818046808243,
    0.11922898888587952,
    0.15509028732776642,
    0.09211783111095428,
    0.05664645880460739,
    0.050468359142541885
  ],
  "val_success": [
    0.14655172413793102,
    0.5258620689655172,
    0.4482758620689655,
    0.5172413793103449,
    0.5172413793103449,
    0.5258620689655172,
    0.5086206896551724
  ],
  "test_short_success": [
    0.171875,
    0.46875,
    0.4375,
    0.453125,
    0.453125,
    0.46875,
    0.46875
  ],
  "test_long_success": [
    0.1015625,
    0.515625,
    0.4921875,
    0.5234375,
    0.453125,
    0.5234375,
    0.5078125
  ],
  "val_success_norm": [
    0.2964906967692906,
    1.066316130357079,
    0.9085287885367008,
    1.0460240839562998,
    1.0462593209502657,
    1.0636316193446669,
    1.0288632565230975
  ],
  "test_short_success_norm": [
    0.3501157407406921,
    0.9548611110858634,
    0.8912037036804499,
    0.9230324073821596,
    0.9230324073821596,
    0.9548611110858634,
    0.9548611110858634
  ],
  "test_long_success_norm": [
    0.20688657407407407,
    1.0503472222222223,
    1.002604166666667,
    1.0662615740740742,
    0.9230324074074076,
    1.0662615740740744,
    1.0344328703703707
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.296875,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1341/probe.json <==
{
  "task": "mined_div7",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.502612540192926,
  "control_task_acc": 0.14690513908863068,
  "selectivity": 0.8530948609113693,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.497387459807074,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5146825396825396
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_div7/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.0,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.171875,
    0.421875,
    0.1875,
    0.28125,
    0.390625,
    0.40625
  ],
  "train_success": [
    0.109375,
    0.171875,
    0.421875,
    0.1875,
    0.28125,
    0.390625,
    0.40625
  ],
  "policy_loss": [
    0.1442108303308487,
    -0.07715921849012375,
    -0.1367432326078415,
    0.011323381215333939,
    0.09765592962503433,
    -0.13544581830501556,
    -0.2161751389503479
  ],
  "value_loss": [
    0.051463790237903595,
    0.023446399718523026,
    0.04446602985262871,
    0.06541316211223602,
    0.05634041875600815,
    0.028347047045826912,
    0.10319758951663971
  ],
  "entropy": [
    2.258643388748169,
    0.36076363921165466,
    0.41619378328323364,
    0.36135604977607727,
    0.584185004234314,
    0.33888545632362366,
    0.667067289352417
  ],
  "val_success": [
    0.10344827586206896,
    0.19827586206896552,
    0.3793103448275862,
    0.33620689655172414,
    0.3620689655172414,
    0.3879310344827586,
    0.3879310344827586
  ],
  "test_short_success": [
    0.09375,
    0.15625,
    0.28125,
    0.375,
    0.3125,
    0.375,
    0.421875
  ],
  "test_long_success": [
    0.09375,
    0.1171875,
    0.1796875,
    0.2109375,
    0.34375,
    0.28125,
    0.328125
  ],
  "val_success_norm": [
    0.1880877742946708,
    0.3605015673981191,
    0.6896551724137928,
    0.6112852664576801,
    0.658307210031348,
    0.7053291536050155,
    0.7053291536050155
  ],
  "test_short_success_norm": [
    0.17045454545454544,
    0.28409090909090906,
    0.5113636363636364,
    0.6818181818181818,
    0.5681818181818181,
    0.6818181818181819,
    0.7670454545454545
  ],
  "test_long_success_norm": [
    0.17045454545454544,
    0.2130681818181818,
    0.3267045454545454,
    0.3835227272727273,
    0.625,
    0.5113636363636364,
    0.5965909090909091
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0357142873108387,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1337/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.19051446945337622,
  "control_task_acc": 0.050643086433410645,
  "selectivity": 0.9493569135665894,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.8094855305466238,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.8083333333333333
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.203125,
    0.21875,
    0.28125,
    0.28125,
    0.359375,
    0.46875
  ],
  "train_success": [
    0.140625,
    0.203125,
    0.21875,
    0.28125,
    0.28125,
    0.359375,
    0.46875
  ],
  "policy_loss": [
    -0.2949522137641907,
    0.06422314047813416,
    0.06506426632404327,
    -0.013597121462225914,
    -0.10424429178237915,
    0.035856518894433975,
    0.07389826327562332
  ],
  "value_loss": [
    0.0790533646941185,
    0.0727091133594513,
    0.0684213936328888,
    0.053325552493333817,
    0.04044938459992409,
    0.028374796733260155,
    0.07085937261581421
  ],
  "entropy": [
    2.2533717155456543,
    0.537727952003479,
    0.49189406633377075,
    0.40815266966819763,
    0.5141907334327698,
    0.47002044320106506,
    0.6151852607727051
  ],
  "val_success": [
    0.1206896551724138,
    0.15517241379310345,
    0.27586206896551724,
    0.2413793103448276,
    0.3017241379310345,
    0.3448275862068966,
    0.3448275862068966
  ],
  "test_short_success": [
    0.1875,
    0.1875,
    0.1875,
    0.265625,
    0.28125,
    0.3125,
    0.375
  ],
  "test_long_success": [
    0.09375,
    0.21875,
    0.234375,
    0.296875,
    0.3046875,
    0.3984375,
    0.40625
  ],
  "val_success_norm": [
    0.21943573667711597,
    0.28213166144200624,
    0.5015673981191222,
    0.438871473354232,
    0.54858934169279,
    0.6269592476489029,
    0.6269592476489029
  ],
  "test_short_success_norm": [
    0.3409090909090909,
    0.3409090909090909,
    0.3409090909090909,
    0.4829545454545454,
    0.5113636363636364,
    0.5681818181818181,
    0.6818181818181819
  ],
  "test_long_success_norm": [
    0.17045454545454544,
    0.3977272727272727,
    0.42613636363636365,
    0.5397727272727273,
    0.5539772727272727,
    0.7244318181818181,
    0.7386363636363635
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0714285746216774,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1338/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 0.997462809085846,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9993758644536653,
  "majority_baseline": 0.21161575562700966,
  "control_task_acc": 0.04983922839164734,
  "selectivity": 0.9497588574886322,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7879823302532699,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9962301850318909,
  "rowsplit_balanced_acc": 0.9942870422000271,
  "rowsplit_probe_gap": 0.7851190739207797
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.140625,
    0.21875,
    0.1875,
    0.265625,
    0.421875,
    0.1875
  ],
  "train_success": [
    0.09375,
    0.140625,
    0.21875,
    0.1875,
    0.265625,
    0.421875,
    0.1875
  ],
  "policy_loss": [
    -0.22030754387378693,
    0.03554518148303032,
    0.10494028031826019,
    -0.03186409920454025,
    0.027624525129795074,
    0.1079697459936142,
    -0.5803647637367249
  ],
  "value_loss": [
    0.10960547626018524,
    0.0161932110786438,
    0.04700027033686638,
    0.053596287965774536,
    0.08062773942947388,
    0.06944946199655533,
    0.025522176176309586
  ],
  "entropy": [
    2.2495694160461426,
    0.1849764734506607,
    0.26923030614852905,
    0.283820778131485,
    0.5165184140205383,
    0.1888277679681778,
    0.25279197096824646
  ],
  "val_success": [
    0.0603448275862069,
    0.08620689655172414,
    0.1896551724137931,
    0.2413793103448276,
    0.27586206896551724,
    0.29310344827586204,
    0.31896551724137934
  ],
  "test_short_success": [
    0.109375,
    0.21875,
    0.234375,
    0.3125,
    0.28125,
    0.28125,
    0.328125
  ],
  "test_long_success": [
    0.0859375,
    0.140625,
    0.2421875,
    0.2890625,
    0.3046875,
    0.3359375,
    0.34375
  ],
  "val_success_norm": [
    0.10971786833855798,
    0.1567398119122257,
    0.34482758620689663,
    0.438871473354232,
    0.5015673981191222,
    0.5329153605015673,
    0.579937304075235
  ],
  "test_short_success_norm": [
    0.19886363636363635,
    0.3977272727272727,
    0.42613636363636365,
    0.5681818181818181,
    0.5113636363636364,
    0.5113636363636362,
    0.5965909090909091
  ],
  "test_long_success_norm": [
    0.15625,
    0.2556818181818182,
    0.44034090909090906,
    0.5255681818181818,
    0.5539772727272727,
    0.6107954545454546,
    0.625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1339/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 0.9904431700706482,
  "probe_test_acc": 0.993971049785614,
  "balanced_acc": 0.9921187965682741,
  "majority_baseline": 0.1832797427652733,
  "control_task_acc": 0.04923633486032486,
  "selectivity": 0.9447347149252892,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.8106913070203408,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9865079522132874,
  "rowsplit_balanced_acc": 0.9813311184497925,
  "rowsplit_probe_gap": 0.8158730315783667
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.234375,
    0.125,
    0.28125,
    0.296875,
    0.328125,
    0.21875
  ],
  "train_success": [
    0.078125,
    0.234375,
    0.125,
    0.28125,
    0.296875,
    0.328125,
    0.21875
  ],
  "policy_loss": [
    0.20143207907676697,
    0.11359639465808868,
    0.3588481843471527,
    0.07593309134244919,
    -0.022920627146959305,
    -0.11436355113983154,
    -0.12800489366054535
  ],
  "value_loss": [
    0.10348337143659592,
    0.03384621441364288,
    0.003174783196300268,
    0.08368822187185287,
    0.053228072822093964,
    0.03688038885593414,
    0.06288224458694458
  ],
  "entropy": [
    2.2327353954315186,
    0.43510088324546814,
    0.31395426392555237,
    0.3595978915691376,
    0.3509935140609741,
    0.3143366873264313,
    0.42642033100128174
  ],
  "val_success": [
    0.06896551724137931,
    0.1896551724137931,
    0.20689655172413793,
    0.21551724137931033,
    0.23275862068965517,
    0.2672413793103448,
    0.23275862068965517
  ],
  "test_short_success": [
    0.09375,
    0.109375,
    0.171875,
    0.203125,
    0.3125,
    0.328125,
    0.265625
  ],
  "test_long_success": [
    0.1171875,
    0.1328125,
    0.21875,
    0.203125,
    0.2734375,
    0.3515625,
    0.359375
  ],
  "val_success_norm": [
    0.12539184952978055,
    0.3448275862068966,
    0.37617554858934166,
    0.39184952978056425,
    0.42319749216300945,
    0.48589341692789967,
    0.42319749216300945
  ],
  "test_short_success_norm": [
    0.17045454545454544,
    0.19886363636363635,
    0.3125,
    0.36931818181818177,
    0.5681818181818181,
    0.5965909090909091,
    0.4829545454545454
  ],
  "test_long_success_norm": [
    0.2130681818181818,
    0.2414772727272727,
    0.3977272727272727,
    0.36931818181818177,
    0.4971590909090909,
    0.6392045454545454,
    0.6534090909090908
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.07999999821186066,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1340/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 0.9978856444358826,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.1670016077170418,
  "control_task_acc": 0.047226689755916595,
  "selectivity": 0.9527733102440834,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.8329983922829582,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.997420608997345,
  "rowsplit_balanced_acc": 0.9961626277951836,
  "rowsplit_probe_gap": 0.8422618788386148
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.75,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mined_ean",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.09375,
    0.109375,
    0.171875,
    0.40625,
    0.515625,
    0.375
  ],
  "train_success": [
    0.0625,
    0.09375,
    0.109375,
    0.171875,
    0.40625,
    0.515625,
    0.375
  ],
  "policy_loss": [
    0.09768115729093552,
    -0.0005450655589811504,
    -0.30956408381462097,
    0.1980992555618286,
    -0.15414315462112427,
    -0.06793702393770218,
    0.02849460020661354
  ],
  "value_loss": [
    0.0348048210144043,
    0.008270056918263435,
    0.0536159910261631,
    0.04820815846323967,
    0.04524707794189453,
    0.05383928492665291,
    0.041853729635477066
  ],
  "entropy": [
    2.26716947555542,
    0.5085762739181519,
    0.4755817949771881,
    0.3278667628765106,
    0.510266125202179,
    0.33256661891937256,
    0.6687909364700317
  ],
  "val_success": [
    0.12931034482758622,
    0.11206896551724138,
    0.19827586206896552,
    0.22413793103448276,
    0.31896551724137934,
    0.3275862068965517,
    0.3620689655172414
  ],
  "test_short_success": [
    0.15625,
    0.109375,
    0.125,
    0.203125,
    0.40625,
    0.4375,
    0.40625
  ],
  "test_long_success": [
    0.109375,
    0.1484375,
    0.125,
    0.1953125,
    0.3359375,
    0.3515625,
    0.3984375
  ],
  "val_success_norm": [
    0.23510971786833854,
    0.20376175548589343,
    0.3605015673981191,
    0.40752351097178685,
    0.579937304075235,
    0.5956112852664576,
    0.658307210031348
  ],
  "test_short_success_norm": [
    0.28409090909090906,
    0.19886363636363635,
    0.22727272727272727,
    0.36931818181818177,
    0.7386363636363635,
    0.7954545454545454,
    0.7386363636363635
  ],
  "test_long_success_norm": [
    0.19886363636363635,
    0.26988636363636365,
    0.22727272727272724,
    0.35511363636363635,
    0.6107954545454546,
    0.6392045454545454,
    0.7244318181818181
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0625,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1341/probe.json <==
{
  "task": "mined_ean",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 20,
  "probe_train_acc": 0.9997462630271912,
  "probe_test_acc": 0.9987941980361938,
  "balanced_acc": 0.99855435827724,
  "majority_baseline": 0.22286977491961416,
  "control_task_acc": 0.04581993445754051,
  "selectivity": 0.9529742635786533,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7759244231165797,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9992063641548157,
  "rowsplit_balanced_acc": 0.9991832018561496,
  "rowsplit_probe_gap": 0.7914682689167204
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/mined_priv/mined_ean/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.25
  ],
  "train_success": [
    0.265625,
    0.25
  ],
  "policy_loss": [
    -0.15195155143737793,
    0.1727772355079651
  ],
  "value_loss": [
    0.10388041287660599,
    0.051111944019794464
  ],
  "entropy": [
    0.6009610891342163,
    0.017207950353622437
  ],
  "val_success": [
    0.25,
    0.1896551724137931
  ],
  "test_short_success": [
    0.3125,
    0.1875
  ],
  "test_long_success": [
    0.2109375,
    0.1796875
  ],
  "val_success_norm": [
    0.4568873283660311,
    0.34566461288006733
  ],
  "test_short_success_norm": [
    0.5717592592592309,
    0.34305555555555334
  ],
  "test_long_success_norm": [
    0.38593750000000004,
    0.32876157407407414
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1337/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.29998308420181274,
  "probe_test_acc": 0.27331188321113586,
  "balanced_acc": 0.2752524633271881,
  "majority_baseline": 0.2337218649517685,
  "control_task_acc": 0.2134244441986084,
  "selectivity": 0.059887439012527466,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.039590018259367366,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2765873074531555,
  "rowsplit_balanced_acc": 0.27576015739297766,
  "rowsplit_probe_gap": 0.04742064078648886
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.296875
  ],
  "train_success": [
    0.140625,
    0.296875
  ],
  "policy_loss": [
    -0.3844257891178131,
    -0.09098722785711288
  ],
  "value_loss": [
    0.06374777853488922,
    0.08004225045442581
  ],
  "entropy": [
    0.6863573789596558,
    0.010937747545540333
  ],
  "val_success": [
    0.22413793103448276,
    0.1896551724137931
  ],
  "test_short_success": [
    0.21875,
    0.15625
  ],
  "test_long_success": [
    0.1953125,
    0.2421875
  ],
  "val_success_norm": [
    0.40916405263820416,
    0.3456568266872948
  ],
  "test_short_success_norm": [
    0.4002314814814767,
    0.2858796296296276
  ],
  "test_long_success_norm": [
    0.3573495370370371,
    0.44311342592592595
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1338/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.36434370279312134,
  "probe_test_acc": 0.3263665735721588,
  "balanced_acc": 0.31096739266380535,
  "majority_baseline": 0.25462218649517687,
  "control_task_acc": 0.19935691356658936,
  "selectivity": 0.12700966000556946,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07174438707698194,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3392857015132904,
  "rowsplit_balanced_acc": 0.31919239156083995,
  "rowsplit_probe_gap": 0.07242062214821104
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.5
  ],
  "train_success": [
    0.265625,
    0.5
  ],
  "policy_loss": [
    -0.019604962319135666,
    0.004503399133682251
  ],
  "value_loss": [
    0.10049518942832947,
    0.038616843521595
  ],
  "entropy": [
    0.6468055844306946,
    0.008048659190535545
  ],
  "val_success": [
    0.1810344827586207,
    0.4482758620689655
  ],
  "test_short_success": [
    0.125,
    0.546875
  ],
  "test_long_success": [
    0.1328125,
    0.46875
  ],
  "val_success_norm": [
    0.3303531040509418,
    0.819616234342144
  ],
  "test_short_success_norm": [
    0.22870370370370374,
    1.000578703703694
  ],
  "test_long_success_norm": [
    0.24299768518518522,
    0.8576388888888888
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1339/probe.json <==
{
  "task": "mod_5",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9356393814086914,
  "probe_test_acc": 0.9119774699211121,
  "balanced_acc": 0.8564402936249882,
  "majority_baseline": 0.5106511254019293,
  "control_task_acc": 0.20558682084083557,
  "selectivity": 0.7063906490802765,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4013263445191828,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9261904954910278,
  "rowsplit_balanced_acc": 0.8819392269303667,
  "rowsplit_probe_gap": 0.42638890818944053
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_5_hold",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.578125
  ],
  "train_success": [
    0.203125,
    0.578125
  ],
  "policy_loss": [
    -0.13037776947021484,
    0.23535306751728058
  ],
  "value_loss": [
    0.09980950504541397,
    0.07959141582250595
  ],
  "entropy": [
    1.0125237703323364,
    0.5182433724403381
  ],
  "val_success": [
    0.2672413793103448,
    0.6293103448275862
  ],
  "test_short_success": [
    0.140625,
    0.46875
  ],
  "test_long_success": [
    0.2265625,
    0.453125
  ],
  "val_success_norm": [
    0.4289223372818107,
    1.0150975371570174
  ],
  "test_short_success_norm": [
    0.22752808988675427,
    0.7584269662611401
  ],
  "test_long_success_norm": [
    0.36657303370786515,
    0.7331460674157304
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1337/probe.json <==
{
  "task": "mod_5_hold",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9226149916648865,
  "probe_test_acc": 0.8900723457336426,
  "balanced_acc": 0.801801368703499,
  "majority_baseline": 0.5689308681672026,
  "control_task_acc": 0.20860128104686737,
  "selectivity": 0.6814710646867752,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.32114147756643996,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9055555462837219,
  "rowsplit_balanced_acc": 0.833307833854908,
  "rowsplit_probe_gap": 0.3432539589821346
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 1.0,
  "7": 0.25,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 1.0,
  "21": 0.0,
  "22": 0.75,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_5_hold",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.5625
  ],
  "train_success": [
    0.1875,
    0.5625
  ],
  "policy_loss": [
    0.47856807708740234,
    0.0028325121384114027
  ],
  "value_loss": [
    0.01506025344133377,
    0.07309439778327942
  ],
  "entropy": [
    1.0058144330978394,
    0.35598263144493103
  ],
  "val_success": [
    0.1810344827586207,
    0.5
  ],
  "test_short_success": [
    0.265625,
    0.3125
  ],
  "test_long_success": [
    0.21875,
    0.25
  ],
  "val_success_norm": [
    0.2919579981087881,
    0.8048677173202151
  ],
  "test_short_success_norm": [
    0.4297752808660457,
    0.5056179774758173
  ],
  "test_long_success_norm": [
    0.3539325842696629,
    0.4044943820224719
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1338/probe.json <==
{
  "task": "mod_5_hold",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.7832374572753906,
  "probe_test_acc": 0.7495980858802795,
  "balanced_acc": 0.6166678806416463,
  "majority_baseline": 0.5152733118971061,
  "control_task_acc": 0.19393086433410645,
  "selectivity": 0.5556672215461731,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.23432477398317342,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7646825313568115,
  "rowsplit_balanced_acc": 0.6471683908075672,
  "rowsplit_probe_gap": 0.2726190392933195
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_5_hold",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.578125
  ],
  "train_success": [
    0.265625,
    0.578125
  ],
  "policy_loss": [
    -0.4468386173248291,
    -0.13012103736400604
  ],
  "value_loss": [
    0.10662233084440231,
    0.018080268055200577
  ],
  "entropy": [
    1.0615867376327515,
    0.29756835103034973
  ],
  "val_success": [
    0.21551724137931033,
    0.5258620689655172
  ],
  "test_short_success": [
    0.1875,
    0.5
  ],
  "test_long_success": [
    0.2109375,
    0.34375
  ],
  "val_success_norm": [
    0.3467744726411432,
    0.8483014560174834
  ],
  "test_short_success_norm": [
    0.3033707864996733,
    0.8089887639586357
  ],
  "test_long_success_norm": [
    0.34129213483146065,
    0.5561797752808988
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1339/probe.json <==
{
  "task": "mod_5_hold",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8497124314308167,
  "probe_test_acc": 0.8243569135665894,
  "balanced_acc": 0.6858416936895848,
  "majority_baseline": 0.5556672025723473,
  "control_task_acc": 0.20016077160835266,
  "selectivity": 0.6241961419582367,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2686897109942421,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8353174328804016,
  "rowsplit_balanced_acc": 0.715341407472746,
  "rowsplit_probe_gap": 0.29543648049944926
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/panel/mod_5_hold/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.203125
  ],
  "train_success": [
    0.203125,
    0.203125
  ],
  "policy_loss": [
    -0.010530165396630764,
    0.3571270704269409
  ],
  "value_loss": [
    0.07557392120361328,
    0.030092954635620117
  ],
  "entropy": [
    1.0130306482315063,
    0.01175872702151537
  ],
  "val_success": [
    0.15517241379310345,
    0.14655172413793102
  ],
  "test_short_success": [
    0.171875,
    0.046875
  ],
  "test_long_success": [
    0.1796875,
    0.171875
  ],
  "val_success_norm": [
    0.2953311979444304,
    0.27947068641750195
  ],
  "test_short_success_norm": [
    0.32695814984700067,
    0.0891704045037272
  ],
  "test_long_success_norm": [
    0.3418198839309543,
    0.3269581498469998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1337/probe.json <==
{
  "task": "rand_000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2677604854106903,
  "probe_test_acc": 0.2431672066450119,
  "balanced_acc": 0.23868035386020653,
  "majority_baseline": 0.1557475884244373,
  "control_task_acc": 0.14308682084083557,
  "selectivity": 0.10008038580417633,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08741961822057459,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23849205672740936,
  "rowsplit_balanced_acc": 0.23479166322709452,
  "rowsplit_probe_gap": 0.08174602498137762,
  "num_control_classes": 7,
  "control_test_acc": 0.23995177447795868,
  "control_majority": 0.1557475884244373,
  "control_probe_gap": 0.08420418605352137
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_000",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23512861132621765,
  "onpolicy_linear_balanced_acc": 0.22978899084791957,
  "onpolicy_linear_majority": 0.1647909967845659,
  "onpolicy_linear_gap": 0.07033761454165174,
  "onpolicy_linear_recovery": 0.08421558468702095,
  "onpolicy_linear_selectivity": 0.0922427624464035,
  "onpolicy_mlp_test_acc": 0.2704983949661255,
  "onpolicy_mlp_balanced_acc": 0.2655014889155112,
  "onpolicy_mlp_majority": 0.1647909967845659,
  "onpolicy_mlp_gap": 0.10570739818155958,
  "onpolicy_mlp_recovery": 0.12656400706242552,
  "onpolicy_mlp_selectivity": 0.12982314825057983,
  "random_linear_test_acc": 0.21302251517772675,
  "random_linear_balanced_acc": 0.20542882358799155,
  "random_linear_majority": 0.17684887459807075,
  "random_linear_gap": 0.036173640579656,
  "random_linear_recovery": 0.04394532117294146,
  "random_linear_selectivity": 0.06390675902366638,
  "random_mlp_test_acc": 0.237741157412529,
  "random_mlp_balanced_acc": 0.23038673276916974,
  "random_mlp_majority": 0.17684887459807075,
  "random_mlp_gap": 0.06089228281445824,
  "random_mlp_recovery": 0.073974609200377,
  "random_mlp_selectivity": 0.08822347223758698,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986793788744674,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976365728054422
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.140625
  ],
  "train_success": [
    0.234375,
    0.140625
  ],
  "policy_loss": [
    0.30892568826675415,
    -0.27400514483451843
  ],
  "value_loss": [
    0.03527439013123512,
    0.06134591996669769
  ],
  "entropy": [
    1.006048560142517,
    0.08569283038377762
  ],
  "val_success": [
    0.16379310344827586,
    0.1724137931034483
  ],
  "test_short_success": [
    0.1875,
    0.140625
  ],
  "test_long_success": [
    0.1328125,
    0.1953125
  ],
  "val_success_norm": [
    0.31315211244973834,
    0.32981750964590567
  ],
  "test_short_success_norm": [
    0.35668161801490983,
    0.26751121351118207
  ],
  "test_long_success_norm": [
    0.25264947942722704,
    0.37154335209886336
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1338/probe.json <==
{
  "task": "rand_000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2838295102119446,
  "probe_test_acc": 0.24598070979118347,
  "balanced_acc": 0.23925799120180807,
  "majority_baseline": 0.16016881028938906,
  "control_task_acc": 0.15675240755081177,
  "selectivity": 0.0892283022403717,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08581189950179441,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2430555522441864,
  "rowsplit_balanced_acc": 0.23587741560558823,
  "rowsplit_probe_gap": 0.08134920303783719,
  "num_control_classes": 7,
  "control_test_acc": 0.24377009272575378,
  "control_majority": 0.16016881028938906,
  "control_probe_gap": 0.08360128243636472
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_000",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2423633486032486,
  "onpolicy_linear_balanced_acc": 0.23535877933901314,
  "onpolicy_linear_majority": 0.16197749196141478,
  "onpolicy_linear_gap": 0.08038585664183381,
  "onpolicy_linear_recovery": 0.09592326682248561,
  "onpolicy_linear_selectivity": 0.09244373440742493,
  "onpolicy_mlp_test_acc": 0.2628617286682129,
  "onpolicy_mlp_balanced_acc": 0.2589731137784069,
  "onpolicy_mlp_majority": 0.16197749196141478,
  "onpolicy_mlp_gap": 0.10088423670679811,
  "onpolicy_mlp_recovery": 0.12038368389760848,
  "onpolicy_mlp_selectivity": 0.11475080251693726,
  "random_linear_test_acc": 0.21885047852993011,
  "random_linear_balanced_acc": 0.2090519133640659,
  "random_linear_majority": 0.17684887459807075,
  "random_linear_gap": 0.042001603931859366,
  "random_linear_recovery": 0.051025386026594774,
  "random_linear_selectivity": 0.07777330279350281,
  "random_mlp_test_acc": 0.2210610955953598,
  "random_mlp_balanced_acc": 0.2116589810143578,
  "random_mlp_majority": 0.17684887459807075,
  "random_mlp_gap": 0.04421222099728905,
  "random_mlp_recovery": 0.05371094035217537,
  "random_mlp_selectivity": 0.07797427475452423,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986361000102663,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976365728054422
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.75,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.125
  ],
  "train_success": [
    0.203125,
    0.125
  ],
  "policy_loss": [
    -0.23132720589637756,
    0.2152637243270874
  ],
  "value_loss": [
    0.09418690949678421,
    0.003754535922780633
  ],
  "entropy": [
    1.061485767364502,
    0.18271656334400177
  ],
  "val_success": [
    0.13793103448275862,
    0.13793103448275862
  ],
  "test_short_success": [
    0.09375,
    0.125
  ],
  "test_long_success": [
    0.140625,
    0.1328125
  ],
  "val_success_norm": [
    0.26434551530147116,
    0.2644891189744263
  ],
  "test_short_success_norm": [
    0.17834080900745333,
    0.2377877453432714
  ],
  "test_long_success_norm": [
    0.26751121351118157,
    0.2526494794272271
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1339/probe.json <==
{
  "task": "rand_000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2738497853279114,
  "probe_test_acc": 0.22970257699489594,
  "balanced_acc": 0.2234389668564329,
  "majority_baseline": 0.1557475884244373,
  "control_task_acc": 0.14288584887981415,
  "selectivity": 0.08681672811508179,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07395498857045862,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23551587760448456,
  "rowsplit_balanced_acc": 0.22913301061997432,
  "rowsplit_probe_gap": 0.07896825855686551,
  "num_control_classes": 7,
  "control_test_acc": 0.22849678993225098,
  "control_majority": 0.1557475884244373,
  "control_probe_gap": 0.07274920150781367
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_000",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22226688265800476,
  "onpolicy_linear_balanced_acc": 0.21690106769378834,
  "onpolicy_linear_majority": 0.1587620578778135,
  "onpolicy_linear_gap": 0.06350482478019126,
  "onpolicy_linear_recovery": 0.0754897296001509,
  "onpolicy_linear_selectivity": 0.08239549398422241,
  "onpolicy_mlp_test_acc": 0.26266077160835266,
  "onpolicy_mlp_balanced_acc": 0.2573146440690189,
  "onpolicy_mlp_majority": 0.1587620578778135,
  "onpolicy_mlp_gap": 0.10389871373053916,
  "onpolicy_mlp_recovery": 0.12350692774084158,
  "onpolicy_mlp_selectivity": 0.11153537034988403,
  "random_linear_test_acc": 0.20980706810951233,
  "random_linear_balanced_acc": 0.20144133575463033,
  "random_linear_majority": 0.17684887459807075,
  "random_linear_gap": 0.03295819351144158,
  "random_linear_recovery": 0.040039055398665355,
  "random_linear_selectivity": 0.06651929020881653,
  "random_mlp_test_acc": 0.2309083640575409,
  "random_mlp_balanced_acc": 0.22477364619700735,
  "random_mlp_majority": 0.17684887459807075,
  "random_mlp_gap": 0.054059489459470145,
  "random_mlp_recovery": 0.06567383289802818,
  "random_mlp_selectivity": 0.08942925930023193,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989372932315796,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976365728054422
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.203125
  ],
  "train_success": [
    0.140625,
    0.203125
  ],
  "policy_loss": [
    0.0253844503313303,
    -0.11496035754680634
  ],
  "value_loss": [
    0.07419198751449585,
    0.06628559529781342
  ],
  "entropy": [
    1.0367437601089478,
    0.07239622622728348
  ],
  "val_success": [
    0.14655172413793102,
    0.1896551724137931
  ],
  "test_short_success": [
    0.109375,
    0.109375
  ],
  "test_long_success": [
    0.1640625,
    0.1328125
  ],
  "val_success_norm": [
    0.2804683277515258,
    0.3610914018064998
  ],
  "test_short_success_norm": [
    0.20806427717536458,
    0.208064277175377
  ],
  "test_long_success_norm": [
    0.3120964157630452,
    0.25264947942722704
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1340/probe.json <==
{
  "task": "rand_000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2622631788253784,
  "probe_test_acc": 0.22548231482505798,
  "balanced_acc": 0.2176282695381216,
  "majority_baseline": 0.170016077170418,
  "control_task_acc": 0.14911575615406036,
  "selectivity": 0.07636655867099762,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05546623765463998,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23571428656578064,
  "rowsplit_balanced_acc": 0.22984574430566765,
  "rowsplit_probe_gap": 0.07142857228006635,
  "num_control_classes": 7,
  "control_test_acc": 0.22387459874153137,
  "control_majority": 0.170016077170418,
  "control_probe_gap": 0.05385852157111337
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_000",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22608521580696106,
  "onpolicy_linear_balanced_acc": 0.22028192197939914,
  "onpolicy_linear_majority": 0.16338424437299034,
  "onpolicy_linear_gap": 0.06270097143397071,
  "onpolicy_linear_recovery": 0.07494596057060732,
  "onpolicy_linear_selectivity": 0.08520901203155518,
  "onpolicy_mlp_test_acc": 0.2506029009819031,
  "onpolicy_mlp_balanced_acc": 0.2446447723928815,
  "onpolicy_mlp_majority": 0.16338424437299034,
  "onpolicy_mlp_gap": 0.08721865660891273,
  "onpolicy_mlp_recovery": 0.10425175000863554,
  "onpolicy_mlp_selectivity": 0.10771705210208893,
  "random_linear_test_acc": 0.20598874986171722,
  "random_linear_balanced_acc": 0.1963610448069823,
  "random_linear_majority": 0.17684887459807075,
  "random_linear_gap": 0.029139875263646475,
  "random_linear_recovery": 0.03540039533982052,
  "random_linear_selectivity": 0.06430868804454803,
  "random_mlp_test_acc": 0.2256832867860794,
  "random_mlp_balanced_acc": 0.21793953199111454,
  "random_mlp_majority": 0.17684887459807075,
  "random_mlp_gap": 0.04883441218800866,
  "random_mlp_recovery": 0.05932618043152614,
  "random_mlp_selectivity": 0.0815916508436203,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988042448043131,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976365728054422
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_000",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.109375
  ],
  "train_success": [
    0.140625,
    0.109375
  ],
  "policy_loss": [
    0.08844490349292755,
    -0.3613227903842926
  ],
  "value_loss": [
    0.11473087966442108,
    0.05445807799696922
  ],
  "entropy": [
    1.0602834224700928,
    0.0793130025267601
  ],
  "val_success": [
    0.13793103448275862,
    0.1724137931034483
  ],
  "test_short_success": [
    0.171875,
    0.109375
  ],
  "test_long_success": [
    0.15625,
    0.15625
  ],
  "val_success_norm": [
    0.26290722051214555,
    0.3331185869467652
  ],
  "test_short_success_norm": [
    0.32695814984701366,
    0.20806427717536394
  ],
  "test_long_success_norm": [
    0.2972346816790907,
    0.2972346816790907
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1341/probe.json <==
{
  "task": "rand_000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3052266538143158,
  "probe_test_acc": 0.2829582095146179,
  "balanced_acc": 0.2656144868007008,
  "majority_baseline": 0.182475884244373,
  "control_task_acc": 0.13967041671276093,
  "selectivity": 0.143287792801857,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10048232527024492,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.28115078806877136,
  "rowsplit_balanced_acc": 0.2647794925934662,
  "rowsplit_probe_gap": 0.10496031187829516,
  "num_control_classes": 7,
  "control_test_acc": 0.2797427773475647,
  "control_majority": 0.182475884244373,
  "control_probe_gap": 0.0972668931031917
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_000",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2875804007053375,
  "onpolicy_linear_balanced_acc": 0.26974625155429166,
  "onpolicy_linear_majority": 0.1872990353697749,
  "onpolicy_linear_gap": 0.10028136533556262,
  "onpolicy_linear_recovery": 0.12339269879074173,
  "onpolicy_linear_selectivity": 0.14288586378097534,
  "onpolicy_mlp_test_acc": 0.3118970990180969,
  "onpolicy_mlp_balanced_acc": 0.2974033965094088,
  "onpolicy_mlp_majority": 0.1872990353697749,
  "onpolicy_mlp_gap": 0.12459806364832202,
  "onpolicy_mlp_recovery": 0.15331354221415686,
  "onpolicy_mlp_selectivity": 0.16901125013828278,
  "random_linear_test_acc": 0.23352089524269104,
  "random_linear_balanced_acc": 0.2224611692038269,
  "random_linear_majority": 0.17684887459807075,
  "random_linear_gap": 0.05667202064462029,
  "random_linear_recovery": 0.06884765007998793,
  "random_linear_selectivity": 0.0815916359424591,
  "random_mlp_test_acc": 0.23995177447795868,
  "random_mlp_balanced_acc": 0.2292587880956756,
  "random_mlp_majority": 0.17684887459807075,
  "random_mlp_gap": 0.06310289987988793,
  "random_mlp_recovery": 0.0766601635259576,
  "random_mlp_selectivity": 0.09405145049095154,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9957756961390615,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976365728054422
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_000",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.1875
  ],
  "train_success": [
    0.078125,
    0.1875
  ],
  "policy_loss": [
    -0.09299010783433914,
    0.1162145733833313
  ],
  "value_loss": [
    0.015904134139418602,
    0.05001310631632805
  ],
  "entropy": [
    1.0799447298049927,
    0.018284324556589127
  ],
  "val_success": [
    0.1206896551724138,
    0.14655172413793102
  ],
  "test_short_success": [
    0.09375,
    0.125
  ],
  "test_long_success": [
    0.125,
    0.171875
  ],
  "val_success_norm": [
    0.22965745560536482,
    0.28232022444234545
  ],
  "test_short_success_norm": [
    0.17834080900745608,
    0.23778774534327207
  ],
  "test_long_success_norm": [
    0.23778774534327254,
    0.3269581498469998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1337/probe.json <==
{
  "task": "rand_000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2786564528942108,
  "probe_test_acc": 0.22083333134651184,
  "balanced_acc": 0.21261997471070568,
  "majority_baseline": 0.16984126984126985,
  "control_task_acc": 0.1498015820980072,
  "selectivity": 0.07103174924850464,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.05099206150524199
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_000",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.1875
  ],
  "train_success": [
    0.109375,
    0.1875
  ],
  "policy_loss": [
    -0.27703720331192017,
    -0.056102853268384933
  ],
  "value_loss": [
    0.05029395595192909,
    0.062064215540885925
  ],
  "entropy": [
    1.0663315057754517,
    0.02410808764398098
  ],
  "val_success": [
    0.11206896551724138,
    0.1206896551724138
  ],
  "test_short_success": [
    0.171875,
    0.125
  ],
  "test_long_success": [
    0.1328125,
    0.15625
  ],
  "val_success_norm": [
    0.21343741210481712,
    0.23145769858515608
  ],
  "test_short_success_norm": [
    0.32695814984699867,
    0.23778774534327257
  ],
  "test_long_success_norm": [
    0.2526494794272271,
    0.29723468167909073
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1338/probe.json <==
{
  "task": "rand_000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2748299241065979,
  "probe_test_acc": 0.23650793731212616,
  "balanced_acc": 0.23221571814104763,
  "majority_baseline": 0.1630952380952381,
  "control_task_acc": 0.13928571343421936,
  "selectivity": 0.0972222238779068,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07341269921688806
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_000",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.078125
  ],
  "train_success": [
    0.0625,
    0.078125
  ],
  "policy_loss": [
    -0.09097576886415482,
    -0.08075037598609924
  ],
  "value_loss": [
    0.016240762546658516,
    0.01679147593677044
  ],
  "entropy": [
    1.063739538192749,
    0.034628864377737045
  ],
  "val_success": [
    0.11206896551724138,
    0.15517241379310345
  ],
  "test_short_success": [
    0.203125,
    0.0625
  ],
  "test_long_success": [
    0.140625,
    0.125
  ],
  "val_success_norm": [
    0.2132130144174301,
    0.2967139879058837
  ],
  "test_short_success_norm": [
    0.3864050861828193,
    0.11889387267163518
  ],
  "test_long_success_norm": [
    0.2675112135111816,
    0.23778774534327252
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1339/probe.json <==
{
  "task": "rand_000",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.28426870703697205,
  "probe_test_acc": 0.24126984179019928,
  "balanced_acc": 0.23617392914268248,
  "majority_baseline": 0.16170634920634921,
  "control_task_acc": 0.14404761791229248,
  "selectivity": 0.0972222238779068,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07956349258385007
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_000/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_001",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.265625
  ],
  "train_success": [
    0.28125,
    0.265625
  ],
  "policy_loss": [
    0.1354920119047165,
    0.08735490590333939
  ],
  "value_loss": [
    0.0626726895570755,
    0.06910207867622375
  ],
  "entropy": [
    1.0139905214309692,
    0.10757775604724884
  ],
  "val_success": [
    0.2672413793103448,
    0.20689655172413793
  ],
  "test_short_success": [
    0.3125,
    0.203125
  ],
  "test_long_success": [
    0.21875,
    0.28125
  ],
  "val_success_norm": [
    0.4277694287388024,
    0.3313570930276506
  ],
  "test_short_success_norm": [
    0.5000000000000002,
    0.3250000000000002
  ],
  "test_long_success_norm": [
    0.35000000000000014,
    0.4500000000000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1337/probe.json <==
{
  "task": "rand_001",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3470906615257263,
  "probe_test_acc": 0.3149115741252899,
  "balanced_acc": 0.3125506576352641,
  "majority_baseline": 0.2620578778135048,
  "control_task_acc": 0.2506029009819031,
  "selectivity": 0.06430867314338684,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0528536963117851,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31210318207740784,
  "rowsplit_balanced_acc": 0.30895772862374726,
  "rowsplit_probe_gap": 0.04841270588693164,
  "num_control_classes": 4,
  "control_test_acc": 0.3141077160835266,
  "control_majority": 0.2620578778135048,
  "control_probe_gap": 0.0520498382700218
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_001",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.32877814769744873,
  "onpolicy_linear_balanced_acc": 0.32714988512116294,
  "onpolicy_linear_majority": 0.2690916398713826,
  "onpolicy_linear_gap": 0.059686507826066104,
  "onpolicy_linear_recovery": 0.0816607266820195,
  "onpolicy_linear_selectivity": 0.07516077160835266,
  "onpolicy_mlp_test_acc": 0.34786978363990784,
  "onpolicy_mlp_balanced_acc": 0.3455529487514727,
  "onpolicy_mlp_majority": 0.2690916398713826,
  "onpolicy_mlp_gap": 0.07877814376852521,
  "onpolicy_mlp_recovery": 0.10778115023155938,
  "onpolicy_mlp_selectivity": 0.09284567832946777,
  "random_linear_test_acc": 0.28677651286125183,
  "random_linear_balanced_acc": 0.2848065558455306,
  "random_linear_majority": 0.26788585209003213,
  "random_linear_gap": 0.018890660771219703,
  "random_linear_recovery": 0.025802889925223508,
  "random_linear_selectivity": 0.04180063307285309,
  "random_mlp_test_acc": 0.3247588276863098,
  "random_mlp_balanced_acc": 0.32147543930882166,
  "random_mlp_majority": 0.26788585209003213,
  "random_mlp_gap": 0.056872975596277686,
  "random_mlp_recovery": 0.07768320795143502,
  "random_mlp_selectivity": 0.07757233083248138,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993378121633055,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999484299799158
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_001",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.171875
  ],
  "train_success": [
    0.3125,
    0.171875
  ],
  "policy_loss": [
    0.053683049976825714,
    0.29753026366233826
  ],
  "value_loss": [
    0.07219929248094559,
    0.026642628014087677
  ],
  "entropy": [
    1.0069326162338257,
    0.11150816082954407
  ],
  "val_success": [
    0.2413793103448276,
    0.1724137931034483
  ],
  "test_short_success": [
    0.25,
    0.34375
  ],
  "test_long_success": [
    0.2109375,
    0.25
  ],
  "val_success_norm": [
    0.38639826383889264,
    0.2757695465044729
  ],
  "test_short_success_norm": [
    0.40000000000000013,
    0.5500000000000003
  ],
  "test_long_success_norm": [
    0.3375000000000001,
    0.40000000000000013
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1338/probe.json <==
{
  "task": "rand_001",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.33863329887390137,
  "probe_test_acc": 0.3131029009819031,
  "balanced_acc": 0.31027428921500944,
  "majority_baseline": 0.2666800643086817,
  "control_task_acc": 0.23874598741531372,
  "selectivity": 0.07435691356658936,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04642283667322139,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.30694442987442017,
  "rowsplit_balanced_acc": 0.3043127157483909,
  "rowsplit_probe_gap": 0.034920620350610665,
  "num_control_classes": 4,
  "control_test_acc": 0.3100884258747101,
  "control_majority": 0.2666800643086817,
  "control_probe_gap": 0.0434083615660284
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_001",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3058681786060333,
  "onpolicy_linear_balanced_acc": 0.3015007392519862,
  "onpolicy_linear_majority": 0.26306270096463025,
  "onpolicy_linear_gap": 0.04280547764140308,
  "onpolicy_linear_recovery": 0.05808564405334653,
  "onpolicy_linear_selectivity": 0.06471061706542969,
  "onpolicy_mlp_test_acc": 0.3452572226524353,
  "onpolicy_mlp_balanced_acc": 0.344225023358852,
  "onpolicy_mlp_majority": 0.26306270096463025,
  "onpolicy_mlp_gap": 0.08219452168780506,
  "onpolicy_mlp_recovery": 0.111535298586997,
  "onpolicy_mlp_selectivity": 0.09123793244361877,
  "random_linear_test_acc": 0.2843649387359619,
  "random_linear_balanced_acc": 0.282878552039417,
  "random_linear_majority": 0.26788585209003213,
  "random_linear_gap": 0.016479086645929786,
  "random_linear_recovery": 0.022508903417553284,
  "random_linear_selectivity": 0.03315913677215576,
  "random_mlp_test_acc": 0.3141077160835266,
  "random_mlp_balanced_acc": 0.31411581071747285,
  "random_mlp_majority": 0.26788585209003213,
  "random_mlp_gap": 0.04622186399349448,
  "random_mlp_recovery": 0.06313477771936002,
  "random_mlp_selectivity": 0.07073955237865448,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9983285990144453,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999484299799158
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.75,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_001",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.28125
  ],
  "train_success": [
    0.25,
    0.28125
  ],
  "policy_loss": [
    -0.391632080078125,
    -0.0876835286617279
  ],
  "value_loss": [
    0.05960453674197197,
    0.02254355698823929
  ],
  "entropy": [
    1.06160306930542,
    0.10289829969406128
  ],
  "val_success": [
    0.25862068965517243,
    0.22413793103448276
  ],
  "test_short_success": [
    0.265625,
    0.15625
  ],
  "test_long_success": [
    0.234375,
    0.203125
  ],
  "val_success_norm": [
    0.41366752475888446,
    0.35850991761693396
  ],
  "test_short_success_norm": [
    0.42500000000000016,
    0.2500000000000001
  ],
  "test_long_success_norm": [
    0.3750000000000001,
    0.32500000000000007
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1339/probe.json <==
{
  "task": "rand_001",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.33042964339256287,
  "probe_test_acc": 0.28074759244918823,
  "balanced_acc": 0.2796061973390497,
  "majority_baseline": 0.2702974276527331,
  "control_task_acc": 0.25040194392204285,
  "selectivity": 0.030345648527145386,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.010450164796455108,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.29305556416511536,
  "rowsplit_balanced_acc": 0.28993143303957014,
  "rowsplit_probe_gap": 0.02242064353019474,
  "num_control_classes": 4,
  "control_test_acc": 0.28315916657447815,
  "control_majority": 0.2702974276527331,
  "control_probe_gap": 0.012861738921745025
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_001",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28617364168167114,
  "onpolicy_linear_balanced_acc": 0.2854803810451346,
  "onpolicy_linear_majority": 0.2767282958199357,
  "onpolicy_linear_gap": 0.009445345861735455,
  "onpolicy_linear_recovery": 0.013059194500693422,
  "onpolicy_linear_selectivity": 0.029943734407424927,
  "onpolicy_mlp_test_acc": 0.3307877779006958,
  "onpolicy_mlp_balanced_acc": 0.33192556450101557,
  "onpolicy_mlp_majority": 0.2767282958199357,
  "onpolicy_mlp_gap": 0.05405948208076011,
  "onpolicy_mlp_recovery": 0.07474297939257081,
  "onpolicy_mlp_selectivity": 0.07536172866821289,
  "random_linear_test_acc": 0.2857716977596283,
  "random_linear_balanced_acc": 0.2848149532240155,
  "random_linear_majority": 0.26788585209003213,
  "random_linear_gap": 0.017885845669596168,
  "random_linear_recovery": 0.024430405723829405,
  "random_linear_selectivity": 0.02934083342552185,
  "random_mlp_test_acc": 0.32516077160835266,
  "random_mlp_balanced_acc": 0.3247973336381693,
  "random_mlp_majority": 0.26788585209003213,
  "random_mlp_gap": 0.05727491951832053,
  "random_mlp_recovery": 0.07823222605631704,
  "random_mlp_selectivity": 0.07576367259025574,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9984737140565636,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999484299799158
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_001",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.234375
  ],
  "train_success": [
    0.203125,
    0.234375
  ],
  "policy_loss": [
    0.10818348824977875,
    -0.06371563673019409
  ],
  "value_loss": [
    0.09313622117042542,
    0.05919823423027992
  ],
  "entropy": [
    1.0367636680603027,
    0.12528978288173676
  ],
  "val_success": [
    0.25862068965517243,
    0.2672413793103448
  ],
  "test_short_success": [
    0.265625,
    0.21875
  ],
  "test_long_success": [
    0.2578125,
    0.34375
  ],
  "val_success_norm": [
    0.413860575252613,
    0.4276837586037497
  ],
  "test_short_success_norm": [
    0.42500000000000016,
    0.35000000000000014
  ],
  "test_long_success_norm": [
    0.4125000000000002,
    0.5500000000000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1340/probe.json <==
{
  "task": "rand_001",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3376184105873108,
  "probe_test_acc": 0.30385851860046387,
  "balanced_acc": 0.30238262421228157,
  "majority_baseline": 0.2715032154340836,
  "control_task_acc": 0.2636655867099762,
  "selectivity": 0.04019293189048767,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.032355303166380245,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.30099207162857056,
  "rowsplit_balanced_acc": 0.29949821231122253,
  "rowsplit_probe_gap": 0.0335317541682531,
  "num_control_classes": 4,
  "control_test_acc": 0.3026527464389801,
  "control_majority": 0.2715032154340836,
  "control_probe_gap": 0.03114953100489648
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_001",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31229904294013977,
  "onpolicy_linear_balanced_acc": 0.3107853679570376,
  "onpolicy_linear_majority": 0.2632636655948553,
  "onpolicy_linear_gap": 0.04903537734528446,
  "onpolicy_linear_recovery": 0.06655756619479963,
  "onpolicy_linear_selectivity": 0.0671221911907196,
  "onpolicy_mlp_test_acc": 0.3561093211174011,
  "onpolicy_mlp_balanced_acc": 0.3550933061480944,
  "onpolicy_mlp_majority": 0.2632636655948553,
  "onpolicy_mlp_gap": 0.09284565552254581,
  "onpolicy_mlp_recovery": 0.12602290831429022,
  "onpolicy_mlp_selectivity": 0.10932475328445435,
  "random_linear_test_acc": 0.28235530853271484,
  "random_linear_balanced_acc": 0.28043798049472335,
  "random_linear_majority": 0.26788585209003213,
  "random_linear_gap": 0.014469456442682715,
  "random_linear_recovery": 0.01976393501476508,
  "random_linear_selectivity": 0.03336013853549957,
  "random_mlp_test_acc": 0.31290194392204285,
  "random_mlp_balanced_acc": 0.3117830989540848,
  "random_mlp_majority": 0.26788585209003213,
  "random_mlp_gap": 0.04501609183201072,
  "random_mlp_recovery": 0.06148780481912856,
  "random_mlp_selectivity": 0.056069135665893555,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9995141593866103,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999484299799158
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.75,
  "29": 0.75,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_001",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.28125
  ],
  "train_success": [
    0.25,
    0.28125
  ],
  "policy_loss": [
    0.014222629368305206,
    0.266031950712204
  ],
  "value_loss": [
    0.17012467980384827,
    0.03575865179300308
  ],
  "entropy": [
    1.0603545904159546,
    0.009579820558428764
  ],
  "val_success": [
    0.1810344827586207,
    0.29310344827586204
  ],
  "test_short_success": [
    0.140625,
    0.296875
  ],
  "test_long_success": [
    0.2890625,
    0.2578125
  ],
  "val_success_norm": [
    0.28992626871231597,
    0.4691002203018891
  ],
  "test_short_success_norm": [
    0.2250000000000001,
    0.4750000000000002
  ],
  "test_long_success_norm": [
    0.46250000000000024,
    0.4125000000000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1341/probe.json <==
{
  "task": "rand_001",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.34184709191322327,
  "probe_test_acc": 0.2966237962245941,
  "balanced_acc": 0.2954064747066101,
  "majority_baseline": 0.25763665594855306,
  "control_task_acc": 0.24979902803897858,
  "selectivity": 0.04682476818561554,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.038987140276041055,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3067460358142853,
  "rowsplit_balanced_acc": 0.3050480812496159,
  "rowsplit_probe_gap": 0.050198416766666254,
  "num_control_classes": 4,
  "control_test_acc": 0.2980305552482605,
  "control_majority": 0.25763665594855306,
  "control_probe_gap": 0.040393899299707436
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_001",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31069132685661316,
  "onpolicy_linear_balanced_acc": 0.30878532181809365,
  "onpolicy_linear_majority": 0.26386655948553056,
  "onpolicy_linear_gap": 0.0468247673710826,
  "onpolicy_linear_recovery": 0.0636090751947876,
  "onpolicy_linear_selectivity": 0.05506432056427002,
  "onpolicy_mlp_test_acc": 0.3553054630756378,
  "onpolicy_mlp_balanced_acc": 0.3541141318142428,
  "onpolicy_mlp_majority": 0.26386655948553056,
  "onpolicy_mlp_gap": 0.09143890359010726,
  "onpolicy_mlp_recovery": 0.12421511991929393,
  "onpolicy_mlp_selectivity": 0.10530546307563782,
  "random_linear_test_acc": 0.2903938889503479,
  "random_linear_balanced_acc": 0.2889498559356384,
  "random_linear_majority": 0.26788585209003213,
  "random_linear_gap": 0.022508036860315772,
  "random_linear_recovery": 0.030743890040332494,
  "random_linear_selectivity": 0.04702572524547577,
  "random_mlp_test_acc": 0.3267684876918793,
  "random_mlp_balanced_acc": 0.3229581144176987,
  "random_mlp_majority": 0.26788585209003213,
  "random_mlp_gap": 0.058882635601847144,
  "random_mlp_recovery": 0.08042821706143052,
  "random_mlp_selectivity": 0.0709405243396759,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9992712676532521,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999484299799158
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_001",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.203125
  ],
  "train_success": [
    0.15625,
    0.203125
  ],
  "policy_loss": [
    0.06793373078107834,
    -0.3172202408313751
  ],
  "value_loss": [
    0.023654911667108536,
    0.08437211066484451
  ],
  "entropy": [
    1.080470323562622,
    0.2235264927148819
  ],
  "val_success": [
    0.29310344827586204,
    0.2672413793103448
  ],
  "test_short_success": [
    0.234375,
    0.25
  ],
  "test_long_success": [
    0.2890625,
    0.2109375
  ],
  "val_success_norm": [
    0.46903686102579034,
    0.4276971111784304
  ],
  "test_short_success_norm": [
    0.3750000000000001,
    0.40000000000000013
  ],
  "test_long_success_norm": [
    0.46250000000000013,
    0.33750000000000013
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1337/probe.json <==
{
  "task": "rand_001",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.35654762387275696,
  "probe_test_acc": 0.3261904716491699,
  "balanced_acc": 0.326138289593827,
  "majority_baseline": 0.2632936507936508,
  "control_task_acc": 0.25932538509368896,
  "selectivity": 0.06686508655548096,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.06289682085551912
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.0,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_001",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.28125
  ],
  "train_success": [
    0.15625,
    0.28125
  ],
  "policy_loss": [
    -0.013785366900265217,
    -0.05463523790240288
  ],
  "value_loss": [
    0.04429309442639351,
    0.0735180601477623
  ],
  "entropy": [
    1.0663801431655884,
    0.1664200872182846
  ],
  "val_success": [
    0.29310344827586204,
    0.21551724137931033
  ],
  "test_short_success": [
    0.28125,
    0.25
  ],
  "test_long_success": [
    0.2265625,
    0.25
  ],
  "val_success_norm": [
    0.46916668422081914,
    0.34484865730779146
  ],
  "test_short_success_norm": [
    0.4500000000000002,
    0.4000000000000002
  ],
  "test_long_success_norm": [
    0.36250000000000016,
    0.40000000000000013
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1338/probe.json <==
{
  "task": "rand_001",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.34685373306274414,
  "probe_test_acc": 0.3077380955219269,
  "balanced_acc": 0.30736476635572396,
  "majority_baseline": 0.2638888888888889,
  "control_task_acc": 0.25357142090797424,
  "selectivity": 0.05416667461395264,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.043849206633037985
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_001",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.203125
  ],
  "train_success": [
    0.203125,
    0.203125
  ],
  "policy_loss": [
    -0.1576557755470276,
    -0.2868894636631012
  ],
  "value_loss": [
    0.046445608139038086,
    0.035930149257183075
  ],
  "entropy": [
    1.063965082168579,
    0.2517314851284027
  ],
  "val_success": [
    0.20689655172413793,
    0.19827586206896552
  ],
  "test_short_success": [
    0.21875,
    0.21875
  ],
  "test_long_success": [
    0.2265625,
    0.25
  ],
  "val_success_norm": [
    0.33092032856418535,
    0.3169275134665575
  ],
  "test_short_success_norm": [
    0.3500000000000001,
    0.35000000000000014
  ],
  "test_long_success_norm": [
    0.36250000000000016,
    0.40000000000000013
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1339/probe.json <==
{
  "task": "rand_001",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3559523820877075,
  "probe_test_acc": 0.3246031701564789,
  "balanced_acc": 0.32466484311610766,
  "majority_baseline": 0.26626984126984127,
  "control_task_acc": 0.24662698805332184,
  "selectivity": 0.07797618210315704,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.058333328886637614
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_001/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.75,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_002",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.296875
  ],
  "train_success": [
    0.15625,
    0.296875
  ],
  "policy_loss": [
    -0.0013904997613281012,
    -0.301101416349411
  ],
  "value_loss": [
    0.06807229667901993,
    0.11116177588701248
  ],
  "entropy": [
    0.6024707555770874,
    0.03613028675317764
  ],
  "val_success": [
    0.11206896551724138,
    0.21551724137931033
  ],
  "test_short_success": [
    0.09375,
    0.15625
  ],
  "test_long_success": [
    0.1875,
    0.125
  ],
  "val_success_norm": [
    0.21866968867836192,
    0.41915926493501465
  ],
  "test_short_success_norm": [
    0.18359082625656425,
    0.30598471025992185
  ],
  "test_long_success_norm": [
    0.3671816523014421,
    0.24478776820096143
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1337/probe.json <==
{
  "task": "rand_002",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5238497853279114,
  "probe_test_acc": 0.49658361077308655,
  "balanced_acc": 0.42632756445776554,
  "majority_baseline": 0.2172427652733119,
  "control_task_acc": 0.1487138271331787,
  "selectivity": 0.34786978363990784,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.27934084549977467,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5186507701873779,
  "rowsplit_balanced_acc": 0.4451552050056985,
  "rowsplit_probe_gap": 0.2980158495524573,
  "num_control_classes": 7,
  "control_test_acc": 0.4947749078273773,
  "control_majority": 0.2172427652733119,
  "control_probe_gap": 0.27753214255406544
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_002",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5058279633522034,
  "onpolicy_linear_balanced_acc": 0.4342187101851159,
  "onpolicy_linear_majority": 0.2162379421221865,
  "onpolicy_linear_gap": 0.28959002123001687,
  "onpolicy_linear_recovery": 0.3694871655488626,
  "onpolicy_linear_selectivity": 0.3561093211174011,
  "onpolicy_mlp_test_acc": 0.5168810486793518,
  "onpolicy_mlp_balanced_acc": 0.4624167182954091,
  "onpolicy_mlp_majority": 0.2162379421221865,
  "onpolicy_mlp_gap": 0.3006431065571653,
  "onpolicy_mlp_recovery": 0.38358976877652684,
  "onpolicy_mlp_selectivity": 0.37077976763248444,
  "random_linear_test_acc": 0.30848070979118347,
  "random_linear_balanced_acc": 0.3009380815879295,
  "random_linear_majority": 0.15655144694533762,
  "random_linear_gap": 0.15192926284584585,
  "random_linear_recovery": 0.18012866617129591,
  "random_linear_selectivity": 0.16961415112018585,
  "random_mlp_test_acc": 0.33500802516937256,
  "random_mlp_balanced_acc": 0.33233142423012146,
  "random_mlp_majority": 0.15655144694533762,
  "random_mlp_gap": 0.17845657822403493,
  "random_mlp_recovery": 0.21157968387962778,
  "random_mlp_selectivity": 0.19473470747470856,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9682714919143974,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976129683419994
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_002",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.234375
  ],
  "train_success": [
    0.15625,
    0.234375
  ],
  "policy_loss": [
    0.0005409973091445863,
    0.12355706095695496
  ],
  "value_loss": [
    0.02883966825902462,
    0.05335346981883049
  ],
  "entropy": [
    0.6855841279029846,
    0.011615595780313015
  ],
  "val_success": [
    0.1206896551724138,
    0.14655172413793102
  ],
  "test_short_success": [
    0.15625,
    0.078125
  ],
  "test_long_success": [
    0.1328125,
    0.1171875
  ],
  "val_success_norm": [
    0.23502875086873212,
    0.2848510387317634
  ],
  "test_short_success_norm": [
    0.3059847102540517,
    0.15299235512590895
  ],
  "test_long_success_norm": [
    0.2600870037135215,
    0.2294885326884013
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1338/probe.json <==
{
  "task": "rand_002",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2846752405166626,
  "probe_test_acc": 0.2508038580417633,
  "balanced_acc": 0.23045365051277217,
  "majority_baseline": 0.1834807073954984,
  "control_task_acc": 0.14288584887981415,
  "selectivity": 0.10791800916194916,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0673231506462649,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2587301731109619,
  "rowsplit_balanced_acc": 0.23859604919150265,
  "rowsplit_probe_gap": 0.08809525247604127,
  "num_control_classes": 7,
  "control_test_acc": 0.2477893829345703,
  "control_majority": 0.1834807073954984,
  "control_probe_gap": 0.06430867553907191
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_002",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2642684876918793,
  "onpolicy_linear_balanced_acc": 0.24404003794899193,
  "onpolicy_linear_majority": 0.1762459807073955,
  "onpolicy_linear_gap": 0.08802250698448377,
  "onpolicy_linear_recovery": 0.10685532928880001,
  "onpolicy_linear_selectivity": 0.11977492272853851,
  "onpolicy_mlp_test_acc": 0.2759244441986084,
  "onpolicy_mlp_balanced_acc": 0.2574164068792974,
  "onpolicy_mlp_majority": 0.1762459807073955,
  "onpolicy_mlp_gap": 0.0996784634912129,
  "onpolicy_mlp_recovery": 0.12100513157654925,
  "onpolicy_mlp_selectivity": 0.1326366662979126,
  "random_linear_test_acc": 0.21322347223758698,
  "random_linear_balanced_acc": 0.20750856002783155,
  "random_linear_majority": 0.15655144694533762,
  "random_linear_gap": 0.05667202529224935,
  "random_linear_recovery": 0.06719085009631469,
  "random_linear_selectivity": 0.06832797825336456,
  "random_mlp_test_acc": 0.2554260492324829,
  "random_mlp_balanced_acc": 0.2527234746185353,
  "random_mlp_majority": 0.15655144694533762,
  "random_mlp_gap": 0.09887460228714529,
  "random_mlp_recovery": 0.11722659542073742,
  "random_mlp_selectivity": 0.10811898112297058,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9920870679744433,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976129683419994
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_002",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.140625
  ],
  "train_success": [
    0.203125,
    0.140625
  ],
  "policy_loss": [
    -0.3240317404270172,
    0.09274184703826904
  ],
  "value_loss": [
    0.1263081133365631,
    0.018274255096912384
  ],
  "entropy": [
    0.6469921469688416,
    0.1262236386537552
  ],
  "val_success": [
    0.13793103448275862,
    0.10344827586206896
  ],
  "test_short_success": [
    0.203125,
    0.140625
  ],
  "test_long_success": [
    0.1328125,
    0.1796875
  ],
  "val_success_norm": [
    0.2690440615652776,
    0.20153217105135643
  ],
  "test_short_success_norm": [
    0.3977801234104419,
    0.2753862393089313
  ],
  "test_long_success_norm": [
    0.2600870037135215,
    0.35188241678888205
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1339/probe.json <==
{
  "task": "rand_002",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29634642601013184,
  "probe_test_acc": 0.24377009272575378,
  "balanced_acc": 0.2255903568077752,
  "majority_baseline": 0.18468649517684887,
  "control_task_acc": 0.1418810337781906,
  "selectivity": 0.10188905894756317,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05908359754890491,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24880951642990112,
  "rowsplit_balanced_acc": 0.22781576495713868,
  "rowsplit_probe_gap": 0.06249999262037731,
  "num_control_classes": 7,
  "control_test_acc": 0.24296623468399048,
  "control_majority": 0.18468649517684887,
  "control_probe_gap": 0.058279739507141604
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_002",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2516077160835266,
  "onpolicy_linear_balanced_acc": 0.22932328334363494,
  "onpolicy_linear_majority": 0.18870578778135047,
  "onpolicy_linear_gap": 0.06290192830217614,
  "onpolicy_linear_recovery": 0.07753282022086412,
  "onpolicy_linear_selectivity": 0.10550643503665924,
  "onpolicy_mlp_test_acc": 0.27713021636009216,
  "onpolicy_mlp_balanced_acc": 0.25839134741827613,
  "onpolicy_mlp_majority": 0.18870578778135047,
  "onpolicy_mlp_gap": 0.08842442857874169,
  "onpolicy_mlp_recovery": 0.10899181486445843,
  "onpolicy_mlp_selectivity": 0.1334405094385147,
  "random_linear_test_acc": 0.23291800916194916,
  "random_linear_balanced_acc": 0.2265148113548813,
  "random_linear_majority": 0.15655144694533762,
  "random_linear_gap": 0.07636656221661153,
  "random_linear_recovery": 0.0905408657588418,
  "random_linear_selectivity": 0.0846061110496521,
  "random_mlp_test_acc": 0.23713825643062592,
  "random_mlp_balanced_acc": 0.23090123806385002,
  "random_mlp_majority": 0.15655144694533762,
  "random_mlp_gap": 0.08058680948528829,
  "random_mlp_recovery": 0.0955444279244209,
  "random_mlp_selectivity": 0.09967845678329468,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9899801523990194,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976129683419994
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_002",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.1875
  ],
  "train_success": [
    0.15625,
    0.1875
  ],
  "policy_loss": [
    0.17273594439029694,
    0.01661723293364048
  ],
  "value_loss": [
    0.05825945362448692,
    0.04966340214014053
  ],
  "entropy": [
    0.6632441878318787,
    0.0292839203029871
  ],
  "val_success": [
    0.16379310344827586,
    0.12931034482758622
  ],
  "test_short_success": [
    0.09375,
    0.15625
  ],
  "test_long_success": [
    0.171875,
    0.1796875
  ],
  "val_success_norm": [
    0.319680542414008,
    0.25255553670223585
  ],
  "test_short_success_norm": [
    0.1835908261761696,
    0.30598471025609986
  ],
  "test_long_success_norm": [
    0.3365831812763219,
    0.351882416788882
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1340/probe.json <==
{
  "task": "rand_002",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2807002663612366,
  "probe_test_acc": 0.24377009272575378,
  "balanced_acc": 0.23351926071368054,
  "majority_baseline": 0.1770498392282958,
  "control_task_acc": 0.1440916359424591,
  "selectivity": 0.09967845678329468,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06672025349745797,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23670634627342224,
  "rowsplit_balanced_acc": 0.22580473194643938,
  "rowsplit_probe_gap": 0.05932539389246985,
  "num_control_classes": 7,
  "control_test_acc": 0.24336816370487213,
  "control_majority": 0.1770498392282958,
  "control_probe_gap": 0.06631832447657632
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_002",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23613344132900238,
  "onpolicy_linear_balanced_acc": 0.22214995392112405,
  "onpolicy_linear_majority": 0.18187299035369775,
  "onpolicy_linear_gap": 0.05426045097530463,
  "onpolicy_linear_recovery": 0.06632277181358778,
  "onpolicy_linear_selectivity": 0.08882637321949005,
  "onpolicy_mlp_test_acc": 0.2646704316139221,
  "onpolicy_mlp_balanced_acc": 0.24898232324623976,
  "onpolicy_mlp_majority": 0.18187299035369775,
  "onpolicy_mlp_gap": 0.08279744126022437,
  "onpolicy_mlp_recovery": 0.10120365210289277,
  "onpolicy_mlp_selectivity": 0.11776529252529144,
  "random_linear_test_acc": 0.21161575615406036,
  "random_linear_balanced_acc": 0.20581608747677987,
  "random_linear_majority": 0.15655144694533762,
  "random_linear_gap": 0.05506430920872274,
  "random_linear_recovery": 0.06528472781096124,
  "random_linear_selectivity": 0.0625,
  "random_mlp_test_acc": 0.23995177447795868,
  "random_mlp_balanced_acc": 0.23566308280285694,
  "random_mlp_majority": 0.15655144694533762,
  "random_mlp_gap": 0.08340032753262105,
  "random_mlp_recovery": 0.0988801595907368,
  "random_mlp_selectivity": 0.0960610955953598,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9905915089430154,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976129683419994
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.75,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_002",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.1875
  ],
  "train_success": [
    0.125,
    0.1875
  ],
  "policy_loss": [
    0.21072696149349213,
    0.3615725636482239
  ],
  "value_loss": [
    0.11701983958482742,
    0.0076715112663805485
  ],
  "entropy": [
    0.6749256253242493,
    0.010867624543607235
  ],
  "val_success": [
    0.15517241379310345,
    0.12931034482758622
  ],
  "test_short_success": [
    0.09375,
    0.109375
  ],
  "test_long_success": [
    0.1328125,
    0.15625
  ],
  "val_success_norm": [
    0.3028253346289863,
    0.2526013852223978
  ],
  "test_short_success_norm": [
    0.18359082615100125,
    0.21418929717583818
  ],
  "test_long_success_norm": [
    0.2600870037135215,
    0.3059847102512018
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1341/probe.json <==
{
  "task": "rand_002",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2783322036266327,
  "probe_test_acc": 0.24356913566589355,
  "balanced_acc": 0.2161800490941709,
  "majority_baseline": 0.1877009646302251,
  "control_task_acc": 0.1485128551721573,
  "selectivity": 0.09505628049373627,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05586817103566846,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24166665971279144,
  "rowsplit_balanced_acc": 0.21752640758053463,
  "rowsplit_probe_gap": 0.06130951685564859,
  "num_control_classes": 7,
  "control_test_acc": 0.2415594905614853,
  "control_majority": 0.1877009646302251,
  "control_probe_gap": 0.0538585259312602
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_002",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24577973783016205,
  "onpolicy_linear_balanced_acc": 0.22453355322797222,
  "onpolicy_linear_majority": 0.17905948553054662,
  "onpolicy_linear_gap": 0.06672025229961542,
  "onpolicy_linear_recovery": 0.08127294380486814,
  "onpolicy_linear_selectivity": 0.09927652776241302,
  "onpolicy_mlp_test_acc": 0.26567524671554565,
  "onpolicy_mlp_balanced_acc": 0.2495806437156876,
  "onpolicy_mlp_majority": 0.17905948553054662,
  "onpolicy_mlp_gap": 0.08661576118499903,
  "onpolicy_mlp_recovery": 0.10550796270662305,
  "onpolicy_mlp_selectivity": 0.12138263881206512,
  "random_linear_test_acc": 0.22286976873874664,
  "random_linear_balanced_acc": 0.21839169357760937,
  "random_linear_majority": 0.15655144694533762,
  "random_linear_gap": 0.06631832179340902,
  "random_linear_recovery": 0.07862758380843538,
  "random_linear_selectivity": 0.07053858041763306,
  "random_mlp_test_acc": 0.24638263881206512,
  "random_mlp_balanced_acc": 0.24435840150106986,
  "random_mlp_majority": 0.15655144694533762,
  "random_mlp_gap": 0.0898311918667275,
  "random_mlp_recovery": 0.1065046487321506,
  "random_mlp_selectivity": 0.09967845678329468,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9901971825284901,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976129683419994
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_002",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.203125
  ],
  "train_success": [
    0.234375,
    0.203125
  ],
  "policy_loss": [
    -0.09708882123231888,
    0.25791695713996887
  ],
  "value_loss": [
    0.15222349762916565,
    0.049183085560798645
  ],
  "entropy": [
    0.6795887351036072,
    0.001283631194382906
  ],
  "val_success": [
    0.13793103448275862,
    0.1810344827586207
  ],
  "test_short_success": [
    0.1875,
    0.125
  ],
  "test_long_success": [
    0.109375,
    0.140625
  ],
  "val_success_norm": [
    0.2694230478875883,
    0.35214626255918985
  ],
  "test_short_success_norm": [
    0.3671816523289383,
    0.24478776828944887
  ],
  "test_long_success_norm": [
    0.21418929717584123,
    0.2753862392260816
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1337/probe.json <==
{
  "task": "rand_002",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29030612111091614,
  "probe_test_acc": 0.2537698447704315,
  "balanced_acc": 0.2347274105414123,
  "majority_baseline": 0.1863095238095238,
  "control_task_acc": 0.141865074634552,
  "selectivity": 0.11190477013587952,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.0674603209609077
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_002",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.15625
  ],
  "train_success": [
    0.171875,
    0.15625
  ],
  "policy_loss": [
    -0.29603809118270874,
    -0.014826640486717224
  ],
  "value_loss": [
    0.11787454038858414,
    0.05430047586560249
  ],
  "entropy": [
    0.6909793019294739,
    0.05224033072590828
  ],
  "val_success": [
    0.15517241379310345,
    0.13793103448275862
  ],
  "test_short_success": [
    0.171875,
    0.125
  ],
  "test_long_success": [
    0.1328125,
    0.1171875
  ],
  "val_success_norm": [
    0.3037326335114688,
    0.268501716052247
  ],
  "test_short_success_norm": [
    0.3365831812850012,
    0.24478776828395854
  ],
  "test_long_success_norm": [
    0.2600870037135215,
    0.2294885326884013
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1338/probe.json <==
{
  "task": "rand_002",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.30093538761138916,
  "probe_test_acc": 0.26448413729667664,
  "balanced_acc": 0.2487937415359776,
  "majority_baseline": 0.16626984126984126,
  "control_task_acc": 0.14146825671195984,
  "selectivity": 0.1230158805847168,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.09821429602683537
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.75,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_002",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.140625
  ],
  "train_success": [
    0.1875,
    0.140625
  ],
  "policy_loss": [
    -0.2211262583732605,
    0.23470953106880188
  ],
  "value_loss": [
    0.03630497306585312,
    0.004310286603868008
  ],
  "entropy": [
    0.6730513572692871,
    0.04534511640667915
  ],
  "val_success": [
    0.1724137931034483,
    0.13793103448275862
  ],
  "test_short_success": [
    0.21875,
    0.203125
  ],
  "test_long_success": [
    0.109375,
    0.15625
  ],
  "val_success_norm": [
    0.33679587962724394,
    0.2689302712522222
  ],
  "test_short_success_norm": [
    0.4283785943615139,
    0.3977801233596008
  ],
  "test_long_success_norm": [
    0.21418929717584123,
    0.3059847102512018
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1339/probe.json <==
{
  "task": "rand_002",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.296683669090271,
  "probe_test_acc": 0.2646825313568115,
  "balanced_acc": 0.24747377404807544,
  "majority_baseline": 0.1746031746031746,
  "control_task_acc": 0.13829365372657776,
  "selectivity": 0.12638887763023376,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.09007935675363693
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_002/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.75,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_003",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.15625
  ],
  "train_success": [
    0.125,
    0.15625
  ],
  "policy_loss": [
    0.16712379455566406,
    0.14899003505706787
  ],
  "value_loss": [
    0.03234828636050224,
    0.03873047977685928
  ],
  "entropy": [
    0.6002384424209595,
    0.050299014896154404
  ],
  "val_success": [
    0.16379310344827586,
    0.16379310344827586
  ],
  "test_short_success": [
    0.1875,
    0.21875
  ],
  "test_long_success": [
    0.171875,
    0.203125
  ],
  "val_success_norm": [
    0.3073906988240271,
    0.3067423708626794
  ],
  "test_short_success_norm": [
    0.35029283454328963,
    0.4086749739970895
  ],
  "test_long_success_norm": [
    0.32110176505112603,
    0.3794839041513307
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1337/probe.json <==
{
  "task": "rand_003",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27943167090415955,
  "probe_test_acc": 0.25180867314338684,
  "balanced_acc": 0.24812413431326633,
  "majority_baseline": 0.1885048231511254,
  "control_task_acc": 0.16418810188770294,
  "selectivity": 0.0876205712556839,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06330384999226144,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24424603581428528,
  "rowsplit_balanced_acc": 0.24132077181097858,
  "rowsplit_probe_gap": 0.05992063898888844,
  "num_control_classes": 6,
  "control_test_acc": 0.2508038580417633,
  "control_majority": 0.1885048231511254,
  "control_probe_gap": 0.0622990348906379
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_003",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.246985524892807,
  "onpolicy_linear_balanced_acc": 0.24541578200698777,
  "onpolicy_linear_majority": 0.17926045016077172,
  "onpolicy_linear_gap": 0.06772507473203529,
  "onpolicy_linear_recovery": 0.08251713317008022,
  "onpolicy_linear_selectivity": 0.08118970692157745,
  "onpolicy_mlp_test_acc": 0.2803456485271454,
  "onpolicy_mlp_balanced_acc": 0.27855548180494366,
  "onpolicy_mlp_majority": 0.17926045016077172,
  "onpolicy_mlp_gap": 0.10108519836637367,
  "onpolicy_mlp_recovery": 0.12316355217215362,
  "onpolicy_mlp_selectivity": 0.12017683684825897,
  "random_linear_test_acc": 0.2385450154542923,
  "random_linear_balanced_acc": 0.23570193482243776,
  "random_linear_majority": 0.18609324758842444,
  "random_linear_gap": 0.05245176786586786,
  "random_linear_recovery": 0.06444444367915024,
  "random_linear_selectivity": 0.06893086433410645,
  "random_mlp_test_acc": 0.26848873496055603,
  "random_mlp_balanced_acc": 0.2657254433983665,
  "random_mlp_majority": 0.18609324758842444,
  "random_mlp_gap": 0.08239548737213159,
  "random_mlp_recovery": 0.10123455436141403,
  "random_mlp_selectivity": 0.10188905894756317,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999183658707517,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990422224450078
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_003",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.15625
  ],
  "train_success": [
    0.09375,
    0.15625
  ],
  "policy_loss": [
    -0.23216040432453156,
    0.0812176838517189
  ],
  "value_loss": [
    0.044895827770233154,
    0.037178028374910355
  ],
  "entropy": [
    0.6865478157997131,
    0.005866499152034521
  ],
  "val_success": [
    0.1206896551724138,
    0.1206896551724138
  ],
  "test_short_success": [
    0.1875,
    0.109375
  ],
  "test_long_success": [
    0.125,
    0.1953125
  ],
  "val_success_norm": [
    0.2258667815162024,
    0.22615847525476257
  ],
  "test_short_success_norm": [
    0.3502928346972624,
    0.20433748696771747
  ],
  "test_long_success_norm": [
    0.23352855640081893,
    0.3648883693762795
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1338/probe.json <==
{
  "task": "rand_003",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2536366581916809,
  "probe_test_acc": 0.24437299370765686,
  "balanced_acc": 0.2426473032337445,
  "majority_baseline": 0.1822749196141479,
  "control_task_acc": 0.17041800916194916,
  "selectivity": 0.0739549845457077,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.062098074093508954,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23452380299568176,
  "rowsplit_balanced_acc": 0.23282442996034128,
  "rowsplit_probe_gap": 0.05337300934488812,
  "num_control_classes": 6,
  "control_test_acc": 0.25361737608909607,
  "control_majority": 0.1822749196141479,
  "control_probe_gap": 0.07134245647494816
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_003",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2431672066450119,
  "onpolicy_linear_balanced_acc": 0.24147922168296923,
  "onpolicy_linear_majority": 0.18187299035369775,
  "onpolicy_linear_gap": 0.06129421629131415,
  "onpolicy_linear_recovery": 0.07492017201316119,
  "onpolicy_linear_selectivity": 0.0671221911907196,
  "onpolicy_mlp_test_acc": 0.31149518489837646,
  "onpolicy_mlp_balanced_acc": 0.31069835747040747,
  "onpolicy_mlp_majority": 0.18187299035369775,
  "onpolicy_mlp_gap": 0.12962219454467871,
  "onpolicy_mlp_recovery": 0.15843774012633782,
  "onpolicy_mlp_selectivity": 0.13404341042041779,
  "random_linear_test_acc": 0.23814308643341064,
  "random_linear_balanced_acc": 0.23740311283386142,
  "random_linear_majority": 0.18609324758842444,
  "random_linear_gap": 0.05204983884498621,
  "random_linear_recovery": 0.06395061681300034,
  "random_linear_selectivity": 0.06149516999721527,
  "random_mlp_test_acc": 0.2431672066450119,
  "random_mlp_balanced_acc": 0.23950872353270403,
  "random_mlp_majority": 0.18609324758842444,
  "random_mlp_gap": 0.057073959056587464,
  "random_mlp_recovery": 0.07012346179397018,
  "random_mlp_selectivity": 0.07495981454849243,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994391921459614,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990422224450078
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_003",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.203125
  ],
  "train_success": [
    0.15625,
    0.203125
  ],
  "policy_loss": [
    -0.19962647557258606,
    -0.19921892881393433
  ],
  "value_loss": [
    0.04944080859422684,
    0.03987365961074829
  ],
  "entropy": [
    0.6460727453231812,
    0.09401798248291016
  ],
  "val_success": [
    0.14655172413793102,
    0.1206896551724138
  ],
  "test_short_success": [
    0.171875,
    0.125
  ],
  "test_long_success": [
    0.15625,
    0.171875
  ],
  "val_success_norm": [
    0.27426405016752126,
    0.2257696573163259
  ],
  "test_short_success_norm": [
    0.3211017654198514,
    0.23352855641060932
  ],
  "test_long_success_norm": [
    0.29191069550102366,
    0.321101765051126
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1339/probe.json <==
{
  "task": "rand_003",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27029770612716675,
  "probe_test_acc": 0.2363343983888626,
  "balanced_acc": 0.23386347478700273,
  "majority_baseline": 0.1752411575562701,
  "control_task_acc": 0.1653938889503479,
  "selectivity": 0.07094050943851471,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.061093240832592516,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23432539403438568,
  "rowsplit_balanced_acc": 0.2325090177153816,
  "rowsplit_probe_gap": 0.06388888609787774,
  "num_control_classes": 6,
  "control_test_acc": 0.2333199381828308,
  "control_majority": 0.1752411575562701,
  "control_probe_gap": 0.058078780626560716
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_003",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24196141958236694,
  "onpolicy_linear_balanced_acc": 0.23926283948960383,
  "onpolicy_linear_majority": 0.1764469453376206,
  "onpolicy_linear_gap": 0.06551447424474635,
  "onpolicy_linear_recovery": 0.07955100630596824,
  "onpolicy_linear_selectivity": 0.07857717573642731,
  "onpolicy_mlp_test_acc": 0.2928054630756378,
  "onpolicy_mlp_balanced_acc": 0.29239772553469784,
  "onpolicy_mlp_majority": 0.1764469453376206,
  "onpolicy_mlp_gap": 0.11635851773801723,
  "onpolicy_mlp_recovery": 0.14128842954230691,
  "onpolicy_mlp_selectivity": 0.1288183182477951,
  "random_linear_test_acc": 0.21985530853271484,
  "random_linear_balanced_acc": 0.21567089719950805,
  "random_linear_majority": 0.18609324758842444,
  "random_linear_gap": 0.033762060944290406,
  "random_linear_recovery": 0.041481485249083724,
  "random_linear_selectivity": 0.05426044762134552,
  "random_mlp_test_acc": 0.25281351804733276,
  "random_mlp_balanced_acc": 0.25063581340787316,
  "random_mlp_majority": 0.18609324758842444,
  "random_mlp_gap": 0.06672027045890833,
  "random_mlp_recovery": 0.08197532488975996,
  "random_mlp_selectivity": 0.08139069378376007,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993490652818234,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990422224450078
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_003",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.203125
  ],
  "train_success": [
    0.203125,
    0.203125
  ],
  "policy_loss": [
    -0.14651969075202942,
    -0.05941768363118172
  ],
  "value_loss": [
    0.08508855849504471,
    0.04733342304825783
  ],
  "entropy": [
    0.6635643839836121,
    0.0066712540574371815
  ],
  "val_success": [
    0.20689655172413793,
    0.15517241379310345
  ],
  "test_short_success": [
    0.1875,
    0.140625
  ],
  "test_long_success": [
    0.1484375,
    0.2265625
  ],
  "val_success_norm": [
    0.3879470551188749,
    0.29027334626980994
  ],
  "test_short_success_norm": [
    0.350292834389079,
    0.2627196272447237
  ],
  "test_long_success_norm": [
    0.2773151607259724,
    0.4232705084764843
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1340/probe.json <==
{
  "task": "rand_003",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2636163830757141,
  "probe_test_acc": 0.2447749227285385,
  "balanced_acc": 0.23690581907008448,
  "majority_baseline": 0.1967443729903537,
  "control_task_acc": 0.18388263881206512,
  "selectivity": 0.06089228391647339,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.048030549738184825,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22698412835597992,
  "rowsplit_balanced_acc": 0.22094176696404574,
  "rowsplit_probe_gap": 0.03472222359407515,
  "num_control_classes": 6,
  "control_test_acc": 0.23954984545707703,
  "control_majority": 0.1967443729903537,
  "control_probe_gap": 0.04280547246672334
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_003",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23995177447795868,
  "onpolicy_linear_balanced_acc": 0.23325680485186603,
  "onpolicy_linear_majority": 0.1967443729903537,
  "onpolicy_linear_gap": 0.04320740148760499,
  "onpolicy_linear_recovery": 0.053790350213240544,
  "onpolicy_linear_selectivity": 0.06792604923248291,
  "onpolicy_mlp_test_acc": 0.2897909879684448,
  "onpolicy_mlp_balanced_acc": 0.282740962495935,
  "onpolicy_mlp_majority": 0.1967443729903537,
  "onpolicy_mlp_gap": 0.09304661497809114,
  "onpolicy_mlp_recovery": 0.11583686668275744,
  "onpolicy_mlp_selectivity": 0.1211816668510437,
  "random_linear_test_acc": 0.23814308643341064,
  "random_linear_balanced_acc": 0.23736851988646315,
  "random_linear_majority": 0.18609324758842444,
  "random_linear_gap": 0.05204983884498621,
  "random_linear_recovery": 0.06395061681300034,
  "random_linear_selectivity": 0.08058682084083557,
  "random_mlp_test_acc": 0.2698954939842224,
  "random_mlp_balanced_acc": 0.26702964820243574,
  "random_mlp_majority": 0.18609324758842444,
  "random_mlp_gap": 0.08380224639579797,
  "random_mlp_recovery": 0.10296295754703476,
  "random_mlp_selectivity": 0.11173632740974426,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9971730020522332,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990422224450078
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_003",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.109375
  ],
  "train_success": [
    0.28125,
    0.109375
  ],
  "policy_loss": [
    0.22293782234191895,
    -0.7394585013389587
  ],
  "value_loss": [
    0.18425510823726654,
    0.05168924480676651
  ],
  "entropy": [
    0.6748118996620178,
    0.004419650882482529
  ],
  "val_success": [
    0.19827586206896552,
    0.13793103448275862
  ],
  "test_short_success": [
    0.265625,
    0.203125
  ],
  "test_long_success": [
    0.1875,
    0.171875
  ],
  "val_success_norm": [
    0.371336036246885,
    0.2690741922485087
  ],
  "test_short_success_norm": [
    0.4962481824882058,
    0.3794839041216171
  ],
  "test_long_success_norm": [
    0.35029283460122834,
    0.321101765051126
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1341/probe.json <==
{
  "task": "rand_003",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28670501708984375,
  "probe_test_acc": 0.26808682084083557,
  "balanced_acc": 0.2661705558993868,
  "majority_baseline": 0.18307877813504822,
  "control_task_acc": 0.17423632740974426,
  "selectivity": 0.09385049343109131,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08500804270578735,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2561507821083069,
  "rowsplit_balanced_acc": 0.2538479441062204,
  "rowsplit_probe_gap": 0.07380951226703705,
  "num_control_classes": 6,
  "control_test_acc": 0.2598472535610199,
  "control_majority": 0.18307877813504822,
  "control_probe_gap": 0.07676847542597168
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_003",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2616559565067291,
  "onpolicy_linear_balanced_acc": 0.25941632472714504,
  "onpolicy_linear_majority": 0.18267684887459806,
  "onpolicy_linear_gap": 0.07897910763213106,
  "onpolicy_linear_recovery": 0.09663143338516944,
  "onpolicy_linear_selectivity": 0.08018489181995392,
  "onpolicy_mlp_test_acc": 0.3004421293735504,
  "onpolicy_mlp_balanced_acc": 0.29881340230179876,
  "onpolicy_mlp_majority": 0.18267684887459806,
  "onpolicy_mlp_gap": 0.11776528049895235,
  "onpolicy_mlp_recovery": 0.14408655907617085,
  "onpolicy_mlp_selectivity": 0.1266077309846878,
  "random_linear_test_acc": 0.23532958328723907,
  "random_linear_balanced_acc": 0.23240889139917886,
  "random_linear_majority": 0.18609324758842444,
  "random_linear_gap": 0.04923633569881464,
  "random_linear_recovery": 0.060493828749951024,
  "random_linear_selectivity": 0.06290192902088165,
  "random_mlp_test_acc": 0.25482314825057983,
  "random_mlp_balanced_acc": 0.25343937406619166,
  "random_mlp_majority": 0.18609324758842444,
  "random_mlp_gap": 0.0687299006621554,
  "random_mlp_recovery": 0.08444444091231736,
  "random_mlp_selectivity": 0.08942925930023193,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993242054656896,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990422224450078
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_003",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.234375
  ],
  "train_success": [
    0.140625,
    0.234375
  ],
  "policy_loss": [
    0.10771681368350983,
    0.0021633042488247156
  ],
  "value_loss": [
    0.0719783827662468,
    0.08125551789999008
  ],
  "entropy": [
    0.6795134544372559,
    0.049535855650901794
  ],
  "val_success": [
    0.09482758620689655,
    0.15517241379310345
  ],
  "test_short_success": [
    0.234375,
    0.234375
  ],
  "test_long_success": [
    0.1328125,
    0.171875
  ],
  "val_success_norm": [
    0.17794191088638148,
    0.2906221828216833
  ],
  "test_short_success_norm": [
    0.43786604515842764,
    0.43786604499491616
  ],
  "test_long_success_norm": [
    0.2481240911758701,
    0.321101765051126
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1337/probe.json <==
{
  "task": "rand_003",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2964285612106323,
  "probe_test_acc": 0.25654762983322144,
  "balanced_acc": 0.2530844616369488,
  "majority_baseline": 0.18333333333333332,
  "control_task_acc": 0.17499999701976776,
  "selectivity": 0.08154763281345367,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07321429649988812
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_003",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.125
  ],
  "train_success": [
    0.1875,
    0.125
  ],
  "policy_loss": [
    -0.25512856245040894,
    0.1144287958741188
  ],
  "value_loss": [
    0.09591034799814224,
    0.02493387460708618
  ],
  "entropy": [
    0.6911445260047913,
    0.029425906017422676
  ],
  "val_success": [
    0.15517241379310345,
    0.1724137931034483
  ],
  "test_short_success": [
    0.25,
    0.15625
  ],
  "test_long_success": [
    0.1875,
    0.2109375
  ],
  "val_success_norm": [
    0.290113958855835,
    0.32280188628284284
  ],
  "test_short_success_norm": [
    0.4670571142491383,
    0.2919106972460315
  ],
  "test_long_success_norm": [
    0.35029283460122834,
    0.3940794389263819
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1338/probe.json <==
{
  "task": "rand_003",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28622448444366455,
  "probe_test_acc": 0.2529761791229248,
  "balanced_acc": 0.2505764853842993,
  "majority_baseline": 0.1882936507936508,
  "control_task_acc": 0.16130952537059784,
  "selectivity": 0.09166665375232697,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.06468252832927401
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_003",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.140625
  ],
  "train_success": [
    0.15625,
    0.140625
  ],
  "policy_loss": [
    -0.13841333985328674,
    -0.6255110502243042
  ],
  "value_loss": [
    0.02638774737715721,
    0.04598159343004227
  ],
  "entropy": [
    0.6728149056434631,
    0.07449762523174286
  ],
  "val_success": [
    0.13793103448275862,
    0.1724137931034483
  ],
  "test_short_success": [
    0.171875,
    0.203125
  ],
  "test_long_success": [
    0.21875,
    0.1484375
  ],
  "val_success_norm": [
    0.25814192564877547,
    0.32256035446567566
  ],
  "test_short_success_norm": [
    0.32110176538245827,
    0.37948390557554196
  ],
  "test_long_success_norm": [
    0.40867497370143313,
    0.27731516072597245
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1339/probe.json <==
{
  "task": "rand_003",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.30391156673431396,
  "probe_test_acc": 0.2611111104488373,
  "balanced_acc": 0.2591519553609565,
  "majority_baseline": 0.18095238095238095,
  "control_task_acc": 0.1835317462682724,
  "selectivity": 0.07757936418056488,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.08015872949645633
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_003/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_004",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.46875
  ],
  "train_success": [
    0.171875,
    0.46875
  ],
  "policy_loss": [
    0.16800932586193085,
    0.19984504580497742
  ],
  "value_loss": [
    0.04871730878949165,
    0.11253432929515839
  ],
  "entropy": [
    0.598800539970398,
    0.019154690206050873
  ],
  "val_success": [
    0.1810344827586207,
    0.5775862068965517
  ],
  "test_short_success": [
    0.125,
    0.5
  ],
  "test_long_success": [
    0.1875,
    0.546875
  ],
  "val_success_norm": [
    0.3043364889014489,
    0.9685633441824437
  ],
  "test_short_success_norm": [
    0.20851689028628825,
    0.8340675612926876
  ],
  "test_long_success_norm": [
    0.3127753353434287,
    0.9122613947516671
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1337/probe.json <==
{
  "task": "rand_004",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9854533076286316,
  "probe_test_acc": 0.9676446914672852,
  "balanced_acc": 0.9356256348455838,
  "majority_baseline": 0.5168810289389068,
  "control_task_acc": 0.2041800618171692,
  "selectivity": 0.763464629650116,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4507636625283784,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9785714149475098,
  "rowsplit_balanced_acc": 0.956037073374603,
  "rowsplit_probe_gap": 0.46111109748719226,
  "num_control_classes": 5,
  "control_test_acc": 0.9684485793113708,
  "control_majority": 0.5168810289389068,
  "control_probe_gap": 0.4515675503724641
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_004",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9937701225280762,
  "onpolicy_linear_balanced_acc": 0.9871393517928077,
  "onpolicy_linear_majority": 0.5255225080385852,
  "onpolicy_linear_gap": 0.4682476144894909,
  "onpolicy_linear_recovery": 0.9868700252857717,
  "onpolicy_linear_selectivity": 0.7926045209169388,
  "onpolicy_mlp_test_acc": 0.9941720366477966,
  "onpolicy_mlp_balanced_acc": 0.9880094558790455,
  "onpolicy_mlp_majority": 0.5255225080385852,
  "onpolicy_mlp_gap": 0.4686495286092114,
  "onpolicy_mlp_recovery": 0.9877170920624464,
  "onpolicy_mlp_selectivity": 0.7899919748306274,
  "random_linear_test_acc": 0.8846462965011597,
  "random_linear_balanced_acc": 0.8827743353812112,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.6459003157937642,
  "random_linear_recovery": 0.8484688414439732,
  "random_linear_selectivity": 0.6804662346839905,
  "random_mlp_test_acc": 0.8719855546951294,
  "random_mlp_balanced_acc": 0.871292985060444,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.6332395739877339,
  "random_mlp_recovery": 0.8318374129258088,
  "random_mlp_selectivity": 0.6663987338542938,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7990131195869995,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997281675828986
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 1.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_004",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.546875
  ],
  "train_success": [
    0.234375,
    0.546875
  ],
  "policy_loss": [
    -0.3808838427066803,
    -0.10248620063066483
  ],
  "value_loss": [
    0.09793515503406525,
    0.08106433600187302
  ],
  "entropy": [
    0.6860222220420837,
    0.05325886234641075
  ],
  "val_success": [
    0.1896551724137931,
    0.49137931034482757
  ],
  "test_short_success": [
    0.078125,
    0.515625
  ],
  "test_long_success": [
    0.1953125,
    0.4765625
  ],
  "val_success_norm": [
    0.31810919340192595,
    0.8273451580492084
  ],
  "test_short_success_norm": [
    0.13032305653142767,
    0.860132172500109
  ],
  "test_long_success_norm": [
    0.3258076409827383,
    0.7949706439978813
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1338/probe.json <==
{
  "task": "rand_004",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9997462630271912,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.532556270096463,
  "control_task_acc": 0.2134244441986084,
  "selectivity": 0.7865755558013916,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.467443729903537,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9990079402923584,
  "rowsplit_balanced_acc": 0.9971027077497666,
  "rowsplit_probe_gap": 0.4724206387050568,
  "num_control_classes": 5,
  "control_test_acc": 1.0,
  "control_majority": 0.532556270096463,
  "control_probe_gap": 0.467443729903537
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_004",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9971864819526672,
  "onpolicy_linear_balanced_acc": 0.9949272535942143,
  "onpolicy_linear_majority": 0.5297427652733119,
  "onpolicy_linear_gap": 0.46744371667935536,
  "onpolicy_linear_recovery": 0.9940170658959283,
  "onpolicy_linear_selectivity": 0.7823552936315536,
  "onpolicy_mlp_test_acc": 0.9973874688148499,
  "onpolicy_mlp_balanced_acc": 0.9951600824649944,
  "onpolicy_mlp_majority": 0.5297427652733119,
  "onpolicy_mlp_gap": 0.467644703541538,
  "onpolicy_mlp_recovery": 0.9944444635994414,
  "onpolicy_mlp_selectivity": 0.8016479164361954,
  "random_linear_test_acc": 0.9837218523025513,
  "random_linear_balanced_acc": 0.9826031309910856,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.7449758715951558,
  "random_linear_recovery": 0.9786166676498139,
  "random_linear_selectivity": 0.7781350314617157,
  "random_mlp_test_acc": 0.9736736416816711,
  "random_mlp_balanced_acc": 0.9725755873979864,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.7349276609742756,
  "random_mlp_recovery": 0.9654171174783516,
  "random_mlp_selectivity": 0.7755225151777267,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7918925893371644,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997281675828986
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 1.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_004",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.234375
  ],
  "train_success": [
    0.265625,
    0.234375
  ],
  "policy_loss": [
    0.13034671545028687,
    0.2318173050880432
  ],
  "value_loss": [
    0.06214752793312073,
    0.021966930478811264
  ],
  "entropy": [
    0.6459983587265015,
    0.0116007961332798
  ],
  "val_success": [
    0.23275862068965517,
    0.29310344827586204
  ],
  "test_short_success": [
    0.1875,
    0.296875
  ],
  "test_long_success": [
    0.2265625,
    0.2578125
  ],
  "val_success_norm": [
    0.39189042304541427,
    0.49387426924837596
  ],
  "test_short_success_norm": [
    0.3127753354342233,
    0.49522761433550755
  ],
  "test_long_success_norm": [
    0.37793686353997635,
    0.43006608609721453
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1339/probe.json <==
{
  "task": "rand_004",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.37804466485977173,
  "probe_test_acc": 0.3406350612640381,
  "balanced_acc": 0.31054092507342157,
  "majority_baseline": 0.28396302250803857,
  "control_task_acc": 0.19795015454292297,
  "selectivity": 0.1426849067211151,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05667203875599952,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3553571403026581,
  "rowsplit_balanced_acc": 0.32368390583859213,
  "rowsplit_probe_gap": 0.0678571403026581,
  "num_control_classes": 5,
  "control_test_acc": 0.3428456485271454,
  "control_majority": 0.28396302250803857,
  "control_probe_gap": 0.05888262601910682
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_004",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3422427773475647,
  "onpolicy_linear_balanced_acc": 0.30910022274847604,
  "onpolicy_linear_majority": 0.28557073954983925,
  "onpolicy_linear_gap": 0.05667203779772545,
  "onpolicy_linear_recovery": 0.07932491141532541,
  "onpolicy_linear_selectivity": 0.1356511414051056,
  "onpolicy_mlp_test_acc": 0.3629421293735504,
  "onpolicy_mlp_balanced_acc": 0.3360029816640521,
  "onpolicy_mlp_majority": 0.28557073954983925,
  "onpolicy_mlp_gap": 0.07737138982371117,
  "onpolicy_mlp_recovery": 0.10829818164916646,
  "onpolicy_mlp_selectivity": 0.15293408930301666,
  "random_linear_test_acc": 0.27632635831832886,
  "random_linear_balanced_acc": 0.2728277657833606,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.03758037761093336,
  "random_linear_recovery": 0.0493664094487868,
  "random_linear_selectivity": 0.06651929020881653,
  "random_mlp_test_acc": 0.3048633337020874,
  "random_mlp_balanced_acc": 0.29979505952976077,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.0661173529946919,
  "random_mlp_recovery": 0.08685320710179169,
  "random_mlp_selectivity": 0.10651125013828278,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.979210838043849,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997281675828986
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.75,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_004",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.515625
  ],
  "train_success": [
    0.25,
    0.515625
  ],
  "policy_loss": [
    0.0714564397931099,
    0.08712911605834961
  ],
  "value_loss": [
    0.09331536293029785,
    0.0740400180220604
  ],
  "entropy": [
    0.6635414361953735,
    0.07869739830493927
  ],
  "val_success": [
    0.1896551724137931,
    0.5517241379310345
  ],
  "test_short_success": [
    0.1875,
    0.515625
  ],
  "test_long_success": [
    0.2109375,
    0.65625
  ],
  "val_success_norm": [
    0.3166215003586201,
    0.9269669477527627
  ],
  "test_short_success_norm": [
    0.31277533543627223,
    0.8601321724025048
  ],
  "test_long_success_norm": [
    0.3518722522613573,
    1.0947136737020005
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1340/probe.json <==
{
  "task": "rand_004",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9895128607749939,
  "probe_test_acc": 0.984525740146637,
  "balanced_acc": 0.9601388559994926,
  "majority_baseline": 0.5215032154340836,
  "control_task_acc": 0.2043810337781906,
  "selectivity": 0.7801447063684464,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.46302252471255334,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9841269850730896,
  "rowsplit_balanced_acc": 0.9695715154144748,
  "rowsplit_probe_gap": 0.46924603269213727,
  "num_control_classes": 5,
  "control_test_acc": 0.9839228391647339,
  "control_majority": 0.5215032154340836,
  "control_probe_gap": 0.46241962373065026
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_004",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9861334562301636,
  "onpolicy_linear_balanced_acc": 0.9724605815833114,
  "onpolicy_linear_majority": 0.519895498392283,
  "onpolicy_linear_gap": 0.4662379578378806,
  "onpolicy_linear_recovery": 0.9711176551700686,
  "onpolicy_linear_selectivity": 0.781752422451973,
  "onpolicy_mlp_test_acc": 0.9861334562301636,
  "onpolicy_mlp_balanced_acc": 0.9726434453963039,
  "onpolicy_mlp_majority": 0.519895498392283,
  "onpolicy_mlp_gap": 0.4662379578378806,
  "onpolicy_mlp_recovery": 0.9711176551700686,
  "onpolicy_mlp_selectivity": 0.7952170521020889,
  "random_linear_test_acc": 0.7530144453048706,
  "random_linear_balanced_acc": 0.7529336385705502,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.5142684645974751,
  "random_linear_recovery": 0.6755543505377604,
  "random_linear_selectivity": 0.5458199083805084,
  "random_mlp_test_acc": 0.7286977767944336,
  "random_mlp_balanced_acc": 0.729287855157659,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.4899517960870381,
  "random_mlp_recovery": 0.6436114406887807,
  "random_mlp_selectivity": 0.5237138569355011,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8012095482347048,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997281675828986
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 1.0,
  "22": 0.5,
  "23": 1.0,
  "24": 0.25,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_004",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.53125
  ],
  "train_success": [
    0.21875,
    0.53125
  ],
  "policy_loss": [
    0.363666296005249,
    -0.030648021027445793
  ],
  "value_loss": [
    0.12116245925426483,
    0.045973487198352814
  ],
  "entropy": [
    0.6748573184013367,
    0.08191035687923431
  ],
  "val_success": [
    0.25862068965517243,
    0.45689655172413796
  ],
  "test_short_success": [
    0.140625,
    0.59375
  ],
  "test_long_success": [
    0.1796875,
    0.5078125
  ],
  "val_success_norm": [
    0.43381182795692497,
    0.7671214084460783
  ],
  "test_short_success_norm": [
    0.23458150151236307,
    0.9904552289478998
  ],
  "test_long_success_norm": [
    0.2997430297041192,
    0.8470998665551195
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1341/probe.json <==
{
  "task": "rand_004",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9998308420181274,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.99978563772776,
  "majority_baseline": 0.5102491961414791,
  "control_task_acc": 0.1959405094385147,
  "selectivity": 0.8038585036993027,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48954981699633826,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.9995752490113944,
  "rowsplit_probe_gap": 0.4970237871957204,
  "num_control_classes": 5,
  "control_test_acc": 0.9995980858802795,
  "control_majority": 0.5102491961414791,
  "control_probe_gap": 0.4893488897388004
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_004",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.5070337620578779,
  "onpolicy_linear_gap": 0.49296623794212213,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.8006430864334106,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5070337620578779,
  "onpolicy_mlp_gap": 0.49296623794212213,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.8026527315378189,
  "random_linear_test_acc": 0.9246382713317871,
  "random_linear_balanced_acc": 0.9235591985258023,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.6858922906243916,
  "random_linear_recovery": 0.9010031779691058,
  "random_linear_selectivity": 0.7194533795118332,
  "random_mlp_test_acc": 0.9081591367721558,
  "random_mlp_balanced_acc": 0.9066999034385326,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.6694131560647603,
  "random_mlp_recovery": 0.8793558248622616,
  "random_mlp_selectivity": 0.7202572077512741,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8134651291060021,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997281675828986
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 1.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 1.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_004",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.46875
  ],
  "train_success": [
    0.234375,
    0.46875
  ],
  "policy_loss": [
    -0.19982658326625824,
    -0.05896754935383797
  ],
  "value_loss": [
    0.17962919175624847,
    0.09400562942028046
  ],
  "entropy": [
    0.6798563003540039,
    0.15249751508235931
  ],
  "val_success": [
    0.1896551724137931,
    0.5775862068965517
  ],
  "test_short_success": [
    0.265625,
    0.484375
  ],
  "test_long_success": [
    0.1953125,
    0.5390625
  ],
  "val_success_norm": [
    0.31890884097251454,
    0.9689554638218323
  ],
  "test_short_success_norm": [
    0.4430983917939346,
    0.8080029500140673
  ],
  "test_long_success_norm": [
    0.3258076409827383,
    0.8992290891123575
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1337/probe.json <==
{
  "task": "rand_004",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9965986609458923,
  "probe_test_acc": 0.9946428537368774,
  "balanced_acc": 0.9905639076095973,
  "majority_baseline": 0.5160714285714286,
  "control_task_acc": 0.20257936418056488,
  "selectivity": 0.7920634895563126,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.4785714251654488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 1.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_004",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.546875
  ],
  "train_success": [
    0.234375,
    0.546875
  ],
  "policy_loss": [
    0.23085448145866394,
    -0.24689404666423798
  ],
  "value_loss": [
    0.02696959674358368,
    0.07153891772031784
  ],
  "entropy": [
    0.6909864544868469,
    0.040782224386930466
  ],
  "val_success": [
    0.13793103448275862,
    0.5172413793103449
  ],
  "test_short_success": [
    0.21875,
    0.453125
  ],
  "test_long_success": [
    0.2421875,
    0.328125
  ],
  "val_success_norm": [
    0.23072463308358643,
    0.8704860291007763
  ],
  "test_short_success_norm": [
    0.36490455792805215,
    0.7558737274579712
  ],
  "test_long_success_norm": [
    0.4040014748185954,
    0.5473568368510002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1338/probe.json <==
{
  "task": "rand_004",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9686224460601807,
  "probe_test_acc": 0.9601190686225891,
  "balanced_acc": 0.923457149355926,
  "majority_baseline": 0.510515873015873,
  "control_task_acc": 0.19464285671710968,
  "selectivity": 0.7654762119054794,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.44960319560671613
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_004",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.234375
  ],
  "train_success": [
    0.25,
    0.234375
  ],
  "policy_loss": [
    -0.13372337818145752,
    0.0021435879170894623
  ],
  "value_loss": [
    0.0376126766204834,
    0.02405959740281105
  ],
  "entropy": [
    0.6718360781669617,
    0.00807796511799097
  ],
  "val_success": [
    0.22413793103448276,
    0.29310344827586204
  ],
  "test_short_success": [
    0.15625,
    0.171875
  ],
  "test_long_success": [
    0.1796875,
    0.21875
  ],
  "val_success_norm": [
    0.37655939169722547,
    0.49419694873304293
  ],
  "test_short_success_norm": [
    0.26064611280385247,
    0.2867107240719283
  ],
  "test_long_success_norm": [
    0.29974302970411915,
    0.36490455790066684
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1339/probe.json <==
{
  "task": "rand_004",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.38239794969558716,
  "probe_test_acc": 0.34265872836112976,
  "balanced_acc": 0.3203694928391602,
  "majority_baseline": 0.26765873015873015,
  "control_task_acc": 0.21091270446777344,
  "selectivity": 0.13174602389335632,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07499999820239961
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_004/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_005",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.03125
  ],
  "train_success": [
    0.109375,
    0.03125
  ],
  "policy_loss": [
    -0.14056171476840973,
    0.17418624460697174
  ],
  "value_loss": [
    0.0589405819773674,
    0.006702905520796776
  ],
  "entropy": [
    1.0131467580795288,
    0.029382051900029182
  ],
  "val_success": [
    0.14655172413793102,
    0.1724137931034483
  ],
  "test_short_success": [
    0.0625,
    0.125
  ],
  "test_long_success": [
    0.109375,
    0.15625
  ],
  "val_success_norm": [
    0.2679956923390562,
    0.3149780458486428
  ],
  "test_short_success_norm": [
    0.11416539114843445,
    0.2283307822968965
  ],
  "test_long_success_norm": [
    0.19978943450976847,
    0.28541347787109783
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1337/probe.json <==
{
  "task": "rand_005",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2682679295539856,
  "probe_test_acc": 0.23030546307563782,
  "balanced_acc": 0.21583587073503674,
  "majority_baseline": 0.1832797427652733,
  "control_task_acc": 0.1440916359424591,
  "selectivity": 0.08621382713317871,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.047025720310364505,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2291666716337204,
  "rowsplit_balanced_acc": 0.2153463904131044,
  "rowsplit_probe_gap": 0.050396830363879125,
  "num_control_classes": 7,
  "control_test_acc": 0.2295016050338745,
  "control_majority": 0.1832797427652733,
  "control_probe_gap": 0.0462218622686012
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_005",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22467845678329468,
  "onpolicy_linear_balanced_acc": 0.21280620338395176,
  "onpolicy_linear_majority": 0.17664790996784566,
  "onpolicy_linear_gap": 0.04803054681544902,
  "onpolicy_linear_recovery": 0.058335367574731345,
  "onpolicy_linear_selectivity": 0.07797427475452423,
  "onpolicy_mlp_test_acc": 0.26245981454849243,
  "onpolicy_mlp_balanced_acc": 0.2556366616034716,
  "onpolicy_mlp_majority": 0.17664790996784566,
  "onpolicy_mlp_gap": 0.08581190458064678,
  "onpolicy_mlp_recovery": 0.10422261098201083,
  "onpolicy_mlp_selectivity": 0.11917203664779663,
  "random_linear_test_acc": 0.2049839198589325,
  "random_linear_balanced_acc": 0.19732735200707405,
  "random_linear_majority": 0.1760450160771704,
  "random_linear_gap": 0.028938903781762088,
  "random_linear_recovery": 0.035121947614158086,
  "random_linear_selectivity": 0.05687299370765686,
  "random_mlp_test_acc": 0.2256832867860794,
  "random_mlp_balanced_acc": 0.22330880997718422,
  "random_mlp_majority": 0.1760450160771704,
  "random_mlp_gap": 0.049638270708909,
  "random_mlp_recovery": 0.06024391098720273,
  "random_mlp_selectivity": 0.09083601832389832,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.997062698979489,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997944869446207
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_005",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.140625
  ],
  "train_success": [
    0.140625,
    0.140625
  ],
  "policy_loss": [
    -0.21362747251987457,
    -0.3506125509738922
  ],
  "value_loss": [
    0.06461423635482788,
    0.07160560041666031
  ],
  "entropy": [
    1.005813479423523,
    0.08606651425361633
  ],
  "val_success": [
    0.09482758620689655,
    0.14655172413793102
  ],
  "test_short_success": [
    0.0625,
    0.171875
  ],
  "test_long_success": [
    0.1640625,
    0.1953125
  ],
  "val_success_norm": [
    0.17349962071248765,
    0.2676702846522501
  ],
  "test_short_success_norm": [
    0.11416539114842991,
    0.31395482565839716
  ],
  "test_long_success_norm": [
    0.2996841517646527,
    0.35676684733887226
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1338/probe.json <==
{
  "task": "rand_005",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2621786296367645,
  "probe_test_acc": 0.23151125013828278,
  "balanced_acc": 0.2256576780198273,
  "majority_baseline": 0.1577572347266881,
  "control_task_acc": 0.13967041671276093,
  "selectivity": 0.09184083342552185,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07375401541159468,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22063492238521576,
  "rowsplit_balanced_acc": 0.21305199391369514,
  "rowsplit_probe_gap": 0.05595238270267608,
  "num_control_classes": 7,
  "control_test_acc": 0.23070739209651947,
  "control_majority": 0.1577572347266881,
  "control_probe_gap": 0.07295015736983138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_005",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22548231482505798,
  "onpolicy_linear_balanced_acc": 0.218724028700001,
  "onpolicy_linear_majority": 0.16177652733118972,
  "onpolicy_linear_gap": 0.06370578749386827,
  "onpolicy_linear_recovery": 0.07600095865967119,
  "onpolicy_linear_selectivity": 0.08581189811229706,
  "onpolicy_mlp_test_acc": 0.25723472237586975,
  "onpolicy_mlp_balanced_acc": 0.25184143181231977,
  "onpolicy_mlp_majority": 0.16177652733118972,
  "onpolicy_mlp_gap": 0.09545819504468003,
  "onpolicy_mlp_recovery": 0.11388155802980769,
  "onpolicy_mlp_selectivity": 0.12178456783294678,
  "random_linear_test_acc": 0.2041800618171692,
  "random_linear_balanced_acc": 0.19805129926299564,
  "random_linear_majority": 0.1760450160771704,
  "random_linear_gap": 0.028135045739998782,
  "random_linear_recovery": 0.034146338439569254,
  "random_linear_selectivity": 0.06229902803897858,
  "random_mlp_test_acc": 0.23372186720371246,
  "random_mlp_balanced_acc": 0.2294210293357609,
  "random_mlp_majority": 0.1760450160771704,
  "random_mlp_gap": 0.057676851126542056,
  "random_mlp_recovery": 0.07000000273309104,
  "random_mlp_selectivity": 0.09344854950904846,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9979039172833893,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997944869446207
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_005",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.171875
  ],
  "train_success": [
    0.109375,
    0.171875
  ],
  "policy_loss": [
    -0.27390506863594055,
    -0.17022649943828583
  ],
  "value_loss": [
    0.08553919196128845,
    0.016418617218732834
  ],
  "entropy": [
    1.0612372159957886,
    0.011197979561984539
  ],
  "val_success": [
    0.2413793103448276,
    0.10344827586206896
  ],
  "test_short_success": [
    0.15625,
    0.09375
  ],
  "test_long_success": [
    0.1328125,
    0.1015625
  ],
  "val_success_norm": [
    0.4435048953364795,
    0.190702676080247
  ],
  "test_short_success_norm": [
    0.2854134778712919,
    0.17124808672286357
  ],
  "test_long_success_norm": [
    0.24260145619043313,
    0.18551876061621358
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1339/probe.json <==
{
  "task": "rand_005",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2563430368900299,
  "probe_test_acc": 0.22990353405475616,
  "balanced_acc": 0.2284120343433855,
  "majority_baseline": 0.16559485530546625,
  "control_task_acc": 0.14348874986171722,
  "selectivity": 0.08641478419303894,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06430867874928992,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2291666716337204,
  "rowsplit_balanced_acc": 0.22687208907922232,
  "rowsplit_probe_gap": 0.06944444941149819,
  "num_control_classes": 7,
  "control_test_acc": 0.23151125013828278,
  "control_majority": 0.16559485530546625,
  "control_probe_gap": 0.06591639483281653
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_005",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.21684083342552185,
  "onpolicy_linear_balanced_acc": 0.2145064865619834,
  "onpolicy_linear_majority": 0.16519292604501606,
  "onpolicy_linear_gap": 0.051647907380505786,
  "onpolicy_linear_recovery": 0.06186807586071179,
  "onpolicy_linear_selectivity": 0.06832797825336456,
  "onpolicy_mlp_test_acc": 0.25261253118515015,
  "onpolicy_mlp_balanced_acc": 0.2524134806769414,
  "onpolicy_mlp_majority": 0.16519292604501606,
  "onpolicy_mlp_gap": 0.08741960514013408,
  "onpolicy_mlp_recovery": 0.1047183329747971,
  "onpolicy_mlp_selectivity": 0.10610932111740112,
  "random_linear_test_acc": 0.20237138867378235,
  "random_linear_balanced_acc": 0.19480936845197677,
  "random_linear_majority": 0.1760450160771704,
  "random_linear_gap": 0.02632637259661194,
  "random_linear_recovery": 0.03195122683920513,
  "random_linear_selectivity": 0.04963827133178711,
  "random_mlp_test_acc": 0.22286976873874664,
  "random_mlp_balanced_acc": 0.21617226555119612,
  "random_mlp_majority": 0.1760450160771704,
  "random_mlp_gap": 0.046824752661576236,
  "random_mlp_recovery": 0.056829260791220325,
  "random_mlp_selectivity": 0.08340030908584595,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9985843920765213,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997944869446207
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_005",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.125
  ],
  "train_success": [
    0.15625,
    0.125
  ],
  "policy_loss": [
    -0.1391398161649704,
    0.25392696261405945
  ],
  "value_loss": [
    0.08556798845529556,
    0.014130734838545322
  ],
  "entropy": [
    1.0369997024536133,
    0.05263742431998253
  ],
  "val_success": [
    0.09482758620689655,
    0.15517241379310345
  ],
  "test_short_success": [
    0.15625,
    0.125
  ],
  "test_long_success": [
    0.1796875,
    0.109375
  ],
  "val_success_norm": [
    0.17507637297115777,
    0.2871614864201678
  ],
  "test_short_success_norm": [
    0.2854134778711027,
    0.2283307822968782
  ],
  "test_long_success_norm": [
    0.3282254995517625,
    0.1997894345097685
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1340/probe.json <==
{
  "task": "rand_005",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2633626461029053,
  "probe_test_acc": 0.23352089524269104,
  "balanced_acc": 0.226663928222971,
  "majority_baseline": 0.1629823151125402,
  "control_task_acc": 0.1364549845457077,
  "selectivity": 0.09706591069698334,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07053858013015085,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2311507910490036,
  "rowsplit_balanced_acc": 0.22523323434573692,
  "rowsplit_probe_gap": 0.07063491803313057,
  "num_control_classes": 7,
  "control_test_acc": 0.23372186720371246,
  "control_majority": 0.1629823151125402,
  "control_probe_gap": 0.07073955209117228
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_005",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23291800916194916,
  "onpolicy_linear_balanced_acc": 0.22664060184535537,
  "onpolicy_linear_majority": 0.16619774919614147,
  "onpolicy_linear_gap": 0.06672025996580769,
  "onpolicy_linear_recovery": 0.08001928503009377,
  "onpolicy_linear_selectivity": 0.10329581797122955,
  "onpolicy_mlp_test_acc": 0.2674839198589325,
  "onpolicy_mlp_balanced_acc": 0.2631887807573407,
  "onpolicy_mlp_majority": 0.16619774919614147,
  "onpolicy_mlp_gap": 0.10128617066279103,
  "onpolicy_mlp_recovery": 0.12147505066716031,
  "onpolicy_mlp_selectivity": 0.12781350314617157,
  "random_linear_test_acc": 0.20377813279628754,
  "random_linear_balanced_acc": 0.19613548900839511,
  "random_linear_majority": 0.1760450160771704,
  "random_linear_gap": 0.02773311671911713,
  "random_linear_recovery": 0.03365853385227484,
  "random_linear_selectivity": 0.05586816370487213,
  "random_mlp_test_acc": 0.22809486091136932,
  "random_mlp_balanced_acc": 0.2208703159850876,
  "random_mlp_majority": 0.1760450160771704,
  "random_mlp_gap": 0.052049844834198916,
  "random_mlp_recovery": 0.06317073851096922,
  "random_mlp_selectivity": 0.09103699028491974,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986907594963321,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997944869446207
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_005",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.203125
  ],
  "train_success": [
    0.15625,
    0.203125
  ],
  "policy_loss": [
    0.018214132636785507,
    0.07640482485294342
  ],
  "value_loss": [
    0.15341666340827942,
    0.026638776063919067
  ],
  "entropy": [
    1.0602827072143555,
    0.07479149103164673
  ],
  "val_success": [
    0.14655172413793102,
    0.14655172413793102
  ],
  "test_short_success": [
    0.109375,
    0.21875
  ],
  "test_long_success": [
    0.109375,
    0.1328125
  ],
  "val_success_norm": [
    0.2678078671147338,
    0.2695584681782196
  ],
  "test_short_success_norm": [
    0.19978943450997178,
    0.39957886901952633
  ],
  "test_long_success_norm": [
    0.19978943450976847,
    0.24260145619043313
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1341/probe.json <==
{
  "task": "rand_005",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.27841678261756897,
  "probe_test_acc": 0.24437299370765686,
  "balanced_acc": 0.23713252759611061,
  "majority_baseline": 0.17363344051446947,
  "control_task_acc": 0.1440916359424591,
  "selectivity": 0.10028135776519775,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0707395531931874,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22896824777126312,
  "rowsplit_balanced_acc": 0.22128325383121372,
  "rowsplit_probe_gap": 0.060714279517294856,
  "num_control_classes": 7,
  "control_test_acc": 0.23673632740974426,
  "control_majority": 0.17363344051446947,
  "control_probe_gap": 0.0631028868952748
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_005",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2554260492324829,
  "onpolicy_linear_balanced_acc": 0.2490643663983086,
  "onpolicy_linear_majority": 0.16760450160771703,
  "onpolicy_linear_gap": 0.08782154762476588,
  "onpolicy_linear_recovery": 0.1055045922213508,
  "onpolicy_linear_selectivity": 0.11454984545707703,
  "onpolicy_mlp_test_acc": 0.2696945369243622,
  "onpolicy_mlp_balanced_acc": 0.26499785237924417,
  "onpolicy_mlp_majority": 0.16760450160771703,
  "onpolicy_mlp_gap": 0.10209003531664515,
  "onpolicy_mlp_recovery": 0.12264606850208262,
  "onpolicy_mlp_selectivity": 0.12258842587471008,
  "random_linear_test_acc": 0.19915594160556793,
  "random_linear_balanced_acc": 0.19113189635423775,
  "random_linear_majority": 0.1760450160771704,
  "random_linear_gap": 0.023110925528397525,
  "random_linear_recovery": 0.02804877205592831,
  "random_linear_selectivity": 0.0518488734960556,
  "random_mlp_test_acc": 0.23291800916194916,
  "random_mlp_balanced_acc": 0.22740122118767017,
  "random_mlp_majority": 0.1760450160771704,
  "random_mlp_gap": 0.05687299308477875,
  "random_mlp_recovery": 0.0690243935585022,
  "random_mlp_selectivity": 0.09324759244918823,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9983766229268064,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.997944869446207
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_005",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.109375
  ],
  "train_success": [
    0.09375,
    0.109375
  ],
  "policy_loss": [
    -0.04888308048248291,
    0.0309254452586174
  ],
  "value_loss": [
    0.02115738019347191,
    0.04921555519104004
  ],
  "entropy": [
    1.0803982019424438,
    0.017319194972515106
  ],
  "val_success": [
    0.08620689655172414,
    0.11206896551724138
  ],
  "test_short_success": [
    0.078125,
    0.15625
  ],
  "test_long_success": [
    0.171875,
    0.078125
  ],
  "val_success_norm": [
    0.1578797413632028,
    0.2052152284602409
  ],
  "test_short_success_norm": [
    0.1427067389355458,
    0.28541347787110705
  ],
  "test_long_success_norm": [
    0.3139548256582076,
    0.14270673893554892
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1337/probe.json <==
{
  "task": "rand_005",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.27253401279449463,
  "probe_test_acc": 0.23273809254169464,
  "balanced_acc": 0.2272788323182489,
  "majority_baseline": 0.16468253968253968,
  "control_task_acc": 0.14861111342906952,
  "selectivity": 0.08412697911262512,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.06805555285915496
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_005",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.109375
  ],
  "train_success": [
    0.0625,
    0.109375
  ],
  "policy_loss": [
    -0.14238682389259338,
    0.244474396109581
  ],
  "value_loss": [
    0.013357071205973625,
    0.013657177798449993
  ],
  "entropy": [
    1.0660725831985474,
    0.09502369165420532
  ],
  "val_success": [
    0.1724137931034483,
    0.13793103448275862
  ],
  "test_short_success": [
    0.1875,
    0.109375
  ],
  "test_long_success": [
    0.1640625,
    0.1640625
  ],
  "val_success_norm": [
    0.3147223944283918,
    0.25199045018842503
  ],
  "test_short_success_norm": [
    0.3424961734455255,
    0.19978943450977016
  ],
  "test_long_success_norm": [
    0.2996841517646527,
    0.2996841517646527
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1338/probe.json <==
{
  "task": "rand_005",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26947277784347534,
  "probe_test_acc": 0.24623015522956848,
  "balanced_acc": 0.23737828924385956,
  "majority_baseline": 0.175,
  "control_task_acc": 0.14166666567325592,
  "selectivity": 0.10456348955631256,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07123015522956849
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_005",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.234375
  ],
  "train_success": [
    0.15625,
    0.234375
  ],
  "policy_loss": [
    -0.20442116260528564,
    0.19020138680934906
  ],
  "value_loss": [
    0.04467906057834625,
    0.020926974713802338
  ],
  "entropy": [
    1.0636775493621826,
    0.21317869424819946
  ],
  "val_success": [
    0.1206896551724138,
    0.13793103448275862
  ],
  "test_short_success": [
    0.171875,
    0.09375
  ],
  "test_long_success": [
    0.1640625,
    0.2109375
  ],
  "val_success_norm": [
    0.22074297626095316,
    0.2520070379956722
  ],
  "test_short_success_norm": [
    0.31395482565820754,
    0.17124808672288036
  ],
  "test_long_success_norm": [
    0.29968415176465274,
    0.385308195125982
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1339/probe.json <==
{
  "task": "rand_005",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.25952380895614624,
  "probe_test_acc": 0.22083333134651184,
  "balanced_acc": 0.21428369746396883,
  "majority_baseline": 0.1638888888888889,
  "control_task_acc": 0.14543651044368744,
  "selectivity": 0.0753968209028244,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.05694444245762295
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_005/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_006",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.546875
  ],
  "train_success": [
    0.265625,
    0.546875
  ],
  "policy_loss": [
    -0.49350354075431824,
    -0.18368399143218994
  ],
  "value_loss": [
    0.1732698380947113,
    0.08966599404811859
  ],
  "entropy": [
    0.598608672618866,
    0.011365198530256748
  ],
  "val_success": [
    0.13793103448275862,
    0.5775862068965517
  ],
  "test_short_success": [
    0.078125,
    0.59375
  ],
  "test_long_success": [
    0.2265625,
    0.5546875
  ],
  "val_success_norm": [
    0.2513144615321216,
    1.0524156215240024
  ],
  "test_short_success_norm": [
    0.14242853797884975,
    1.0824568885877235
  ],
  "test_long_success_norm": [
    0.4130427601144835,
    1.0112426195906323
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1337/probe.json <==
{
  "task": "rand_006",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.991542637348175,
  "probe_test_acc": 0.990554690361023,
  "balanced_acc": 0.9857516872594412,
  "majority_baseline": 0.48733922829581994,
  "control_task_acc": 0.19614148139953613,
  "selectivity": 0.7944132089614868,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.503215462065203,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9908730387687683,
  "rowsplit_balanced_acc": 0.9837933869613418,
  "rowsplit_probe_gap": 0.5170635149592445,
  "num_control_classes": 5,
  "control_test_acc": 0.990554690361023,
  "control_majority": 0.48733922829581994,
  "control_probe_gap": 0.503215462065203
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_006",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9778938889503479,
  "onpolicy_linear_balanced_acc": 0.9656162746277748,
  "onpolicy_linear_majority": 0.4857315112540193,
  "onpolicy_linear_gap": 0.4921623776963286,
  "onpolicy_linear_recovery": 0.9570144554188866,
  "onpolicy_linear_selectivity": 0.7767282873392105,
  "onpolicy_mlp_test_acc": 0.9768890738487244,
  "onpolicy_mlp_balanced_acc": 0.9633421119223083,
  "onpolicy_mlp_majority": 0.4857315112540193,
  "onpolicy_mlp_gap": 0.49115756259470505,
  "onpolicy_mlp_recovery": 0.9550605828336273,
  "onpolicy_mlp_selectivity": 0.7835610955953598,
  "random_linear_test_acc": 0.8058681488037109,
  "random_linear_balanced_acc": 0.8049455332495125,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.5795819751702704,
  "random_linear_recovery": 0.7490908853109781,
  "random_linear_selectivity": 0.5968649387359619,
  "random_mlp_test_acc": 0.7749196290969849,
  "random_mlp_balanced_acc": 0.773373473472144,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.5486334554635444,
  "random_mlp_recovery": 0.7090909284121031,
  "random_mlp_selectivity": 0.5711414963006973,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8504719311817331,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 1.0,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_006",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.625
  ],
  "train_success": [
    0.21875,
    0.625
  ],
  "policy_loss": [
    -0.34194913506507874,
    -0.20152918994426727
  ],
  "value_loss": [
    0.07744516432285309,
    0.06592609733343124
  ],
  "entropy": [
    0.686279296875,
    0.05125723406672478
  ],
  "val_success": [
    0.22413793103448276,
    0.5431034482758621
  ],
  "test_short_success": [
    0.1875,
    0.421875
  ],
  "test_long_success": [
    0.2890625,
    0.546875
  ],
  "val_success_norm": [
    0.408851549096306,
    0.9899096725429103
  ],
  "test_short_success_norm": [
    0.3418284911292785,
    0.7691141050555867
  ],
  "test_long_success_norm": [
    0.5269855904908928,
    0.996999765793581
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1338/probe.json <==
{
  "task": "rand_006",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9971244931221008,
  "probe_test_acc": 0.9977893829345703,
  "balanced_acc": 0.9979001278022734,
  "majority_baseline": 0.4817122186495177,
  "control_task_acc": 0.2041800618171692,
  "selectivity": 0.7936093211174011,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5160771642850526,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9968253970146179,
  "rowsplit_balanced_acc": 0.9966594938277431,
  "rowsplit_probe_gap": 0.5196428573320782,
  "num_control_classes": 5,
  "control_test_acc": 0.9979903697967529,
  "control_majority": 0.4817122186495177,
  "control_probe_gap": 0.5162781511472352
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_006",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9983922839164734,
  "onpolicy_linear_balanced_acc": 0.9974243175581758,
  "onpolicy_linear_majority": 0.482516077170418,
  "onpolicy_linear_gap": 0.5158762067460554,
  "onpolicy_linear_recovery": 0.99689320573529,
  "onpolicy_linear_selectivity": 0.803255632519722,
  "onpolicy_mlp_test_acc": 0.998593270778656,
  "onpolicy_mlp_balanced_acc": 0.9976304050398099,
  "onpolicy_mlp_majority": 0.482516077170418,
  "onpolicy_mlp_gap": 0.516077193608238,
  "onpolicy_mlp_recovery": 0.9972815982114922,
  "onpolicy_mlp_selectivity": 0.8056672215461731,
  "random_linear_test_acc": 0.6374598145484924,
  "random_linear_balanced_acc": 0.6352418155759569,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.41117364091505193,
  "random_linear_recovery": 0.5314285810891685,
  "random_linear_selectivity": 0.443528950214386,
  "random_mlp_test_acc": 0.6258038878440857,
  "random_mlp_balanced_acc": 0.6228172229262781,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.3995177142106452,
  "random_mlp_recovery": 0.5163636742629014,
  "random_mlp_selectivity": 0.4284566193819046,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.847745112772708,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 1.0,
  "19": 0.75,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_006",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.203125
  ],
  "train_success": [
    0.234375,
    0.203125
  ],
  "policy_loss": [
    -0.31400904059410095,
    0.31086716055870056
  ],
  "value_loss": [
    0.13783597946166992,
    0.012648962438106537
  ],
  "entropy": [
    0.6461276412010193,
    0.03313633054494858
  ],
  "val_success": [
    0.14655172413793102,
    0.25
  ],
  "test_short_success": [
    0.171875,
    0.171875
  ],
  "test_long_success": [
    0.1796875,
    0.1953125
  ],
  "val_success_norm": [
    0.26735813964817423,
    0.4553412311686556
  ],
  "test_short_success_norm": [
    0.3133427835428443,
    0.3133427835366874
  ],
  "test_long_success_norm": [
    0.3275856373321766,
    0.3560713449262789
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1339/probe.json <==
{
  "task": "rand_006",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.329330176115036,
  "probe_test_acc": 0.29602089524269104,
  "balanced_acc": 0.29068269692148563,
  "majority_baseline": 0.24015273311897106,
  "control_task_acc": 0.20136655867099762,
  "selectivity": 0.09465433657169342,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05586816212371998,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.29027777910232544,
  "rowsplit_balanced_acc": 0.28544502839317615,
  "rowsplit_probe_gap": 0.06408730291184925,
  "num_control_classes": 5,
  "control_test_acc": 0.2928054630756378,
  "control_majority": 0.24015273311897106,
  "control_probe_gap": 0.052652729956666755
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_006",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2934083640575409,
  "onpolicy_linear_balanced_acc": 0.28706874785770964,
  "onpolicy_linear_majority": 0.23392282958199356,
  "onpolicy_linear_gap": 0.05948553447554733,
  "onpolicy_linear_recovery": 0.07764953293555181,
  "onpolicy_linear_selectivity": 0.09626206755638123,
  "onpolicy_mlp_test_acc": 0.3291800618171692,
  "onpolicy_mlp_balanced_acc": 0.3207168579654038,
  "onpolicy_mlp_majority": 0.23392282958199356,
  "onpolicy_mlp_gap": 0.09525723223517563,
  "onpolicy_mlp_recovery": 0.12434417303311487,
  "onpolicy_mlp_selectivity": 0.1241961419582367,
  "random_linear_test_acc": 0.2727090120315552,
  "random_linear_balanced_acc": 0.26682894557010256,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.046422838398114674,
  "random_linear_recovery": 0.06000001139455029,
  "random_linear_selectivity": 0.07435692846775055,
  "random_mlp_test_acc": 0.3110932409763336,
  "random_mlp_balanced_acc": 0.30684440422677717,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.08480706734289312,
  "random_mlp_recovery": 0.10961038106447692,
  "random_mlp_selectivity": 0.10811896622180939,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9980822164604706,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_006",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.3125
  ],
  "train_success": [
    0.203125,
    0.3125
  ],
  "policy_loss": [
    0.2344687432050705,
    0.0010641053086146712
  ],
  "value_loss": [
    0.08511721342802048,
    0.06884824484586716
  ],
  "entropy": [
    0.663523256778717,
    0.016859209164977074
  ],
  "val_success": [
    0.23275862068965517,
    0.3275862068965517
  ],
  "test_short_success": [
    0.15625,
    0.296875
  ],
  "test_long_success": [
    0.2421875,
    0.3515625
  ],
  "val_success_norm": [
    0.42410694529785886,
    0.596844455689997
  ],
  "test_short_success_norm": [
    0.28485707594512255,
    0.5412284442916078
  ],
  "test_long_success_norm": [
    0.44152846770858584,
    0.6409284208673021
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1340/probe.json <==
{
  "task": "rand_006",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8299221992492676,
  "probe_test_acc": 0.8446543216705322,
  "balanced_acc": 0.8265596332044531,
  "majority_baseline": 0.3528938906752412,
  "control_task_acc": 0.20639067888259888,
  "selectivity": 0.6382636427879333,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49176043099529104,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8240079283714294,
  "rowsplit_balanced_acc": 0.8060481495118811,
  "rowsplit_probe_gap": 0.48452380138730244,
  "num_control_classes": 5,
  "control_test_acc": 0.8442524075508118,
  "control_majority": 0.3528938906752412,
  "control_probe_gap": 0.4913585168755706
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_006",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8456591367721558,
  "onpolicy_linear_balanced_acc": 0.8265555996344117,
  "onpolicy_linear_majority": 0.3536977491961415,
  "onpolicy_linear_gap": 0.49196138757601426,
  "onpolicy_linear_recovery": 0.7611939877419922,
  "onpolicy_linear_selectivity": 0.6428858190774918,
  "onpolicy_mlp_test_acc": 0.841438889503479,
  "onpolicy_mlp_balanced_acc": 0.8253959862409868,
  "onpolicy_mlp_majority": 0.3536977491961415,
  "onpolicy_mlp_gap": 0.4877411403073375,
  "onpolicy_mlp_recovery": 0.7546641524158307,
  "onpolicy_mlp_selectivity": 0.6370578557252884,
  "random_linear_test_acc": 0.5771704316139221,
  "random_linear_balanced_acc": 0.576123098778529,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.3508842579804816,
  "random_linear_recovery": 0.45350651109373413,
  "random_linear_selectivity": 0.368770107626915,
  "random_mlp_test_acc": 0.5697347521781921,
  "random_mlp_balanced_acc": 0.5687355881054328,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.34344857854475164,
  "random_mlp_recovery": 0.44389613684121665,
  "random_mlp_selectivity": 0.36635854840278625,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.965742161199069,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_006",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.4375
  ],
  "train_success": [
    0.1875,
    0.4375
  ],
  "policy_loss": [
    0.09872372448444366,
    -0.07247191667556763
  ],
  "value_loss": [
    0.1805475652217865,
    0.04219606891274452
  ],
  "entropy": [
    0.6750746369361877,
    0.029727840796113014
  ],
  "val_success": [
    0.2413793103448276,
    0.5517241379310345
  ],
  "test_short_success": [
    0.15625,
    0.390625
  ],
  "test_long_success": [
    0.1875,
    0.3828125
  ],
  "val_success_norm": [
    0.440778803339443,
    1.0056302720896089
  ],
  "test_short_success_norm": [
    0.2848570759414988,
    0.7121426898620764
  ],
  "test_long_success_norm": [
    0.34182849112922775,
    0.6978998360555067
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1341/probe.json <==
{
  "task": "rand_006",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9412212371826172,
  "probe_test_acc": 0.9370980858802795,
  "balanced_acc": 0.9097627739524601,
  "majority_baseline": 0.46020900321543406,
  "control_task_acc": 0.19855305552482605,
  "selectivity": 0.7385450303554535,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4768890826648455,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9343253970146179,
  "rowsplit_balanced_acc": 0.9057778950344755,
  "rowsplit_probe_gap": 0.4845238097130306,
  "num_control_classes": 5,
  "control_test_acc": 0.9381029009819031,
  "control_majority": 0.46020900321543406,
  "control_probe_gap": 0.477893897766469
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_006",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9429260492324829,
  "onpolicy_linear_balanced_acc": 0.9146148900647988,
  "onpolicy_linear_majority": 0.46262057877813506,
  "onpolicy_linear_gap": 0.48030547045434785,
  "onpolicy_linear_recovery": 0.8937920796487788,
  "onpolicy_linear_selectivity": 0.7461816817522049,
  "onpolicy_mlp_test_acc": 0.9256430864334106,
  "onpolicy_mlp_balanced_acc": 0.8947597415682603,
  "onpolicy_mlp_majority": 0.46262057877813506,
  "onpolicy_mlp_gap": 0.4630225076552756,
  "onpolicy_mlp_recovery": 0.8616305153674836,
  "onpolicy_mlp_selectivity": 0.7252813428640366,
  "random_linear_test_acc": 0.45618972182273865,
  "random_linear_balanced_acc": 0.4542890928602555,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.22990354818929815,
  "random_linear_recovery": 0.29714287163375264,
  "random_linear_selectivity": 0.2500000149011612,
  "random_mlp_test_acc": 0.45558682084083557,
  "random_mlp_balanced_acc": 0.4536549056793529,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.22930064720739507,
  "random_mlp_recovery": 0.2963636416893501,
  "random_mlp_selectivity": 0.25944533944129944,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.87222290344511,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_006",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.53125
  ],
  "train_success": [
    0.21875,
    0.53125
  ],
  "policy_loss": [
    -0.00118408037815243,
    0.06354781985282898
  ],
  "value_loss": [
    0.13383054733276367,
    0.08824044466018677
  ],
  "entropy": [
    0.6798820495605469,
    0.030483605340123177
  ],
  "val_success": [
    0.19827586206896552,
    0.5862068965517241
  ],
  "test_short_success": [
    0.203125,
    0.546875
  ],
  "test_long_success": [
    0.21875,
    0.53125
  ],
  "val_success_norm": [
    0.36124495422217534,
    1.0692080164504782
  ],
  "test_short_success_norm": [
    0.3703141987280448,
    0.9969997658054166
  ],
  "test_long_success_norm": [
    0.39879990631743234,
    0.9685140581994787
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1337/probe.json <==
{
  "task": "rand_006",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9737244844436646,
  "probe_test_acc": 0.9666666388511658,
  "balanced_acc": 0.948181280848237,
  "majority_baseline": 0.4376984126984127,
  "control_task_acc": 0.1924603134393692,
  "selectivity": 0.7742063254117966,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5289682261527531
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_006",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.578125
  ],
  "train_success": [
    0.1875,
    0.578125
  ],
  "policy_loss": [
    -0.19083748757839203,
    -0.3074827492237091
  ],
  "value_loss": [
    0.1464848816394806,
    0.060432273894548416
  ],
  "entropy": [
    0.690881609916687,
    0.0645902082324028
  ],
  "val_success": [
    0.1724137931034483,
    0.5086206896551724
  ],
  "test_short_success": [
    0.1875,
    0.40625
  ],
  "test_long_success": [
    0.140625,
    0.5234375
  ],
  "val_success_norm": [
    0.31457422332253293,
    0.9268641395633237
  ],
  "test_short_success_norm": [
    0.3418284911339531,
    0.7406283974614944
  ],
  "test_long_success_norm": [
    0.2563713683469208,
    0.9542712044024275
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1338/probe.json <==
{
  "task": "rand_006",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9613945484161377,
  "probe_test_acc": 0.9529761672019958,
  "balanced_acc": 0.9277144382943276,
  "majority_baseline": 0.4509920634920635,
  "control_task_acc": 0.1974206417798996,
  "selectivity": 0.7555555254220963,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5019841037099324
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 1.0,
  "19": 0.75,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 1.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_006",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.484375
  ],
  "train_success": [
    0.234375,
    0.484375
  ],
  "policy_loss": [
    -0.19861513376235962,
    0.16192704439163208
  ],
  "value_loss": [
    0.03707657754421234,
    0.029193013906478882
  ],
  "entropy": [
    0.6721395254135132,
    0.03609641641378403
  ],
  "val_success": [
    0.1896551724137931,
    0.47413793103448276
  ],
  "test_short_success": [
    0.203125,
    0.40625
  ],
  "test_long_success": [
    0.1640625,
    0.453125
  ],
  "val_success_norm": [
    0.34573027661758515,
    0.8641606490949635
  ],
  "test_short_success_norm": [
    0.3703141987273441,
    0.7406283974575132
  ],
  "test_long_success_norm": [
    0.2990999297380743,
    0.8260855202289671
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1339/probe.json <==
{
  "task": "rand_006",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9454081654548645,
  "probe_test_acc": 0.9404761791229248,
  "balanced_acc": 0.9156423759456456,
  "majority_baseline": 0.4263888888888889,
  "control_task_acc": 0.21111111342906952,
  "selectivity": 0.7293650656938553,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5140872902340359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_006/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_007",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.328125
  ],
  "train_success": [
    0.296875,
    0.328125
  ],
  "policy_loss": [
    0.05919110029935837,
    -0.039638519287109375
  ],
  "value_loss": [
    0.09896904230117798,
    0.1078035980463028
  ],
  "entropy": [
    1.0143017768859863,
    0.04397912323474884
  ],
  "val_success": [
    0.25,
    0.3017241379310345
  ],
  "test_short_success": [
    0.25,
    0.203125
  ],
  "test_long_success": [
    0.21875,
    0.2421875
  ],
  "val_success_norm": [
    0.4027803418427492,
    0.4906136418759465
  ],
  "test_short_success_norm": [
    0.40057760765288314,
    0.32546930621817705
  ],
  "test_long_success_norm": [
    0.35050540669628527,
    0.38805955741374437
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1337/probe.json <==
{
  "task": "rand_007",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3739851117134094,
  "probe_test_acc": 0.34425240755081177,
  "balanced_acc": 0.3452756945066322,
  "majority_baseline": 0.24155948553054662,
  "control_task_acc": 0.2514067590236664,
  "selectivity": 0.09284564852714539,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10269292202026514,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3325396776199341,
  "rowsplit_balanced_acc": 0.3319698918085434,
  "rowsplit_probe_gap": 0.0809523760326325,
  "num_control_classes": 4,
  "control_test_acc": 0.34425240755081177,
  "control_majority": 0.24155948553054662,
  "control_probe_gap": 0.10269292202026514
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_007",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.36394694447517395,
  "onpolicy_linear_balanced_acc": 0.3637905113489651,
  "onpolicy_linear_majority": 0.2580385852090032,
  "onpolicy_linear_gap": 0.10590835926617076,
  "onpolicy_linear_recovery": 0.14274106059275887,
  "onpolicy_linear_selectivity": 0.11254018545150757,
  "onpolicy_mlp_test_acc": 0.3633440434932709,
  "onpolicy_mlp_balanced_acc": 0.36289952615996746,
  "onpolicy_mlp_majority": 0.2580385852090032,
  "onpolicy_mlp_gap": 0.10530545828426768,
  "onpolicy_mlp_recovery": 0.14192848332137487,
  "onpolicy_mlp_selectivity": 0.12278938293457031,
  "random_linear_test_acc": 0.29682475328445435,
  "random_linear_balanced_acc": 0.2937146682921009,
  "random_linear_majority": 0.2684887459807074,
  "random_linear_gap": 0.02833600730374697,
  "random_linear_recovery": 0.03873625613830904,
  "random_linear_selectivity": 0.04461413621902466,
  "random_mlp_test_acc": 0.33963021636009216,
  "random_mlp_balanced_acc": 0.33693486992550703,
  "random_mlp_majority": 0.2684887459807074,
  "random_mlp_gap": 0.07114147037938479,
  "random_mlp_recovery": 0.09725273533181832,
  "random_mlp_selectivity": 0.09324757754802704,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9998208125917063,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986432297732172
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_007",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.296875
  ],
  "train_success": [
    0.28125,
    0.296875
  ],
  "policy_loss": [
    -0.12961825728416443,
    -0.3002831041812897
  ],
  "value_loss": [
    0.10332329571247101,
    0.09476486593484879
  ],
  "entropy": [
    1.007349967956543,
    0.030403567478060722
  ],
  "val_success": [
    0.25862068965517243,
    0.22413793103448276
  ],
  "test_short_success": [
    0.265625,
    0.28125
  ],
  "test_long_success": [
    0.2890625,
    0.265625
  ],
  "val_success_norm": [
    0.4185064954829595,
    0.36782867360874627
  ],
  "test_short_success_norm": [
    0.42561370813138133,
    0.4506498086095183
  ],
  "test_long_success_norm": [
    0.46316785884866263,
    0.42561370813120347
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1338/probe.json <==
{
  "task": "rand_007",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.37567660212516785,
  "probe_test_acc": 0.35168811678886414,
  "balanced_acc": 0.3501701729729105,
  "majority_baseline": 0.27391479099678456,
  "control_task_acc": 0.25401929020881653,
  "selectivity": 0.09766882658004761,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07777332579207957,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.352182537317276,
  "rowsplit_balanced_acc": 0.3509221334826103,
  "rowsplit_probe_gap": 0.08115079128552999,
  "num_control_classes": 4,
  "control_test_acc": 0.3506832718849182,
  "control_majority": 0.27391479099678456,
  "control_probe_gap": 0.07676848088813365
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_007",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.35791799426078796,
  "onpolicy_linear_balanced_acc": 0.3560079461846038,
  "onpolicy_linear_majority": 0.2704983922829582,
  "onpolicy_linear_gap": 0.08741960197782978,
  "onpolicy_linear_recovery": 0.11983469406106914,
  "onpolicy_linear_selectivity": 0.11374597251415253,
  "onpolicy_mlp_test_acc": 0.37841638922691345,
  "onpolicy_mlp_balanced_acc": 0.37533109004198884,
  "onpolicy_mlp_majority": 0.2704983922829582,
  "onpolicy_mlp_gap": 0.10791799694395526,
  "onpolicy_mlp_recovery": 0.14793387129287092,
  "onpolicy_mlp_selectivity": 0.12258842587471008,
  "random_linear_test_acc": 0.32134243845939636,
  "random_linear_balanced_acc": 0.31811898140128664,
  "random_linear_majority": 0.2684887459807074,
  "random_linear_gap": 0.052853692478688985,
  "random_linear_recovery": 0.07225274004779021,
  "random_linear_selectivity": 0.07335208356380463,
  "random_mlp_test_acc": 0.3428456485271454,
  "random_mlp_balanced_acc": 0.34131390503908354,
  "random_mlp_majority": 0.2684887459807074,
  "random_mlp_gap": 0.07435690254643801,
  "random_mlp_recovery": 0.10164833710743833,
  "random_mlp_selectivity": 0.0860128402709961,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991697298116473,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986432297732172
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_007",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.328125
  ],
  "train_success": [
    0.390625,
    0.328125
  ],
  "policy_loss": [
    -0.11626598984003067,
    0.06332282721996307
  ],
  "value_loss": [
    0.1141410544514656,
    0.01724056527018547
  ],
  "entropy": [
    1.0616642236709595,
    0.13912469148635864
  ],
  "val_success": [
    0.25,
    0.2413793103448276
  ],
  "test_short_success": [
    0.234375,
    0.1875
  ],
  "test_long_success": [
    0.2421875,
    0.3125
  ],
  "val_success_norm": [
    0.40224122500307474,
    0.39092528180985886
  ],
  "test_short_success_norm": [
    0.37554150717459833,
    0.3004332057396961
  ],
  "test_long_success_norm": [
    0.38805955741374437,
    0.5007220095661218
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1339/probe.json <==
{
  "task": "rand_007",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3844722509384155,
  "probe_test_acc": 0.35028135776519775,
  "balanced_acc": 0.3481407526048368,
  "majority_baseline": 0.277532154340836,
  "control_task_acc": 0.25040194392204285,
  "selectivity": 0.09987941384315491,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07274920342436175,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.35853174328804016,
  "rowsplit_balanced_acc": 0.3570691347728829,
  "rowsplit_probe_gap": 0.0912698385261354,
  "num_control_classes": 4,
  "control_test_acc": 0.35028135776519775,
  "control_majority": 0.277532154340836,
  "control_probe_gap": 0.07274920342436175
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_007",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3438504934310913,
  "onpolicy_linear_balanced_acc": 0.3434695511916429,
  "onpolicy_linear_majority": 0.2841639871382637,
  "onpolicy_linear_gap": 0.059686506292827624,
  "onpolicy_linear_recovery": 0.08338013905477548,
  "onpolicy_linear_selectivity": 0.09867364168167114,
  "onpolicy_mlp_test_acc": 0.37982314825057983,
  "onpolicy_mlp_balanced_acc": 0.37754563740808555,
  "onpolicy_mlp_majority": 0.2841639871382637,
  "onpolicy_mlp_gap": 0.09565916111231615,
  "onpolicy_mlp_recovery": 0.13363278655106267,
  "onpolicy_mlp_selectivity": 0.12158361077308655,
  "random_linear_test_acc": 0.31350481510162354,
  "random_linear_balanced_acc": 0.3099505149546873,
  "random_linear_majority": 0.2684887459807074,
  "random_linear_gap": 0.04501606912091616,
  "random_linear_recovery": 0.06153845053452714,
  "random_linear_selectivity": 0.06993567943572998,
  "random_mlp_test_acc": 0.3384244441986084,
  "random_mlp_balanced_acc": 0.33607144302913766,
  "random_mlp_majority": 0.2684887459807074,
  "random_mlp_gap": 0.06993569821790102,
  "random_mlp_recovery": 0.09560440503633942,
  "random_mlp_selectivity": 0.08762058615684509,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994623065568795,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986432297732172
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.75,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_007",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.25
  ],
  "train_success": [
    0.328125,
    0.25
  ],
  "policy_loss": [
    0.11642351001501083,
    0.04436714947223663
  ],
  "value_loss": [
    0.10063349455595016,
    0.05395527184009552
  ],
  "entropy": [
    1.0368037223815918,
    0.05040706694126129
  ],
  "val_success": [
    0.25,
    0.2672413793103448
  ],
  "test_short_success": [
    0.296875,
    0.28125
  ],
  "test_long_success": [
    0.28125,
    0.2578125
  ],
  "val_success_norm": [
    0.40252556723196226,
    0.4364357893273262
  ],
  "test_short_success_norm": [
    0.4756859090879382,
    0.4506498086093764
  ],
  "test_long_success_norm": [
    0.45064980860950954,
    0.4130956578920505
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1340/probe.json <==
{
  "task": "rand_007",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3760148882865906,
  "probe_test_acc": 0.33561092615127563,
  "balanced_acc": 0.3336018732667486,
  "majority_baseline": 0.26647909967845657,
  "control_task_acc": 0.24196141958236694,
  "selectivity": 0.09364950656890869,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06913182647281907,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3442460298538208,
  "rowsplit_balanced_acc": 0.3432079590220062,
  "rowsplit_probe_gap": 0.07559523620302716,
  "num_control_classes": 4,
  "control_test_acc": 0.33661574125289917,
  "control_majority": 0.26647909967845657,
  "control_probe_gap": 0.0701366415744426
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_007",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.33500802516937256,
  "onpolicy_linear_balanced_acc": 0.3296860004731992,
  "onpolicy_linear_majority": 0.2805466237942122,
  "onpolicy_linear_gap": 0.05446140137516037,
  "onpolicy_linear_recovery": 0.07569830537508324,
  "onpolicy_linear_selectivity": 0.09103696048259735,
  "onpolicy_mlp_test_acc": 0.35389870405197144,
  "onpolicy_mlp_balanced_acc": 0.35473198821335405,
  "onpolicy_mlp_majority": 0.2805466237942122,
  "onpolicy_mlp_gap": 0.07335208025775924,
  "onpolicy_mlp_recovery": 0.10195529367670671,
  "onpolicy_mlp_selectivity": 0.11073149740695953,
  "random_linear_test_acc": 0.3016479015350342,
  "random_linear_balanced_acc": 0.2988723560403716,
  "random_linear_majority": 0.2684887459807074,
  "random_linear_gap": 0.0331591555543268,
  "random_linear_recovery": 0.04532965880173906,
  "random_linear_selectivity": 0.059083595871925354,
  "random_mlp_test_acc": 0.32114148139953613,
  "random_mlp_balanced_acc": 0.31899720811373417,
  "random_mlp_majority": 0.2684887459807074,
  "random_mlp_gap": 0.052652735418828756,
  "random_mlp_recovery": 0.07197802512200327,
  "random_mlp_selectivity": 0.08018489181995392,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986386665986678,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986432297732172
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.75,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_007",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.421875
  ],
  "train_success": [
    0.21875,
    0.421875
  ],
  "policy_loss": [
    0.01668400503695011,
    0.36378076672554016
  ],
  "value_loss": [
    0.2015165388584137,
    0.06237529218196869
  ],
  "entropy": [
    1.0605770349502563,
    0.09591100364923477
  ],
  "val_success": [
    0.2672413793103448,
    0.41379310344827586
  ],
  "test_short_success": [
    0.203125,
    0.28125
  ],
  "test_long_success": [
    0.1875,
    0.25
  ],
  "val_success_norm": [
    0.4310774873282313,
    0.6699087071232848
  ],
  "test_short_success_norm": [
    0.3254693062176788,
    0.4506498086092209
  ],
  "test_long_success_norm": [
    0.300433205739673,
    0.4005776076528974
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1341/probe.json <==
{
  "task": "rand_007",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.7172699570655823,
  "probe_test_acc": 0.7051848769187927,
  "balanced_acc": 0.6780657066493994,
  "majority_baseline": 0.3770096463022508,
  "control_task_acc": 0.25180867314338684,
  "selectivity": 0.4533762037754059,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3281752306165419,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7071428298950195,
  "rowsplit_balanced_acc": 0.681094598809551,
  "rowsplit_probe_gap": 0.3275793378315275,
  "num_control_classes": 4,
  "control_test_acc": 0.7045819759368896,
  "control_majority": 0.3770096463022508,
  "control_probe_gap": 0.32757232963463884
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_007",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7122186422348022,
  "onpolicy_linear_balanced_acc": 0.6869852259197927,
  "onpolicy_linear_majority": 0.3788183279742765,
  "onpolicy_linear_gap": 0.33340031426052574,
  "onpolicy_linear_recovery": 0.536719496525518,
  "onpolicy_linear_selectivity": 0.463223472237587,
  "onpolicy_mlp_test_acc": 0.6278135180473328,
  "onpolicy_mlp_balanced_acc": 0.618230944111934,
  "onpolicy_mlp_majority": 0.3788183279742765,
  "onpolicy_mlp_gap": 0.24899519007305626,
  "onpolicy_mlp_recovery": 0.400841173019582,
  "onpolicy_mlp_selectivity": 0.3826366662979126,
  "random_linear_test_acc": 0.4421221911907196,
  "random_linear_balanced_acc": 0.44123608270102294,
  "random_linear_majority": 0.2684887459807074,
  "random_linear_gap": 0.17363344521001223,
  "random_linear_recovery": 0.23736264378159913,
  "random_linear_selectivity": 0.1852893829345703,
  "random_mlp_test_acc": 0.46302250027656555,
  "random_mlp_balanced_acc": 0.46218917365379475,
  "random_mlp_majority": 0.2684887459807074,
  "random_mlp_gap": 0.19453375429585817,
  "random_mlp_recovery": 0.2659340553231292,
  "random_mlp_selectivity": 0.21844854950904846,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9685983171840271,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986432297732172
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_007",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.34375
  ],
  "train_success": [
    0.15625,
    0.34375
  ],
  "policy_loss": [
    -0.007111412938684225,
    -0.22296255826950073
  ],
  "value_loss": [
    0.02540094032883644,
    0.10556349903345108
  ],
  "entropy": [
    1.0801401138305664,
    0.035014402121305466
  ],
  "val_success": [
    0.31896551724137934,
    0.25862068965517243
  ],
  "test_short_success": [
    0.296875,
    0.265625
  ],
  "test_long_success": [
    0.328125,
    0.2734375
  ],
  "val_success_norm": [
    0.5170851568173791,
    0.42312191777573793
  ],
  "test_short_success_norm": [
    0.4756859090874983,
    0.4256137081320255
  ],
  "test_long_success_norm": [
    0.525758110044428,
    0.43813175837035656
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1337/probe.json <==
{
  "task": "rand_007",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.40229591727256775,
  "probe_test_acc": 0.3609127104282379,
  "balanced_acc": 0.360104441567187,
  "majority_baseline": 0.2630952380952381,
  "control_task_acc": 0.2617063522338867,
  "selectivity": 0.0992063581943512,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.09781747233299981
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_007",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.328125
  ],
  "train_success": [
    0.28125,
    0.328125
  ],
  "policy_loss": [
    0.021875616163015366,
    0.07804042845964432
  ],
  "value_loss": [
    0.06273095309734344,
    0.07559484243392944
  ],
  "entropy": [
    1.0664385557174683,
    0.06706618517637253
  ],
  "val_success": [
    0.27586206896551724,
    0.23275862068965517
  ],
  "test_short_success": [
    0.328125,
    0.265625
  ],
  "test_long_success": [
    0.2578125,
    0.203125
  ],
  "val_success_norm": [
    0.4459533612963655,
    0.38166984834432693
  ],
  "test_short_success_norm": [
    0.525758110046397,
    0.4256137081319339
  ],
  "test_long_success_norm": [
    0.41309565789205044,
    0.3254693062179791
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1338/probe.json <==
{
  "task": "rand_007",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.405867338180542,
  "probe_test_acc": 0.3781746029853821,
  "balanced_acc": 0.37797688239606897,
  "majority_baseline": 0.2498015873015873,
  "control_task_acc": 0.25535714626312256,
  "selectivity": 0.12281745672225952,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.12837301568379478
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_007",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.265625
  ],
  "train_success": [
    0.234375,
    0.265625
  ],
  "policy_loss": [
    0.008674473501741886,
    -0.08637013286352158
  ],
  "value_loss": [
    0.0537433996796608,
    0.029596863314509392
  ],
  "entropy": [
    1.0643866062164307,
    0.18626154959201813
  ],
  "val_success": [
    0.19827586206896552,
    0.28448275862068967
  ],
  "test_short_success": [
    0.296875,
    0.28125
  ],
  "test_long_success": [
    0.296875,
    0.265625
  ],
  "val_success_norm": [
    0.31945922266192356,
    0.45882860544447945
  ],
  "test_short_success_norm": [
    0.4756859090889828,
    0.45064980861065224
  ],
  "test_long_success_norm": [
    0.4756859090878157,
    0.42561370813120347
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1339/probe.json <==
{
  "task": "rand_007",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.36879250407218933,
  "probe_test_acc": 0.3363095223903656,
  "balanced_acc": 0.33411519252347965,
  "majority_baseline": 0.2708333333333333,
  "control_task_acc": 0.25357142090797424,
  "selectivity": 0.08273810148239136,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.06547618905703229
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_007/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 1.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_008",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.015625
  ],
  "train_success": [
    0.140625,
    0.015625
  ],
  "policy_loss": [
    0.10061056166887283,
    0.0002235505380667746
  ],
  "value_loss": [
    0.061868999153375626,
    0.00637020543217659
  ],
  "entropy": [
    0.6006933450698853,
    0.0093888770788908
  ],
  "val_success": [
    0.09482758620689655,
    0.19827586206896552
  ],
  "test_short_success": [
    0.171875,
    0.1875
  ],
  "test_long_success": [
    0.1171875,
    0.1640625
  ],
  "val_success_norm": [
    0.18338648612942968,
    0.37082785728145284
  ],
  "test_short_success_norm": [
    0.32243308135639603,
    0.35174563855040863
  ],
  "test_long_success_norm": [
    0.21983886863939173,
    0.30777441616336987
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1337/probe.json <==
{
  "task": "rand_008",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2582036554813385,
  "probe_test_acc": 0.24075563251972198,
  "balanced_acc": 0.2389766392628251,
  "majority_baseline": 0.16459003215434084,
  "control_task_acc": 0.14389067888259888,
  "selectivity": 0.09686495363712311,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07616560036538114,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22996032238006592,
  "rowsplit_balanced_acc": 0.22773408036017415,
  "rowsplit_probe_gap": 0.07182540174514529,
  "num_control_classes": 7,
  "control_test_acc": 0.23995177447795868,
  "control_majority": 0.16459003215434084,
  "control_probe_gap": 0.07536174232361784
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_008",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23914791643619537,
  "onpolicy_linear_balanced_acc": 0.23722044548035123,
  "onpolicy_linear_majority": 0.16459003215434084,
  "onpolicy_linear_gap": 0.07455788428185453,
  "onpolicy_linear_recovery": 0.08924706090606403,
  "onpolicy_linear_selectivity": 0.0960610955953598,
  "onpolicy_mlp_test_acc": 0.2654742896556854,
  "onpolicy_mlp_balanced_acc": 0.25973012201143847,
  "onpolicy_mlp_majority": 0.16459003215434084,
  "onpolicy_mlp_gap": 0.10088425750134458,
  "onpolicy_mlp_recovery": 0.12076017929436869,
  "onpolicy_mlp_selectivity": 0.131028950214386,
  "random_linear_test_acc": 0.21061092615127563,
  "random_linear_balanced_acc": 0.20656830656941386,
  "random_linear_majority": 0.1547427652733119,
  "random_linear_gap": 0.05586816087796373,
  "random_linear_recovery": 0.06609604577478542,
  "random_linear_selectivity": 0.06772507727146149,
  "random_mlp_test_acc": 0.2363343983888626,
  "random_mlp_balanced_acc": 0.2344058837948889,
  "random_mlp_majority": 0.1547427652733119,
  "random_mlp_gap": 0.0815916331155507,
  "random_mlp_recovery": 0.09652876043342375,
  "random_mlp_selectivity": 0.08540995419025421,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988395272173816,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992406246999115
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_008",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.125
  ],
  "train_success": [
    0.09375,
    0.125
  ],
  "policy_loss": [
    -0.17061196267604828,
    0.17231206595897675
  ],
  "value_loss": [
    0.050661951303482056,
    0.017447372898459435
  ],
  "entropy": [
    0.6860361695289612,
    0.046691883355379105
  ],
  "val_success": [
    0.09482758620689655,
    0.1206896551724138
  ],
  "test_short_success": [
    0.140625,
    0.125
  ],
  "test_long_success": [
    0.1875,
    0.1484375
  ],
  "val_success_norm": [
    0.18271342584666497,
    0.2276708366811186
  ],
  "test_short_success_norm": [
    0.26380830521886756,
    0.2344960549761292
  ],
  "test_long_success_norm": [
    0.3517421899848624,
    0.27846256714300194
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1338/probe.json <==
{
  "task": "rand_008",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2713971436023712,
  "probe_test_acc": 0.25040194392204285,
  "balanced_acc": 0.24764620333816784,
  "majority_baseline": 0.15695337620578778,
  "control_task_acc": 0.14529742300510406,
  "selectivity": 0.10510452091693878,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09344856771625507,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24246031045913696,
  "rowsplit_balanced_acc": 0.23890331598962972,
  "rowsplit_probe_gap": 0.07896824696707347,
  "num_control_classes": 7,
  "control_test_acc": 0.24899516999721527,
  "control_majority": 0.15695337620578778,
  "control_probe_gap": 0.09204179379142749
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_008",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23894694447517395,
  "onpolicy_linear_balanced_acc": 0.2361018705193906,
  "onpolicy_linear_majority": 0.16278135048231512,
  "onpolicy_linear_gap": 0.07616559399285883,
  "onpolicy_linear_recovery": 0.09097455489881554,
  "onpolicy_linear_selectivity": 0.09586012363433838,
  "onpolicy_mlp_test_acc": 0.27311092615127563,
  "onpolicy_mlp_balanced_acc": 0.27070246272603493,
  "onpolicy_mlp_majority": 0.16278135048231512,
  "onpolicy_mlp_gap": 0.11032957566896051,
  "onpolicy_mlp_recovery": 0.1317810774192865,
  "onpolicy_mlp_selectivity": 0.1348472535610199,
  "random_linear_test_acc": 0.2096061110496521,
  "random_linear_balanced_acc": 0.20689443233665047,
  "random_linear_majority": 0.1547427652733119,
  "random_linear_gap": 0.054863345776340194,
  "random_linear_recovery": 0.0649072773616426,
  "random_linear_selectivity": 0.058882638812065125,
  "random_mlp_test_acc": 0.24678456783294678,
  "random_mlp_balanced_acc": 0.24496894880582215,
  "random_mlp_majority": 0.1547427652733119,
  "random_mlp_gap": 0.09204180255963487,
  "random_mlp_recovery": 0.1088920612307996,
  "random_mlp_selectivity": 0.10952572524547577,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990651514746345,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992406246999115
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_008",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.09375
  ],
  "train_success": [
    0.0625,
    0.09375
  ],
  "policy_loss": [
    -0.21745730936527252,
    0.32416537404060364
  ],
  "value_loss": [
    0.06442470103502274,
    0.004035408608615398
  ],
  "entropy": [
    0.6468607187271118,
    0.006131981033831835
  ],
  "val_success": [
    0.16379310344827586,
    0.20689655172413793
  ],
  "test_short_success": [
    0.046875,
    0.171875
  ],
  "test_long_success": [
    0.15625,
    0.1015625
  ],
  "val_success_norm": [
    0.30891753050373183,
    0.3947100625539466
  ],
  "test_short_success_norm": [
    0.0879358222359503,
    0.3224332666411004
  ],
  "test_long_success_norm": [
    0.2931184916394749,
    0.19052701947047146
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1339/probe.json <==
{
  "task": "rand_008",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.23689107596874237,
  "probe_test_acc": 0.2110128551721573,
  "balanced_acc": 0.20846718590498334,
  "majority_baseline": 0.1579581993569132,
  "control_task_acc": 0.14368970692157745,
  "selectivity": 0.06732314825057983,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0530546558152441,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.20277777314186096,
  "rowsplit_balanced_acc": 0.20123313267476725,
  "rowsplit_probe_gap": 0.05436507472916255,
  "num_control_classes": 7,
  "control_test_acc": 0.21141478419303894,
  "control_majority": 0.1579581993569132,
  "control_probe_gap": 0.05345658483612575
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_008",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.21382637321949005,
  "onpolicy_linear_balanced_acc": 0.2106446579369967,
  "onpolicy_linear_majority": 0.15192926045016078,
  "onpolicy_linear_gap": 0.06189711276932927,
  "onpolicy_linear_recovery": 0.07298578984364514,
  "onpolicy_linear_selectivity": 0.07355305552482605,
  "onpolicy_mlp_test_acc": 0.2622588276863098,
  "onpolicy_mlp_balanced_acc": 0.2592282620332108,
  "onpolicy_mlp_majority": 0.15192926045016078,
  "onpolicy_mlp_gap": 0.11032956723614903,
  "onpolicy_mlp_recovery": 0.13009476932869138,
  "onpolicy_mlp_selectivity": 0.11917200684547424,
  "random_linear_test_acc": 0.1891077160835266,
  "random_linear_balanced_acc": 0.1860457441516035,
  "random_linear_majority": 0.1547427652733119,
  "random_linear_gap": 0.034364950810214706,
  "random_linear_recovery": 0.04065620428712039,
  "random_linear_selectivity": 0.040594860911369324,
  "random_mlp_test_acc": 0.23954984545707703,
  "random_mlp_balanced_acc": 0.23599188408437102,
  "random_mlp_majority": 0.1547427652733119,
  "random_mlp_gap": 0.08480708018376512,
  "random_mlp_recovery": 0.10033286519125421,
  "random_mlp_selectivity": 0.09123794734477997,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991518774179501,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992406246999115
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_008",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.046875
  ],
  "train_success": [
    0.09375,
    0.046875
  ],
  "policy_loss": [
    0.16935305297374725,
    -0.05755766108632088
  ],
  "value_loss": [
    0.06664183735847473,
    0.019883953034877777
  ],
  "entropy": [
    0.6636427044868469,
    0.04030874744057655
  ],
  "val_success": [
    0.16379310344827586,
    0.16379310344827586
  ],
  "test_short_success": [
    0.171875,
    0.15625
  ],
  "test_long_success": [
    0.15625,
    0.171875
  ],
  "val_success_norm": [
    0.3128317993396409,
    0.30756154705681593
  ],
  "test_short_success_norm": [
    0.32243205069682745,
    0.29311979827979445
  ],
  "test_long_success_norm": [
    0.2931184917793244,
    0.3224303406875089
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1340/probe.json <==
{
  "task": "rand_008",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.25710418820381165,
  "probe_test_acc": 0.24437299370765686,
  "balanced_acc": 0.24197360234278573,
  "majority_baseline": 0.15735530546623794,
  "control_task_acc": 0.13886655867099762,
  "selectivity": 0.10550643503665924,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08701768824141892,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22976189851760864,
  "rowsplit_balanced_acc": 0.22800616615282826,
  "rowsplit_probe_gap": 0.07162697788268801,
  "num_control_classes": 7,
  "control_test_acc": 0.246985524892807,
  "control_majority": 0.15735530546623794,
  "control_probe_gap": 0.08963021942656907
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_008",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24959807097911835,
  "onpolicy_linear_balanced_acc": 0.24679247855735112,
  "onpolicy_linear_majority": 0.15815916398713825,
  "onpolicy_linear_gap": 0.0914389069919801,
  "onpolicy_linear_recovery": 0.10861780883076938,
  "onpolicy_linear_selectivity": 0.10108521580696106,
  "onpolicy_mlp_test_acc": 0.2765273451805115,
  "onpolicy_mlp_balanced_acc": 0.2753167293148245,
  "onpolicy_mlp_majority": 0.15815916398713825,
  "onpolicy_mlp_gap": 0.11836818119337322,
  "onpolicy_mlp_recovery": 0.14060636658348655,
  "onpolicy_mlp_selectivity": 0.13665595650672913,
  "random_linear_test_acc": 0.19111736118793488,
  "random_linear_balanced_acc": 0.18737817697306128,
  "random_linear_majority": 0.1547427652733119,
  "random_linear_gap": 0.03637459591462297,
  "random_linear_recovery": 0.043033758742549666,
  "random_linear_selectivity": 0.04923632740974426,
  "random_mlp_test_acc": 0.2363343983888626,
  "random_mlp_balanced_acc": 0.23371835100349658,
  "random_mlp_majority": 0.1547427652733119,
  "random_mlp_gap": 0.0815916331155507,
  "random_mlp_recovery": 0.09652876043342375,
  "random_mlp_selectivity": 0.0884244292974472,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991861388110249,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992406246999115
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_008",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.15625
  ],
  "train_success": [
    0.109375,
    0.15625
  ],
  "policy_loss": [
    0.28471288084983826,
    0.0930110290646553
  ],
  "value_loss": [
    0.09169857949018478,
    0.0259246788918972
  ],
  "entropy": [
    0.6750220060348511,
    0.008053590543568134
  ],
  "val_success": [
    0.11206896551724138,
    0.13793103448275862
  ],
  "test_short_success": [
    0.265625,
    0.078125
  ],
  "test_long_success": [
    0.1328125,
    0.1328125
  ],
  "val_success_norm": [
    0.21111897224959575,
    0.2707672277329821
  ],
  "test_short_success_norm": [
    0.4983035301866623,
    0.14655944538056065
  ],
  "test_long_success_norm": [
    0.24915071781869386,
    0.2491507178076619
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1341/probe.json <==
{
  "task": "rand_008",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.24289581179618835,
  "probe_test_acc": 0.234726682305336,
  "balanced_acc": 0.23375897026117157,
  "majority_baseline": 0.15635048231511253,
  "control_task_acc": 0.14831189811229706,
  "selectivity": 0.08641478419303894,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07837619999022347,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2261904776096344,
  "rowsplit_balanced_acc": 0.22533013917246714,
  "rowsplit_probe_gap": 0.06468254110169788,
  "num_control_classes": 7,
  "control_test_acc": 0.23492765426635742,
  "control_majority": 0.15635048231511253,
  "control_probe_gap": 0.07857717195124489
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_008",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23030546307563782,
  "onpolicy_linear_balanced_acc": 0.22929795919643553,
  "onpolicy_linear_majority": 0.15715434083601287,
  "onpolicy_linear_gap": 0.07315112223962494,
  "onpolicy_linear_recovery": 0.08679064956232087,
  "onpolicy_linear_selectivity": 0.08118970692157745,
  "onpolicy_mlp_test_acc": 0.19091640412807465,
  "onpolicy_mlp_balanced_acc": 0.1821886798806263,
  "onpolicy_mlp_majority": 0.15715434083601287,
  "onpolicy_mlp_gap": 0.03376206329206177,
  "onpolicy_mlp_recovery": 0.04005723103035274,
  "onpolicy_mlp_selectivity": 0.04702572524547577,
  "random_linear_test_acc": 0.21623794734477997,
  "random_linear_balanced_acc": 0.21412723996539182,
  "random_linear_majority": 0.1547427652733119,
  "random_linear_gap": 0.06149518207146806,
  "random_linear_recovery": 0.07275321587913103,
  "random_linear_selectivity": 0.07817524671554565,
  "random_mlp_test_acc": 0.25401929020881653,
  "random_mlp_balanced_acc": 0.2508619990784606,
  "random_mlp_majority": 0.1547427652733119,
  "random_mlp_gap": 0.09927652493550462,
  "random_mlp_recovery": 0.11745125727034499,
  "random_mlp_selectivity": 0.11193729937076569,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990248585728163,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992406246999115
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.75,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_008",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.015625
  ],
  "train_success": [
    0.15625,
    0.015625
  ],
  "policy_loss": [
    0.00855255126953125,
    0.09091237932443619
  ],
  "value_loss": [
    0.1133393719792366,
    0.008963220752775669
  ],
  "entropy": [
    0.6799649000167847,
    0.008229232393205166
  ],
  "val_success": [
    0.12931034482758622,
    0.12931034482758622
  ],
  "test_short_success": [
    0.140625,
    0.140625
  ],
  "test_long_success": [
    0.15625,
    0.140625
  ],
  "val_success_norm": [
    0.2582307790067487,
    0.24091937169325572
  ],
  "test_short_success_norm": [
    0.26380729746872944,
    0.26380658275944563
  ],
  "test_long_success_norm": [
    0.29311849197546425,
    0.2638066425713828
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1337/probe.json <==
{
  "task": "rand_008",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2905612289905548,
  "probe_test_acc": 0.2541666626930237,
  "balanced_acc": 0.25170432668386594,
  "majority_baseline": 0.1621031746031746,
  "control_task_acc": 0.14642857015132904,
  "selectivity": 0.10773809254169464,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.09206348808984907
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_008",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.09375
  ],
  "train_success": [
    0.140625,
    0.09375
  ],
  "policy_loss": [
    -0.05800691619515419,
    -0.5911230444908142
  ],
  "value_loss": [
    0.037922948598861694,
    0.07575815171003342
  ],
  "entropy": [
    0.6909897923469543,
    0.1027567908167839
  ],
  "val_success": [
    0.14655172413793102,
    0.08620689655172414
  ],
  "test_short_success": [
    0.109375,
    0.15625
  ],
  "test_long_success": [
    0.1171875,
    0.109375
  ],
  "val_success_norm": [
    0.2975032075289921,
    0.16252429124603648
  ],
  "test_short_success_norm": [
    0.20518570153144727,
    0.29312008935739264
  ],
  "test_long_success_norm": [
    0.21983886861517069,
    0.20518294422811387
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1338/probe.json <==
{
  "task": "rand_008",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.28511905670166016,
  "probe_test_acc": 0.23789682984352112,
  "balanced_acc": 0.23576548320175575,
  "majority_baseline": 0.1525793650793651,
  "control_task_acc": 0.144841268658638,
  "selectivity": 0.09305556118488312,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.08531746476415603
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_008",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.109375
  ],
  "train_success": [
    0.1875,
    0.109375
  ],
  "policy_loss": [
    -0.15087386965751648,
    0.1687239408493042
  ],
  "value_loss": [
    0.029034722596406937,
    0.004525736905634403
  ],
  "entropy": [
    0.6728026270866394,
    0.07096124440431595
  ],
  "val_success": [
    0.1896551724137931,
    0.1206896551724138
  ],
  "test_short_success": [
    0.125,
    0.1875
  ],
  "test_long_success": [
    0.1640625,
    0.1328125
  ],
  "val_success_norm": [
    0.36276736656495917,
    0.23120751708033105
  ],
  "test_short_success_norm": [
    0.23449606151989144,
    0.3517441876896841
  ],
  "test_long_success_norm": [
    0.3077744162326006,
    0.24915071785191473
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1339/probe.json <==
{
  "task": "rand_008",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.281632661819458,
  "probe_test_acc": 0.24146825075149536,
  "balanced_acc": 0.24021425145746042,
  "majority_baseline": 0.1503968253968254,
  "control_task_acc": 0.15059523284435272,
  "selectivity": 0.09087301790714264,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.09107142535466997
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_008/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_009",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.703125
  ],
  "train_success": [
    0.546875,
    0.703125
  ],
  "policy_loss": [
    -0.015045182779431343,
    -0.044271502643823624
  ],
  "value_loss": [
    0.14781872928142548,
    0.07391689717769623
  ],
  "entropy": [
    0.5994476079940796,
    0.14147399365901947
  ],
  "val_success": [
    0.47413793103448276,
    0.75
  ],
  "test_short_success": [
    0.515625,
    0.734375
  ],
  "test_long_success": [
    0.5,
    0.765625
  ],
  "val_success_norm": [
    0.632183908045977,
    0.9999999999999998
  ],
  "test_short_success_norm": [
    0.6875,
    0.9791666666666665
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    1.0208333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1337/probe.json <==
{
  "task": "rand_009",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9895498156547546,
  "balanced_acc": 0.9846462834171845,
  "majority_baseline": 0.7009646302250804,
  "control_task_acc": 0.3321945369243622,
  "selectivity": 0.6573552787303925,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.28858518542967426,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9972222447395325,
  "rowsplit_balanced_acc": 0.9962516277751987,
  "rowsplit_probe_gap": 0.290277800295088,
  "num_control_classes": 3,
  "control_test_acc": 0.9895498156547546,
  "control_majority": 0.7009646302250804,
  "control_probe_gap": 0.28858518542967426
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_009",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.987942099571228,
  "onpolicy_linear_balanced_acc": 0.9828423475258918,
  "onpolicy_linear_majority": 0.6985530546623794,
  "onpolicy_linear_gap": 0.28938904490884865,
  "onpolicy_linear_recovery": 0.9599999249776204,
  "onpolicy_linear_selectivity": 0.6611736118793488,
  "onpolicy_mlp_test_acc": 0.9871382713317871,
  "onpolicy_mlp_balanced_acc": 0.981319524357499,
  "onpolicy_mlp_majority": 0.6985530546623794,
  "onpolicy_mlp_gap": 0.28858521666940773,
  "onpolicy_mlp_recovery": 0.9573333587646484,
  "onpolicy_mlp_selectivity": 0.6579582095146179,
  "random_linear_test_acc": 0.8179260492324829,
  "random_linear_balanced_acc": 0.8177280534073377,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.3014469495540263,
  "random_linear_recovery": 0.6234414052289422,
  "random_linear_selectivity": 0.4672427773475647,
  "random_mlp_test_acc": 0.8862540125846863,
  "random_mlp_balanced_acc": 0.8862894644064288,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.36977491290622966,
  "random_mlp_recovery": 0.7647547658443055,
  "random_mlp_selectivity": 0.5446141362190247,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.5516966154620454,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_009",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.515625
  ],
  "train_success": [
    0.5,
    0.515625
  ],
  "policy_loss": [
    -0.25062814354896545,
    -0.052843451499938965
  ],
  "value_loss": [
    0.1288738250732422,
    0.08792542666196823
  ],
  "entropy": [
    0.6861828565597534,
    0.26134559512138367
  ],
  "val_success": [
    0.4224137931034483,
    0.5086206896551724
  ],
  "test_short_success": [
    0.53125,
    0.5625
  ],
  "test_long_success": [
    0.453125,
    0.46875
  ],
  "val_success_norm": [
    0.5632183908045977,
    0.6781609195402298
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.75
  ],
  "test_long_success_norm": [
    0.6041666666666666,
    0.625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1338/probe.json <==
{
  "task": "rand_009",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.578061580657959,
  "probe_test_acc": 0.5663183331489563,
  "balanced_acc": 0.5661102548443695,
  "majority_baseline": 0.5044212218649518,
  "control_task_acc": 0.3496784567832947,
  "selectivity": 0.21663987636566162,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06189711128400455,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5519841313362122,
  "rowsplit_balanced_acc": 0.5519156527248585,
  "rowsplit_probe_gap": 0.046230163082243925,
  "num_control_classes": 3,
  "control_test_acc": 0.5667202472686768,
  "control_majority": 0.5044212218649518,
  "control_probe_gap": 0.062299025403725006
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_009",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.548432469367981,
  "onpolicy_linear_balanced_acc": 0.5482245917494237,
  "onpolicy_linear_majority": 0.49135852090032156,
  "onpolicy_linear_gap": 0.0570739484676594,
  "onpolicy_linear_recovery": 0.11220860038525213,
  "onpolicy_linear_selectivity": 0.19614148139953613,
  "onpolicy_mlp_test_acc": 0.575964629650116,
  "onpolicy_mlp_balanced_acc": 0.5753862736020181,
  "onpolicy_mlp_majority": 0.49135852090032156,
  "onpolicy_mlp_gap": 0.0846061087497944,
  "onpolicy_mlp_recovery": 0.16633741491069812,
  "onpolicy_mlp_selectivity": 0.24196141958236694,
  "random_linear_test_acc": 0.540996789932251,
  "random_linear_balanced_acc": 0.540550698480776,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.024517690253794355,
  "random_linear_recovery": 0.05070657801449739,
  "random_linear_selectivity": 0.20337620377540588,
  "random_mlp_test_acc": 0.5560691356658936,
  "random_mlp_balanced_acc": 0.5579137435270449,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.03959003598743693,
  "random_mlp_recovery": 0.08187864466894688,
  "random_mlp_selectivity": 0.2172427773475647,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6309194333598167,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 1.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.25,
  "28": 0.75,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_009",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.484375
  ],
  "train_success": [
    0.5,
    0.484375
  ],
  "policy_loss": [
    0.15056529641151428,
    -0.23094752430915833
  ],
  "value_loss": [
    0.09380341321229935,
    0.04718967527151108
  ],
  "entropy": [
    0.6462332606315613,
    0.31321385502815247
  ],
  "val_success": [
    0.5,
    0.5
  ],
  "test_short_success": [
    0.53125,
    0.5
  ],
  "test_long_success": [
    0.4921875,
    0.5234375
  ],
  "val_success_norm": [
    0.6666666666666666,
    0.6666666666666666
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.65625,
    0.6979166666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1339/probe.json <==
{
  "task": "rand_009",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5707882046699524,
  "probe_test_acc": 0.5492363572120667,
  "balanced_acc": 0.5495883098081795,
  "majority_baseline": 0.49356913183279744,
  "control_task_acc": 0.3424437344074249,
  "selectivity": 0.20679262280464172,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.055667225379269214,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.543055534362793,
  "rowsplit_balanced_acc": 0.5434075837142543,
  "rowsplit_probe_gap": 0.055158708965967584,
  "num_control_classes": 3,
  "control_test_acc": 0.548432469367981,
  "control_majority": 0.49356913183279744,
  "control_probe_gap": 0.05486333753518352
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_009",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5456189513206482,
  "onpolicy_linear_balanced_acc": 0.5451913953249032,
  "onpolicy_linear_majority": 0.505024115755627,
  "onpolicy_linear_gap": 0.04059483556502119,
  "onpolicy_linear_recovery": 0.08201376442206473,
  "onpolicy_linear_selectivity": 0.21282151341438293,
  "onpolicy_mlp_test_acc": 0.5795819759368896,
  "onpolicy_mlp_balanced_acc": 0.579305273963938,
  "onpolicy_mlp_majority": 0.505024115755627,
  "onpolicy_mlp_gap": 0.07455786018126265,
  "onpolicy_mlp_recovery": 0.15062927822247785,
  "onpolicy_mlp_selectivity": 0.24658358097076416,
  "random_linear_test_acc": 0.5247186422348022,
  "random_linear_balanced_acc": 0.5230679785620256,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.008239542556345625,
  "random_linear_recovery": 0.01704071644238397,
  "random_linear_selectivity": 0.18026527762413025,
  "random_mlp_test_acc": 0.5574758648872375,
  "random_mlp_balanced_acc": 0.5563846544468918,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.04099676520878093,
  "random_mlp_recovery": 0.08478798989147711,
  "random_mlp_selectivity": 0.21623793244361877,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6309102418556478,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 1.0,
  "21": 0.25,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_009",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.453125
  ],
  "train_success": [
    0.546875,
    0.453125
  ],
  "policy_loss": [
    0.004366891458630562,
    0.06007804721593857
  ],
  "value_loss": [
    0.12204072624444962,
    0.07781972736120224
  ],
  "entropy": [
    0.6636170744895935,
    0.30953121185302734
  ],
  "val_success": [
    0.5258620689655172,
    0.5
  ],
  "test_short_success": [
    0.59375,
    0.5
  ],
  "test_long_success": [
    0.4453125,
    0.5234375
  ],
  "val_success_norm": [
    0.7011494252873561,
    0.6666666666666666
  ],
  "test_short_success_norm": [
    0.7916666666666666,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.59375,
    0.6979166666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1340/probe.json <==
{
  "task": "rand_009",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5515899658203125,
  "probe_test_acc": 0.5293408632278442,
  "balanced_acc": 0.5296096022318142,
  "majority_baseline": 0.5114549839228296,
  "control_task_acc": 0.33360129594802856,
  "selectivity": 0.19573956727981567,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.017885879305014618,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5291666388511658,
  "rowsplit_balanced_acc": 0.5289289855166057,
  "rowsplit_probe_gap": 0.021031718216245165,
  "num_control_classes": 3,
  "control_test_acc": 0.5313504934310913,
  "control_majority": 0.5114549839228296,
  "control_probe_gap": 0.01989550950826169
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_009",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5337620377540588,
  "onpolicy_linear_balanced_acc": 0.5331060129678948,
  "onpolicy_linear_majority": 0.509847266881029,
  "onpolicy_linear_gap": 0.023914770873029845,
  "onpolicy_linear_recovery": 0.04879044684878906,
  "onpolicy_linear_selectivity": 0.18569129705429077,
  "onpolicy_mlp_test_acc": 0.5763665437698364,
  "onpolicy_mlp_balanced_acc": 0.5770494993085524,
  "onpolicy_mlp_majority": 0.509847266881029,
  "onpolicy_mlp_gap": 0.06651927688880743,
  "onpolicy_mlp_recovery": 0.1357113250507199,
  "onpolicy_mlp_selectivity": 0.2284967601299286,
  "random_linear_test_acc": 0.5206993818283081,
  "random_linear_balanced_acc": 0.5195482435286621,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.004220282149851484,
  "random_linear_recovery": 0.008728231079659596,
  "random_linear_selectivity": 0.19614151120185852,
  "random_mlp_test_acc": 0.5649116039276123,
  "random_mlp_balanced_acc": 0.5646439995989274,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.04843250424915568,
  "random_mlp_recovery": 0.10016630970232697,
  "random_mlp_selectivity": 0.23211416602134705,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.630591461552136,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.75,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_009",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.671875
  ],
  "train_success": [
    0.484375,
    0.671875
  ],
  "policy_loss": [
    0.10259336233139038,
    -0.14697770774364471
  ],
  "value_loss": [
    0.33283090591430664,
    0.03504949435591698
  ],
  "entropy": [
    0.6752817630767822,
    0.17316704988479614
  ],
  "val_success": [
    0.47413793103448276,
    0.646551724137931
  ],
  "test_short_success": [
    0.53125,
    0.765625
  ],
  "test_long_success": [
    0.5078125,
    0.765625
  ],
  "val_success_norm": [
    0.632183908045977,
    0.8620689655172412
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    1.0208333333333333
  ],
  "test_long_success_norm": [
    0.6770833333333334,
    1.0208333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1341/probe.json <==
{
  "task": "rand_009",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7043810289389068,
  "control_task_acc": 0.33420416712760925,
  "selectivity": 0.6657958328723907,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.29561897106109325,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.29781746031746037,
  "num_control_classes": 3,
  "control_test_acc": 1.0,
  "control_majority": 0.7043810289389068,
  "control_probe_gap": 0.29561897106109325
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_009",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.9998573466476461,
  "onpolicy_linear_majority": 0.7043810289389068,
  "onpolicy_linear_gap": 0.29541798419891063,
  "onpolicy_linear_recovery": 0.9993201151419302,
  "onpolicy_linear_selectivity": 0.6688102781772614,
  "onpolicy_mlp_test_acc": 0.9997990131378174,
  "onpolicy_mlp_balanced_acc": 0.9998573466476461,
  "onpolicy_mlp_majority": 0.7043810289389068,
  "onpolicy_mlp_gap": 0.29541798419891063,
  "onpolicy_mlp_recovery": 0.9993201151419302,
  "onpolicy_mlp_selectivity": 0.6639871299266815,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.4835209003215434,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.6645900309085846,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.4835209003215434,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.6625804007053375,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.5512698972223844,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 1.0,
  "7": 0.5,
  "8": 0.75,
  "9": 1.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.25,
  "29": 0.25,
  "30": 1.0,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_009",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.8125
  ],
  "train_success": [
    0.5,
    0.8125
  ],
  "policy_loss": [
    0.14805510640144348,
    -0.17978155612945557
  ],
  "value_loss": [
    0.20545604825019836,
    0.053415194153785706
  ],
  "entropy": [
    0.6799284815788269,
    0.2384134978055954
  ],
  "val_success": [
    0.5086206896551724,
    0.75
  ],
  "test_short_success": [
    0.546875,
    0.71875
  ],
  "test_long_success": [
    0.53125,
    0.7265625
  ],
  "val_success_norm": [
    0.6781609195402301,
    0.9999999999999999
  ],
  "test_short_success_norm": [
    0.7291666666666666,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.7083333333333333,
    0.96875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1337/probe.json <==
{
  "task": "rand_009",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9993197321891785,
  "probe_test_acc": 0.9988095164299011,
  "balanced_acc": 0.9981249999999999,
  "majority_baseline": 0.6825396825396826,
  "control_task_acc": 0.3375000059604645,
  "selectivity": 0.6613095104694366,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.31626983389021857
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.25,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_009",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.75
  ],
  "train_success": [
    0.53125,
    0.75
  ],
  "policy_loss": [
    0.03226330131292343,
    -0.12302994728088379
  ],
  "value_loss": [
    0.18374936282634735,
    0.04724690318107605
  ],
  "entropy": [
    0.6910821199417114,
    0.12031558156013489
  ],
  "val_success": [
    0.49137931034482757,
    0.7931034482758621
  ],
  "test_short_success": [
    0.5,
    0.734375
  ],
  "test_long_success": [
    0.40625,
    0.703125
  ],
  "val_success_norm": [
    0.6551724137931033,
    1.057471264367816
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.9791666666666665
  ],
  "test_long_success_norm": [
    0.5416666666666666,
    0.9375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1338/probe.json <==
{
  "task": "rand_009",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9972789287567139,
  "probe_test_acc": 0.9970238208770752,
  "balanced_acc": 0.9957228116710876,
  "majority_baseline": 0.6904761904761905,
  "control_task_acc": 0.33075398206710815,
  "selectivity": 0.666269838809967,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.30654763040088473
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_009",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.453125
  ],
  "train_success": [
    0.5625,
    0.453125
  ],
  "policy_loss": [
    0.21345201134681702,
    0.275272399187088
  ],
  "value_loss": [
    0.0489942729473114,
    0.029971372336149216
  ],
  "entropy": [
    0.6727927923202515,
    0.25404518842697144
  ],
  "val_success": [
    0.45689655172413796,
    0.5258620689655172
  ],
  "test_short_success": [
    0.59375,
    0.5
  ],
  "test_long_success": [
    0.484375,
    0.53125
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.7011494252873562
  ],
  "test_short_success_norm": [
    0.7916666666666665,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.6458333333333333,
    0.7083333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1339/probe.json <==
{
  "task": "rand_009",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.571088433265686,
  "probe_test_acc": 0.5509920716285706,
  "balanced_acc": 0.5489287149436759,
  "majority_baseline": 0.5194444444444445,
  "control_task_acc": 0.32996031641960144,
  "selectivity": 0.22103175520896912,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.03154762718412607
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_009/lstm_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 1.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_010",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.265625
  ],
  "train_success": [
    0.203125,
    0.265625
  ],
  "policy_loss": [
    0.016033930703997612,
    -0.0781928226351738
  ],
  "value_loss": [
    0.08656573295593262,
    0.09343237429857254
  ],
  "entropy": [
    1.0130945444107056,
    0.020896093919873238
  ],
  "val_success": [
    0.1896551724137931,
    0.21551724137931033
  ],
  "test_short_success": [
    0.171875,
    0.171875
  ],
  "test_long_success": [
    0.21875,
    0.203125
  ],
  "val_success_norm": [
    0.333872266108924,
    0.37973362637600044
  ],
  "test_short_success_norm": [
    0.2971795130256742,
    0.2971795130251707
  ],
  "test_long_success_norm": [
    0.37822847112204744,
    0.3512121517561869
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1337/probe.json <==
{
  "task": "rand_010",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27537211775779724,
  "probe_test_acc": 0.24598070979118347,
  "balanced_acc": 0.2454377117147152,
  "majority_baseline": 0.19433279742765272,
  "control_task_acc": 0.16217845678329468,
  "selectivity": 0.0838022530078888,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05164791236353075,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24146825075149536,
  "rowsplit_balanced_acc": 0.24269811602067518,
  "rowsplit_probe_gap": 0.05238094916419378,
  "num_control_classes": 6,
  "control_test_acc": 0.24758842587471008,
  "control_majority": 0.19433279742765272,
  "control_probe_gap": 0.05325562844705736
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_010",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25120580196380615,
  "onpolicy_linear_balanced_acc": 0.250863114073039,
  "onpolicy_linear_majority": 0.19493569131832797,
  "onpolicy_linear_gap": 0.05627011064547818,
  "onpolicy_linear_recovery": 0.06989517488065389,
  "onpolicy_linear_selectivity": 0.08902734518051147,
  "onpolicy_mlp_test_acc": 0.2767283022403717,
  "onpolicy_mlp_balanced_acc": 0.27819957897038744,
  "onpolicy_mlp_majority": 0.19493569131832797,
  "onpolicy_mlp_gap": 0.08179261092204373,
  "onpolicy_mlp_recovery": 0.1015976115696679,
  "onpolicy_mlp_selectivity": 0.1135450154542923,
  "random_linear_test_acc": 0.22387459874153137,
  "random_linear_balanced_acc": 0.21867962148727962,
  "random_linear_majority": 0.1885048231511254,
  "random_linear_gap": 0.035369775590405966,
  "random_linear_recovery": 0.04358593445712236,
  "random_linear_selectivity": 0.05446141958236694,
  "random_mlp_test_acc": 0.26105305552482605,
  "random_mlp_balanced_acc": 0.2568389059535818,
  "random_mlp_majority": 0.1885048231511254,
  "random_mlp_gap": 0.07254823237370064,
  "random_mlp_recovery": 0.08940069447536761,
  "random_mlp_selectivity": 0.08641479909420013,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9976689469721168,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976046422892827
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_010",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.171875
  ],
  "train_success": [
    0.21875,
    0.171875
  ],
  "policy_loss": [
    -0.0603669211268425,
    -0.1153930202126503
  ],
  "value_loss": [
    0.07463424652814865,
    0.05729148909449577
  ],
  "entropy": [
    1.0060762166976929,
    0.03584519028663635
  ],
  "val_success": [
    0.13793103448275862,
    0.1810344827586207
  ],
  "test_short_success": [
    0.15625,
    0.109375
  ],
  "test_long_success": [
    0.1796875,
    0.1875
  ],
  "val_success_norm": [
    0.24100044440703858,
    0.31611045831686707
  ],
  "test_short_success_norm": [
    0.27016319365903485,
    0.1891142355610611
  ],
  "test_long_success_norm": [
    0.3106876727073961,
    0.3241958323903264
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1338/probe.json <==
{
  "task": "rand_010",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3311062157154083,
  "probe_test_acc": 0.27632635831832886,
  "balanced_acc": 0.25948712272760494,
  "majority_baseline": 0.20056270096463022,
  "control_task_acc": 0.17282958328723907,
  "selectivity": 0.10349677503108978,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07576365735369864,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.29226189851760864,
  "rowsplit_balanced_acc": 0.28047169581646925,
  "rowsplit_probe_gap": 0.08968253343824356,
  "num_control_classes": 6,
  "control_test_acc": 0.2783360183238983,
  "control_majority": 0.20056270096463022,
  "control_probe_gap": 0.0777733173592681
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_010",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2895900309085846,
  "onpolicy_linear_balanced_acc": 0.27154072630795884,
  "onpolicy_linear_majority": 0.19493569131832797,
  "onpolicy_linear_gap": 0.09465433959025663,
  "onpolicy_linear_recovery": 0.1175736379932893,
  "onpolicy_linear_selectivity": 0.11917202174663544,
  "onpolicy_mlp_test_acc": 0.322950154542923,
  "onpolicy_mlp_balanced_acc": 0.31086252992735824,
  "onpolicy_mlp_majority": 0.19493569131832797,
  "onpolicy_mlp_gap": 0.128014463224595,
  "onpolicy_mlp_recovery": 0.15901147503883795,
  "onpolicy_mlp_selectivity": 0.156953364610672,
  "random_linear_test_acc": 0.25743567943573,
  "random_linear_balanced_acc": 0.2506462003292103,
  "random_linear_majority": 0.1885048231511254,
  "random_linear_gap": 0.06893085628460457,
  "random_linear_recovery": 0.08494302646661524,
  "random_linear_selectivity": 0.09807072579860687,
  "random_mlp_test_acc": 0.27029743790626526,
  "random_mlp_balanced_acc": 0.26674835933449775,
  "random_mlp_majority": 0.1885048231511254,
  "random_mlp_gap": 0.08179261475513985,
  "random_mlp_recovery": 0.1007924841559128,
  "random_mlp_selectivity": 0.1113344132900238,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9960809516109441,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976046422892827
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_010",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.203125
  ],
  "train_success": [
    0.203125,
    0.203125
  ],
  "policy_loss": [
    -0.20770515501499176,
    0.06109162047505379
  ],
  "value_loss": [
    0.07319726049900055,
    0.010766576044261456
  ],
  "entropy": [
    1.0620167255401611,
    0.020399095490574837
  ],
  "val_success": [
    0.14655172413793102,
    0.14655172413793102
  ],
  "test_short_success": [
    0.09375,
    0.140625
  ],
  "test_long_success": [
    0.1015625,
    0.109375
  ],
  "val_success_norm": [
    0.25459096037272605,
    0.2539970940470251
  ],
  "test_short_success_norm": [
    0.16209791619516523,
    0.24314687429312237
  ],
  "test_long_success_norm": [
    0.17560607587809346,
    0.18911423556102372
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1339/probe.json <==
{
  "task": "rand_010",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.29440122842788696,
  "probe_test_acc": 0.23975080251693726,
  "balanced_acc": 0.23509935986860256,
  "majority_baseline": 0.20217041800643087,
  "control_task_acc": 0.17242765426635742,
  "selectivity": 0.06732314825057983,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03758038451050638,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24087300896644592,
  "rowsplit_balanced_acc": 0.23559049390543393,
  "rowsplit_probe_gap": 0.04603173912517608,
  "num_control_classes": 6,
  "control_test_acc": 0.23914791643619537,
  "control_majority": 0.20217041800643087,
  "control_probe_gap": 0.0369774984297645
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_010",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24276527762413025,
  "onpolicy_linear_balanced_acc": 0.23792199035247322,
  "onpolicy_linear_majority": 0.20196945337620578,
  "onpolicy_linear_gap": 0.04079582424792447,
  "onpolicy_linear_recovery": 0.05112062993142084,
  "onpolicy_linear_selectivity": 0.06973473727703094,
  "onpolicy_mlp_test_acc": 0.27632635831832886,
  "onpolicy_mlp_balanced_acc": 0.2720577941327913,
  "onpolicy_mlp_majority": 0.20196945337620578,
  "onpolicy_mlp_gap": 0.07435690494212308,
  "onpolicy_mlp_recovery": 0.09317551221153472,
  "onpolicy_mlp_selectivity": 0.1051044911146164,
  "random_linear_test_acc": 0.2164389044046402,
  "random_linear_balanced_acc": 0.20979225298177673,
  "random_linear_majority": 0.1885048231511254,
  "random_linear_gap": 0.027934081253514792,
  "random_linear_recovery": 0.034422978780953344,
  "random_linear_selectivity": 0.04581993818283081,
  "random_mlp_test_acc": 0.25502410531044006,
  "random_mlp_balanced_acc": 0.2525056333301802,
  "random_mlp_majority": 0.1885048231511254,
  "random_mlp_gap": 0.06651928215931466,
  "random_mlp_recovery": 0.08197126003584689,
  "random_mlp_selectivity": 0.09485529363155365,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9979575278722477,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976046422892827
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_010",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.140625
  ],
  "train_success": [
    0.171875,
    0.140625
  ],
  "policy_loss": [
    0.037832390516996384,
    0.018120568245649338
  ],
  "value_loss": [
    0.05553995445370674,
    0.037328723818063736
  ],
  "entropy": [
    1.0369223356246948,
    0.09575742483139038
  ],
  "val_success": [
    0.1896551724137931,
    0.1810344827586207
  ],
  "test_short_success": [
    0.28125,
    0.171875
  ],
  "test_long_success": [
    0.1640625,
    0.203125
  ],
  "val_success_norm": [
    0.3280113213090176,
    0.31681939666954184
  ],
  "test_short_success_norm": [
    0.4862937485857924,
    0.2971795130248791
  ],
  "test_long_success_norm": [
    0.2836713533415356,
    0.3512121517561869
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1340/probe.json <==
{
  "task": "rand_010",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3056495189666748,
  "probe_test_acc": 0.2881832718849182,
  "balanced_acc": 0.27483585404678496,
  "majority_baseline": 0.20980707395498394,
  "control_task_acc": 0.17785370349884033,
  "selectivity": 0.11032956838607788,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07837619792993428,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2847222089767456,
  "rowsplit_balanced_acc": 0.2741403323204334,
  "rowsplit_probe_gap": 0.08253966929420592,
  "num_control_classes": 6,
  "control_test_acc": 0.2875804007053375,
  "control_majority": 0.20980707395498394,
  "control_probe_gap": 0.07777332675035359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_010",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29240354895591736,
  "onpolicy_linear_balanced_acc": 0.27844374165877633,
  "onpolicy_linear_majority": 0.215032154340836,
  "onpolicy_linear_gap": 0.07737139461508136,
  "onpolicy_linear_recovery": 0.0985663235034933,
  "onpolicy_linear_selectivity": 0.12238746881484985,
  "onpolicy_mlp_test_acc": 0.3080787658691406,
  "onpolicy_mlp_balanced_acc": 0.29386412255826216,
  "onpolicy_mlp_majority": 0.215032154340836,
  "onpolicy_mlp_gap": 0.09304661152830462,
  "onpolicy_mlp_recovery": 0.1185355706515217,
  "onpolicy_mlp_selectivity": 0.13826365768909454,
  "random_linear_test_acc": 0.2532154321670532,
  "random_linear_balanced_acc": 0.246630474443747,
  "random_linear_majority": 0.1885048231511254,
  "random_linear_gap": 0.06471060901592782,
  "random_linear_recovery": 0.07974244439407054,
  "random_linear_selectivity": 0.07676848769187927,
  "random_mlp_test_acc": 0.2658762037754059,
  "random_mlp_balanced_acc": 0.26086518968075845,
  "random_mlp_majority": 0.1885048231511254,
  "random_mlp_gap": 0.07737138062428048,
  "random_mlp_recovery": 0.09534422733690433,
  "random_mlp_selectivity": 0.10329581797122955,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9959203195411265,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976046422892827
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_010",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.140625
  ],
  "train_success": [
    0.25,
    0.140625
  ],
  "policy_loss": [
    -0.10781082510948181,
    0.17059271037578583
  ],
  "value_loss": [
    0.22235608100891113,
    0.02367636375129223
  ],
  "entropy": [
    1.0600987672805786,
    0.07509662210941315
  ],
  "val_success": [
    0.14655172413793102,
    0.19827586206896552
  ],
  "test_short_success": [
    0.125,
    0.140625
  ],
  "test_long_success": [
    0.09375,
    0.203125
  ],
  "val_success_norm": [
    0.25585622144498055,
    0.3518867524231608
  ],
  "test_short_success_norm": [
    0.21613055492689076,
    0.2431468742928406
  ],
  "test_long_success_norm": [
    0.1620979161951632,
    0.3512121517561869
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1341/probe.json <==
{
  "task": "rand_010",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3494587242603302,
  "probe_test_acc": 0.30667203664779663,
  "balanced_acc": 0.28498033888218005,
  "majority_baseline": 0.21563504823151125,
  "control_task_acc": 0.17162379622459412,
  "selectivity": 0.13504824042320251,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09103698841628538,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31686508655548096,
  "rowsplit_balanced_acc": 0.29535726062846596,
  "rowsplit_probe_gap": 0.10337302306341747,
  "num_control_classes": 6,
  "control_test_acc": 0.30687299370765686,
  "control_majority": 0.21563504823151125,
  "control_probe_gap": 0.09123794547614561
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_010",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3004421293735504,
  "onpolicy_linear_balanced_acc": 0.275613069525243,
  "onpolicy_linear_majority": 0.21905144694533762,
  "onpolicy_linear_gap": 0.08139068242821279,
  "onpolicy_linear_recovery": 0.10422028712372282,
  "onpolicy_linear_selectivity": 0.13524919748306274,
  "onpolicy_mlp_test_acc": 0.3424437344074249,
  "onpolicy_mlp_balanced_acc": 0.3209612182559183,
  "onpolicy_mlp_majority": 0.21905144694533762,
  "onpolicy_mlp_gap": 0.1233922874620873,
  "onpolicy_mlp_recovery": 0.15800309377543656,
  "onpolicy_mlp_selectivity": 0.18026527762413025,
  "random_linear_test_acc": 0.23432475328445435,
  "random_linear_balanced_acc": 0.22906766384137697,
  "random_linear_majority": 0.1885048231511254,
  "random_linear_gap": 0.04581993013332894,
  "random_linear_recovery": 0.0564635889904519,
  "random_linear_selectivity": 0.06712217628955841,
  "random_mlp_test_acc": 0.26848873496055603,
  "random_mlp_balanced_acc": 0.26438341242019386,
  "random_mlp_majority": 0.1885048231511254,
  "random_mlp_gap": 0.07998391180943062,
  "random_mlp_recovery": 0.09856363178893679,
  "random_mlp_selectivity": 0.11294211447238922,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9907818645914888,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976046422892827
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_010",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.234375
  ],
  "train_success": [
    0.203125,
    0.234375
  ],
  "policy_loss": [
    0.0531885102391243,
    -0.09296397864818573
  ],
  "value_loss": [
    0.027616456151008606,
    0.08647359907627106
  ],
  "entropy": [
    1.08061683177948,
    0.08670452982187271
  ],
  "val_success": [
    0.1896551724137931,
    0.19827586206896552
  ],
  "test_short_success": [
    0.265625,
    0.171875
  ],
  "test_long_success": [
    0.1640625,
    0.140625
  ],
  "val_success_norm": [
    0.33050753879025074,
    0.34595152272657237
  ],
  "test_short_success_norm": [
    0.4592774292196321,
    0.29717951302464146
  ],
  "test_long_success_norm": [
    0.2836713533415356,
    0.24314687429274479
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1337/probe.json <==
{
  "task": "rand_010",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.31309524178504944,
  "probe_test_acc": 0.2607142925262451,
  "balanced_acc": 0.24778397020917578,
  "majority_baseline": 0.2001984126984127,
  "control_task_acc": 0.16746032238006592,
  "selectivity": 0.0932539701461792,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.06051587982783241
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_010",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.15625
  ],
  "train_success": [
    0.15625,
    0.15625
  ],
  "policy_loss": [
    -0.4460768699645996,
    0.11915615200996399
  ],
  "value_loss": [
    0.07052338123321533,
    0.029160747304558754
  ],
  "entropy": [
    1.0660239458084106,
    0.07832866907119751
  ],
  "val_success": [
    0.10344827586206896,
    0.20689655172413793
  ],
  "test_short_success": [
    0.203125,
    0.125
  ],
  "test_long_success": [
    0.09375,
    0.1328125
  ],
  "val_success_norm": [
    0.18132006634985987,
    0.3581614198679256
  ],
  "test_short_success_norm": [
    0.35121215175698567,
    0.21613055492688435
  ],
  "test_long_success_norm": [
    0.1620979161951632,
    0.22963871460981455
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1338/probe.json <==
{
  "task": "rand_010",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.31607142090797424,
  "probe_test_acc": 0.2698412835597992,
  "balanced_acc": 0.2645877385685635,
  "majority_baseline": 0.19166666666666668,
  "control_task_acc": 0.167658731341362,
  "selectivity": 0.1021825522184372,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07817461689313251
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_010",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.171875
  ],
  "train_success": [
    0.171875,
    0.171875
  ],
  "policy_loss": [
    -0.06289369612932205,
    -0.3073405623435974
  ],
  "value_loss": [
    0.024434024468064308,
    0.03238706290721893
  ],
  "entropy": [
    1.0633329153060913,
    0.08253245055675507
  ],
  "val_success": [
    0.12931034482758622,
    0.15517241379310345
  ],
  "test_short_success": [
    0.171875,
    0.1875
  ],
  "test_long_success": [
    0.140625,
    0.1171875
  ],
  "val_success_norm": [
    0.22633662375524016,
    0.26865079187495045
  ],
  "test_short_success_norm": [
    0.29717951302601314,
    0.3241958323911448
  ],
  "test_long_success_norm": [
    0.24314687429274479,
    0.20262239524395398
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1339/probe.json <==
{
  "task": "rand_010",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3251700699329376,
  "probe_test_acc": 0.28730159997940063,
  "balanced_acc": 0.26730249983474585,
  "majority_baseline": 0.2263888888888889,
  "control_task_acc": 0.17123015224933624,
  "selectivity": 0.11607144773006439,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.060912711090511745
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_010/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_011",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.375
  ],
  "train_success": [
    0.1875,
    0.375
  ],
  "policy_loss": [
    0.12631379067897797,
    0.16840779781341553
  ],
  "value_loss": [
    0.05156955495476723,
    0.07640939205884933
  ],
  "entropy": [
    1.01405930519104,
    0.02387860044836998
  ],
  "val_success": [
    0.12931034482758622,
    0.29310344827586204
  ],
  "test_short_success": [
    0.21875,
    0.0625
  ],
  "test_long_success": [
    0.1953125,
    0.1796875
  ],
  "val_success_norm": [
    0.22801068141492095,
    0.5198008024516507
  ],
  "test_short_success_norm": [
    0.3835246178073373,
    0.10957846223076306
  ],
  "test_long_success_norm": [
    0.342432694470718,
    0.31503807891306057
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1337/probe.json <==
{
  "task": "rand_011",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5222429037094116,
  "probe_test_acc": 0.4704582095146179,
  "balanced_acc": 0.42970400477816934,
  "majority_baseline": 0.27913987138263663,
  "control_task_acc": 0.16579581797122955,
  "selectivity": 0.30466239154338837,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1913183381319813,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4918650686740875,
  "rowsplit_balanced_acc": 0.4467687684742156,
  "rowsplit_probe_gap": 0.20555554486456373,
  "num_control_classes": 6,
  "control_test_acc": 0.4700562655925751,
  "control_majority": 0.27913987138263663,
  "control_probe_gap": 0.19091639420993844
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_011",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.47307074069976807,
  "onpolicy_linear_balanced_acc": 0.43095464672286893,
  "onpolicy_linear_majority": 0.28758038585209006,
  "onpolicy_linear_gap": 0.185490354847678,
  "onpolicy_linear_recovery": 0.26036671529535843,
  "onpolicy_linear_selectivity": 0.300241157412529,
  "onpolicy_mlp_test_acc": 0.4839228391647339,
  "onpolicy_mlp_balanced_acc": 0.4411520552658039,
  "onpolicy_mlp_majority": 0.28758038585209006,
  "onpolicy_mlp_gap": 0.19634245331264383,
  "onpolicy_mlp_recovery": 0.2755994492760834,
  "onpolicy_mlp_selectivity": 0.31209808588027954,
  "random_linear_test_acc": 0.290996789932251,
  "random_linear_balanced_acc": 0.2867977699355396,
  "random_linear_majority": 0.1864951768488746,
  "random_linear_gap": 0.10450161308337638,
  "random_linear_recovery": 0.12845850462027691,
  "random_linear_selectivity": 0.12459807097911835,
  "random_mlp_test_acc": 0.3034566044807434,
  "random_mlp_balanced_acc": 0.29969289654311887,
  "random_mlp_majority": 0.1864951768488746,
  "random_mlp_gap": 0.11696142763186881,
  "random_mlp_recovery": 0.1437747193419415,
  "random_mlp_selectivity": 0.14368972182273865,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9711666513972195,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985208599784143
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_011",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.34375
  ],
  "train_success": [
    0.1875,
    0.34375
  ],
  "policy_loss": [
    -0.4941776394844055,
    -0.10517558455467224
  ],
  "value_loss": [
    0.07862789183855057,
    0.0765318050980568
  ],
  "entropy": [
    1.0070997476577759,
    0.16762137413024902
  ],
  "val_success": [
    0.13793103448275862,
    0.31896551724137934
  ],
  "test_short_success": [
    0.203125,
    0.109375
  ],
  "test_long_success": [
    0.1796875,
    0.1796875
  ],
  "val_success_norm": [
    0.2440802216949867,
    0.5703121585976038
  ],
  "test_short_success_norm": [
    0.3561300022501541,
    0.19176230890359758
  ],
  "test_long_success_norm": [
    0.31503807891306057,
    0.31503807891306057
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1338/probe.json <==
{
  "task": "rand_011",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.46185722947120667,
  "probe_test_acc": 0.45458200573921204,
  "balanced_acc": 0.4004463666679796,
  "majority_baseline": 0.2759244372990354,
  "control_task_acc": 0.17504020035266876,
  "selectivity": 0.2795418053865433,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.17865756844017666,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4464285671710968,
  "rowsplit_balanced_acc": 0.3960929028546914,
  "rowsplit_probe_gap": 0.1748015830441127,
  "num_control_classes": 6,
  "control_test_acc": 0.4535771608352661,
  "control_majority": 0.2759244372990354,
  "control_probe_gap": 0.17765272353623074
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_011",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.45478296279907227,
  "onpolicy_linear_balanced_acc": 0.40458754767089844,
  "onpolicy_linear_majority": 0.27853697749196143,
  "onpolicy_linear_gap": 0.17624598530711083,
  "onpolicy_linear_recovery": 0.24428969996885336,
  "onpolicy_linear_selectivity": 0.28999195992946625,
  "onpolicy_mlp_test_acc": 0.4527733027935028,
  "onpolicy_mlp_balanced_acc": 0.413413157767951,
  "onpolicy_mlp_majority": 0.27853697749196143,
  "onpolicy_mlp_gap": 0.17423632530154137,
  "onpolicy_mlp_recovery": 0.24150416565472702,
  "onpolicy_mlp_selectivity": 0.28094854950904846,
  "random_linear_test_acc": 0.29541799426078796,
  "random_linear_balanced_acc": 0.2895587987981292,
  "random_linear_majority": 0.1864951768488746,
  "random_linear_gap": 0.10892281741191337,
  "random_linear_recovery": 0.13389326567235202,
  "random_linear_selectivity": 0.13143084943294525,
  "random_mlp_test_acc": 0.30968648195266724,
  "random_mlp_balanced_acc": 0.3060323258222382,
  "random_mlp_majority": 0.1864951768488746,
  "random_mlp_gap": 0.12319130510379264,
  "random_mlp_recovery": 0.15143279006829846,
  "random_mlp_selectivity": 0.14529740810394287,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9786828858599138,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985208599784143
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_011",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.21875
  ],
  "train_success": [
    0.234375,
    0.21875
  ],
  "policy_loss": [
    -0.17321929335594177,
    0.2263583242893219
  ],
  "value_loss": [
    0.10375343263149261,
    0.012653705663979053
  ],
  "entropy": [
    1.0615752935409546,
    0.20034246146678925
  ],
  "val_success": [
    0.13793103448275862,
    0.3879310344827586
  ],
  "test_short_success": [
    0.1875,
    0.109375
  ],
  "test_long_success": [
    0.1796875,
    0.140625
  ],
  "val_success_norm": [
    0.24219369009079747,
    0.6860559596028633
  ],
  "test_short_success_norm": [
    0.3287353866918853,
    0.1917623089036034
  ],
  "test_long_success_norm": [
    0.31503807891306057,
    0.24655154001891696
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1339/probe.json <==
{
  "task": "rand_011",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5078653693199158,
  "probe_test_acc": 0.46764469146728516,
  "balanced_acc": 0.42713269663026093,
  "majority_baseline": 0.2765273311897106,
  "control_task_acc": 0.17262861132621765,
  "selectivity": 0.2950160801410675,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.19111736027757453,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.48472222685813904,
  "rowsplit_balanced_acc": 0.4372528806017821,
  "rowsplit_probe_gap": 0.19623016336607557,
  "num_control_classes": 6,
  "control_test_acc": 0.46844854950904846,
  "control_majority": 0.2765273311897106,
  "control_probe_gap": 0.19192121831933784
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_011",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.462017685174942,
  "onpolicy_linear_balanced_acc": 0.41932390562790706,
  "onpolicy_linear_majority": 0.2662781350482315,
  "onpolicy_linear_gap": 0.19573955012671052,
  "onpolicy_linear_recovery": 0.26677622608340495,
  "onpolicy_linear_selectivity": 0.28999195992946625,
  "onpolicy_mlp_test_acc": 0.48131027817726135,
  "onpolicy_mlp_balanced_acc": 0.4450442379718645,
  "onpolicy_mlp_majority": 0.2662781350482315,
  "onpolicy_mlp_gap": 0.21503214312902985,
  "onpolicy_mlp_recovery": 0.2930703763927835,
  "onpolicy_mlp_selectivity": 0.31893086433410645,
  "random_linear_test_acc": 0.2871784567832947,
  "random_linear_balanced_acc": 0.28219081734924506,
  "random_linear_majority": 0.1864951768488746,
  "random_linear_gap": 0.10068327993442008,
  "random_linear_recovery": 0.12376482236997884,
  "random_linear_selectivity": 0.1181672066450119,
  "random_mlp_test_acc": 0.30004018545150757,
  "random_mlp_balanced_acc": 0.29771540139591657,
  "random_mlp_majority": 0.1864951768488746,
  "random_mlp_gap": 0.11354500860263297,
  "random_mlp_recovery": 0.1395750896261615,
  "random_mlp_selectivity": 0.14067523181438446,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9715620623069419,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985208599784143
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 1.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_011",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.40625
  ],
  "train_success": [
    0.15625,
    0.40625
  ],
  "policy_loss": [
    0.026866674423217773,
    0.13561546802520752
  ],
  "value_loss": [
    0.0744745135307312,
    0.06925246864557266
  ],
  "entropy": [
    1.0369476079940796,
    0.05019976943731308
  ],
  "val_success": [
    0.1810344827586207,
    0.25
  ],
  "test_short_success": [
    0.171875,
    0.203125
  ],
  "test_long_success": [
    0.1171875,
    0.1796875
  ],
  "val_success_norm": [
    0.32063743337381506,
    0.44535745600148363
  ],
  "test_short_success_norm": [
    0.3013407711349696,
    0.35613000225028507
  ],
  "test_long_success_norm": [
    0.2054596166824308,
    0.31503807891306057
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1340/probe.json <==
{
  "task": "rand_011",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5977672338485718,
  "probe_test_acc": 0.5444132089614868,
  "balanced_acc": 0.4979228584364912,
  "majority_baseline": 0.29943729903536975,
  "control_task_acc": 0.17182475328445435,
  "selectivity": 0.37258845567703247,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24497590992611706,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5773809552192688,
  "rowsplit_balanced_acc": 0.523669994902335,
  "rowsplit_probe_gap": 0.2664682568065704,
  "num_control_classes": 6,
  "control_test_acc": 0.5448151230812073,
  "control_majority": 0.29943729903536975,
  "control_probe_gap": 0.24537782404583752
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_011",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5295417904853821,
  "onpolicy_linear_balanced_acc": 0.48150751392542857,
  "onpolicy_linear_majority": 0.2966237942122186,
  "onpolicy_linear_gap": 0.23291799627316345,
  "onpolicy_linear_recovery": 0.33114284270150324,
  "onpolicy_linear_selectivity": 0.36254018545150757,
  "onpolicy_mlp_test_acc": 0.5492363572120667,
  "onpolicy_mlp_balanced_acc": 0.5084910678599707,
  "onpolicy_mlp_majority": 0.2966237942122186,
  "onpolicy_mlp_gap": 0.252612562999848,
  "onpolicy_mlp_recovery": 0.3591428895677839,
  "onpolicy_mlp_selectivity": 0.3826366811990738,
  "random_linear_test_acc": 0.30988746881484985,
  "random_linear_balanced_acc": 0.30625860159935536,
  "random_linear_majority": 0.1864951768488746,
  "random_linear_gap": 0.12339229196597526,
  "random_linear_recovery": 0.15167985297003284,
  "random_linear_selectivity": 0.14228296279907227,
  "random_mlp_test_acc": 0.3139067590236664,
  "random_mlp_balanced_acc": 0.31022031808700035,
  "random_mlp_majority": 0.1864951768488746,
  "random_mlp_gap": 0.1274115821747918,
  "random_mlp_recovery": 0.1566205614875899,
  "random_mlp_selectivity": 0.1517283022403717,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9631967533926924,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985208599784143
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.0,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_011",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.203125
  ],
  "train_success": [
    0.21875,
    0.203125
  ],
  "policy_loss": [
    0.06416420638561249,
    0.3955652117729187
  ],
  "value_loss": [
    0.16966703534126282,
    0.02643083967268467
  ],
  "entropy": [
    1.06023108959198,
    0.09763434529304504
  ],
  "val_success": [
    0.15517241379310345,
    0.2672413793103448
  ],
  "test_short_success": [
    0.234375,
    0.1875
  ],
  "test_long_success": [
    0.1796875,
    0.1796875
  ],
  "val_success_norm": [
    0.27595412624809634,
    0.474113330956035
  ],
  "test_short_success_norm": [
    0.4109192333649975,
    0.32873538669188396
  ],
  "test_long_success_norm": [
    0.31503807891306057,
    0.31503807891306057
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1341/probe.json <==
{
  "task": "rand_011",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.4986468255519867,
  "probe_test_acc": 0.4740755558013916,
  "balanced_acc": 0.43322614433192247,
  "majority_baseline": 0.2729099678456592,
  "control_task_acc": 0.1768488734960556,
  "selectivity": 0.297226682305336,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.20116558795573242,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4714285731315613,
  "rowsplit_balanced_acc": 0.4309615426887157,
  "rowsplit_probe_gap": 0.18928571598870414,
  "num_control_classes": 6,
  "control_test_acc": 0.4748794138431549,
  "control_majority": 0.2729099678456592,
  "control_probe_gap": 0.20196944599749572
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_011",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4746784567832947,
  "onpolicy_linear_balanced_acc": 0.4358132442408227,
  "onpolicy_linear_majority": 0.27311093247588425,
  "onpolicy_linear_gap": 0.20156752430741043,
  "onpolicy_linear_recovery": 0.27730163144973025,
  "onpolicy_linear_selectivity": 0.3118970990180969,
  "onpolicy_mlp_test_acc": 0.4710610806941986,
  "onpolicy_mlp_balanced_acc": 0.43481804477383784,
  "onpolicy_mlp_majority": 0.27311093247588425,
  "onpolicy_mlp_gap": 0.19795014821831436,
  "onpolicy_mlp_recovery": 0.2723251140542804,
  "onpolicy_mlp_selectivity": 0.30908359587192535,
  "random_linear_test_acc": 0.30446141958236694,
  "random_linear_balanced_acc": 0.3003022824884503,
  "random_linear_majority": 0.1864951768488746,
  "random_linear_gap": 0.11796624273349235,
  "random_linear_recovery": 0.14500988731271194,
  "random_linear_selectivity": 0.13444533944129944,
  "random_mlp_test_acc": 0.3299839198589325,
  "random_mlp_balanced_acc": 0.32646647160996267,
  "random_mlp_majority": 0.1864951768488746,
  "random_mlp_gap": 0.1434887430100579,
  "random_mlp_recovery": 0.1763833955578182,
  "random_mlp_selectivity": 0.16579581797122955,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9786947983991826,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985208599784143
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_011",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.40625
  ],
  "train_success": [
    0.15625,
    0.40625
  ],
  "policy_loss": [
    -0.08407740294933319,
    0.17709527909755707
  ],
  "value_loss": [
    0.034108757972717285,
    0.08480940759181976
  ],
  "entropy": [
    1.0809271335601807,
    0.03598962351679802
  ],
  "val_success": [
    0.1724137931034483,
    0.25
  ],
  "test_short_success": [
    0.078125,
    0.171875
  ],
  "test_long_success": [
    0.2265625,
    0.21875
  ],
  "val_success_norm": [
    0.30460500532330254,
    0.4442489740411916
  ],
  "test_short_success_norm": [
    0.1369730777882873,
    0.3013407711343653
  ],
  "test_long_success_norm": [
    0.39722192558603286,
    0.38352461780720415
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1337/probe.json <==
{
  "task": "rand_011",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.40340137481689453,
  "probe_test_acc": 0.3738095164299011,
  "balanced_acc": 0.338302530610469,
  "majority_baseline": 0.24861111111111112,
  "control_task_acc": 0.17281745374202728,
  "selectivity": 0.20099206268787384,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.12519840531879
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 1.0,
  "9": 1.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_011",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.25
  ],
  "train_success": [
    0.15625,
    0.25
  ],
  "policy_loss": [
    -0.11490179598331451,
    0.27183660864830017
  ],
  "value_loss": [
    0.05885812267661095,
    0.04518404230475426
  ],
  "entropy": [
    1.0659046173095703,
    0.15050078928470612
  ],
  "val_success": [
    0.19827586206896552,
    0.25
  ],
  "test_short_success": [
    0.203125,
    0.1875
  ],
  "test_long_success": [
    0.109375,
    0.1796875
  ],
  "val_success_norm": [
    0.3502188721974636,
    0.4483983473206302
  ],
  "test_short_success_norm": [
    0.3561300022495486,
    0.3287353866924839
  ],
  "test_long_success_norm": [
    0.19176230890360207,
    0.31503807891306057
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1338/probe.json <==
{
  "task": "rand_011",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.38052719831466675,
  "probe_test_acc": 0.3434523940086365,
  "balanced_acc": 0.31846912786100706,
  "majority_baseline": 0.24047619047619048,
  "control_task_acc": 0.17281745374202728,
  "selectivity": 0.1706349402666092,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.10297620353244599
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_011",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.1875
  ],
  "train_success": [
    0.171875,
    0.1875
  ],
  "policy_loss": [
    -0.08764510601758957,
    0.0113314688205719
  ],
  "value_loss": [
    0.053737327456474304,
    0.03231184929609299
  ],
  "entropy": [
    1.0638678073883057,
    0.043448980897665024
  ],
  "val_success": [
    0.16379310344827586,
    0.2413793103448276
  ],
  "test_short_success": [
    0.171875,
    0.265625
  ],
  "test_long_success": [
    0.21875,
    0.1171875
  ],
  "val_success_norm": [
    0.2884651455099133,
    0.42909330930879713
  ],
  "test_short_success_norm": [
    0.30134077113483987,
    0.46570846448077663
  ],
  "test_long_success_norm": [
    0.38352461780720415,
    0.2054596166824308
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1339/probe.json <==
{
  "task": "rand_011",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.379676878452301,
  "probe_test_acc": 0.3482142984867096,
  "balanced_acc": 0.31240698186444904,
  "majority_baseline": 0.24742063492063493,
  "control_task_acc": 0.16884920001029968,
  "selectivity": 0.1793650984764099,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.10079366356607466
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_011/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_012",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.640625
  ],
  "train_success": [
    0.375,
    0.640625
  ],
  "policy_loss": [
    -0.20968535542488098,
    -0.1145874410867691
  ],
  "value_loss": [
    0.17248836159706116,
    0.06344301253557205
  ],
  "entropy": [
    1.0144155025482178,
    0.203542098402977
  ],
  "val_success": [
    0.3103448275862069,
    0.6293103448275862
  ],
  "test_short_success": [
    0.34375,
    0.640625
  ],
  "test_long_success": [
    0.3984375,
    0.6484375
  ],
  "val_success_norm": [
    0.46551724137931033,
    0.9439655172413793
  ],
  "test_short_success_norm": [
    0.515625,
    0.9609375
  ],
  "test_long_success_norm": [
    0.59765625,
    0.97265625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1337/probe.json <==
{
  "task": "rand_012",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9772496819496155,
  "probe_test_acc": 0.956993579864502,
  "balanced_acc": 0.9009342965604178,
  "majority_baseline": 0.6243971061093248,
  "control_task_acc": 0.3354099690914154,
  "selectivity": 0.6215836107730865,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3325964737551772,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9698412418365479,
  "rowsplit_balanced_acc": 0.9301597060053047,
  "rowsplit_probe_gap": 0.3418650513603574,
  "num_control_classes": 3,
  "control_test_acc": 0.956993579864502,
  "control_majority": 0.6243971061093248,
  "control_probe_gap": 0.3325964737551772
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_012",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9622186422348022,
  "onpolicy_linear_balanced_acc": 0.9157015937279095,
  "onpolicy_linear_majority": 0.6270096463022508,
  "onpolicy_linear_gap": 0.3352089959325515,
  "onpolicy_linear_recovery": 0.8987068770260647,
  "onpolicy_linear_selectivity": 0.6336414813995361,
  "onpolicy_mlp_test_acc": 0.9616157412528992,
  "onpolicy_mlp_balanced_acc": 0.9148560503823662,
  "onpolicy_mlp_majority": 0.6270096463022508,
  "onpolicy_mlp_gap": 0.3346060949506484,
  "onpolicy_mlp_recovery": 0.8970904787038935,
  "onpolicy_mlp_selectivity": 0.6270096302032471,
  "random_linear_test_acc": 0.7992363572120667,
  "random_linear_balanced_acc": 0.7989739275545142,
  "random_linear_majority": 0.340032154340836,
  "random_linear_gap": 0.45920420287123065,
  "random_linear_recovery": 0.6957978421093921,
  "random_linear_selectivity": 0.4567926228046417,
  "random_mlp_test_acc": 0.776125431060791,
  "random_mlp_balanced_acc": 0.7758389575967141,
  "random_mlp_majority": 0.340032154340836,
  "random_mlp_gap": 0.436093276719955,
  "random_mlp_recovery": 0.6607795812906505,
  "random_mlp_selectivity": 0.4415193200111389,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7770774795565796,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982028631871869
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_012",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.328125
  ],
  "train_success": [
    0.328125,
    0.328125
  ],
  "policy_loss": [
    0.1092524603009224,
    -0.05614396929740906
  ],
  "value_loss": [
    0.06548922508955002,
    0.07450833916664124
  ],
  "entropy": [
    1.0064218044281006,
    0.2197767049074173
  ],
  "val_success": [
    0.31896551724137934,
    0.2672413793103448
  ],
  "test_short_success": [
    0.359375,
    0.25
  ],
  "test_long_success": [
    0.3828125,
    0.3046875
  ],
  "val_success_norm": [
    0.47844827586206895,
    0.40086206896551724
  ],
  "test_short_success_norm": [
    0.5390625,
    0.375
  ],
  "test_long_success_norm": [
    0.57421875,
    0.45703125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1338/probe.json <==
{
  "task": "rand_012",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4347936511039734,
  "probe_test_acc": 0.4125804007053375,
  "balanced_acc": 0.40618028373221104,
  "majority_baseline": 0.35771704180064307,
  "control_task_acc": 0.3374195992946625,
  "selectivity": 0.07516080141067505,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05486335890469446,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4039682447910309,
  "rowsplit_balanced_acc": 0.3996556318813629,
  "rowsplit_probe_gap": 0.04682538764817373,
  "num_control_classes": 3,
  "control_test_acc": 0.41278135776519775,
  "control_majority": 0.35771704180064307,
  "control_probe_gap": 0.05506431596455469
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_012",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4121784567832947,
  "onpolicy_linear_balanced_acc": 0.4059558181559126,
  "onpolicy_linear_majority": 0.3603295819935691,
  "onpolicy_linear_gap": 0.05184887478972555,
  "onpolicy_linear_recovery": 0.08105560821667432,
  "onpolicy_linear_selectivity": 0.07596462965011597,
  "onpolicy_mlp_test_acc": 0.45237138867378235,
  "onpolicy_mlp_balanced_acc": 0.4507303694325046,
  "onpolicy_mlp_majority": 0.3603295819935691,
  "onpolicy_mlp_gap": 0.09204180668021322,
  "onpolicy_mlp_recovery": 0.14388942194179735,
  "onpolicy_mlp_selectivity": 0.11555466055870056,
  "random_linear_test_acc": 0.37982314825057983,
  "random_linear_balanced_acc": 0.37794787548043146,
  "random_linear_majority": 0.340032154340836,
  "random_linear_gap": 0.03979099390974383,
  "random_linear_recovery": 0.06029232207517823,
  "random_linear_selectivity": 0.03516879677772522,
  "random_mlp_test_acc": 0.4222266972064972,
  "random_mlp_balanced_acc": 0.4219351153955684,
  "random_mlp_majority": 0.340032154340836,
  "random_mlp_gap": 0.08219454286566119,
  "random_mlp_recovery": 0.12454325374528931,
  "random_mlp_selectivity": 0.08681672811508179,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9968539851056195,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982028631871869
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 1.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.75,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_012",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.640625
  ],
  "train_success": [
    0.40625,
    0.640625
  ],
  "policy_loss": [
    -0.13371561467647552,
    -0.06389758735895157
  ],
  "value_loss": [
    0.10447217524051666,
    0.020489532500505447
  ],
  "entropy": [
    1.0615848302841187,
    0.08115935325622559
  ],
  "val_success": [
    0.3879310344827586,
    0.603448275862069
  ],
  "test_short_success": [
    0.21875,
    0.6875
  ],
  "test_long_success": [
    0.359375,
    0.640625
  ],
  "val_success_norm": [
    0.5818965517241379,
    0.9051724137931034
  ],
  "test_short_success_norm": [
    0.328125,
    1.03125
  ],
  "test_long_success_norm": [
    0.5390625,
    0.9609375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1339/probe.json <==
{
  "task": "rand_012",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9897508025169373,
  "balanced_acc": 0.9727724130159752,
  "majority_baseline": 0.6177652733118971,
  "control_task_acc": 0.33581188321113586,
  "selectivity": 0.6539389193058014,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.37198552920504013,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9980158805847168,
  "rowsplit_balanced_acc": 0.9928709737752633,
  "rowsplit_probe_gap": 0.37658730915614536,
  "num_control_classes": 3,
  "control_test_acc": 0.9895498156547546,
  "control_majority": 0.6177652733118971,
  "control_probe_gap": 0.3717845423428575
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_012",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9831189513206482,
  "onpolicy_linear_balanced_acc": 0.9719048263285663,
  "onpolicy_linear_majority": 0.6187700964630225,
  "onpolicy_linear_gap": 0.3643488548576257,
  "onpolicy_linear_recovery": 0.9557195054146259,
  "onpolicy_linear_selectivity": 0.6521302163600922,
  "onpolicy_mlp_test_acc": 0.9837218523025513,
  "onpolicy_mlp_balanced_acc": 0.9740416526368705,
  "onpolicy_mlp_majority": 0.6187700964630225,
  "onpolicy_mlp_gap": 0.36495175583952877,
  "onpolicy_mlp_recovery": 0.9573009684014208,
  "onpolicy_mlp_selectivity": 0.6483118832111359,
  "random_linear_test_acc": 0.9021302461624146,
  "random_linear_balanced_acc": 0.9021994231099658,
  "random_linear_majority": 0.340032154340836,
  "random_linear_gap": 0.5620980918215785,
  "random_linear_recovery": 0.8517052694592493,
  "random_linear_selectivity": 0.5645096600055695,
  "random_mlp_test_acc": 0.8703778386116028,
  "random_mlp_balanced_acc": 0.8701714014724451,
  "random_mlp_majority": 0.340032154340836,
  "random_mlp_gap": 0.5303456842707668,
  "random_mlp_recovery": 0.8035932170923676,
  "random_mlp_selectivity": 0.5265273451805115,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7769024722252895,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982028631871869
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.0,
  "11": 0.25,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_012",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.6875
  ],
  "train_success": [
    0.375,
    0.6875
  ],
  "policy_loss": [
    -0.17679820954799652,
    -0.0818350538611412
  ],
  "value_loss": [
    0.1691766381263733,
    0.05409553274512291
  ],
  "entropy": [
    1.0370204448699951,
    0.32250019907951355
  ],
  "val_success": [
    0.35344827586206895,
    0.6120689655172413
  ],
  "test_short_success": [
    0.25,
    0.671875
  ],
  "test_long_success": [
    0.296875,
    0.640625
  ],
  "val_success_norm": [
    0.5301724137931034,
    0.9181034482758621
  ],
  "test_short_success_norm": [
    0.375,
    1.0078125
  ],
  "test_long_success_norm": [
    0.4453125,
    0.9609375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1340/probe.json <==
{
  "task": "rand_012",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9889469742774963,
  "balanced_acc": 0.9748905083690689,
  "majority_baseline": 0.6187700964630225,
  "control_task_acc": 0.33862540125846863,
  "selectivity": 0.6503215730190277,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.37017687781447384,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9972222447395325,
  "rowsplit_balanced_acc": 0.9942104518939399,
  "rowsplit_probe_gap": 0.3775793875966753,
  "num_control_classes": 3,
  "control_test_acc": 0.9891479015350342,
  "control_majority": 0.6187700964630225,
  "control_probe_gap": 0.3703778050720117
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_012",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9889469742774963,
  "onpolicy_linear_balanced_acc": 0.974821255781008,
  "onpolicy_linear_majority": 0.6217845659163987,
  "onpolicy_linear_gap": 0.3671624083610976,
  "onpolicy_linear_recovery": 0.9707758469738692,
  "onpolicy_linear_selectivity": 0.6573553383350372,
  "onpolicy_mlp_test_acc": 0.9887459874153137,
  "onpolicy_mlp_balanced_acc": 0.973194573813769,
  "onpolicy_mlp_majority": 0.6217845659163987,
  "onpolicy_mlp_gap": 0.366961421498915,
  "onpolicy_mlp_recovery": 0.9702444385646127,
  "onpolicy_mlp_selectivity": 0.6653938889503479,
  "random_linear_test_acc": 0.9993970990180969,
  "random_linear_balanced_acc": 0.9994103708143265,
  "random_linear_majority": 0.340032154340836,
  "random_linear_gap": 0.6593649446772609,
  "random_linear_recovery": 0.9990864691577498,
  "random_linear_selectivity": 0.6663987040519714,
  "random_mlp_test_acc": 0.9967845678329468,
  "random_mlp_balanced_acc": 0.9967389668832638,
  "random_mlp_majority": 0.340032154340836,
  "random_mlp_gap": 0.6567524134921108,
  "random_mlp_recovery": 0.995127895717644,
  "random_mlp_selectivity": 0.669011265039444,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7870943202096724,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982028631871869
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_012",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.578125
  ],
  "train_success": [
    0.34375,
    0.578125
  ],
  "policy_loss": [
    0.06749923527240753,
    0.40434059500694275
  ],
  "value_loss": [
    0.20574524998664856,
    0.06528538465499878
  ],
  "entropy": [
    1.0601521730422974,
    0.24173778295516968
  ],
  "val_success": [
    0.3706896551724138,
    0.6120689655172413
  ],
  "test_short_success": [
    0.234375,
    0.6875
  ],
  "test_long_success": [
    0.3828125,
    0.6171875
  ],
  "val_success_norm": [
    0.5560344827586207,
    0.9181034482758621
  ],
  "test_short_success_norm": [
    0.3515625,
    1.03125
  ],
  "test_long_success_norm": [
    0.57421875,
    0.92578125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1341/probe.json <==
{
  "task": "rand_012",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9997933457325893,
  "majority_baseline": 0.6483118971061094,
  "control_task_acc": 0.3438504934310913,
  "selectivity": 0.6557475924491882,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.35128618877417017,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.36250000000000004,
  "num_control_classes": 3,
  "control_test_acc": 0.9997990131378174,
  "control_majority": 0.6483118971061094,
  "control_probe_gap": 0.351487116031708
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_012",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9995980858802795,
  "onpolicy_linear_balanced_acc": 0.9997919916796673,
  "onpolicy_linear_majority": 0.6440916398713826,
  "onpolicy_linear_gap": 0.3555064460088969,
  "onpolicy_linear_recovery": 0.9988707370639588,
  "onpolicy_linear_selectivity": 0.6569533944129944,
  "onpolicy_mlp_test_acc": 0.9997990131378174,
  "onpolicy_mlp_balanced_acc": 0.9998959958398336,
  "onpolicy_mlp_majority": 0.6440916398713826,
  "onpolicy_mlp_gap": 0.35570737326643476,
  "onpolicy_mlp_recovery": 0.9994352847960357,
  "onpolicy_mlp_selectivity": 0.6684083342552185,
  "random_linear_test_acc": 0.9782958030700684,
  "random_linear_balanced_acc": 0.9782524841521022,
  "random_linear_majority": 0.340032154340836,
  "random_linear_gap": 0.6382636487292324,
  "random_linear_recovery": 0.9671132509368636,
  "random_linear_selectivity": 0.6519292294979095,
  "random_mlp_test_acc": 0.977090060710907,
  "random_mlp_balanced_acc": 0.9770760005063347,
  "random_mlp_majority": 0.340032154340836,
  "random_mlp_gap": 0.637057906370071,
  "random_mlp_recovery": 0.965286279566831,
  "random_mlp_selectivity": 0.654139906167984,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7538701504323165,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982028631871869
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.0,
  "30": 1.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_012",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.359375
  ],
  "train_success": [
    0.359375,
    0.359375
  ],
  "policy_loss": [
    0.22501519322395325,
    -0.018556298688054085
  ],
  "value_loss": [
    0.03767358884215355,
    0.08973158895969391
  ],
  "entropy": [
    1.0805045366287231,
    0.11926479637622833
  ],
  "val_success": [
    0.3275862068965517,
    0.3448275862068966
  ],
  "test_short_success": [
    0.375,
    0.234375
  ],
  "test_long_success": [
    0.3203125,
    0.3828125
  ],
  "val_success_norm": [
    0.49137931034482757,
    0.5172413793103449
  ],
  "test_short_success_norm": [
    0.5625,
    0.3515625
  ],
  "test_long_success_norm": [
    0.48046875,
    0.57421875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1337/probe.json <==
{
  "task": "rand_012",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.43775510787963867,
  "probe_test_acc": 0.39325398206710815,
  "balanced_acc": 0.3928925857550163,
  "majority_baseline": 0.3613095238095238,
  "control_task_acc": 0.33373016119003296,
  "selectivity": 0.059523820877075195,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.03194445825758435
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_012",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.328125
  ],
  "train_success": [
    0.34375,
    0.328125
  ],
  "policy_loss": [
    -0.28306591510772705,
    -0.44827327132225037
  ],
  "value_loss": [
    0.08759460598230362,
    0.10043937712907791
  ],
  "entropy": [
    1.0660451650619507,
    0.12029822915792465
  ],
  "val_success": [
    0.33620689655172414,
    0.3103448275862069
  ],
  "test_short_success": [
    0.328125,
    0.359375
  ],
  "test_long_success": [
    0.3125,
    0.28125
  ],
  "val_success_norm": [
    0.5043103448275862,
    0.46551724137931033
  ],
  "test_short_success_norm": [
    0.4921875,
    0.5390625
  ],
  "test_long_success_norm": [
    0.46875,
    0.421875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1338/probe.json <==
{
  "task": "rand_012",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.447363942861557,
  "probe_test_acc": 0.42996031045913696,
  "balanced_acc": 0.42755151745964076,
  "majority_baseline": 0.37003968253968256,
  "control_task_acc": 0.3323412835597992,
  "selectivity": 0.09761902689933777,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.059920627919454406
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 1.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_012",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.3125
  ],
  "train_success": [
    0.28125,
    0.3125
  ],
  "policy_loss": [
    -0.035308048129081726,
    -0.07195515930652618
  ],
  "value_loss": [
    0.05272217467427254,
    0.030923690646886826
  ],
  "entropy": [
    1.0634267330169678,
    0.21953825652599335
  ],
  "val_success": [
    0.3103448275862069,
    0.31896551724137934
  ],
  "test_short_success": [
    0.234375,
    0.34375
  ],
  "test_long_success": [
    0.328125,
    0.3515625
  ],
  "val_success_norm": [
    0.46551724137931033,
    0.47844827586206895
  ],
  "test_short_success_norm": [
    0.3515625,
    0.515625
  ],
  "test_long_success_norm": [
    0.4921875,
    0.52734375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1339/probe.json <==
{
  "task": "rand_012",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.43588435649871826,
  "probe_test_acc": 0.3966269791126251,
  "balanced_acc": 0.39656465554602605,
  "majority_baseline": 0.3527777777777778,
  "control_task_acc": 0.335317462682724,
  "selectivity": 0.06130951642990112,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.04384920133484732
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_012/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_013",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.390625
  ],
  "train_success": [
    0.234375,
    0.390625
  ],
  "policy_loss": [
    0.09875600785017014,
    0.053092461079359055
  ],
  "value_loss": [
    0.05838967114686966,
    0.09593658149242401
  ],
  "entropy": [
    1.0142216682434082,
    0.09718400985002518
  ],
  "val_success": [
    0.25,
    0.3706896551724138
  ],
  "test_short_success": [
    0.40625,
    0.34375
  ],
  "test_long_success": [
    0.28125,
    0.3203125
  ],
  "val_success_norm": [
    0.375,
    0.5560344827586207
  ],
  "test_short_success_norm": [
    0.609375,
    0.515625
  ],
  "test_long_success_norm": [
    0.421875,
    0.48046875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1337/probe.json <==
{
  "task": "rand_013",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2941474914550781,
  "probe_test_acc": 0.26266077160835266,
  "balanced_acc": 0.25706600170666005,
  "majority_baseline": 0.18790192926045016,
  "control_task_acc": 0.1607716977596283,
  "selectivity": 0.10188907384872437,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0747588423479025,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2587301731109619,
  "rowsplit_balanced_acc": 0.25360679834783945,
  "rowsplit_probe_gap": 0.06527779215858096,
  "num_control_classes": 3,
  "control_test_acc": 0.39509645104408264,
  "control_majority": 0.3502813504823151,
  "control_probe_gap": 0.04481510056176752
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_013",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25864148139953613,
  "onpolicy_linear_balanced_acc": 0.2536142731274896,
  "onpolicy_linear_majority": 0.1854903536977492,
  "onpolicy_linear_gap": 0.07315112770178694,
  "onpolicy_linear_recovery": 0.0898100200947673,
  "onpolicy_linear_selectivity": 0.09344854950904846,
  "onpolicy_mlp_test_acc": 0.28637459874153137,
  "onpolicy_mlp_balanced_acc": 0.2821074513699893,
  "onpolicy_mlp_majority": 0.1854903536977492,
  "onpolicy_mlp_gap": 0.10088424504378218,
  "onpolicy_mlp_recovery": 0.12385887079641257,
  "onpolicy_mlp_selectivity": 0.128014475107193,
  "random_linear_test_acc": 0.21201768517494202,
  "random_linear_balanced_acc": 0.2098526285290114,
  "random_linear_majority": 0.1866961414790997,
  "random_linear_gap": 0.02532154369584233,
  "random_linear_recovery": 0.031134173815298108,
  "random_linear_selectivity": 0.04602089524269104,
  "random_mlp_test_acc": 0.24577973783016205,
  "random_mlp_balanced_acc": 0.24432810214427161,
  "random_mlp_majority": 0.1866961414790997,
  "random_mlp_gap": 0.05908359635106236,
  "random_mlp_recovery": 0.07264639867627534,
  "random_mlp_selectivity": 0.08139066398143768,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9977019640983931,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991393188501488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_013",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.375
  ],
  "train_success": [
    0.265625,
    0.375
  ],
  "policy_loss": [
    0.0877612978219986,
    -0.12337040156126022
  ],
  "value_loss": [
    0.06205631047487259,
    0.08653096109628677
  ],
  "entropy": [
    1.0063635110855103,
    0.10075592994689941
  ],
  "val_success": [
    0.3017241379310345,
    0.3448275862068966
  ],
  "test_short_success": [
    0.375,
    0.375
  ],
  "test_long_success": [
    0.3515625,
    0.328125
  ],
  "val_success_norm": [
    0.4525862068965517,
    0.5172413793103449
  ],
  "test_short_success_norm": [
    0.5625,
    0.5625
  ],
  "test_long_success_norm": [
    0.52734375,
    0.4921875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1338/probe.json <==
{
  "task": "rand_013",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2738497853279114,
  "probe_test_acc": 0.23713825643062592,
  "balanced_acc": 0.23631032721009795,
  "majority_baseline": 0.18207395498392284,
  "control_task_acc": 0.16820739209651947,
  "selectivity": 0.06893086433410645,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05506430144670307,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24265873432159424,
  "rowsplit_balanced_acc": 0.24056905490748784,
  "rowsplit_probe_gap": 0.05932540098826092,
  "num_control_classes": 3,
  "control_test_acc": 0.3671623766422272,
  "control_majority": 0.34565916398713825,
  "control_probe_gap": 0.02150321265508892
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_013",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23593246936798096,
  "onpolicy_linear_balanced_acc": 0.23397735304359657,
  "onpolicy_linear_majority": 0.1772508038585209,
  "onpolicy_linear_gap": 0.05868166550946005,
  "onpolicy_linear_recovery": 0.07132388069737987,
  "onpolicy_linear_selectivity": 0.06149516999721527,
  "onpolicy_mlp_test_acc": 0.26788586378097534,
  "onpolicy_mlp_balanced_acc": 0.2661914767796748,
  "onpolicy_mlp_majority": 0.1772508038585209,
  "onpolicy_mlp_gap": 0.09063505992245444,
  "onpolicy_mlp_recovery": 0.11016122573867447,
  "onpolicy_mlp_selectivity": 0.09545820951461792,
  "random_linear_test_acc": 0.23352089524269104,
  "random_linear_balanced_acc": 0.23094657013139683,
  "random_linear_majority": 0.1866961414790997,
  "random_linear_gap": 0.046824753763591354,
  "random_linear_recovery": 0.057573504998179044,
  "random_linear_selectivity": 0.06511253118515015,
  "random_mlp_test_acc": 0.25803858041763306,
  "random_mlp_balanced_acc": 0.25410406418881687,
  "random_mlp_majority": 0.1866961414790997,
  "random_mlp_gap": 0.07134243893853337,
  "random_mlp_recovery": 0.08771929235437165,
  "random_mlp_selectivity": 0.09807074069976807,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993305559280536,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991393188501488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_013",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.265625
  ],
  "train_success": [
    0.3125,
    0.265625
  ],
  "policy_loss": [
    -0.10177327692508698,
    -0.2567094564437866
  ],
  "value_loss": [
    0.11872529983520508,
    0.027170415967702866
  ],
  "entropy": [
    1.0616190433502197,
    0.1556255966424942
  ],
  "val_success": [
    0.31896551724137934,
    0.31896551724137934
  ],
  "test_short_success": [
    0.3125,
    0.390625
  ],
  "test_long_success": [
    0.328125,
    0.3671875
  ],
  "val_success_norm": [
    0.47844827586206895,
    0.47844827586206895
  ],
  "test_short_success_norm": [
    0.46875,
    0.5859375
  ],
  "test_long_success_norm": [
    0.4921875,
    0.55078125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1339/probe.json <==
{
  "task": "rand_013",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2796007990837097,
  "probe_test_acc": 0.23914791643619537,
  "balanced_acc": 0.23139954541160782,
  "majority_baseline": 0.2007636655948553,
  "control_task_acc": 0.1631832867860794,
  "selectivity": 0.07596462965011597,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03838425084134006,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24166665971279144,
  "rowsplit_balanced_acc": 0.2356296436199445,
  "rowsplit_probe_gap": 0.05158729463342637,
  "num_control_classes": 3,
  "control_test_acc": 0.37761253118515015,
  "control_majority": 0.3536977491961415,
  "control_probe_gap": 0.02391478198900865
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_013",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24356913566589355,
  "onpolicy_linear_balanced_acc": 0.23907764081190294,
  "onpolicy_linear_majority": 0.19192122186495178,
  "onpolicy_linear_gap": 0.051647913800941775,
  "onpolicy_linear_recovery": 0.06391445388547283,
  "onpolicy_linear_selectivity": 0.07576367259025574,
  "onpolicy_mlp_test_acc": 0.2881832718849182,
  "onpolicy_mlp_balanced_acc": 0.2842036230305882,
  "onpolicy_mlp_majority": 0.19192122186495178,
  "onpolicy_mlp_gap": 0.09626205001996643,
  "onpolicy_mlp_recovery": 0.11912458614756354,
  "onpolicy_mlp_selectivity": 0.11997587978839874,
  "random_linear_test_acc": 0.19955787062644958,
  "random_linear_balanced_acc": 0.19729302808385837,
  "random_linear_majority": 0.1866961414790997,
  "random_linear_gap": 0.012861729147349898,
  "random_linear_recovery": 0.015814174508824587,
  "random_linear_selectivity": 0.04099677503108978,
  "random_mlp_test_acc": 0.246985524892807,
  "random_mlp_balanced_acc": 0.245195118960134,
  "random_mlp_majority": 0.1866961414790997,
  "random_mlp_gap": 0.06028938341370732,
  "random_mlp_recovery": 0.07412897748124726,
  "random_mlp_selectivity": 0.08038584887981415,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9983349857428707,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991393188501488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 1.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_013",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.375
  ],
  "train_success": [
    0.359375,
    0.375
  ],
  "policy_loss": [
    -0.1008874922990799,
    -0.013210783712565899
  ],
  "value_loss": [
    0.14132378995418549,
    0.07250358909368515
  ],
  "entropy": [
    1.0369991064071655,
    0.10130033642053604
  ],
  "val_success": [
    0.29310344827586204,
    0.3620689655172414
  ],
  "test_short_success": [
    0.25,
    0.34375
  ],
  "test_long_success": [
    0.3984375,
    0.3125
  ],
  "val_success_norm": [
    0.4396551724137931,
    0.5431034482758621
  ],
  "test_short_success_norm": [
    0.375,
    0.515625
  ],
  "test_long_success_norm": [
    0.59765625,
    0.46875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1340/probe.json <==
{
  "task": "rand_013",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2856055498123169,
  "probe_test_acc": 0.24899516999721527,
  "balanced_acc": 0.24462288951184183,
  "majority_baseline": 0.1915192926045016,
  "control_task_acc": 0.17021703720092773,
  "selectivity": 0.07877813279628754,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.057475877392713676,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24325396120548248,
  "rowsplit_balanced_acc": 0.2391173413739609,
  "rowsplit_probe_gap": 0.059722215173736465,
  "num_control_classes": 3,
  "control_test_acc": 0.3904742896556854,
  "control_majority": 0.3512861736334405,
  "control_probe_gap": 0.03918811602224492
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_013",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24216237664222717,
  "onpolicy_linear_balanced_acc": 0.23726480226547575,
  "onpolicy_linear_majority": 0.18991157556270097,
  "onpolicy_linear_gap": 0.052250801079526205,
  "onpolicy_linear_recovery": 0.06450012060821692,
  "onpolicy_linear_selectivity": 0.06913183629512787,
  "onpolicy_mlp_test_acc": 0.27793407440185547,
  "onpolicy_mlp_balanced_acc": 0.27410813450204774,
  "onpolicy_mlp_majority": 0.18991157556270097,
  "onpolicy_mlp_gap": 0.0880224988391545,
  "onpolicy_mlp_recovery": 0.10865788990911258,
  "onpolicy_mlp_selectivity": 0.11073149740695953,
  "random_linear_test_acc": 0.22387459874153137,
  "random_linear_balanced_acc": 0.2218838107332396,
  "random_linear_majority": 0.1866961414790997,
  "random_linear_gap": 0.037178457262431686,
  "random_linear_recovery": 0.045712874558403775,
  "random_linear_selectivity": 0.06028938293457031,
  "random_mlp_test_acc": 0.24437299370765686,
  "random_mlp_balanced_acc": 0.24155095108250504,
  "random_mlp_majority": 0.1866961414790997,
  "random_mlp_gap": 0.057676852228557174,
  "random_mlp_recovery": 0.07091673256469003,
  "random_mlp_selectivity": 0.07797427475452423,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986266597867112,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991393188501488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_013",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.375
  ],
  "train_success": [
    0.375,
    0.375
  ],
  "policy_loss": [
    -0.018233899027109146,
    -0.037252750247716904
  ],
  "value_loss": [
    0.2360946536064148,
    0.05933207646012306
  ],
  "entropy": [
    1.060059905052185,
    0.18822696805000305
  ],
  "val_success": [
    0.35344827586206895,
    0.3275862068965517
  ],
  "test_short_success": [
    0.375,
    0.46875
  ],
  "test_long_success": [
    0.328125,
    0.359375
  ],
  "val_success_norm": [
    0.5301724137931034,
    0.49137931034482757
  ],
  "test_short_success_norm": [
    0.5625,
    0.703125
  ],
  "test_long_success_norm": [
    0.4921875,
    0.5390625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1341/probe.json <==
{
  "task": "rand_013",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.26488497853279114,
  "probe_test_acc": 0.22729100286960602,
  "balanced_acc": 0.22283128041698505,
  "majority_baseline": 0.18870578778135047,
  "control_task_acc": 0.16137459874153137,
  "selectivity": 0.06591640412807465,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03858521508825555,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2361111044883728,
  "rowsplit_balanced_acc": 0.2326764283206769,
  "rowsplit_probe_gap": 0.046626977504245826,
  "num_control_classes": 3,
  "control_test_acc": 0.3862540125846863,
  "control_majority": 0.3444533762057878,
  "control_probe_gap": 0.04180063637889847
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_013",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2218649536371231,
  "onpolicy_linear_balanced_acc": 0.21816182364560088,
  "onpolicy_linear_majority": 0.18448553054662378,
  "onpolicy_linear_gap": 0.037379423090499325,
  "onpolicy_linear_recovery": 0.04583538918145013,
  "onpolicy_linear_selectivity": 0.0586816668510437,
  "onpolicy_mlp_test_acc": 0.25401929020881653,
  "onpolicy_mlp_balanced_acc": 0.2544611918118768,
  "onpolicy_mlp_majority": 0.18448553054662378,
  "onpolicy_mlp_gap": 0.06953375966219275,
  "onpolicy_mlp_recovery": 0.08526367375038715,
  "onpolicy_mlp_selectivity": 0.08581189811229706,
  "random_linear_test_acc": 0.22065916657447815,
  "random_linear_balanced_acc": 0.21823430197542373,
  "random_linear_majority": 0.1866961414790997,
  "random_linear_gap": 0.03396302509537846,
  "random_linear_recovery": 0.041759331078478686,
  "random_linear_selectivity": 0.060490354895591736,
  "random_mlp_test_acc": 0.24678456783294678,
  "random_mlp_balanced_acc": 0.24593938637928933,
  "random_mlp_majority": 0.1866961414790997,
  "random_mlp_gap": 0.06008842635384709,
  "random_mlp_recovery": 0.07388189017463384,
  "random_mlp_selectivity": 0.08299839496612549,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990906201208631,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991393188501488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 1.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.75,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_013",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.46875
  ],
  "train_success": [
    0.328125,
    0.46875
  ],
  "policy_loss": [
    0.0691918209195137,
    0.15564191341400146
  ],
  "value_loss": [
    0.05516335740685463,
    0.09171491116285324
  ],
  "entropy": [
    1.080822467803955,
    0.15788602828979492
  ],
  "val_success": [
    0.39655172413793105,
    0.28448275862068967
  ],
  "test_short_success": [
    0.359375,
    0.375
  ],
  "test_long_success": [
    0.3828125,
    0.25
  ],
  "val_success_norm": [
    0.5948275862068966,
    0.4267241379310345
  ],
  "test_short_success_norm": [
    0.5390625,
    0.5625
  ],
  "test_long_success_norm": [
    0.57421875,
    0.375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1337/probe.json <==
{
  "task": "rand_013",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2844387888908386,
  "probe_test_acc": 0.2517857253551483,
  "balanced_acc": 0.2475957203222308,
  "majority_baseline": 0.18432539682539684,
  "control_task_acc": 0.1656745970249176,
  "selectivity": 0.08611112833023071,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.06746032852975148
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_013",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.375
  ],
  "train_success": [
    0.234375,
    0.375
  ],
  "policy_loss": [
    0.3041577637195587,
    -0.01596471667289734
  ],
  "value_loss": [
    0.02550560235977173,
    0.07991466671228409
  ],
  "entropy": [
    1.066166639328003,
    0.1266050487756729
  ],
  "val_success": [
    0.3275862068965517,
    0.2672413793103448
  ],
  "test_short_success": [
    0.328125,
    0.328125
  ],
  "test_long_success": [
    0.34375,
    0.34375
  ],
  "val_success_norm": [
    0.49137931034482757,
    0.40086206896551724
  ],
  "test_short_success_norm": [
    0.4921875,
    0.4921875
  ],
  "test_long_success_norm": [
    0.515625,
    0.515625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1338/probe.json <==
{
  "task": "rand_013",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.26028910279273987,
  "probe_test_acc": 0.23075397312641144,
  "balanced_acc": 0.2263091134510101,
  "majority_baseline": 0.18273809523809523,
  "control_task_acc": 0.17678570747375488,
  "selectivity": 0.053968265652656555,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.04801587788831621
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.75,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_013",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.375
  ],
  "train_success": [
    0.328125,
    0.375
  ],
  "policy_loss": [
    -0.122088722884655,
    -0.019252020865678787
  ],
  "value_loss": [
    0.07189852744340897,
    0.03309466689825058
  ],
  "entropy": [
    1.0640552043914795,
    0.1876106560230255
  ],
  "val_success": [
    0.29310344827586204,
    0.3620689655172414
  ],
  "test_short_success": [
    0.296875,
    0.359375
  ],
  "test_long_success": [
    0.3671875,
    0.3828125
  ],
  "val_success_norm": [
    0.4396551724137931,
    0.5431034482758621
  ],
  "test_short_success_norm": [
    0.4453125,
    0.5390625
  ],
  "test_long_success_norm": [
    0.55078125,
    0.57421875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1339/probe.json <==
{
  "task": "rand_013",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2612244784832001,
  "probe_test_acc": 0.22261904180049896,
  "balanced_acc": 0.22092200761696787,
  "majority_baseline": 0.17559523809523808,
  "control_task_acc": 0.16428571939468384,
  "selectivity": 0.058333322405815125,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.04702380370526088
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_013/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_014",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.578125
  ],
  "train_success": [
    0.453125,
    0.578125
  ],
  "policy_loss": [
    -0.05137011036276817,
    -0.22099491953849792
  ],
  "value_loss": [
    0.1547524631023407,
    0.07204032689332962
  ],
  "entropy": [
    0.5993717312812805,
    0.08770664781332016
  ],
  "val_success": [
    0.5086206896551724,
    0.7068965517241379
  ],
  "test_short_success": [
    0.53125,
    0.5625
  ],
  "test_long_success": [
    0.5,
    0.6484375
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.9425287356321838
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.75
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.8645833333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1337/probe.json <==
{
  "task": "rand_014",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9689614176750183,
  "probe_test_acc": 0.9565916657447815,
  "balanced_acc": 0.9520126639529625,
  "majority_baseline": 0.6463022508038585,
  "control_task_acc": 0.33480706810951233,
  "selectivity": 0.6217845976352692,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.310289414940923,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9642857313156128,
  "rowsplit_balanced_acc": 0.9598935637673667,
  "rowsplit_probe_gap": 0.32380954083942237,
  "num_control_classes": 3,
  "control_test_acc": 0.9565916657447815,
  "control_majority": 0.6463022508038585,
  "control_probe_gap": 0.310289414940923
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_014",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9662379622459412,
  "onpolicy_linear_balanced_acc": 0.9624432044197144,
  "onpolicy_linear_majority": 0.6436897106109325,
  "onpolicy_linear_gap": 0.32254825163500866,
  "onpolicy_linear_recovery": 0.9052454033478867,
  "onpolicy_linear_selectivity": 0.6193730235099792,
  "onpolicy_mlp_test_acc": 0.9758842587471008,
  "onpolicy_mlp_balanced_acc": 0.9732096900836233,
  "onpolicy_mlp_majority": 0.6436897106109325,
  "onpolicy_mlp_gap": 0.33219454813616833,
  "onpolicy_mlp_recovery": 0.9323181452484905,
  "onpolicy_mlp_selectivity": 0.6318328082561493,
  "random_linear_test_acc": 0.6274116039276123,
  "random_linear_balanced_acc": 0.6264494406008325,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.11093250424915568,
  "random_linear_recovery": 0.22942649257846995,
  "random_linear_selectivity": 0.2960209250450134,
  "random_mlp_test_acc": 0.6762459874153137,
  "random_mlp_balanced_acc": 0.6721741366428287,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.1597668877368571,
  "random_mlp_recovery": 0.3304239540226937,
  "random_mlp_selectivity": 0.35108521580696106,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.5916770104432114,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6305488280094139
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.75,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 1.0,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_014",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.546875
  ],
  "train_success": [
    0.5,
    0.546875
  ],
  "policy_loss": [
    -0.25062814354896545,
    -0.1885242909193039
  ],
  "value_loss": [
    0.1288738250732422,
    0.08602283149957657
  ],
  "entropy": [
    0.6861828565597534,
    0.16733592748641968
  ],
  "val_success": [
    0.5431034482758621,
    0.4482758620689655
  ],
  "test_short_success": [
    0.4375,
    0.515625
  ],
  "test_long_success": [
    0.546875,
    0.4921875
  ],
  "val_success_norm": [
    0.7241379310344828,
    0.5977011494252873
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.6875
  ],
  "test_long_success_norm": [
    0.7291666666666667,
    0.65625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1338/probe.json <==
{
  "task": "rand_014",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5665595531463623,
  "probe_test_acc": 0.5580787658691406,
  "balanced_acc": 0.5580794862897072,
  "majority_baseline": 0.5028135048231511,
  "control_task_acc": 0.33038586378097534,
  "selectivity": 0.22769290208816528,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0552652610459895,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5494047403335571,
  "rowsplit_balanced_acc": 0.5494131156168297,
  "rowsplit_probe_gap": 0.04920632763514443,
  "num_control_classes": 3,
  "control_test_acc": 0.5600883960723877,
  "control_majority": 0.5028135048231511,
  "control_probe_gap": 0.05727489124923657
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_014",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5572749376296997,
  "onpolicy_linear_balanced_acc": 0.5573121862366164,
  "onpolicy_linear_majority": 0.502612540192926,
  "onpolicy_linear_gap": 0.0546623974367737,
  "onpolicy_linear_recovery": 0.10989902611934785,
  "onpolicy_linear_selectivity": 0.23271706700325012,
  "onpolicy_mlp_test_acc": 0.590032160282135,
  "onpolicy_mlp_balanced_acc": 0.5902582805261734,
  "onpolicy_mlp_majority": 0.502612540192926,
  "onpolicy_mlp_gap": 0.087419620089209,
  "onpolicy_mlp_recovery": 0.17575758770258745,
  "onpolicy_mlp_selectivity": 0.256028950214386,
  "random_linear_test_acc": 0.5426045060157776,
  "random_linear_balanced_acc": 0.5421999476018127,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.026125406337320967,
  "random_linear_recovery": 0.05403159681401045,
  "random_linear_selectivity": 0.21302250027656555,
  "random_mlp_test_acc": 0.5663183331489563,
  "random_mlp_balanced_acc": 0.5676370034705713,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.04983923347049968,
  "random_mlp_recovery": 0.1030756549248572,
  "random_mlp_selectivity": 0.23693731427192688,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6309161050749272,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6305488280094139
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 1.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_014",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.390625
  ],
  "train_success": [
    0.5,
    0.390625
  ],
  "policy_loss": [
    0.15056529641151428,
    0.11689232289791107
  ],
  "value_loss": [
    0.09380341321229935,
    0.046973153948783875
  ],
  "entropy": [
    0.6462332606315613,
    0.2892361879348755
  ],
  "val_success": [
    0.5344827586206896,
    0.4224137931034483
  ],
  "test_short_success": [
    0.40625,
    0.546875
  ],
  "test_long_success": [
    0.4609375,
    0.5390625
  ],
  "val_success_norm": [
    0.7126436781609194,
    0.5632183908045977
  ],
  "test_short_success_norm": [
    0.5416666666666665,
    0.7291666666666666
  ],
  "test_long_success_norm": [
    0.6145833333333333,
    0.71875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1339/probe.json <==
{
  "task": "rand_014",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5510825514793396,
  "probe_test_acc": 0.5221061110496521,
  "balanced_acc": 0.5194662034802058,
  "majority_baseline": 0.5166800643086816,
  "control_task_acc": 0.33802250027656555,
  "selectivity": 0.18408361077308655,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.005426046740970469,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5255952477455139,
  "rowsplit_balanced_acc": 0.5235587714172798,
  "rowsplit_probe_gap": 0.012500009650275867,
  "num_control_classes": 3,
  "control_test_acc": 0.5219051241874695,
  "control_majority": 0.5166800643086816,
  "control_probe_gap": 0.005225059878787852
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_014",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5219051241874695,
  "onpolicy_linear_balanced_acc": 0.5215006414434546,
  "onpolicy_linear_majority": 0.5128617363344051,
  "onpolicy_linear_gap": 0.009043387853064355,
  "onpolicy_linear_recovery": 0.01856431433863376,
  "onpolicy_linear_selectivity": 0.18187296390533447,
  "onpolicy_mlp_test_acc": 0.5731511116027832,
  "onpolicy_mlp_balanced_acc": 0.5721339375316842,
  "onpolicy_mlp_majority": 0.5128617363344051,
  "onpolicy_mlp_gap": 0.060289375268378076,
  "onpolicy_mlp_recovery": 0.1237623479106639,
  "onpolicy_mlp_selectivity": 0.24256429076194763,
  "random_linear_test_acc": 0.512057900428772,
  "random_linear_balanced_acc": 0.5111824847737982,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": -0.004421199249684649,
  "random_linear_recovery": -0.009143760376737661,
  "random_linear_selectivity": 0.1784566044807434,
  "random_mlp_test_acc": 0.5546624064445496,
  "random_mlp_balanced_acc": 0.555172703778815,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.03818330676609294,
  "random_mlp_recovery": 0.07896929944641666,
  "random_mlp_selectivity": 0.22889873385429382,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6307253730554893,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6305488280094139
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 1.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_014",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.625
  ],
  "train_success": [
    0.453125,
    0.625
  ],
  "policy_loss": [
    0.15767841041088104,
    0.015734508633613586
  ],
  "value_loss": [
    0.11352656036615372,
    0.07185222953557968
  ],
  "entropy": [
    0.6632251143455505,
    0.019997457042336464
  ],
  "val_success": [
    0.47413793103448276,
    0.6810344827586207
  ],
  "test_short_success": [
    0.453125,
    0.609375
  ],
  "test_long_success": [
    0.5234375,
    0.5234375
  ],
  "val_success_norm": [
    0.6321839080459768,
    0.9080459770114941
  ],
  "test_short_success_norm": [
    0.6041666666666666,
    0.8125
  ],
  "test_long_success_norm": [
    0.6979166666666665,
    0.6979166666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1340/probe.json <==
{
  "task": "rand_014",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.936062216758728,
  "probe_test_acc": 0.9009244441986084,
  "balanced_acc": 0.889158417249815,
  "majority_baseline": 0.6511254019292605,
  "control_task_acc": 0.334003210067749,
  "selectivity": 0.5669212341308594,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2497990422693479,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9188492298126221,
  "rowsplit_balanced_acc": 0.9051344235033258,
  "rowsplit_probe_gap": 0.26805557901897126,
  "num_control_classes": 3,
  "control_test_acc": 0.9001205563545227,
  "control_majority": 0.6511254019292605,
  "control_probe_gap": 0.2489951544252622
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_014",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.915996789932251,
  "onpolicy_linear_balanced_acc": 0.9072361326395634,
  "onpolicy_linear_majority": 0.6547427652733119,
  "onpolicy_linear_gap": 0.2612540246589391,
  "onpolicy_linear_recovery": 0.7566938455779283,
  "onpolicy_linear_selectivity": 0.5876205861568451,
  "onpolicy_mlp_test_acc": 0.9163987040519714,
  "onpolicy_mlp_balanced_acc": 0.9065800954898517,
  "onpolicy_mlp_majority": 0.6547427652733119,
  "onpolicy_mlp_gap": 0.26165593877865956,
  "onpolicy_mlp_recovery": 0.7578579460783527,
  "onpolicy_mlp_selectivity": 0.584003210067749,
  "random_linear_test_acc": 0.5574758648872375,
  "random_linear_balanced_acc": 0.556464222064812,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.04099676520878093,
  "random_linear_recovery": 0.08478798989147711,
  "random_linear_selectivity": 0.22749194502830505,
  "random_mlp_test_acc": 0.5894292593002319,
  "random_mlp_balanced_acc": 0.5869869748456356,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.07295015962177531,
  "random_mlp_recovery": 0.150872815576872,
  "random_mlp_selectivity": 0.25723472237586975,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.5896660204329168,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6305488280094139
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 1.0,
  "25": 0.5,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_014",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.5
  ],
  "train_success": [
    0.484375,
    0.5
  ],
  "policy_loss": [
    0.10259336233139038,
    0.4962650239467621
  ],
  "value_loss": [
    0.33283090591430664,
    0.049192268401384354
  ],
  "entropy": [
    0.6752817630767822,
    0.29221847653388977
  ],
  "val_success": [
    0.45689655172413796,
    0.5258620689655172
  ],
  "test_short_success": [
    0.5,
    0.421875
  ],
  "test_long_success": [
    0.4453125,
    0.578125
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.7011494252873562
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.5625
  ],
  "test_long_success_norm": [
    0.59375,
    0.7708333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1341/probe.json <==
{
  "task": "rand_014",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5582712888717651,
  "probe_test_acc": 0.5271302461624146,
  "balanced_acc": 0.527078639360568,
  "majority_baseline": 0.4989951768488746,
  "control_task_acc": 0.3331993520259857,
  "selectivity": 0.19393089413642883,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02813506931353993,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5281745791435242,
  "rowsplit_balanced_acc": 0.5281547796389391,
  "rowsplit_probe_gap": 0.028571404540349565,
  "num_control_classes": 3,
  "control_test_acc": 0.5164790749549866,
  "control_majority": 0.4989951768488746,
  "control_probe_gap": 0.01748389810611195
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_014",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5379823446273804,
  "onpolicy_linear_balanced_acc": 0.5380393049553428,
  "onpolicy_linear_majority": 0.5042202572347267,
  "onpolicy_linear_gap": 0.03376208739265363,
  "onpolicy_linear_recovery": 0.06809896508546594,
  "onpolicy_linear_selectivity": 0.20719456672668457,
  "onpolicy_mlp_test_acc": 0.5767685174942017,
  "onpolicy_mlp_balanced_acc": 0.5768435092927722,
  "onpolicy_mlp_majority": 0.5042202572347267,
  "onpolicy_mlp_gap": 0.07254826025947492,
  "onpolicy_mlp_recovery": 0.14633163479981648,
  "onpolicy_mlp_selectivity": 0.24638265371322632,
  "random_linear_test_acc": 0.5253215432167053,
  "random_linear_balanced_acc": 0.5246329701039231,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.008842443538248701,
  "random_linear_recovery": 0.018287613901215936,
  "random_linear_selectivity": 0.19835209846496582,
  "random_mlp_test_acc": 0.5602893829345703,
  "random_mlp_balanced_acc": 0.560925183797963,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.04381028325611369,
  "random_mlp_recovery": 0.09060680360865409,
  "random_mlp_selectivity": 0.23914790153503418,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6308517050351015,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6305488280094139
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.75,
  "9": 1.0,
  "10": 0.25,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 1.0,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_014",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.640625
  ],
  "train_success": [
    0.5,
    0.640625
  ],
  "policy_loss": [
    -0.094791479408741,
    -0.17103566229343414
  ],
  "value_loss": [
    0.24330416321754456,
    0.09272295981645584
  ],
  "entropy": [
    0.6795854568481445,
    0.2183796912431717
  ],
  "val_success": [
    0.5258620689655172,
    0.5603448275862069
  ],
  "test_short_success": [
    0.546875,
    0.515625
  ],
  "test_long_success": [
    0.4453125,
    0.5078125
  ],
  "val_success_norm": [
    0.7011494252873564,
    0.7471264367816091
  ],
  "test_short_success_norm": [
    0.7291666666666666,
    0.6875
  ],
  "test_long_success_norm": [
    0.59375,
    0.6770833333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1337/probe.json <==
{
  "task": "rand_014",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5823979377746582,
  "probe_test_acc": 0.5678571462631226,
  "balanced_acc": 0.5679311927068101,
  "majority_baseline": 0.5126984126984127,
  "control_task_acc": 0.3363095223903656,
  "selectivity": 0.23154762387275696,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.055158733564709905
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 1.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 1.0,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_014",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.78125
  ],
  "train_success": [
    0.53125,
    0.78125
  ],
  "policy_loss": [
    0.03226330131292343,
    -0.18361639976501465
  ],
  "value_loss": [
    0.18374936282634735,
    0.027562720701098442
  ],
  "entropy": [
    0.6910821199417114,
    0.18875114619731903
  ],
  "val_success": [
    0.5086206896551724,
    0.7155172413793104
  ],
  "test_short_success": [
    0.5,
    0.6875
  ],
  "test_long_success": [
    0.484375,
    0.7265625
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.9540229885057472
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.9166666666666665
  ],
  "test_long_success_norm": [
    0.6458333333333333,
    0.96875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1338/probe.json <==
{
  "task": "rand_014",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9998015761375427,
  "balanced_acc": 0.9998545666084933,
  "majority_baseline": 0.6821428571428572,
  "control_task_acc": 0.3384920656681061,
  "selectivity": 0.6613095104694366,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.31765871899468556
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_014",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.65625
  ],
  "train_success": [
    0.5625,
    0.65625
  ],
  "policy_loss": [
    0.21345201134681702,
    -0.18217502534389496
  ],
  "value_loss": [
    0.0489942729473114,
    0.014778856188058853
  ],
  "entropy": [
    0.6727927923202515,
    0.013424720615148544
  ],
  "val_success": [
    0.5603448275862069,
    0.75
  ],
  "test_short_success": [
    0.53125,
    0.6875
  ],
  "test_long_success": [
    0.46875,
    0.7265625
  ],
  "val_success_norm": [
    0.747126436781609,
    1.0
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.9166666666666666
  ],
  "test_long_success_norm": [
    0.625,
    0.96875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1339/probe.json <==
{
  "task": "rand_014",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9756802916526794,
  "probe_test_acc": 0.9744047522544861,
  "balanced_acc": 0.9685974000050679,
  "majority_baseline": 0.6470238095238096,
  "control_task_acc": 0.3440476059913635,
  "selectivity": 0.6303571462631226,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.3273809427306765
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_014/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_015",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.25
  ],
  "train_success": [
    0.328125,
    0.25
  ],
  "policy_loss": [
    -0.211151123046875,
    -0.08833502233028412
  ],
  "value_loss": [
    0.15326564013957977,
    0.08246218413114548
  ],
  "entropy": [
    1.0136586427688599,
    0.564842939376831
  ],
  "val_success": [
    0.3103448275862069,
    0.3275862068965517
  ],
  "test_short_success": [
    0.359375,
    0.28125
  ],
  "test_long_success": [
    0.3359375,
    0.375
  ],
  "val_success_norm": [
    0.40755011411528275,
    0.4309622513707897
  ],
  "test_short_success_norm": [
    0.4716796875045164,
    0.36914062500411676
  ],
  "test_long_success_norm": [
    0.44091796875,
    0.4921875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1337/probe.json <==
{
  "task": "rand_015",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4087449312210083,
  "probe_test_acc": 0.3703778088092804,
  "balanced_acc": 0.36949205427108994,
  "majority_baseline": 0.3496784565916399,
  "control_task_acc": 0.353496789932251,
  "selectivity": 0.01688101887702942,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02069935221764052,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.37757936120033264,
  "rowsplit_balanced_acc": 0.377704835915498,
  "rowsplit_probe_gap": 0.024206345327316747,
  "num_control_classes": 3,
  "control_test_acc": 0.37218648195266724,
  "control_majority": 0.3496784565916399,
  "control_probe_gap": 0.02250802536102736
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_015",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.36233922839164734,
  "onpolicy_linear_balanced_acc": 0.3603384034001272,
  "onpolicy_linear_majority": 0.3466639871382637,
  "onpolicy_linear_gap": 0.015675241253383654,
  "onpolicy_linear_recovery": 0.02399261780277978,
  "onpolicy_linear_selectivity": 0.02371382713317871,
  "onpolicy_mlp_test_acc": 0.4023312032222748,
  "onpolicy_mlp_balanced_acc": 0.4030250692791382,
  "onpolicy_mlp_majority": 0.3466639871382637,
  "onpolicy_mlp_gap": 0.055667216084011095,
  "onpolicy_mlp_recovery": 0.08520457312643472,
  "onpolicy_mlp_selectivity": 0.07194533944129944,
  "random_linear_test_acc": 0.3567122220993042,
  "random_linear_balanced_acc": 0.3560185032849968,
  "random_linear_majority": 0.3422427652733119,
  "random_linear_gap": 0.014469456825992322,
  "random_linear_recovery": 0.02199817206420342,
  "random_linear_selectivity": 0.015876203775405884,
  "random_mlp_test_acc": 0.38464629650115967,
  "random_mlp_balanced_acc": 0.382493140414915,
  "random_mlp_majority": 0.3422427652733119,
  "random_mlp_gap": 0.04240353122784779,
  "random_mlp_recovery": 0.06446684124343739,
  "random_mlp_selectivity": 0.05385851860046387,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9992638737226551,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997086782446863
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_015",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.328125
  ],
  "train_success": [
    0.375,
    0.328125
  ],
  "policy_loss": [
    -0.16808485984802246,
    -0.07799100875854492
  ],
  "value_loss": [
    0.12634511291980743,
    0.07410484552383423
  ],
  "entropy": [
    1.0062954425811768,
    0.26629170775413513
  ],
  "val_success": [
    0.33620689655172414,
    0.3017241379310345
  ],
  "test_short_success": [
    0.296875,
    0.34375
  ],
  "test_long_success": [
    0.3125,
    0.296875
  ],
  "val_success_norm": [
    0.4418545831581385,
    0.39586919544661453
  ],
  "test_short_success_norm": [
    0.3896484374999687,
    0.45117187500096684
  ],
  "test_long_success_norm": [
    0.41015625,
    0.3896484375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1338/probe.json <==
{
  "task": "rand_015",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4227841794490814,
  "probe_test_acc": 0.3888665735721588,
  "balanced_acc": 0.3882695102039208,
  "majority_baseline": 0.3536977491961415,
  "control_task_acc": 0.3416398763656616,
  "selectivity": 0.04722669720649719,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.035168824376017316,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.39424604177474976,
  "rowsplit_balanced_acc": 0.392379979963879,
  "rowsplit_probe_gap": 0.03412699415570214,
  "num_control_classes": 3,
  "control_test_acc": 0.38987138867378235,
  "control_majority": 0.3536977491961415,
  "control_probe_gap": 0.03617363947764085
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_015",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.40213021636009216,
  "onpolicy_linear_balanced_acc": 0.40080767983333865,
  "onpolicy_linear_majority": 0.3520900321543408,
  "onpolicy_linear_gap": 0.05004018420575135,
  "onpolicy_linear_recovery": 0.07723323716123408,
  "onpolicy_linear_selectivity": 0.06973472237586975,
  "onpolicy_mlp_test_acc": 0.4206189811229706,
  "onpolicy_mlp_balanced_acc": 0.42244709707720857,
  "onpolicy_mlp_majority": 0.3520900321543408,
  "onpolicy_mlp_gap": 0.06852894896862977,
  "onpolicy_mlp_recovery": 0.10576924629897695,
  "onpolicy_mlp_selectivity": 0.08802253007888794,
  "random_linear_test_acc": 0.37077975273132324,
  "random_linear_balanced_acc": 0.3707617713553213,
  "random_linear_majority": 0.3422427652733119,
  "random_linear_gap": 0.028536987458011365,
  "random_linear_recovery": 0.04338528860099742,
  "random_linear_selectivity": 0.04220259189605713,
  "random_mlp_test_acc": 0.39449357986450195,
  "random_mlp_balanced_acc": 0.3962834686214163,
  "random_mlp_majority": 0.3422427652733119,
  "random_mlp_gap": 0.052250814591190076,
  "random_mlp_recovery": 0.0794378409427931,
  "random_mlp_selectivity": 0.06471061706542969,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994111449288143,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997086782446863
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_015",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.28125
  ],
  "train_success": [
    0.34375,
    0.28125
  ],
  "policy_loss": [
    -0.1583303064107895,
    -0.392892062664032
  ],
  "value_loss": [
    0.07610507309436798,
    0.03436380997300148
  ],
  "entropy": [
    1.0613927841186523,
    0.0844191163778305
  ],
  "val_success": [
    0.3103448275862069,
    0.35344827586206895
  ],
  "test_short_success": [
    0.296875,
    0.390625
  ],
  "test_long_success": [
    0.2734375,
    0.34375
  ],
  "val_success_norm": [
    0.4081020606858722,
    0.4647854759343241
  ],
  "test_short_success_norm": [
    0.389648437501237,
    0.5126953125009317
  ],
  "test_long_success_norm": [
    0.35888671875,
    0.451171875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1339/probe.json <==
{
  "task": "rand_015",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4127199053764343,
  "probe_test_acc": 0.3828376233577728,
  "balanced_acc": 0.381829760279856,
  "majority_baseline": 0.3388263665594855,
  "control_task_acc": 0.33561092615127563,
  "selectivity": 0.04722669720649719,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.044011256798287324,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3728174567222595,
  "rowsplit_balanced_acc": 0.37220135657323755,
  "rowsplit_probe_gap": 0.033134917039719824,
  "num_control_classes": 3,
  "control_test_acc": 0.38303858041763306,
  "control_majority": 0.3388263665594855,
  "control_probe_gap": 0.04421221385814755
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_015",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3954983949661255,
  "onpolicy_linear_balanced_acc": 0.3952664203691089,
  "onpolicy_linear_majority": 0.3396302250803859,
  "onpolicy_linear_gap": 0.055868169885739616,
  "onpolicy_linear_recovery": 0.08460134307712731,
  "onpolicy_linear_selectivity": 0.06732314825057983,
  "onpolicy_mlp_test_acc": 0.43488746881484985,
  "onpolicy_mlp_balanced_acc": 0.4344811641488266,
  "onpolicy_mlp_majority": 0.3396302250803859,
  "onpolicy_mlp_gap": 0.09525724373446398,
  "onpolicy_mlp_recovery": 0.1442483398730045,
  "onpolicy_mlp_selectivity": 0.10771703720092773,
  "random_linear_test_acc": 0.38243567943573,
  "random_linear_balanced_acc": 0.38217646577495384,
  "random_linear_majority": 0.3422427652733119,
  "random_linear_gap": 0.0401929141624181,
  "random_linear_recovery": 0.06110600087754124,
  "random_linear_selectivity": 0.052451759576797485,
  "random_mlp_test_acc": 0.40655145049095154,
  "random_mlp_balanced_acc": 0.4067387121668287,
  "random_mlp_majority": 0.3422427652733119,
  "random_mlp_gap": 0.06430868521763966,
  "random_mlp_recovery": 0.0977696356990452,
  "random_mlp_selectivity": 0.06913185119628906,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9998350807291971,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997086782446863
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.75,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.75,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_015",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.40625
  ],
  "train_success": [
    0.328125,
    0.40625
  ],
  "policy_loss": [
    -0.2972877025604248,
    -0.08836950361728668
  ],
  "value_loss": [
    0.2118767499923706,
    0.08529110252857208
  ],
  "entropy": [
    1.0367563962936401,
    0.21286417543888092
  ],
  "val_success": [
    0.3275862068965517,
    0.3275862068965517
  ],
  "test_short_success": [
    0.28125,
    0.421875
  ],
  "test_long_success": [
    0.3046875,
    0.3671875
  ],
  "val_success_norm": [
    0.43082332733217577,
    0.43031177649098284
  ],
  "test_short_success_norm": [
    0.369140625000291,
    0.5537109375048929
  ],
  "test_long_success_norm": [
    0.39990234375,
    0.48193359375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1340/probe.json <==
{
  "task": "rand_015",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.3985960781574249,
  "probe_test_acc": 0.37479904294013977,
  "balanced_acc": 0.3751250844962291,
  "majority_baseline": 0.3514871382636656,
  "control_task_acc": 0.33340030908584595,
  "selectivity": 0.04139873385429382,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02331190467647415,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.34861111640930176,
  "rowsplit_balanced_acc": 0.3470577082900443,
  "rowsplit_probe_gap": -0.003769835971650648,
  "num_control_classes": 3,
  "control_test_acc": 0.3735932409763336,
  "control_majority": 0.3514871382636656,
  "control_probe_gap": 0.022106102712667997
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_015",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.36696141958236694,
  "onpolicy_linear_balanced_acc": 0.36580370759017183,
  "onpolicy_linear_majority": 0.34485530546623794,
  "onpolicy_linear_gap": 0.022106114116129005,
  "onpolicy_linear_recovery": 0.033742338601796915,
  "onpolicy_linear_selectivity": 0.026527345180511475,
  "onpolicy_mlp_test_acc": 0.40353697538375854,
  "onpolicy_mlp_balanced_acc": 0.40405427233080277,
  "onpolicy_mlp_majority": 0.34485530546623794,
  "onpolicy_mlp_gap": 0.05868166991752061,
  "onpolicy_mlp_recovery": 0.0895705489293198,
  "onpolicy_mlp_selectivity": 0.07335209846496582,
  "random_linear_test_acc": 0.3741961419582367,
  "random_linear_balanced_acc": 0.3742691221816184,
  "random_linear_majority": 0.3422427652733119,
  "random_linear_gap": 0.03195337668492482,
  "random_linear_recovery": 0.04857928578801891,
  "random_linear_selectivity": 0.035972654819488525,
  "random_mlp_test_acc": 0.3932877779006958,
  "random_mlp_balanced_acc": 0.3931751719990513,
  "random_mlp_majority": 0.3422427652733119,
  "random_mlp_gap": 0.05104501262738392,
  "random_mlp_recovery": 0.077604638812668,
  "random_mlp_selectivity": 0.06511253118515015,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994881067118699,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997086782446863
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 1.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_015",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.34375
  ],
  "train_success": [
    0.3125,
    0.34375
  ],
  "policy_loss": [
    0.07449724525213242,
    -0.10034537315368652
  ],
  "value_loss": [
    0.18927547335624695,
    0.057774998247623444
  ],
  "entropy": [
    1.0599207878112793,
    0.14360836148262024
  ],
  "val_success": [
    0.3275862068965517,
    0.3706896551724138
  ],
  "test_short_success": [
    0.28125,
    0.296875
  ],
  "test_long_success": [
    0.296875,
    0.359375
  ],
  "val_success_norm": [
    0.43075920375149773,
    0.4867498039156175
  ],
  "test_short_success_norm": [
    0.36914062500084976,
    0.3896484375013709
  ],
  "test_long_success_norm": [
    0.3896484375,
    0.4716796875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1341/probe.json <==
{
  "task": "rand_015",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4091677963733673,
  "probe_test_acc": 0.4009244441986084,
  "balanced_acc": 0.3993307699707158,
  "majority_baseline": 0.3547025723472669,
  "control_task_acc": 0.3352090120315552,
  "selectivity": 0.06571543216705322,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04622187185134152,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3748015761375427,
  "rowsplit_balanced_acc": 0.37210556611125395,
  "rowsplit_probe_gap": 0.01964284597881255,
  "num_control_classes": 3,
  "control_test_acc": 0.4009244441986084,
  "control_majority": 0.3547025723472669,
  "control_probe_gap": 0.04622187185134152
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_015",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3826366662979126,
  "onpolicy_linear_balanced_acc": 0.38147117759998234,
  "onpolicy_linear_majority": 0.3496784565916399,
  "onpolicy_linear_gap": 0.03295820970627272,
  "onpolicy_linear_recovery": 0.050679867582945945,
  "onpolicy_linear_selectivity": 0.050643086433410645,
  "onpolicy_mlp_test_acc": 0.4170016050338745,
  "onpolicy_mlp_balanced_acc": 0.4161468576628569,
  "onpolicy_mlp_majority": 0.3496784565916399,
  "onpolicy_mlp_gap": 0.06732314844223464,
  "onpolicy_mlp_recovery": 0.10352286361203941,
  "onpolicy_mlp_selectivity": 0.08299839496612549,
  "random_linear_test_acc": 0.37761253118515015,
  "random_linear_balanced_acc": 0.3773515454931535,
  "random_linear_majority": 0.3422427652733119,
  "random_linear_gap": 0.03536976591183827,
  "random_linear_recovery": 0.053773282975040394,
  "random_linear_selectivity": 0.047226667404174805,
  "random_mlp_test_acc": 0.3892684876918793,
  "random_mlp_balanced_acc": 0.38823109071108536,
  "random_mlp_majority": 0.3422427652733119,
  "random_mlp_gap": 0.047025722418567395,
  "random_mlp_recovery": 0.07149404056058398,
  "random_mlp_selectivity": 0.056069135665893555,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993936750523265,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997086782446863
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.75,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_015",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.296875
  ],
  "train_success": [
    0.265625,
    0.296875
  ],
  "policy_loss": [
    -0.38169625401496887,
    -0.09036651253700256
  ],
  "value_loss": [
    0.08446277678012848,
    0.08013779670000076
  ],
  "entropy": [
    1.0801461935043335,
    0.3116369843482971
  ],
  "val_success": [
    0.3879310344827586,
    0.4051724137931034
  ],
  "test_short_success": [
    0.40625,
    0.28125
  ],
  "test_long_success": [
    0.4765625,
    0.3515625
  ],
  "val_success_norm": [
    0.5103514110906627,
    0.5324390227017798
  ],
  "test_short_success_norm": [
    0.5332031250054807,
    0.3691406250039383
  ],
  "test_long_success_norm": [
    0.62548828125,
    0.46142578125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1337/probe.json <==
{
  "task": "rand_015",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4028061330318451,
  "probe_test_acc": 0.3621031641960144,
  "balanced_acc": 0.36217334175713584,
  "majority_baseline": 0.34246031746031746,
  "control_task_acc": 0.33293649554252625,
  "selectivity": 0.02916666865348816,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.01964284673569694
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.75,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_015",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.28125
  ],
  "train_success": [
    0.359375,
    0.28125
  ],
  "policy_loss": [
    0.10138262808322906,
    -0.09587165713310242
  ],
  "value_loss": [
    0.0901818722486496,
    0.07463255524635315
  ],
  "entropy": [
    1.066325306892395,
    0.20014214515686035
  ],
  "val_success": [
    0.3793103448275862,
    0.4051724137931034
  ],
  "test_short_success": [
    0.453125,
    0.375
  ],
  "test_long_success": [
    0.3515625,
    0.2890625
  ],
  "val_success_norm": [
    0.4983851271578402,
    0.533064709391721
  ],
  "test_short_success_norm": [
    0.5947265625051442,
    0.49218749999993344
  ],
  "test_long_success_norm": [
    0.46142578125,
    0.37939453125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1338/probe.json <==
{
  "task": "rand_015",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.415731281042099,
  "probe_test_acc": 0.37658730149269104,
  "balanced_acc": 0.37524663144338005,
  "majority_baseline": 0.3551587301587302,
  "control_task_acc": 0.3420634865760803,
  "selectivity": 0.03452381491661072,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.021428571333960866
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_015",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.390625
  ],
  "train_success": [
    0.28125,
    0.390625
  ],
  "policy_loss": [
    0.080410435795784,
    0.08462131023406982
  ],
  "value_loss": [
    0.06010732054710388,
    0.03425563871860504
  ],
  "entropy": [
    1.063978910446167,
    0.12469300627708435
  ],
  "val_success": [
    0.2672413793103448,
    0.33620689655172414
  ],
  "test_short_success": [
    0.359375,
    0.453125
  ],
  "test_long_success": [
    0.3046875,
    0.4296875
  ],
  "val_success_norm": [
    0.3529879948312073,
    0.44211418578799067
  ],
  "test_short_success_norm": [
    0.47167968750425016,
    0.5947265625005269
  ],
  "test_long_success_norm": [
    0.39990234375,
    0.56396484375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1339/probe.json <==
{
  "task": "rand_015",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.41734692454338074,
  "probe_test_acc": 0.3847222328186035,
  "balanced_acc": 0.3837364361524857,
  "majority_baseline": 0.3462301587301587,
  "control_task_acc": 0.33273810148239136,
  "selectivity": 0.05198413133621216,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.038492074088444794
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_015/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 1.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_016",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.609375,
    0.609375
  ],
  "train_success": [
    0.609375,
    0.609375
  ],
  "policy_loss": [
    0.0028325063176453114,
    -0.308799147605896
  ],
  "value_loss": [
    0.18206723034381866,
    0.0999876856803894
  ],
  "entropy": [
    1.014736533164978,
    0.39314600825309753
  ],
  "val_success": [
    0.45689655172413796,
    0.4827586206896552
  ],
  "test_short_success": [
    0.46875,
    0.625
  ],
  "test_long_success": [
    0.5,
    0.4609375
  ],
  "val_success_norm": [
    0.5227634936705912,
    0.5536436591319385
  ],
  "test_short_success_norm": [
    0.5362568868063191,
    0.7150091824079623
  ],
  "test_long_success_norm": [
    0.5720073459272501,
    0.5273192720266838
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1337/probe.json <==
{
  "task": "rand_016",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2859438359737396,
  "probe_test_acc": 0.24497587978839874,
  "balanced_acc": 0.24256132814812206,
  "majority_baseline": 0.1822749196141479,
  "control_task_acc": 0.1593649536371231,
  "selectivity": 0.08561092615127563,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06270096017425084,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24642856419086456,
  "rowsplit_balanced_acc": 0.24335306585086838,
  "rowsplit_probe_gap": 0.05674602450832489,
  "num_control_classes": 6,
  "control_test_acc": 0.2439710646867752,
  "control_majority": 0.1822749196141479,
  "control_probe_gap": 0.0616961450726273
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_016",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2431672066450119,
  "onpolicy_linear_balanced_acc": 0.23980470992300754,
  "onpolicy_linear_majority": 0.19071543408360128,
  "onpolicy_linear_gap": 0.05245177256141062,
  "onpolicy_linear_recovery": 0.06481252055266433,
  "onpolicy_linear_selectivity": 0.06792604923248291,
  "onpolicy_mlp_test_acc": 0.2660771608352661,
  "onpolicy_mlp_balanced_acc": 0.2627458012259916,
  "onpolicy_mlp_majority": 0.19071543408360128,
  "onpolicy_mlp_gap": 0.07536172675166483,
  "onpolicy_mlp_recovery": 0.09312141850416791,
  "onpolicy_mlp_selectivity": 0.09123793244361877,
  "random_linear_test_acc": 0.22528135776519775,
  "random_linear_balanced_acc": 0.21736462861168523,
  "random_linear_majority": 0.19091639871382637,
  "random_linear_gap": 0.03436495905137138,
  "random_linear_recovery": 0.04247392852449677,
  "random_linear_selectivity": 0.057073965668678284,
  "random_mlp_test_acc": 0.2598472535610199,
  "random_mlp_balanced_acc": 0.25437152693143916,
  "random_mlp_majority": 0.19091639871382637,
  "random_mlp_gap": 0.06893085484719352,
  "random_mlp_recovery": 0.0851962080774056,
  "random_mlp_selectivity": 0.09264467656612396,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991538815957038,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980394512977935
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_016",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.65625
  ],
  "train_success": [
    0.59375,
    0.65625
  ],
  "policy_loss": [
    -0.3073558807373047,
    0.15832866728305817
  ],
  "value_loss": [
    0.19958816468715668,
    0.08650853484869003
  ],
  "entropy": [
    1.0060675144195557,
    0.23438017070293427
  ],
  "val_success": [
    0.5172413793103449,
    0.5
  ],
  "test_short_success": [
    0.40625,
    0.5
  ],
  "test_long_success": [
    0.4921875,
    0.5546875
  ],
  "val_success_norm": [
    0.5926022423223796,
    0.5733103762263834
  ],
  "test_short_success_norm": [
    0.46475596856524826,
    0.5720073459276782
  ],
  "test_long_success_norm": [
    0.563069731147137,
    0.6345706493880432
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1338/probe.json <==
{
  "task": "rand_016",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2914411425590515,
  "probe_test_acc": 0.26105305552482605,
  "balanced_acc": 0.2585592392042962,
  "majority_baseline": 0.19192122186495178,
  "control_task_acc": 0.16941317915916443,
  "selectivity": 0.09163987636566162,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06913183365987427,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26230159401893616,
  "rowsplit_balanced_acc": 0.259491404000721,
  "rowsplit_probe_gap": 0.07321429243163458,
  "num_control_classes": 6,
  "control_test_acc": 0.26105305552482605,
  "control_majority": 0.19192122186495178,
  "control_probe_gap": 0.06913183365987427
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_016",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25643086433410645,
  "onpolicy_linear_balanced_acc": 0.254537107905042,
  "onpolicy_linear_majority": 0.18307877813504822,
  "onpolicy_linear_gap": 0.07335208619905823,
  "onpolicy_linear_recovery": 0.08979089321685454,
  "onpolicy_linear_selectivity": 0.08721864223480225,
  "onpolicy_mlp_test_acc": 0.29240354895591736,
  "onpolicy_mlp_balanced_acc": 0.29073553989266243,
  "onpolicy_mlp_majority": 0.18307877813504822,
  "onpolicy_mlp_gap": 0.10932477082086914,
  "onpolicy_mlp_recovery": 0.1338253529162718,
  "onpolicy_mlp_selectivity": 0.11676046252250671,
  "random_linear_test_acc": 0.24356913566589355,
  "random_linear_balanced_acc": 0.23778356159460579,
  "random_linear_majority": 0.19091639871382637,
  "random_linear_gap": 0.05265273695206718,
  "random_linear_recovery": 0.06507700424080633,
  "random_linear_selectivity": 0.08581189811229706,
  "random_mlp_test_acc": 0.2799437344074249,
  "random_mlp_balanced_acc": 0.27545792802754576,
  "random_mlp_majority": 0.19091639871382637,
  "random_mlp_gap": 0.08902733569359855,
  "random_mlp_recovery": 0.11003477953585356,
  "random_mlp_selectivity": 0.1135450154542923,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9992323679825972,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980394512977935
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 1.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_016",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.46875
  ],
  "train_success": [
    0.546875,
    0.46875
  ],
  "policy_loss": [
    -0.40634942054748535,
    -0.0787859633564949
  ],
  "value_loss": [
    0.08725310862064362,
    0.02293764054775238
  ],
  "entropy": [
    1.0620768070220947,
    0.19218939542770386
  ],
  "val_success": [
    0.5689655172413793,
    0.49137931034482757
  ],
  "test_short_success": [
    0.4375,
    0.453125
  ],
  "test_long_success": [
    0.5,
    0.4375
  ],
  "val_success_norm": [
    0.6518705425543169,
    0.5631294925784839
  ],
  "test_short_success_norm": [
    0.5005064276852276,
    0.5183816572459068
  ],
  "test_long_success_norm": [
    0.5720073459272503,
    0.5005064276863439
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1339/probe.json <==
{
  "task": "rand_016",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27934709191322327,
  "probe_test_acc": 0.25100481510162354,
  "balanced_acc": 0.24433931001409467,
  "majority_baseline": 0.20237138263665594,
  "control_task_acc": 0.15675240755081177,
  "selectivity": 0.09425240755081177,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.048633432464967596,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2511904835700989,
  "rowsplit_balanced_acc": 0.24526377012988665,
  "rowsplit_probe_gap": 0.05595238833200364,
  "num_control_classes": 6,
  "control_test_acc": 0.25020095705986023,
  "control_majority": 0.20237138263665594,
  "control_probe_gap": 0.04782957442320429
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_016",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24799035489559174,
  "onpolicy_linear_balanced_acc": 0.24130095348072997,
  "onpolicy_linear_majority": 0.20196945337620578,
  "onpolicy_linear_gap": 0.046020901519385954,
  "onpolicy_linear_recovery": 0.05766809518017237,
  "onpolicy_linear_selectivity": 0.08963023126125336,
  "onpolicy_mlp_test_acc": 0.271503210067749,
  "onpolicy_mlp_balanced_acc": 0.265508417451853,
  "onpolicy_mlp_majority": 0.20196945337620578,
  "onpolicy_mlp_gap": 0.06953375669154324,
  "onpolicy_mlp_recovery": 0.08713169813576407,
  "onpolicy_mlp_selectivity": 0.10249195992946625,
  "random_linear_test_acc": 0.21985530853271484,
  "random_linear_balanced_acc": 0.21179583282148803,
  "random_linear_majority": 0.19091639871382637,
  "random_linear_gap": 0.02893890981888847,
  "random_linear_recovery": 0.0357675149674091,
  "random_linear_selectivity": 0.049437299370765686,
  "random_mlp_test_acc": 0.25020095705986023,
  "random_mlp_balanced_acc": 0.2423964710286698,
  "random_mlp_majority": 0.19091639871382637,
  "random_mlp_gap": 0.059284558346033855,
  "random_mlp_recovery": 0.0732737114579892,
  "random_mlp_selectivity": 0.08802250027656555,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9976167851044655,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980394512977935
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 1.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_016",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.515625
  ],
  "train_success": [
    0.5,
    0.515625
  ],
  "policy_loss": [
    0.15216635167598724,
    -0.2200402170419693
  ],
  "value_loss": [
    0.1670742779970169,
    0.0802290141582489
  ],
  "entropy": [
    1.036768913269043,
    0.5636852979660034
  ],
  "val_success": [
    0.3879310344827586,
    0.5689655172413793
  ],
  "test_short_success": [
    0.453125,
    0.546875
  ],
  "test_long_success": [
    0.4296875,
    0.46875
  ],
  "val_success_norm": [
    0.44433738281736423,
    0.652469060017725
  ],
  "test_short_success_norm": [
    0.5183816572460977,
    0.6256330346074437
  ],
  "test_long_success_norm": [
    0.4915688129062307,
    0.5362568868067971
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1340/probe.json <==
{
  "task": "rand_016",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27173545956611633,
  "probe_test_acc": 0.23954984545707703,
  "balanced_acc": 0.23772679145891687,
  "majority_baseline": 0.19071543408360128,
  "control_task_acc": 0.16197748482227325,
  "selectivity": 0.07757236063480377,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.048834411373475745,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23591269552707672,
  "rowsplit_balanced_acc": 0.23142539807669502,
  "rowsplit_probe_gap": 0.04940475901914021,
  "num_control_classes": 6,
  "control_test_acc": 0.23874598741531372,
  "control_majority": 0.19071543408360128,
  "control_probe_gap": 0.04803055333171244
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_016",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24216237664222717,
  "onpolicy_linear_balanced_acc": 0.2379636057071007,
  "onpolicy_linear_majority": 0.19051446945337622,
  "onpolicy_linear_gap": 0.051647907188850956,
  "onpolicy_linear_recovery": 0.06380337293240376,
  "onpolicy_linear_selectivity": 0.07194533944129944,
  "onpolicy_mlp_test_acc": 0.2682877779006958,
  "onpolicy_mlp_balanced_acc": 0.2656947321083082,
  "onpolicy_mlp_majority": 0.19051446945337622,
  "onpolicy_mlp_gap": 0.07777330844731958,
  "onpolicy_mlp_recovery": 0.09607745353372946,
  "onpolicy_mlp_selectivity": 0.09726688265800476,
  "random_linear_test_acc": 0.23352089524269104,
  "random_linear_balanced_acc": 0.2251814435330223,
  "random_linear_majority": 0.19091639871382637,
  "random_linear_gap": 0.042604496528864666,
  "random_linear_recovery": 0.05265771851158236,
  "random_linear_selectivity": 0.05948552489280701,
  "random_mlp_test_acc": 0.26245981454849243,
  "random_mlp_balanced_acc": 0.2561875013750478,
  "random_mlp_majority": 0.19091639871382637,
  "random_mlp_gap": 0.07154341583466606,
  "random_mlp_recovery": 0.08842524520449535,
  "random_mlp_selectivity": 0.10209004580974579,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989951606063904,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980394512977935
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 1.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 1.0,
  "26": 1.0,
  "27": 0.25,
  "28": 0.25,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_016",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.5
  ],
  "train_success": [
    0.4375,
    0.5
  ],
  "policy_loss": [
    0.13845612108707428,
    -0.4085116386413574
  ],
  "value_loss": [
    0.23642612993717194,
    0.0607890747487545
  ],
  "entropy": [
    1.060103178024292,
    0.3902658522129059
  ],
  "val_success": [
    0.5344827586206896,
    0.5258620689655172
  ],
  "test_short_success": [
    0.640625,
    0.40625
  ],
  "test_long_success": [
    0.4921875,
    0.4609375
  ],
  "val_success_norm": [
    0.6124489871923406,
    0.6029035240447943
  ],
  "test_short_success_norm": [
    0.7328844119691277,
    0.46475596856546086
  ],
  "test_long_success_norm": [
    0.563069731147137,
    0.5273192720266837
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1341/probe.json <==
{
  "task": "rand_016",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3125845789909363,
  "probe_test_acc": 0.28999197483062744,
  "balanced_acc": 0.2869556562450277,
  "majority_baseline": 0.1895096463022508,
  "control_task_acc": 0.15795819461345673,
  "selectivity": 0.13203378021717072,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10048232852837663,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27817460894584656,
  "rowsplit_balanced_acc": 0.2755601157810806,
  "rowsplit_probe_gap": 0.09503968831092593,
  "num_control_classes": 6,
  "control_test_acc": 0.28999197483062744,
  "control_majority": 0.1895096463022508,
  "control_probe_gap": 0.10048232852837663
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_016",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2903938889503479,
  "onpolicy_linear_balanced_acc": 0.28657088888140514,
  "onpolicy_linear_majority": 0.18609324758842444,
  "onpolicy_linear_gap": 0.10430064136192346,
  "onpolicy_linear_recovery": 0.1281481460288719,
  "onpolicy_linear_selectivity": 0.12258842587471008,
  "onpolicy_mlp_test_acc": 0.30767685174942017,
  "onpolicy_mlp_balanced_acc": 0.30556246256018416,
  "onpolicy_mlp_majority": 0.18609324758842444,
  "onpolicy_mlp_gap": 0.12158360416099573,
  "onpolicy_mlp_recovery": 0.14938271958150984,
  "onpolicy_mlp_selectivity": 0.1348472684621811,
  "random_linear_test_acc": 0.24336816370487213,
  "random_linear_balanced_acc": 0.2362685558126544,
  "random_linear_majority": 0.19091639871382637,
  "random_linear_gap": 0.05245176499104576,
  "random_linear_recovery": 0.06482860968590255,
  "random_linear_selectivity": 0.07495979964733124,
  "random_mlp_test_acc": 0.2644694447517395,
  "random_mlp_balanced_acc": 0.2607155981773222,
  "random_mlp_majority": 0.19091639871382637,
  "random_mlp_gap": 0.07355304603791313,
  "random_mlp_recovery": 0.0909090802495419,
  "random_mlp_selectivity": 0.09586012363433838,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986470534370904,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980394512977935
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 1.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_016",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.625
  ],
  "train_success": [
    0.421875,
    0.625
  ],
  "policy_loss": [
    -0.0025179472286254168,
    -0.185686856508255
  ],
  "value_loss": [
    0.07912637293338776,
    0.09889177232980728
  ],
  "entropy": [
    1.0802444219589233,
    0.49895694851875305
  ],
  "val_success": [
    0.49137931034482757,
    0.5
  ],
  "test_short_success": [
    0.34375,
    0.40625
  ],
  "test_long_success": [
    0.46875,
    0.53125
  ],
  "val_success_norm": [
    0.5629631028329656,
    0.5725163784285712
  ],
  "test_short_success_norm": [
    0.3932550503248933,
    0.46475596856477047
  ],
  "test_long_success_norm": [
    0.5362568868067971,
    0.6077578050477034
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1337/probe.json <==
{
  "task": "rand_016",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27253401279449463,
  "probe_test_acc": 0.22460317611694336,
  "balanced_acc": 0.22056112655591922,
  "majority_baseline": 0.18492063492063493,
  "control_task_acc": 0.16686508059501648,
  "selectivity": 0.05773809552192688,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.03968254119630843
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 0.0,
  "18": 0.75,
  "19": 0.25,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_016",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.65625,
    0.53125
  ],
  "train_success": [
    0.65625,
    0.53125
  ],
  "policy_loss": [
    -0.3295047879219055,
    -0.07058361172676086
  ],
  "value_loss": [
    0.17259661853313446,
    0.08294779807329178
  ],
  "entropy": [
    1.0662192106246948,
    0.2471388578414917
  ],
  "val_success": [
    0.5344827586206896,
    0.6120689655172413
  ],
  "test_short_success": [
    0.546875,
    0.484375
  ],
  "test_long_success": [
    0.5234375,
    0.5234375
  ],
  "val_success_norm": [
    0.612619843443646,
    0.7017964704744862
  ],
  "test_short_success_norm": [
    0.6256330346076809,
    0.5541321163668211
  ],
  "test_long_success_norm": [
    0.59882019026759,
    0.59882019026759
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1338/probe.json <==
{
  "task": "rand_016",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.32006803154945374,
  "probe_test_acc": 0.2916666567325592,
  "balanced_acc": 0.2868137900870265,
  "majority_baseline": 0.20317460317460317,
  "control_task_acc": 0.17222222685813904,
  "selectivity": 0.11944442987442017,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.08849205355795603
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 1.0,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_016",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.4375
  ],
  "train_success": [
    0.453125,
    0.4375
  ],
  "policy_loss": [
    0.18386945128440857,
    0.22407594323158264
  ],
  "value_loss": [
    0.04490288347005844,
    0.03326679766178131
  ],
  "entropy": [
    1.0639514923095703,
    0.2882053852081299
  ],
  "val_success": [
    0.4827586206896552,
    0.39655172413793105
  ],
  "test_short_success": [
    0.59375,
    0.53125
  ],
  "test_long_success": [
    0.4140625,
    0.5
  ],
  "val_success_norm": [
    0.5532120524392309,
    0.45448687331012805
  ],
  "test_short_success_norm": [
    0.6792587232871851,
    0.6077578050472177
  ],
  "test_long_success_norm": [
    0.4736935833460041,
    0.5720073459272502
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1339/probe.json <==
{
  "task": "rand_016",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2846088409423828,
  "probe_test_acc": 0.2621031701564789,
  "balanced_acc": 0.2582553084029042,
  "majority_baseline": 0.1876984126984127,
  "control_task_acc": 0.16706348955631256,
  "selectivity": 0.09503968060016632,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07440475745806618
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_016/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 1.0,
  "9": 0.25,
  "10": 0.25,
  "11": 1.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_017",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.765625
  ],
  "train_success": [
    0.40625,
    0.765625
  ],
  "policy_loss": [
    0.025739779695868492,
    -0.018580839037895203
  ],
  "value_loss": [
    0.11983150243759155,
    0.06619565933942795
  ],
  "entropy": [
    0.599864661693573,
    0.26106661558151245
  ],
  "val_success": [
    0.5517241379310345,
    0.7844827586206896
  ],
  "test_short_success": [
    0.484375,
    0.78125
  ],
  "test_long_success": [
    0.5859375,
    0.7421875
  ],
  "val_success_norm": [
    0.6412283195842696,
    0.9105918516976746
  ],
  "test_short_success_norm": [
    0.5605258643613305,
    0.9040739742195993
  ],
  "test_long_success_norm": [
    0.6780554776387169,
    0.8588702716757081
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1337/probe.json <==
{
  "task": "rand_017",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9906123280525208,
  "probe_test_acc": 0.9949758648872375,
  "balanced_acc": 0.993828183209663,
  "majority_baseline": 0.47889871382636656,
  "control_task_acc": 0.24979902803897858,
  "selectivity": 0.745176836848259,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.516077151060871,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9930555820465088,
  "rowsplit_balanced_acc": 0.9903946400391279,
  "rowsplit_probe_gap": 0.5259920899830167,
  "num_control_classes": 4,
  "control_test_acc": 0.9947749376296997,
  "control_majority": 0.47889871382636656,
  "control_probe_gap": 0.5158762238033332
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_017",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9971864819526672,
  "onpolicy_linear_balanced_acc": 0.9970770785784673,
  "onpolicy_linear_majority": 0.47729099678456594,
  "onpolicy_linear_gap": 0.5198954851681012,
  "onpolicy_linear_recovery": 0.9946174295257486,
  "onpolicy_linear_selectivity": 0.748191311955452,
  "onpolicy_mlp_test_acc": 0.9967845678329468,
  "onpolicy_mlp_balanced_acc": 0.9962617575722901,
  "onpolicy_mlp_majority": 0.47729099678456594,
  "onpolicy_mlp_gap": 0.5194935710483808,
  "onpolicy_mlp_recovery": 0.9938485234666448,
  "onpolicy_mlp_selectivity": 0.7546221911907196,
  "random_linear_test_acc": 0.9581993818283081,
  "random_linear_balanced_acc": 0.958678740031745,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.6694132081948676,
  "random_linear_recovery": 0.9412263701547503,
  "random_linear_selectivity": 0.7015675604343414,
  "random_mlp_test_acc": 0.949557900428772,
  "random_mlp_balanced_acc": 0.9504885620968125,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.6607717267953315,
  "random_mlp_recovery": 0.9290760419704914,
  "random_mlp_selectivity": 0.7021704465150833,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9019535313016188,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972688259314793
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 1.0,
  "16": 1.0,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_017",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.828125
  ],
  "train_success": [
    0.484375,
    0.828125
  ],
  "policy_loss": [
    -0.35763320326805115,
    -0.20426934957504272
  ],
  "value_loss": [
    0.18958745896816254,
    0.01610318012535572
  ],
  "entropy": [
    0.6859092712402344,
    0.11580390483140945
  ],
  "val_success": [
    0.5,
    0.7241379310344828
  ],
  "test_short_success": [
    0.484375,
    0.609375
  ],
  "test_long_success": [
    0.453125,
    0.7109375
  ],
  "val_success_norm": [
    0.5802670542415406,
    0.8410244172182866
  ],
  "test_short_success_norm": [
    0.5605258645975856,
    0.7051777041296605
  ],
  "test_long_success_norm": [
    0.5243629027072734,
    0.8227073128683082
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1338/probe.json <==
{
  "task": "rand_017",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9698917269706726,
  "probe_test_acc": 0.9684485793113708,
  "balanced_acc": 0.9584916279558978,
  "majority_baseline": 0.4786977491961415,
  "control_task_acc": 0.2562299072742462,
  "selectivity": 0.7122186720371246,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48975083011522935,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9694444537162781,
  "rowsplit_balanced_acc": 0.9596775852173528,
  "rowsplit_probe_gap": 0.5011904854623098,
  "num_control_classes": 4,
  "control_test_acc": 0.9690514206886292,
  "control_majority": 0.4786977491961415,
  "control_probe_gap": 0.49035367149248765
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_017",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9696543216705322,
  "onpolicy_linear_balanced_acc": 0.9590540056761709,
  "onpolicy_linear_majority": 0.4754823151125402,
  "onpolicy_linear_gap": 0.49417200655799204,
  "onpolicy_linear_recovery": 0.9421455573304861,
  "onpolicy_linear_selectivity": 0.7142282724380493,
  "onpolicy_mlp_test_acc": 0.9622186422348022,
  "onpolicy_mlp_balanced_acc": 0.9517324711166473,
  "onpolicy_mlp_majority": 0.4754823151125402,
  "onpolicy_mlp_gap": 0.48673632712226206,
  "onpolicy_mlp_recovery": 0.9279693347740905,
  "onpolicy_mlp_selectivity": 0.7071945369243622,
  "random_linear_test_acc": 0.6915193200111389,
  "random_linear_balanced_acc": 0.6889510069946948,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.4027331463776984,
  "random_linear_recovery": 0.5662616943699992,
  "random_linear_selectivity": 0.4431270360946655,
  "random_mlp_test_acc": 0.672025740146637,
  "random_mlp_balanced_acc": 0.6693953697751251,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.38323956651319646,
  "random_mlp_recovery": 0.538852806716492,
  "random_mlp_selectivity": 0.4262460023164749,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9070083277080289,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972688259314793
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 0.25,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_017",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.75
  ],
  "train_success": [
    0.484375,
    0.75
  ],
  "policy_loss": [
    0.0622614324092865,
    0.2105388343334198
  ],
  "value_loss": [
    0.09971925616264343,
    0.03439752385020256
  ],
  "entropy": [
    0.6468253135681152,
    0.1808699369430542
  ],
  "val_success": [
    0.5,
    0.7844827586206896
  ],
  "test_short_success": [
    0.484375,
    0.734375
  ],
  "test_long_success": [
    0.46875,
    0.7265625
  ],
  "val_success_norm": [
    0.5801514803871681,
    0.9101367685226434
  ],
  "test_short_success_norm": [
    0.5605258646575297,
    0.8498295358045367
  ],
  "test_long_success_norm": [
    0.5424443821109732,
    0.8407887922720076
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1339/probe.json <==
{
  "task": "rand_017",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9851995706558228,
  "probe_test_acc": 0.9887459874153137,
  "balanced_acc": 0.9851349651680281,
  "majority_baseline": 0.487540192926045,
  "control_task_acc": 0.2546221911907196,
  "selectivity": 0.7341237962245941,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5012057944892687,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9869047403335571,
  "rowsplit_balanced_acc": 0.9828821037157238,
  "rowsplit_probe_gap": 0.5085317244605412,
  "num_control_classes": 4,
  "control_test_acc": 0.9891479015350342,
  "control_majority": 0.487540192926045,
  "control_probe_gap": 0.5016077086089892
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_017",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9973874688148499,
  "onpolicy_linear_balanced_acc": 0.9955889897742544,
  "onpolicy_linear_majority": 0.4883440514469453,
  "onpolicy_linear_gap": 0.5090434173679046,
  "onpolicy_linear_recovery": 0.9948939689012933,
  "onpolicy_linear_selectivity": 0.7445739507675171,
  "onpolicy_mlp_test_acc": 0.9977893829345703,
  "onpolicy_mlp_balanced_acc": 0.996672450891425,
  "onpolicy_mlp_majority": 0.4883440514469453,
  "onpolicy_mlp_gap": 0.509445331487625,
  "onpolicy_mlp_recovery": 0.9956794852641091,
  "onpolicy_mlp_selectivity": 0.7580385804176331,
  "random_linear_test_acc": 0.9586012959480286,
  "random_linear_balanced_acc": 0.9585839448377196,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.6698151223145881,
  "random_linear_recovery": 0.941791480259223,
  "random_linear_selectivity": 0.6991559565067291,
  "random_mlp_test_acc": 0.9517685174942017,
  "random_mlp_balanced_acc": 0.9516616535560412,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.6629823438607612,
  "random_mlp_recovery": 0.932184273255481,
  "random_mlp_selectivity": 0.6961415112018585,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8972298419565872,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972688259314793
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 1.0,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_017",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.71875
  ],
  "train_success": [
    0.515625,
    0.71875
  ],
  "policy_loss": [
    -0.006995582487434149,
    0.0012545421486720443
  ],
  "value_loss": [
    0.12238065898418427,
    0.06162255257368088
  ],
  "entropy": [
    0.6632505655288696,
    0.12239515036344528
  ],
  "val_success": [
    0.5517241379310345,
    0.7413793103448276
  ],
  "test_short_success": [
    0.546875,
    0.625
  ],
  "test_long_success": [
    0.4765625,
    0.7578125
  ],
  "val_success_norm": [
    0.6411733195434667,
    0.8588458527862347
  ],
  "test_short_success_norm": [
    0.6328517812668901,
    0.7232591800226257
  ],
  "test_long_success_norm": [
    0.5514851218128223,
    0.8769517510794058
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1340/probe.json <==
{
  "task": "rand_017",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.968876838684082,
  "probe_test_acc": 0.9497588276863098,
  "balanced_acc": 0.9346033189699268,
  "majority_baseline": 0.4670418006430868,
  "control_task_acc": 0.23754020035266876,
  "selectivity": 0.712218627333641,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.482717027043223,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9589285850524902,
  "rowsplit_balanced_acc": 0.9475759515539095,
  "rowsplit_probe_gap": 0.5039682675921728,
  "num_control_classes": 4,
  "control_test_acc": 0.9503617286682129,
  "control_majority": 0.4670418006430868,
  "control_probe_gap": 0.4833199280251261
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_017",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9547829627990723,
  "onpolicy_linear_balanced_acc": 0.941968572696017,
  "onpolicy_linear_majority": 0.4694533762057878,
  "onpolicy_linear_gap": 0.48532958659328446,
  "onpolicy_linear_recovery": 0.9147727359424936,
  "onpolicy_linear_selectivity": 0.7081993669271469,
  "onpolicy_mlp_test_acc": 0.9561896920204163,
  "onpolicy_mlp_balanced_acc": 0.9457626609210739,
  "onpolicy_mlp_majority": 0.4694533762057878,
  "onpolicy_mlp_gap": 0.48673631581462845,
  "onpolicy_mlp_recovery": 0.917424207383936,
  "onpolicy_mlp_selectivity": 0.7025723159313202,
  "random_linear_test_acc": 0.611535370349884,
  "random_linear_balanced_acc": 0.6075878864286697,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.32274919671644353,
  "random_linear_recovery": 0.4538005094266807,
  "random_linear_selectivity": 0.3492765426635742,
  "random_mlp_test_acc": 0.5892282724380493,
  "random_mlp_balanced_acc": 0.5858771859693047,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.3004420988046088,
  "random_mlp_recovery": 0.4224356834280117,
  "random_mlp_selectivity": 0.33400318026542664,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9091362567575163,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972688259314793
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 1.0,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 1.0,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_017",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.609375
  ],
  "train_success": [
    0.5,
    0.609375
  ],
  "policy_loss": [
    0.05775442346930504,
    -0.2399137169122696
  ],
  "value_loss": [
    0.31248342990875244,
    0.034224189817905426
  ],
  "entropy": [
    0.6748387217521667,
    0.05613077059388161
  ],
  "val_success": [
    0.5172413793103449,
    0.6724137931034483
  ],
  "test_short_success": [
    0.515625,
    0.5
  ],
  "test_long_success": [
    0.5,
    0.5078125
  ],
  "val_success_norm": [
    0.5996201752793717,
    0.7802879003076509
  ],
  "test_short_success_norm": [
    0.5966888245047208,
    0.5786073460140231
  ],
  "test_long_success_norm": [
    0.5786073409183707,
    0.587648080620222
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1341/probe.json <==
{
  "task": "rand_017",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6641576290130615,
  "probe_test_acc": 0.6356511116027832,
  "balanced_acc": 0.6076321742402043,
  "majority_baseline": 0.35932475884244375,
  "control_task_acc": 0.25422024726867676,
  "selectivity": 0.38143086433410645,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.27632635276033946,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6355158686637878,
  "rowsplit_balanced_acc": 0.6099338665100856,
  "rowsplit_probe_gap": 0.28789682104474024,
  "num_control_classes": 4,
  "control_test_acc": 0.6352491974830627,
  "control_majority": 0.35932475884244375,
  "control_probe_gap": 0.275924438640619
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_017",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6318327784538269,
  "onpolicy_linear_balanced_acc": 0.608906251045683,
  "onpolicy_linear_majority": 0.35389871382636656,
  "onpolicy_linear_gap": 0.27793406462746034,
  "onpolicy_linear_recovery": 0.43017104372822473,
  "onpolicy_linear_selectivity": 0.38283760845661163,
  "onpolicy_mlp_test_acc": 0.6225883960723877,
  "onpolicy_mlp_balanced_acc": 0.6110387198398393,
  "onpolicy_mlp_majority": 0.35389871382636656,
  "onpolicy_mlp_gap": 0.26868968224602113,
  "onpolicy_mlp_recovery": 0.41586309762245754,
  "onpolicy_mlp_selectivity": 0.36475077271461487,
  "random_linear_test_acc": 0.3725884258747101,
  "random_linear_balanced_acc": 0.3663055191144122,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.08380225224126958,
  "random_linear_recovery": 0.11782989747175966,
  "random_linear_selectivity": 0.1302250772714615,
  "random_mlp_test_acc": 0.37077975273132324,
  "random_mlp_balanced_acc": 0.37278267581685326,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.08199357909788274,
  "random_mlp_recovery": 0.11528681819470599,
  "random_mlp_selectivity": 0.1219855397939682,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9811089664408137,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972688259314793
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_017",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.703125
  ],
  "train_success": [
    0.40625,
    0.703125
  ],
  "policy_loss": [
    -0.023402635008096695,
    0.05951952189207077
  ],
  "value_loss": [
    0.20213864743709564,
    0.07626992464065552
  ],
  "entropy": [
    0.6795647740364075,
    0.17741946876049042
  ],
  "val_success": [
    0.5603448275862069,
    0.7672413793103449
  ],
  "test_short_success": [
    0.46875,
    0.78125
  ],
  "test_long_success": [
    0.515625,
    0.71875
  ],
  "val_success_norm": [
    0.6498569087134182,
    0.8905935118982533
  ],
  "test_short_success_norm": [
    0.542444389109435,
    0.9040739742195993
  ],
  "test_long_success_norm": [
    0.5966888203220705,
    0.8317480525701592
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1337/probe.json <==
{
  "task": "rand_017",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9943027496337891,
  "probe_test_acc": 0.992460310459137,
  "balanced_acc": 0.990019373768098,
  "majority_baseline": 0.45634920634920634,
  "control_task_acc": 0.25158730149269104,
  "selectivity": 0.7408730089664459,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5361111041099307
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 0.5,
  "15": 1.0,
  "16": 1.0,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_017",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.8125
  ],
  "train_success": [
    0.5,
    0.8125
  ],
  "policy_loss": [
    0.05275636166334152,
    -0.1051848903298378
  ],
  "value_loss": [
    0.1483810693025589,
    0.034969840198755264
  ],
  "entropy": [
    0.6910706162452698,
    0.05669045075774193
  ],
  "val_success": [
    0.5086206896551724,
    0.5862068965517241
  ],
  "test_short_success": [
    0.453125,
    0.46875
  ],
  "test_long_success": [
    0.5546875,
    0.5
  ],
  "val_success_norm": [
    0.5906375687442815,
    0.6810231251198291
  ],
  "test_short_success_norm": [
    0.52436290246196,
    0.5424443864231415
  ],
  "test_long_success_norm": [
    0.6418925188313175,
    0.5786073409183716
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1338/probe.json <==
{
  "task": "rand_017",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6499149799346924,
  "probe_test_acc": 0.6410714387893677,
  "balanced_acc": 0.6184082637774739,
  "majority_baseline": 0.34265873015873016,
  "control_task_acc": 0.25158730149269104,
  "selectivity": 0.38948413729667664,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.2984127086306375
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.25,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.0,
  "28": 0.75,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_017",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.625,
    0.765625
  ],
  "train_success": [
    0.625,
    0.765625
  ],
  "policy_loss": [
    -0.14491508901119232,
    0.33617591857910156
  ],
  "value_loss": [
    0.07069839537143707,
    0.04521556198596954
  ],
  "entropy": [
    0.6727874279022217,
    0.1850723922252655
  ],
  "val_success": [
    0.4224137931034483,
    0.7931034482758621
  ],
  "test_short_success": [
    0.390625,
    0.734375
  ],
  "test_long_success": [
    0.421875,
    0.7265625
  ],
  "val_success_norm": [
    0.49022346603714106,
    0.9210378174114277
  ],
  "test_short_success_norm": [
    0.45203698528629743,
    0.8498295358045367
  ],
  "test_long_success_norm": [
    0.48819994389987575,
    0.8407887922720075
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1339/probe.json <==
{
  "task": "rand_017",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.4863095238095238,
  "control_task_acc": 0.26091268658638,
  "selectivity": 0.73908731341362,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5136904761904761
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_017/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_018",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.609375
  ],
  "train_success": [
    0.484375,
    0.609375
  ],
  "policy_loss": [
    0.11297392845153809,
    0.19170407950878143
  ],
  "value_loss": [
    0.11660131067037582,
    0.09730719774961472
  ],
  "entropy": [
    1.0135170221328735,
    0.22781141102313995
  ],
  "val_success": [
    0.5258620689655172,
    0.4827586206896552
  ],
  "test_short_success": [
    0.46875,
    0.59375
  ],
  "test_long_success": [
    0.515625,
    0.5703125
  ],
  "val_success_norm": [
    0.605481860776733,
    0.5561185395692612
  ],
  "test_short_success_norm": [
    0.538075715459174,
    0.6815625729149514
  ],
  "test_long_success_norm": [
    0.5918832870046729,
    0.6546587871415321
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1337/probe.json <==
{
  "task": "rand_018",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28349119424819946,
  "probe_test_acc": 0.24256430566310883,
  "balanced_acc": 0.23921821182199596,
  "majority_baseline": 0.17905948553054662,
  "control_task_acc": 0.17182475328445435,
  "selectivity": 0.07073955237865448,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0635048201325622,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23670634627342224,
  "rowsplit_balanced_acc": 0.23250902291291067,
  "rowsplit_probe_gap": 0.05753967960675557,
  "num_control_classes": 6,
  "control_test_acc": 0.24256430566310883,
  "control_majority": 0.17905948553054662,
  "control_probe_gap": 0.0635048201325622
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_018",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2524115741252899,
  "onpolicy_linear_balanced_acc": 0.24911175360657176,
  "onpolicy_linear_majority": 0.17363344051446947,
  "onpolicy_linear_gap": 0.07877813361082045,
  "onpolicy_linear_recovery": 0.09533073756017572,
  "onpolicy_linear_selectivity": 0.08400321006774902,
  "onpolicy_mlp_test_acc": 0.2926045060157776,
  "onpolicy_mlp_balanced_acc": 0.28973221191601156,
  "onpolicy_mlp_majority": 0.17363344051446947,
  "onpolicy_mlp_gap": 0.11897106550130812,
  "onpolicy_mlp_recovery": 0.14396887692959856,
  "onpolicy_mlp_selectivity": 0.1241961419582367,
  "random_linear_test_acc": 0.22889871895313263,
  "random_linear_balanced_acc": 0.2259966510540062,
  "random_linear_majority": 0.18408360128617363,
  "random_linear_gap": 0.044815117666959,
  "random_linear_recovery": 0.05492611465782956,
  "random_linear_selectivity": 0.07174438238143921,
  "random_mlp_test_acc": 0.253014475107193,
  "random_mlp_balanced_acc": 0.2511375350913729,
  "random_mlp_majority": 0.18408360128617363,
  "random_mlp_gap": 0.06893087382101937,
  "random_mlp_recovery": 0.08448276555009664,
  "random_mlp_selectivity": 0.08862540125846863,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9987839978205039,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998953315803163
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 1.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 1.0,
  "28": 0.75,
  "29": 0.25,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_018",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.5
  ],
  "train_success": [
    0.484375,
    0.5
  ],
  "policy_loss": [
    -0.2681778073310852,
    0.08699705451726913
  ],
  "value_loss": [
    0.14368793368339539,
    0.08066705614328384
  ],
  "entropy": [
    1.0079336166381836,
    0.4566214978694916
  ],
  "val_success": [
    0.4827586206896552,
    0.5431034482758621
  ],
  "test_short_success": [
    0.5,
    0.46875
  ],
  "test_long_success": [
    0.5390625,
    0.4296875
  ],
  "val_success_norm": [
    0.555857410040375,
    0.6253478668094522
  ],
  "test_short_success_norm": [
    0.57394742982276,
    0.5380757154587585
  ],
  "test_long_success_norm": [
    0.6187870727776126,
    0.49323607250389406
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1338/probe.json <==
{
  "task": "rand_018",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2750338315963745,
  "probe_test_acc": 0.2286977469921112,
  "balanced_acc": 0.22326853893440415,
  "majority_baseline": 0.18870578778135047,
  "control_task_acc": 0.1615755558013916,
  "selectivity": 0.0671221911907196,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.039991959210760736,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21904762089252472,
  "rowsplit_balanced_acc": 0.21409837286142955,
  "rowsplit_probe_gap": 0.037698414543318376,
  "num_control_classes": 6,
  "control_test_acc": 0.2309083640575409,
  "control_majority": 0.18870578778135047,
  "control_probe_gap": 0.04220257627619042
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_018",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22889871895313263,
  "onpolicy_linear_balanced_acc": 0.22370048520769667,
  "onpolicy_linear_majority": 0.18991157556270097,
  "onpolicy_linear_gap": 0.03898714339043166,
  "onpolicy_linear_recovery": 0.04812702195752616,
  "onpolicy_linear_selectivity": 0.06430868804454803,
  "onpolicy_mlp_test_acc": 0.2690916359424591,
  "onpolicy_mlp_balanced_acc": 0.2654653424149462,
  "onpolicy_mlp_majority": 0.18991157556270097,
  "onpolicy_mlp_gap": 0.07918006037975814,
  "onpolicy_mlp_recovery": 0.09774249080865208,
  "onpolicy_mlp_selectivity": 0.10570739209651947,
  "random_linear_test_acc": 0.21824759244918823,
  "random_linear_balanced_acc": 0.21388475183507047,
  "random_linear_majority": 0.18408360128617363,
  "random_linear_gap": 0.034163991163014606,
  "random_linear_recovery": 0.041871926115064205,
  "random_linear_selectivity": 0.04581993818283081,
  "random_mlp_test_acc": 0.25100481510162354,
  "random_mlp_balanced_acc": 0.2492471590895675,
  "random_mlp_majority": 0.18408360128617363,
  "random_mlp_gap": 0.06692121381544991,
  "random_mlp_recovery": 0.08201969456790117,
  "random_mlp_selectivity": 0.07636655867099762,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9985453807963001,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998953315803163
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_018",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.5
  ],
  "train_success": [
    0.484375,
    0.5
  ],
  "policy_loss": [
    -0.26752305030822754,
    0.2995281219482422
  ],
  "value_loss": [
    0.09682153165340424,
    0.025287913158535957
  ],
  "entropy": [
    1.0620449781417847,
    0.3638150691986084
  ],
  "val_success": [
    0.43103448275862066,
    0.5517241379310345
  ],
  "test_short_success": [
    0.421875,
    0.5625
  ],
  "test_long_success": [
    0.5546875,
    0.5859375
  ],
  "val_success_norm": [
    0.4979915646328056,
    0.6380722594389968
  ],
  "test_short_success_norm": [
    0.4842681439132839,
    0.6456908585507855
  ],
  "test_long_success_norm": [
    0.6367229299595722,
    0.6725946443234918
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1339/probe.json <==
{
  "task": "rand_018",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.25794991850852966,
  "probe_test_acc": 0.21302251517772675,
  "balanced_acc": 0.20920255891170145,
  "majority_baseline": 0.1804662379421222,
  "control_task_acc": 0.16418810188770294,
  "selectivity": 0.048834413290023804,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03255627723560456,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21289682388305664,
  "rowsplit_balanced_acc": 0.20977504394274857,
  "rowsplit_probe_gap": 0.03829364927988205,
  "num_control_classes": 6,
  "control_test_acc": 0.2118167132139206,
  "control_majority": 0.1804662379421222,
  "control_probe_gap": 0.031350475271798406
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_018",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22347266972064972,
  "onpolicy_linear_balanced_acc": 0.21923210996573728,
  "onpolicy_linear_majority": 0.18086816720257234,
  "onpolicy_linear_gap": 0.042604502518077375,
  "onpolicy_linear_recovery": 0.05201177736259888,
  "onpolicy_linear_selectivity": 0.05084405839443207,
  "onpolicy_mlp_test_acc": 0.26245981454849243,
  "onpolicy_mlp_balanced_acc": 0.2586494127763827,
  "onpolicy_mlp_majority": 0.18086816720257234,
  "onpolicy_mlp_gap": 0.08159164734592009,
  "onpolicy_mlp_recovery": 0.09960746741739411,
  "onpolicy_mlp_selectivity": 0.09666399657726288,
  "random_linear_test_acc": 0.215032160282135,
  "random_linear_balanced_acc": 0.211326000454598,
  "random_linear_majority": 0.18408360128617363,
  "random_linear_gap": 0.030948558995961384,
  "random_linear_recovery": 0.03793104176450834,
  "random_linear_selectivity": 0.04561898112297058,
  "random_mlp_test_acc": 0.2453778088092804,
  "random_mlp_balanced_acc": 0.24299889518503423,
  "random_mlp_majority": 0.18408360128617363,
  "random_mlp_gap": 0.06129420752310677,
  "random_mlp_recovery": 0.0751231469544284,
  "random_mlp_selectivity": 0.07737137377262115,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998860541053401,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998953315803163
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 1.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_018",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.578125,
    0.46875
  ],
  "train_success": [
    0.578125,
    0.46875
  ],
  "policy_loss": [
    0.03825412690639496,
    0.12412827461957932
  ],
  "value_loss": [
    0.23440486192703247,
    0.07741867005825043
  ],
  "entropy": [
    1.0367971658706665,
    0.2388308197259903
  ],
  "val_success": [
    0.3793103448275862,
    0.4396551724137931
  ],
  "test_short_success": [
    0.453125,
    0.5
  ],
  "test_long_success": [
    0.484375,
    0.59375
  ],
  "val_success_norm": [
    0.43580508563623366,
    0.5091546039618844
  ],
  "test_short_success_norm": [
    0.5201398582768504,
    0.5739474298232536
  ],
  "test_long_success_norm": [
    0.5560115726407533,
    0.6815625729144718
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1340/probe.json <==
{
  "task": "rand_018",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27765560150146484,
  "probe_test_acc": 0.24557878077030182,
  "balanced_acc": 0.2396228197167296,
  "majority_baseline": 0.18508842443729903,
  "control_task_acc": 0.16599678993225098,
  "selectivity": 0.07958199083805084,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06049035633300279,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2341269850730896,
  "rowsplit_balanced_acc": 0.22689204758770246,
  "rowsplit_probe_gap": 0.04404761999372453,
  "num_control_classes": 6,
  "control_test_acc": 0.24899516999721527,
  "control_majority": 0.18508842443729903,
  "control_probe_gap": 0.06390674555991624
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_018",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23713825643062592,
  "onpolicy_linear_balanced_acc": 0.22979599951831778,
  "onpolicy_linear_majority": 0.18709807073954984,
  "onpolicy_linear_gap": 0.05004018569107607,
  "onpolicy_linear_recovery": 0.061557469468181594,
  "onpolicy_linear_selectivity": 0.07214629650115967,
  "onpolicy_mlp_test_acc": 0.2795417904853821,
  "onpolicy_mlp_balanced_acc": 0.2737252126750391,
  "onpolicy_mlp_majority": 0.18709807073954984,
  "onpolicy_mlp_gap": 0.09244371974583224,
  "onpolicy_mlp_recovery": 0.11372063027324134,
  "onpolicy_mlp_selectivity": 0.11093246936798096,
  "random_linear_test_acc": 0.22065916657447815,
  "random_linear_balanced_acc": 0.21609982419103735,
  "random_linear_majority": 0.18408360128617363,
  "random_linear_gap": 0.036575565288304523,
  "random_linear_recovery": 0.04482758937798111,
  "random_linear_selectivity": 0.06290192902088165,
  "random_mlp_test_acc": 0.2544212341308594,
  "random_mlp_balanced_acc": 0.2507146343061723,
  "random_mlp_majority": 0.18408360128617363,
  "random_mlp_gap": 0.07033763284468575,
  "random_mlp_recovery": 0.08620691158501387,
  "random_mlp_selectivity": 0.09847268462181091,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9979458686744982,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998953315803163
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 0.0,
  "29": 0.25,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_018",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.46875
  ],
  "train_success": [
    0.515625,
    0.46875
  ],
  "policy_loss": [
    -0.14040757715702057,
    0.07355702668428421
  ],
  "value_loss": [
    0.33935636281967163,
    0.06401195377111435
  ],
  "entropy": [
    1.060379147529602,
    0.24513034522533417
  ],
  "val_success": [
    0.5258620689655172,
    0.49137931034482757
  ],
  "test_short_success": [
    0.5625,
    0.5
  ],
  "test_long_success": [
    0.5078125,
    0.46875
  ],
  "val_success_norm": [
    0.6067593257917067,
    0.5659848315704977
  ],
  "test_short_success_norm": [
    0.645690858550843,
    0.5739474298231013
  ],
  "test_long_success_norm": [
    0.582915358413693,
    0.5380757154587935
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1341/probe.json <==
{
  "task": "rand_018",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2724120318889618,
  "probe_test_acc": 0.24356913566589355,
  "balanced_acc": 0.23655863446365225,
  "majority_baseline": 0.192524115755627,
  "control_task_acc": 0.1615755558013916,
  "selectivity": 0.08199357986450195,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.051045019910266554,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23551587760448456,
  "rowsplit_balanced_acc": 0.23022122664118258,
  "rowsplit_probe_gap": 0.04583333792194488,
  "num_control_classes": 6,
  "control_test_acc": 0.24638263881206512,
  "control_majority": 0.192524115755627,
  "control_probe_gap": 0.05385852305643812
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_018",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.246985524892807,
  "onpolicy_linear_balanced_acc": 0.23971749064933803,
  "onpolicy_linear_majority": 0.18187299035369775,
  "onpolicy_linear_gap": 0.06511253453910926,
  "onpolicy_linear_recovery": 0.07958731807089356,
  "onpolicy_linear_selectivity": 0.08480706810951233,
  "onpolicy_mlp_test_acc": 0.2727090120315552,
  "onpolicy_mlp_balanced_acc": 0.2707870406135688,
  "onpolicy_mlp_majority": 0.18187299035369775,
  "onpolicy_mlp_gap": 0.09083602167785743,
  "onpolicy_mlp_recovery": 0.11102924192311928,
  "onpolicy_mlp_selectivity": 0.10329583287239075,
  "random_linear_test_acc": 0.22226688265800476,
  "random_linear_balanced_acc": 0.21798678780227365,
  "random_linear_majority": 0.18408360128617363,
  "random_linear_gap": 0.038183281371831135,
  "random_linear_recovery": 0.04679803155325905,
  "random_linear_selectivity": 0.04702572524547577,
  "random_mlp_test_acc": 0.2538183331489563,
  "random_mlp_balanced_acc": 0.2501805154945404,
  "random_mlp_majority": 0.18408360128617363,
  "random_mlp_gap": 0.06973473186278267,
  "random_mlp_recovery": 0.08546798663773561,
  "random_mlp_selectivity": 0.08902733027935028,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9980482968285237,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998953315803163
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_018",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.5625
  ],
  "train_success": [
    0.546875,
    0.5625
  ],
  "policy_loss": [
    0.2026805579662323,
    -0.08522932976484299
  ],
  "value_loss": [
    0.07779885828495026,
    0.095720574259758
  ],
  "entropy": [
    1.080658197402954,
    0.6232724785804749
  ],
  "val_success": [
    0.49137931034482757,
    0.4827586206896552
  ],
  "test_short_success": [
    0.5,
    0.46875
  ],
  "test_long_success": [
    0.5234375,
    0.484375
  ],
  "val_success_norm": [
    0.5656488307295706,
    0.5561308739236503
  ],
  "test_short_success_norm": [
    0.5739474298226449,
    0.5380757154588038
  ],
  "test_long_success_norm": [
    0.6008512155956527,
    0.5560115726407533
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1337/probe.json <==
{
  "task": "rand_018",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2736394703388214,
  "probe_test_acc": 0.22876983880996704,
  "balanced_acc": 0.2264160851396626,
  "majority_baseline": 0.1763888888888889,
  "control_task_acc": 0.17023809254169464,
  "selectivity": 0.0585317462682724,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.05238094992107814
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 1.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_018",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.5
  ],
  "train_success": [
    0.390625,
    0.5
  ],
  "policy_loss": [
    0.031975578516721725,
    -0.06981425732374191
  ],
  "value_loss": [
    0.0594027154147625,
    0.08538136631250381
  ],
  "entropy": [
    1.0656921863555908,
    0.38146933913230896
  ],
  "val_success": [
    0.4396551724137931,
    0.5344827586206896
  ],
  "test_short_success": [
    0.546875,
    0.40625
  ],
  "test_long_success": [
    0.5078125,
    0.4453125
  ],
  "val_success_norm": [
    0.5078676680274369,
    0.6169250764878014
  ],
  "test_short_success_norm": [
    0.6277550013691527,
    0.4663322867310138
  ],
  "test_long_success_norm": [
    0.582915358413693,
    0.5111719296858539
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1338/probe.json <==
{
  "task": "rand_018",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2749149799346924,
  "probe_test_acc": 0.23095238208770752,
  "balanced_acc": 0.22840744099793578,
  "majority_baseline": 0.18373015873015874,
  "control_task_acc": 0.16249999403953552,
  "selectivity": 0.068452388048172,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.047222223357548776
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.75,
  "15": 0.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_018",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.53125
  ],
  "train_success": [
    0.390625,
    0.53125
  ],
  "policy_loss": [
    -0.02476627752184868,
    0.34477099776268005
  ],
  "value_loss": [
    0.06294112652540207,
    0.03676934167742729
  ],
  "entropy": [
    1.06367027759552,
    0.5255585312843323
  ],
  "val_success": [
    0.5689655172413793,
    0.603448275862069
  ],
  "test_short_success": [
    0.59375,
    0.5
  ],
  "test_long_success": [
    0.53125,
    0.4765625
  ],
  "val_success_norm": [
    0.6575081112110096,
    0.6972591508240249
  ],
  "test_short_success_norm": [
    0.6815625729144894,
    0.573947429823334
  ],
  "test_long_success_norm": [
    0.6098191441866326,
    0.5470436440497735
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1339/probe.json <==
{
  "task": "rand_018",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2846938669681549,
  "probe_test_acc": 0.23591269552707672,
  "balanced_acc": 0.23246273448625074,
  "majority_baseline": 0.1775793650793651,
  "control_task_acc": 0.17837300896644592,
  "selectivity": 0.0575396865606308,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.058333330447711634
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_018/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 0.25,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_019",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.546875
  ],
  "train_success": [
    0.34375,
    0.546875
  ],
  "policy_loss": [
    -0.06023291125893593,
    -0.2680143117904663
  ],
  "value_loss": [
    0.11580075323581696,
    0.12294286489486694
  ],
  "entropy": [
    1.0132367610931396,
    0.09307818859815598
  ],
  "val_success": [
    0.3620689655172414,
    0.25
  ],
  "test_short_success": [
    0.421875,
    0.375
  ],
  "test_long_success": [
    0.3828125,
    0.3671875
  ],
  "val_success_norm": [
    0.47257027430050697,
    0.32613685481160576
  ],
  "test_short_success_norm": [
    0.5501076023867328,
    0.48898453545487364
  ],
  "test_long_success_norm": [
    0.49917171327685017,
    0.4787973576328971
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1337/probe.json <==
{
  "task": "rand_019",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.33186739683151245,
  "probe_test_acc": 0.28175240755081177,
  "balanced_acc": 0.2753152948966379,
  "majority_baseline": 0.21744372990353697,
  "control_task_acc": 0.19915594160556793,
  "selectivity": 0.08259646594524384,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0643086776472748,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2886904776096344,
  "rowsplit_balanced_acc": 0.2819897981773411,
  "rowsplit_probe_gap": 0.06884920776836456,
  "num_control_classes": 5,
  "control_test_acc": 0.280546635389328,
  "control_majority": 0.21744372990353697,
  "control_probe_gap": 0.06310290548579103
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_019",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2795417904853821,
  "onpolicy_linear_balanced_acc": 0.27349739597576217,
  "onpolicy_linear_majority": 0.22789389067524116,
  "onpolicy_linear_gap": 0.051647899810140924,
  "onpolicy_linear_recovery": 0.06689223046727258,
  "onpolicy_linear_selectivity": 0.07556268572807312,
  "onpolicy_mlp_test_acc": 0.32053858041763306,
  "onpolicy_mlp_balanced_acc": 0.3156771511344673,
  "onpolicy_mlp_majority": 0.22789389067524116,
  "onpolicy_mlp_gap": 0.0926446897423919,
  "onpolicy_mlp_recovery": 0.11998958255027123,
  "onpolicy_mlp_selectivity": 0.121985524892807,
  "random_linear_test_acc": 0.2508038580417633,
  "random_linear_balanced_acc": 0.24846021906650778,
  "random_linear_majority": 0.21905144694533762,
  "random_linear_gap": 0.03175241109642568,
  "random_linear_recovery": 0.04065877447653479,
  "random_linear_selectivity": 0.04099678993225098,
  "random_mlp_test_acc": 0.27250802516937256,
  "random_mlp_balanced_acc": 0.26954966782405976,
  "random_mlp_majority": 0.21905144694533762,
  "random_mlp_gap": 0.053456578224034934,
  "random_mlp_recovery": 0.06845083202336537,
  "random_mlp_selectivity": 0.07033760845661163,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9977272195707341,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992522628160486
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_019",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.375
  ],
  "train_success": [
    0.46875,
    0.375
  ],
  "policy_loss": [
    -0.5589132905006409,
    0.0669751837849617
  ],
  "value_loss": [
    0.1682274341583252,
    0.07243277877569199
  ],
  "entropy": [
    1.0055220127105713,
    0.16214139759540558
  ],
  "val_success": [
    0.39655172413793105,
    0.4224137931034483
  ],
  "test_short_success": [
    0.484375,
    0.359375
  ],
  "test_long_success": [
    0.421875,
    0.359375
  ],
  "val_success_norm": [
    0.5176130092357439,
    0.5512903661396492
  ],
  "test_short_success_norm": [
    0.6316050249625451,
    0.46861017981092057
  ],
  "test_long_success_norm": [
    0.5501076023867328,
    0.46861017981092057
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1338/probe.json <==
{
  "task": "rand_019",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3190121650695801,
  "probe_test_acc": 0.2843649387359619,
  "balanced_acc": 0.27440248003675977,
  "majority_baseline": 0.21965434083601287,
  "control_task_acc": 0.199758842587471,
  "selectivity": 0.0846060961484909,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06471059789994904,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.29226189851760864,
  "rowsplit_balanced_acc": 0.28172286307747607,
  "rowsplit_probe_gap": 0.07023808899379913,
  "num_control_classes": 5,
  "control_test_acc": 0.28315916657447815,
  "control_majority": 0.21965434083601287,
  "control_probe_gap": 0.06350482573846528
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_019",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2920016050338745,
  "onpolicy_linear_balanced_acc": 0.28337531111437775,
  "onpolicy_linear_majority": 0.22809485530546625,
  "onpolicy_linear_gap": 0.06390674972840826,
  "onpolicy_linear_recovery": 0.0827909363833792,
  "onpolicy_linear_selectivity": 0.08882635831832886,
  "onpolicy_mlp_test_acc": 0.3163183331489563,
  "onpolicy_mlp_balanced_acc": 0.3117206360419704,
  "onpolicy_mlp_majority": 0.22809485530546625,
  "onpolicy_mlp_gap": 0.08822347784349005,
  "onpolicy_mlp_recovery": 0.11429315952856196,
  "onpolicy_mlp_selectivity": 0.12178456783294678,
  "random_linear_test_acc": 0.25884243845939636,
  "random_linear_balanced_acc": 0.2571228397145465,
  "random_linear_majority": 0.21905144694533762,
  "random_linear_gap": 0.03979099151405874,
  "random_linear_recovery": 0.05095212912350908,
  "random_linear_selectivity": 0.06672024726867676,
  "random_mlp_test_acc": 0.2787379324436188,
  "random_mlp_balanced_acc": 0.2776724054942864,
  "random_mlp_majority": 0.21905144694533762,
  "random_mlp_gap": 0.05968648549828115,
  "random_mlp_recovery": 0.0764281914151948,
  "random_mlp_selectivity": 0.08058680593967438,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9970927602953753,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992522628160486
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.75,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.75,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.0,
  "29": 0.25,
  "30": 0.75,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_019",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.484375
  ],
  "train_success": [
    0.546875,
    0.484375
  ],
  "policy_loss": [
    -0.09260296076536179,
    0.09712662547826767
  ],
  "value_loss": [
    0.10563939064741135,
    0.02131989225745201
  ],
  "entropy": [
    1.0611783266067505,
    0.11012820899486542
  ],
  "val_success": [
    0.4051724137931034,
    0.43103448275862066
  ],
  "test_short_success": [
    0.34375,
    0.34375
  ],
  "test_long_success": [
    0.3828125,
    0.328125
  ],
  "val_success_norm": [
    0.5286269439334395,
    0.5624241887619946
  ],
  "test_short_success_norm": [
    0.4482358241669675,
    0.4482358241669675
  ],
  "test_long_success_norm": [
    0.49917171327685017,
    0.42786146852301443
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1339/probe.json <==
{
  "task": "rand_019",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3143606185913086,
  "probe_test_acc": 0.27713021636009216,
  "balanced_acc": 0.27065912446929796,
  "majority_baseline": 0.22286977491961416,
  "control_task_acc": 0.19172026216983795,
  "selectivity": 0.08540995419025421,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05426044144047801,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2829365134239197,
  "rowsplit_balanced_acc": 0.2759458683858006,
  "rowsplit_probe_gap": 0.04940476739217364,
  "num_control_classes": 5,
  "control_test_acc": 0.27773311734199524,
  "control_majority": 0.22286977491961416,
  "control_probe_gap": 0.054863342422381084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_019",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28557074069976807,
  "onpolicy_linear_balanced_acc": 0.2795073692911642,
  "onpolicy_linear_majority": 0.22809485530546625,
  "onpolicy_linear_gap": 0.05747588539430182,
  "onpolicy_linear_recovery": 0.07445977758970213,
  "onpolicy_linear_selectivity": 0.09445337951183319,
  "onpolicy_mlp_test_acc": 0.32877814769744873,
  "onpolicy_mlp_balanced_acc": 0.3233002205537422,
  "onpolicy_mlp_majority": 0.22809485530546625,
  "onpolicy_mlp_gap": 0.10068329239198248,
  "onpolicy_mlp_recovery": 0.1304347989957055,
  "onpolicy_mlp_selectivity": 0.12761254608631134,
  "random_linear_test_acc": 0.2439710646867752,
  "random_linear_balanced_acc": 0.2414872354969714,
  "random_linear_majority": 0.21905144694533762,
  "random_linear_gap": 0.024919617741437583,
  "random_linear_recovery": 0.03190942302660664,
  "random_linear_selectivity": 0.045016080141067505,
  "random_mlp_test_acc": 0.27391478419303894,
  "random_mlp_balanced_acc": 0.27202871909087495,
  "random_mlp_majority": 0.21905144694533762,
  "random_mlp_gap": 0.054863337247701316,
  "random_mlp_recovery": 0.07025217862701023,
  "random_mlp_selectivity": 0.06511253118515015,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9976815925342746,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992522628160486
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.75,
  "17": 0.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.0,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_019",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.4375
  ],
  "train_success": [
    0.359375,
    0.4375
  ],
  "policy_loss": [
    -0.4278910756111145,
    0.04084918275475502
  ],
  "value_loss": [
    0.1817339062690735,
    0.07668238878250122
  ],
  "entropy": [
    1.036910891532898,
    0.10394930839538574
  ],
  "val_success": [
    0.3448275862068966,
    0.4051724137931034
  ],
  "test_short_success": [
    0.40625,
    0.4375
  ],
  "test_long_success": [
    0.3984375,
    0.4375
  ],
  "val_success_norm": [
    0.44978827010636013,
    0.5286641993660288
  ],
  "test_short_success_norm": [
    0.5297332467427798,
    0.5704819580306859
  ],
  "test_long_success_norm": [
    0.5195460689208032,
    0.5704819580306859
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1340/probe.json <==
{
  "task": "rand_019",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.34007105231285095,
  "probe_test_acc": 0.306471049785614,
  "balanced_acc": 0.29195934300263837,
  "majority_baseline": 0.2532154340836013,
  "control_task_acc": 0.19955787062644958,
  "selectivity": 0.10691317915916443,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.053255615702012704,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3115079402923584,
  "rowsplit_balanced_acc": 0.29757988780178485,
  "rowsplit_probe_gap": 0.0724206387050568,
  "num_control_classes": 5,
  "control_test_acc": 0.30365756154060364,
  "control_majority": 0.2532154340836013,
  "control_probe_gap": 0.05044212745700233
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_019",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31290194392204285,
  "onpolicy_linear_balanced_acc": 0.29820898501607124,
  "onpolicy_linear_majority": 0.2508038585209003,
  "onpolicy_linear_gap": 0.06209808540114253,
  "onpolicy_linear_recovery": 0.08288628566418595,
  "onpolicy_linear_selectivity": 0.11495178937911987,
  "onpolicy_mlp_test_acc": 0.3307877779006958,
  "onpolicy_mlp_balanced_acc": 0.3248522833738491,
  "onpolicy_mlp_majority": 0.2508038585209003,
  "onpolicy_mlp_gap": 0.07998391937979549,
  "onpolicy_mlp_recovery": 0.10675965204770985,
  "onpolicy_mlp_selectivity": 0.13685691356658936,
  "random_linear_test_acc": 0.2682877779006958,
  "random_linear_balanced_acc": 0.2659504040610657,
  "random_linear_majority": 0.21905144694533762,
  "random_linear_gap": 0.049236330955358176,
  "random_linear_recovery": 0.06304683037412823,
  "random_linear_selectivity": 0.07516077160835266,
  "random_mlp_test_acc": 0.2865755558013916,
  "random_mlp_balanced_acc": 0.2847239173047337,
  "random_mlp_majority": 0.21905144694533762,
  "random_mlp_gap": 0.06752410885605398,
  "random_mlp_recovery": 0.08646422173641909,
  "random_mlp_selectivity": 0.08621381223201752,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9945919668041309,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992522628160486
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.0,
  "13": 0.75,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_019",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.4375
  ],
  "train_success": [
    0.53125,
    0.4375
  ],
  "policy_loss": [
    -0.0653284415602684,
    -0.24726161360740662
  ],
  "value_loss": [
    0.30939429998397827,
    0.06843756139278412
  ],
  "entropy": [
    1.0604677200317383,
    0.13328817486763
  ],
  "val_success": [
    0.3448275862068966,
    0.3879310344827586
  ],
  "test_short_success": [
    0.390625,
    0.34375
  ],
  "test_long_success": [
    0.3203125,
    0.390625
  ],
  "val_success_norm": [
    0.44982400279395673,
    0.5058768841538344
  ],
  "test_short_success_norm": [
    0.5093588910988267,
    0.4482358241669675
  ],
  "test_long_success_norm": [
    0.4176742907010379,
    0.5093588910988267
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1341/probe.json <==
{
  "task": "rand_019",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.316052109003067,
  "probe_test_acc": 0.28536978363990784,
  "balanced_acc": 0.27390474247705965,
  "majority_baseline": 0.22106109324758844,
  "control_task_acc": 0.19091640412807465,
  "selectivity": 0.09445337951183319,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0643086903923194,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2815476059913635,
  "rowsplit_balanced_acc": 0.2703018146692068,
  "rowsplit_probe_gap": 0.06329363773739527,
  "num_control_classes": 5,
  "control_test_acc": 0.2859726548194885,
  "control_majority": 0.22106109324758844,
  "control_probe_gap": 0.06491156157190009
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_019",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2799437344074249,
  "onpolicy_linear_balanced_acc": 0.2696992120104567,
  "onpolicy_linear_majority": 0.23512861736334406,
  "onpolicy_linear_gap": 0.044815117044080865,
  "onpolicy_linear_recovery": 0.058591703208446234,
  "onpolicy_linear_selectivity": 0.080787792801857,
  "onpolicy_mlp_test_acc": 0.31049033999443054,
  "onpolicy_mlp_balanced_acc": 0.3021198659436713,
  "onpolicy_mlp_majority": 0.23512861736334406,
  "onpolicy_mlp_gap": 0.07536172263108648,
  "onpolicy_mlp_recovery": 0.09852862107521973,
  "onpolicy_mlp_selectivity": 0.11294211447238922,
  "random_linear_test_acc": 0.24577973783016205,
  "random_linear_balanced_acc": 0.24332319744726982,
  "random_linear_majority": 0.21905144694533762,
  "random_linear_gap": 0.026728290884824424,
  "random_linear_recovery": 0.034225418281751505,
  "random_linear_selectivity": 0.04381027817726135,
  "random_mlp_test_acc": 0.2765273451805115,
  "random_mlp_balanced_acc": 0.274522962602499,
  "random_mlp_majority": 0.21905144694533762,
  "random_mlp_gap": 0.05747589823517385,
  "random_mlp_recovery": 0.07359754750854994,
  "random_mlp_selectivity": 0.08139069378376007,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9975194433205723,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992522628160486
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 1.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_019",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.515625
  ],
  "train_success": [
    0.515625,
    0.515625
  ],
  "policy_loss": [
    0.13686031103134155,
    0.035844847559928894
  ],
  "value_loss": [
    0.07340502738952637,
    0.09696555137634277
  ],
  "entropy": [
    1.080508828163147,
    0.2480744570493698
  ],
  "val_success": [
    0.39655172413793105,
    0.4051724137931034
  ],
  "test_short_success": [
    0.484375,
    0.453125
  ],
  "test_long_success": [
    0.4140625,
    0.3671875
  ],
  "val_success_norm": [
    0.5173498984168234,
    0.5284752684160948
  ],
  "test_short_success_norm": [
    0.6316050249625451,
    0.590856313674639
  ],
  "test_long_success_norm": [
    0.5399204245647563,
    0.4787973576328971
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1337/probe.json <==
{
  "task": "rand_019",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.33469387888908386,
  "probe_test_acc": 0.3013888895511627,
  "balanced_acc": 0.2923632241984362,
  "majority_baseline": 0.22936507936507936,
  "control_task_acc": 0.19900794327259064,
  "selectivity": 0.10238094627857208,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07202381018608336
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_019",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.546875
  ],
  "train_success": [
    0.421875,
    0.546875
  ],
  "policy_loss": [
    -0.505713164806366,
    0.02039790339767933
  ],
  "value_loss": [
    0.14780043065547943,
    0.08722590655088425
  ],
  "entropy": [
    1.0661572217941284,
    0.20286409556865692
  ],
  "val_success": [
    0.4482758620689655,
    0.46551724137931033
  ],
  "test_short_success": [
    0.421875,
    0.3125
  ],
  "test_long_success": [
    0.34375,
    0.3671875
  ],
  "val_success_norm": [
    0.5849828125952279,
    0.6073159770312742
  ],
  "test_short_success_norm": [
    0.5501076023867328,
    0.40748711287906136
  ],
  "test_long_success_norm": [
    0.4482358241669675,
    0.4787973576328971
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1338/probe.json <==
{
  "task": "rand_019",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3373299241065979,
  "probe_test_acc": 0.2936508059501648,
  "balanced_acc": 0.290769349051713,
  "majority_baseline": 0.2150793650793651,
  "control_task_acc": 0.19781745970249176,
  "selectivity": 0.09583334624767303,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.0785714408707997
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.0,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 1.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_019",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.34375
  ],
  "train_success": [
    0.328125,
    0.34375
  ],
  "policy_loss": [
    -0.2019653171300888,
    0.36340832710266113
  ],
  "value_loss": [
    0.07497335225343704,
    0.02509063109755516
  ],
  "entropy": [
    1.0637171268463135,
    0.13821931183338165
  ],
  "val_success": [
    0.39655172413793105,
    0.49137931034482757
  ],
  "test_short_success": [
    0.28125,
    0.484375
  ],
  "test_long_success": [
    0.359375,
    0.390625
  ],
  "val_success_norm": [
    0.5173430281345422,
    0.6410329664643304
  ],
  "test_short_success_norm": [
    0.3667384015911552,
    0.6316050249625451
  ],
  "test_long_success_norm": [
    0.46861017981092057,
    0.5093588910988267
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1339/probe.json <==
{
  "task": "rand_019",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.33673468232154846,
  "probe_test_acc": 0.30198413133621216,
  "balanced_acc": 0.29481472975642264,
  "majority_baseline": 0.22063492063492063,
  "control_task_acc": 0.21011905372142792,
  "selectivity": 0.09186507761478424,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.08134921070129153
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_019/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.0,
  "23": 1.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.0,
  "28": 0.75,
  "29": 0.25,
  "30": 0.25,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_020",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.65625
  ],
  "train_success": [
    0.4375,
    0.65625
  ],
  "policy_loss": [
    0.23540513217449188,
    -0.1293831169605255
  ],
  "value_loss": [
    0.10412894189357758,
    0.10785681754350662
  ],
  "entropy": [
    0.5989114046096802,
    0.02836073376238346
  ],
  "val_success": [
    0.3793103448275862,
    0.49137931034482757
  ],
  "test_short_success": [
    0.4375,
    0.46875
  ],
  "test_long_success": [
    0.421875,
    0.4296875
  ],
  "val_success_norm": [
    0.4716012112808579,
    0.6171500439258311
  ],
  "test_short_success_norm": [
    0.5295709768857368,
    0.5673974256034362
  ],
  "test_long_success_norm": [
    0.5106571857884278,
    0.5201138003389504
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1337/probe.json <==
{
  "task": "rand_020",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3445534408092499,
  "probe_test_acc": 0.31209805607795715,
  "balanced_acc": 0.2964132972905576,
  "majority_baseline": 0.18307877813504822,
  "control_task_acc": 0.14831189811229706,
  "selectivity": 0.1637861579656601,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12901927794290893,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3134920597076416,
  "rowsplit_balanced_acc": 0.29733698556508725,
  "rowsplit_probe_gap": 0.12976190097748286,
  "num_control_classes": 7,
  "control_test_acc": 0.31149518489837646,
  "control_majority": 0.18307877813504822,
  "control_probe_gap": 0.12841640676332824
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_020",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.315514475107193,
  "onpolicy_linear_balanced_acc": 0.298745770501112,
  "onpolicy_linear_majority": 0.18689710610932475,
  "onpolicy_linear_gap": 0.12861736899786824,
  "onpolicy_linear_recovery": 0.15818092637997835,
  "onpolicy_linear_selectivity": 0.1700160801410675,
  "onpolicy_mlp_test_acc": 0.3408360183238983,
  "onpolicy_mlp_balanced_acc": 0.32477968856260303,
  "onpolicy_mlp_majority": 0.18689710610932475,
  "onpolicy_mlp_gap": 0.15393891221457356,
  "onpolicy_mlp_recovery": 0.18932279465638113,
  "onpolicy_mlp_selectivity": 0.18729904294013977,
  "random_linear_test_acc": 0.27713021636009216,
  "random_linear_balanced_acc": 0.2528971086863824,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.09425240285526901,
  "random_linear_recovery": 0.1153467674883961,
  "random_linear_selectivity": 0.14268487691879272,
  "random_mlp_test_acc": 0.30667203664779663,
  "random_mlp_balanced_acc": 0.28524117881042105,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.12379422314297348,
  "random_mlp_recovery": 0.1515002593112238,
  "random_mlp_selectivity": 0.16258040070533752,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.993240692844713,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9905187809010129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.25,
  "9": 1.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 1.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_020",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.484375
  ],
  "train_success": [
    0.421875,
    0.484375
  ],
  "policy_loss": [
    0.00933980941772461,
    -0.5045259594917297
  ],
  "value_loss": [
    0.1286619007587433,
    0.07991762459278107
  ],
  "entropy": [
    0.6860691905021667,
    0.08085865527391434
  ],
  "val_success": [
    0.4827586206896552,
    0.45689655172413796
  ],
  "test_short_success": [
    0.359375,
    0.46875
  ],
  "test_long_success": [
    0.421875,
    0.3515625
  ],
  "val_success_norm": [
    0.5942559343381868,
    0.5742639286495447
  ],
  "test_short_success_norm": [
    0.4350047711844931,
    0.5673973439915139
  ],
  "test_long_success_norm": [
    0.5106571857870086,
    0.42554765482150503
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1338/probe.json <==
{
  "task": "rand_020",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5756089091300964,
  "probe_test_acc": 0.5313504934310913,
  "balanced_acc": 0.43088009060811056,
  "majority_baseline": 0.28235530546623794,
  "control_task_acc": 0.14228296279907227,
  "selectivity": 0.38906753063201904,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24899518796485337,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5404762029647827,
  "rowsplit_balanced_acc": 0.44454754155492493,
  "rowsplit_probe_gap": 0.25297620296478274,
  "num_control_classes": 7,
  "control_test_acc": 0.5305466055870056,
  "control_majority": 0.28235530546623794,
  "control_probe_gap": 0.24819130012076768
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_020",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5432074069976807,
  "onpolicy_linear_balanced_acc": 0.44848439266503254,
  "onpolicy_linear_majority": 0.2787379421221865,
  "onpolicy_linear_gap": 0.26446946487549416,
  "onpolicy_linear_recovery": 0.36667597024810783,
  "onpolicy_linear_selectivity": 0.39690515398979187,
  "onpolicy_mlp_test_acc": 0.5596864819526672,
  "onpolicy_mlp_balanced_acc": 0.46787440067219094,
  "onpolicy_mlp_majority": 0.2787379421221865,
  "onpolicy_mlp_gap": 0.28094853983048074,
  "onpolicy_mlp_recovery": 0.38952352582793875,
  "onpolicy_mlp_selectivity": 0.4159967750310898,
  "random_linear_test_acc": 0.3926848769187927,
  "random_linear_balanced_acc": 0.3647281136303298,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.20980706341396957,
  "random_linear_recovery": 0.25676339093652545,
  "random_linear_selectivity": 0.2483922690153122,
  "random_mlp_test_acc": 0.4037379324436188,
  "random_mlp_balanced_acc": 0.3786555813163953,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.22086011893879562,
  "random_mlp_recovery": 0.2702901996653829,
  "random_mlp_selectivity": 0.256229892373085,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9452638999367421,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9905187809010129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_020",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.421875
  ],
  "train_success": [
    0.515625,
    0.421875
  ],
  "policy_loss": [
    -0.46073341369628906,
    0.4635952115058899
  ],
  "value_loss": [
    0.1974775344133377,
    0.04057535529136658
  ],
  "entropy": [
    0.6473471522331238,
    0.010946971364319324
  ],
  "val_success": [
    0.4051724137931034,
    0.5344827586206896
  ],
  "test_short_success": [
    0.4375,
    0.4375
  ],
  "test_long_success": [
    0.4453125,
    0.515625
  ],
  "val_success_norm": [
    0.5013004932703286,
    0.660418919495396
  ],
  "test_short_success_norm": [
    0.5295706822465567,
    0.5295706933033832
  ],
  "test_long_success_norm": [
    0.5390270294416283,
    0.6241365604068216
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1339/probe.json <==
{
  "task": "rand_020",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3627368211746216,
  "probe_test_acc": 0.3209405243396759,
  "balanced_acc": 0.31286120595274014,
  "majority_baseline": 0.1690112540192926,
  "control_task_acc": 0.14971864223480225,
  "selectivity": 0.17122188210487366,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1519292703203833,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.32678571343421936,
  "rowsplit_balanced_acc": 0.3143431170440934,
  "rowsplit_probe_gap": 0.14404761819612413,
  "num_control_classes": 7,
  "control_test_acc": 0.3193328082561493,
  "control_majority": 0.1690112540192926,
  "control_probe_gap": 0.1503215542368567
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_020",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3157154321670532,
  "onpolicy_linear_balanced_acc": 0.29982521752577723,
  "onpolicy_linear_majority": 0.1760450160771704,
  "onpolicy_linear_gap": 0.13967041608988282,
  "onpolicy_linear_recovery": 0.1695121927959163,
  "onpolicy_linear_selectivity": 0.16298231482505798,
  "onpolicy_mlp_test_acc": 0.34264469146728516,
  "onpolicy_mlp_balanced_acc": 0.3285257336364064,
  "onpolicy_mlp_majority": 0.1760450160771704,
  "onpolicy_mlp_gap": 0.16659967539011475,
  "onpolicy_mlp_recovery": 0.20219511822956365,
  "onpolicy_mlp_selectivity": 0.20056270062923431,
  "random_linear_test_acc": 0.27612540125846863,
  "random_linear_balanced_acc": 0.2547138813123818,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.09324758775364547,
  "random_linear_recovery": 0.11411706755094438,
  "random_linear_selectivity": 0.1266077160835266,
  "random_mlp_test_acc": 0.2982315123081207,
  "random_mlp_balanced_acc": 0.2762683321550671,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.11535369880329757,
  "random_mlp_recovery": 0.14117068500865929,
  "random_mlp_selectivity": 0.15132637321949005,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9938209775437638,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9905187809010129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 1.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_020",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.609375
  ],
  "train_success": [
    0.34375,
    0.609375
  ],
  "policy_loss": [
    0.15799954533576965,
    0.19145648181438446
  ],
  "value_loss": [
    0.091630719602108,
    0.07992886006832123
  ],
  "entropy": [
    0.6636494994163513,
    0.023734165355563164
  ],
  "val_success": [
    0.4482758620689655,
    0.6293103448275862
  ],
  "test_short_success": [
    0.25,
    0.5
  ],
  "test_long_success": [
    0.4453125,
    0.4453125
  ],
  "val_success_norm": [
    0.5475644236336503,
    0.7737005741460432
  ],
  "test_short_success_norm": [
    0.3026117781381809,
    0.6052236436935456
  ],
  "test_long_success_norm": [
    0.5390270294399185,
    0.5390270294421928
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1340/probe.json <==
{
  "task": "rand_020",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.6476657390594482,
  "probe_test_acc": 0.6350482106208801,
  "balanced_acc": 0.5385604074104792,
  "majority_baseline": 0.33360128617363344,
  "control_task_acc": 0.14288584887981415,
  "selectivity": 0.492162361741066,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3014469244472467,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6295635104179382,
  "rowsplit_balanced_acc": 0.5330368775350893,
  "rowsplit_probe_gap": 0.3115079548623827,
  "num_control_classes": 7,
  "control_test_acc": 0.6354501843452454,
  "control_majority": 0.33360128617363344,
  "control_probe_gap": 0.3018488981716119
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_020",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6304260492324829,
  "onpolicy_linear_balanced_acc": 0.5349476797209587,
  "onpolicy_linear_majority": 0.32556270096463025,
  "onpolicy_linear_gap": 0.30486334826785266,
  "onpolicy_linear_recovery": 0.4520262279442297,
  "onpolicy_linear_selectivity": 0.49055466055870056,
  "onpolicy_mlp_test_acc": 0.6396704316139221,
  "onpolicy_mlp_balanced_acc": 0.5537180576481207,
  "onpolicy_mlp_majority": 0.32556270096463025,
  "onpolicy_mlp_gap": 0.31410773064929187,
  "onpolicy_mlp_recovery": 0.4657330356707021,
  "onpolicy_mlp_selectivity": 0.4933681786060333,
  "random_linear_test_acc": 0.38464629650115967,
  "random_linear_balanced_acc": 0.35404240843295476,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.2017684829963365,
  "random_linear_recovery": 0.24692571849231934,
  "random_linear_selectivity": 0.2339228242635727,
  "random_mlp_test_acc": 0.39730706810951233,
  "random_mlp_balanced_acc": 0.3684006372511535,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.21442925460468917,
  "random_mlp_recovery": 0.262420061710018,
  "random_mlp_selectivity": 0.2532154321670532,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9337933805167263,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9905187809010129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 1.0,
  "8": 1.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_020",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.578125
  ],
  "train_success": [
    0.296875,
    0.578125
  ],
  "policy_loss": [
    0.208842933177948,
    0.14716745913028717
  ],
  "value_loss": [
    0.18651539087295532,
    0.04748725891113281
  ],
  "entropy": [
    0.6749688982963562,
    0.04817073047161102
  ],
  "val_success": [
    0.39655172413793105,
    0.4396551724137931
  ],
  "test_short_success": [
    0.453125,
    0.46875
  ],
  "test_long_success": [
    0.3515625,
    0.4296875
  ],
  "val_success_norm": [
    0.49144845785840885,
    0.5501207620690599
  ],
  "test_short_success_norm": [
    0.5484840480630543,
    0.5673974019148811
  ],
  "test_long_success_norm": [
    0.425547654823456,
    0.520113800337795
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1341/probe.json <==
{
  "task": "rand_020",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3735622465610504,
  "probe_test_acc": 0.3591237962245941,
  "balanced_acc": 0.33754776020844207,
  "majority_baseline": 0.1985530546623794,
  "control_task_acc": 0.1454983949661255,
  "selectivity": 0.21362540125846863,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1605707415622147,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3529762029647827,
  "rowsplit_balanced_acc": 0.3310722611983912,
  "rowsplit_probe_gap": 0.15277779026637,
  "num_control_classes": 7,
  "control_test_acc": 0.36012861132621765,
  "control_majority": 0.1985530546623794,
  "control_probe_gap": 0.16157555666383824
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_020",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3553054630756378,
  "onpolicy_linear_balanced_acc": 0.3350052167246954,
  "onpolicy_linear_majority": 0.19292604501607716,
  "onpolicy_linear_gap": 0.16237941805956066,
  "onpolicy_linear_recovery": 0.20119521520527237,
  "onpolicy_linear_selectivity": 0.2172427624464035,
  "onpolicy_mlp_test_acc": 0.3673633337020874,
  "onpolicy_mlp_balanced_acc": 0.34989431693164513,
  "onpolicy_mlp_majority": 0.19292604501607716,
  "onpolicy_mlp_gap": 0.17443728868601024,
  "onpolicy_mlp_recovery": 0.21613544534402065,
  "onpolicy_mlp_selectivity": 0.23372185230255127,
  "random_linear_test_acc": 0.2871784567832947,
  "random_linear_balanced_acc": 0.25796604135249984,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.10430064327847152,
  "random_linear_recovery": 0.12764387627980184,
  "random_linear_selectivity": 0.14087620377540588,
  "random_mlp_test_acc": 0.33199357986450195,
  "random_mlp_balanced_acc": 0.31026098351885306,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.1491157663596788,
  "random_mlp_recovery": 0.18248894574662117,
  "random_mlp_selectivity": 0.1844855397939682,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9923233952826441,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9905187809010129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_020",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.578125
  ],
  "train_success": [
    0.421875,
    0.578125
  ],
  "policy_loss": [
    0.11548753827810287,
    -0.45033973455429077
  ],
  "value_loss": [
    0.18694837391376495,
    0.1352420598268509
  ],
  "entropy": [
    0.6796883344650269,
    0.2191033959388733
  ],
  "val_success": [
    0.3620689655172414,
    0.4224137931034483
  ],
  "test_short_success": [
    0.359375,
    0.34375
  ],
  "test_long_success": [
    0.3671875,
    0.4765625
  ],
  "val_success_norm": [
    0.4506710698013868,
    0.531408660023361
  ],
  "test_short_success_norm": [
    0.4350044447753221,
    0.41609125507586653
  ],
  "test_long_success_norm": [
    0.4444608839245512,
    0.576853487649619
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1337/probe.json <==
{
  "task": "rand_020",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2917517125606537,
  "probe_test_acc": 0.2547619044780731,
  "balanced_acc": 0.24578668154713107,
  "majority_baseline": 0.1775793650793651,
  "control_task_acc": 0.1428571492433548,
  "selectivity": 0.11190475523471832,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07718253939870803
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_020",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.515625
  ],
  "train_success": [
    0.421875,
    0.515625
  ],
  "policy_loss": [
    -0.21588826179504395,
    -0.0045917280949652195
  ],
  "value_loss": [
    0.14740851521492004,
    0.08619613200426102
  ],
  "entropy": [
    0.6909175515174866,
    0.09013396501541138
  ],
  "val_success": [
    0.39655172413793105,
    0.46551724137931033
  ],
  "test_short_success": [
    0.40625,
    0.4375
  ],
  "test_long_success": [
    0.4375,
    0.4296875
  ],
  "val_success_norm": [
    0.48668615466519993,
    0.5856295934484479
  ],
  "test_short_success_norm": [
    0.4917444676693391,
    0.5295710956351978
  ],
  "test_long_success_norm": [
    0.5295704148887093,
    0.5201138003369578
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1338/probe.json <==
{
  "task": "rand_020",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3549319803714752,
  "probe_test_acc": 0.32698413729667664,
  "balanced_acc": 0.2768287989734371,
  "majority_baseline": 0.20674603174603173,
  "control_task_acc": 0.1438492089509964,
  "selectivity": 0.18313492834568024,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.1202381055506449
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.75,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_020",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.453125
  ],
  "train_success": [
    0.390625,
    0.453125
  ],
  "policy_loss": [
    0.11312711983919144,
    0.17059746384620667
  ],
  "value_loss": [
    0.04660562053322792,
    0.03357132524251938
  ],
  "entropy": [
    0.6721814870834351,
    0.1520519256591797
  ],
  "val_success": [
    0.45689655172413796,
    0.49137931034482757
  ],
  "test_short_success": [
    0.375,
    0.390625
  ],
  "test_long_success": [
    0.40625,
    0.453125
  ],
  "val_success_norm": [
    0.565897611371586,
    0.606967959390209
  ],
  "test_short_success_norm": [
    0.45391804087285736,
    0.472830942971565
  ],
  "test_long_success_norm": [
    0.4917439566844893,
    0.5484836439941515
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1339/probe.json <==
{
  "task": "rand_020",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3321428596973419,
  "probe_test_acc": 0.30595237016677856,
  "balanced_acc": 0.292781307951182,
  "majority_baseline": 0.1773809523809524,
  "control_task_acc": 0.14146825671195984,
  "selectivity": 0.16448411345481873,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.12857141778582618
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_020/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_021",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.609375
  ],
  "train_success": [
    0.515625,
    0.609375
  ],
  "policy_loss": [
    -0.05565090849995613,
    -0.4106910228729248
  ],
  "value_loss": [
    0.16075433790683746,
    0.10702129453420639
  ],
  "entropy": [
    1.0141017436981201,
    0.6433529853820801
  ],
  "val_success": [
    0.5258620689655172,
    0.49137931034482757
  ],
  "test_short_success": [
    0.4375,
    0.546875
  ],
  "test_long_success": [
    0.515625,
    0.4609375
  ],
  "val_success_norm": [
    0.5885877952349088,
    0.549342872620435
  ],
  "test_short_success_norm": [
    0.48784727482065027,
    0.6098090940542572
  ],
  "test_long_success_norm": [
    0.5749628588974016,
    0.5139819496204044
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1337/probe.json <==
{
  "task": "rand_021",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2601488530635834,
  "probe_test_acc": 0.22930064797401428,
  "balanced_acc": 0.22755292210572517,
  "majority_baseline": 0.18167202572347266,
  "control_task_acc": 0.16579581797122955,
  "selectivity": 0.06350483000278473,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.047628622250541625,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22896824777126312,
  "rowsplit_balanced_acc": 0.2279894299241451,
  "rowsplit_probe_gap": 0.056547612850628204,
  "num_control_classes": 6,
  "control_test_acc": 0.22889871895313263,
  "control_majority": 0.18167202572347266,
  "control_probe_gap": 0.04722669322965997
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_021",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22889871895313263,
  "onpolicy_linear_balanced_acc": 0.2276734680526135,
  "onpolicy_linear_majority": 0.17664790996784566,
  "onpolicy_linear_gap": 0.05225080898528697,
  "onpolicy_linear_recovery": 0.0634610753016324,
  "onpolicy_linear_selectivity": 0.06089228391647339,
  "onpolicy_mlp_test_acc": 0.2688906788825989,
  "onpolicy_mlp_balanced_acc": 0.26698747530071476,
  "onpolicy_mlp_majority": 0.17664790996784566,
  "onpolicy_mlp_gap": 0.09224276891475322,
  "onpolicy_mlp_recovery": 0.11203319944344936,
  "onpolicy_mlp_selectivity": 0.10510450601577759,
  "random_linear_test_acc": 0.22166398167610168,
  "random_linear_balanced_acc": 0.21919115010852416,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.04139870836420459,
  "random_linear_recovery": 0.050502567497004665,
  "random_linear_selectivity": 0.055265262722969055,
  "random_mlp_test_acc": 0.24718649685382843,
  "random_mlp_balanced_acc": 0.24588718955345124,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.06692122354193134,
  "random_mlp_recovery": 0.0816376583340648,
  "random_mlp_selectivity": 0.08219453692436218,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9995757163399506,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9995119253896272
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_021",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.578125
  ],
  "train_success": [
    0.53125,
    0.578125
  ],
  "policy_loss": [
    0.3530036509037018,
    -0.02665579319000244
  ],
  "value_loss": [
    0.09883034974336624,
    0.08304078131914139
  ],
  "entropy": [
    1.0072438716888428,
    0.5661126971244812
  ],
  "val_success": [
    0.49137931034482757,
    0.6120689655172413
  ],
  "test_short_success": [
    0.453125,
    0.46875
  ],
  "test_long_success": [
    0.5234375,
    0.515625
  ],
  "val_success_norm": [
    0.5492990571605579,
    0.6848155746421537
  ],
  "test_short_success_norm": [
    0.5052703925040476,
    0.5226935106391601
  ],
  "test_long_success_norm": [
    0.583674417365544,
    0.5749628588974016
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1338/probe.json <==
{
  "task": "rand_021",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.26902908086776733,
  "probe_test_acc": 0.22206591069698334,
  "balanced_acc": 0.214991056490467,
  "majority_baseline": 0.19513665594855306,
  "control_task_acc": 0.1623794138431549,
  "selectivity": 0.05968649685382843,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.026929254748430276,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2251984179019928,
  "rowsplit_balanced_acc": 0.21911576550685863,
  "rowsplit_probe_gap": 0.03134921155278644,
  "num_control_classes": 6,
  "control_test_acc": 0.222467839717865,
  "control_majority": 0.19513665594855306,
  "control_probe_gap": 0.02733118376931193
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_021",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23894694447517395,
  "onpolicy_linear_balanced_acc": 0.23227536436403354,
  "onpolicy_linear_majority": 0.192524115755627,
  "onpolicy_linear_gap": 0.04642282871954695,
  "onpolicy_linear_recovery": 0.05749128813052903,
  "onpolicy_linear_selectivity": 0.06450964510440826,
  "onpolicy_mlp_test_acc": 0.2660771608352661,
  "onpolicy_mlp_balanced_acc": 0.2614334167278865,
  "onpolicy_mlp_majority": 0.192524115755627,
  "onpolicy_mlp_gap": 0.07355304507963911,
  "onpolicy_mlp_recovery": 0.09109008270689005,
  "onpolicy_mlp_selectivity": 0.09163986146450043,
  "random_linear_test_acc": 0.2210610955953598,
  "random_linear_balanced_acc": 0.2190972983911044,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.04079582228346271,
  "random_linear_recovery": 0.04976710264342006,
  "random_linear_selectivity": 0.05385851860046387,
  "random_mlp_test_acc": 0.2546221911907196,
  "random_mlp_balanced_acc": 0.2532283089896857,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.07435691787882251,
  "random_mlp_recovery": 0.09070851271513136,
  "random_mlp_selectivity": 0.08601287007331848,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990562496564689,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9995119253896272
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 1.0,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_021",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.53125
  ],
  "train_success": [
    0.4375,
    0.53125
  ],
  "policy_loss": [
    -0.1764531284570694,
    0.3019845485687256
  ],
  "value_loss": [
    0.08999564498662949,
    0.027972353622317314
  ],
  "entropy": [
    1.0618816614151,
    0.31596967577934265
  ],
  "val_success": [
    0.5,
    0.5
  ],
  "test_short_success": [
    0.546875,
    0.46875
  ],
  "test_long_success": [
    0.4296875,
    0.5390625
  ],
  "val_success_norm": [
    0.560707540353199,
    0.5606748749158578
  ],
  "test_short_success_norm": [
    0.6098090939871255,
    0.5226935105324609
  ],
  "test_long_success_norm": [
    0.47913571574783465,
    0.601097534301829
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1339/probe.json <==
{
  "task": "rand_021",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2915257215499878,
  "probe_test_acc": 0.2514067590236664,
  "balanced_acc": 0.24513899059589386,
  "majority_baseline": 0.18086816720257234,
  "control_task_acc": 0.16961415112018585,
  "selectivity": 0.08179260790348053,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07053859182109404,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2549603283405304,
  "rowsplit_balanced_acc": 0.24728666956760934,
  "rowsplit_probe_gap": 0.08373016961037166,
  "num_control_classes": 6,
  "control_test_acc": 0.24979902803897858,
  "control_majority": 0.18086816720257234,
  "control_probe_gap": 0.06893086083640623
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_021",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26245981454849243,
  "onpolicy_linear_balanced_acc": 0.257182372320289,
  "onpolicy_linear_majority": 0.17363344051446947,
  "onpolicy_linear_gap": 0.08882637403402296,
  "onpolicy_linear_recovery": 0.10749028141860367,
  "onpolicy_linear_selectivity": 0.09746785461902618,
  "onpolicy_mlp_test_acc": 0.2789389193058014,
  "onpolicy_mlp_balanced_acc": 0.2756983828261326,
  "onpolicy_mlp_majority": 0.17363344051446947,
  "onpolicy_mlp_gap": 0.10530547879133192,
  "onpolicy_mlp_recovery": 0.12743192180585303,
  "onpolicy_mlp_selectivity": 0.11274117231369019,
  "random_linear_test_acc": 0.2325160801410675,
  "random_linear_balanced_acc": 0.22995628271534096,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.05225080682917041,
  "random_linear_recovery": 0.0637411166418122,
  "random_linear_selectivity": 0.06872990727424622,
  "random_mlp_test_acc": 0.25502410531044006,
  "random_mlp_balanced_acc": 0.25390539010686153,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.07475883199854297,
  "random_mlp_recovery": 0.09119881049883545,
  "random_mlp_selectivity": 0.08480706810951233,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9982303188545156,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9995119253896272
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 1.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_021",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.640625,
    0.5625
  ],
  "train_success": [
    0.640625,
    0.5625
  ],
  "policy_loss": [
    0.07154826819896698,
    0.08918116986751556
  ],
  "value_loss": [
    0.21769776940345764,
    0.0795641615986824
  ],
  "entropy": [
    1.0367463827133179,
    0.281078040599823
  ],
  "val_success": [
    0.5,
    0.47413793103448276
  ],
  "test_short_success": [
    0.640625,
    0.453125
  ],
  "test_long_success": [
    0.453125,
    0.5078125
  ],
  "val_success_norm": [
    0.5581263480066719,
    0.5302731101862503
  ],
  "test_short_success_norm": [
    0.7143477959162116,
    0.5052703922858907
  ],
  "test_long_success_norm": [
    0.505270391152262,
    0.5662513004292591
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1340/probe.json <==
{
  "task": "rand_021",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28442150354385376,
  "probe_test_acc": 0.25743567943573,
  "balanced_acc": 0.2501733767151992,
  "majority_baseline": 0.18388263665594856,
  "control_task_acc": 0.15755626559257507,
  "selectivity": 0.09987941384315491,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07355304277978142,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2541666626930237,
  "rowsplit_balanced_acc": 0.24804820938676345,
  "rowsplit_probe_gap": 0.07420634523270622,
  "num_control_classes": 6,
  "control_test_acc": 0.2570337653160095,
  "control_majority": 0.18388263665594856,
  "control_probe_gap": 0.07315112866006096
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_021",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27612540125846863,
  "onpolicy_linear_balanced_acc": 0.2687865167603319,
  "onpolicy_linear_majority": 0.1883038585209003,
  "onpolicy_linear_gap": 0.08782154273756831,
  "onpolicy_linear_recovery": 0.10819509697007673,
  "onpolicy_linear_selectivity": 0.11254018545150757,
  "onpolicy_mlp_test_acc": 0.2936093211174011,
  "onpolicy_mlp_balanced_acc": 0.28969112251673396,
  "onpolicy_mlp_majority": 0.1883038585209003,
  "onpolicy_mlp_gap": 0.10530546259650081,
  "onpolicy_mlp_recovery": 0.12973507845510968,
  "onpolicy_mlp_selectivity": 0.1272106021642685,
  "random_linear_test_acc": 0.22387459874153137,
  "random_linear_balanced_acc": 0.22166614393746364,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.04360932542963428,
  "random_linear_recovery": 0.05319931437554797,
  "random_linear_selectivity": 0.06350483000278473,
  "random_mlp_test_acc": 0.246985524892807,
  "random_mlp_balanced_acc": 0.24514495880135134,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.06672025158090991,
  "random_mlp_recovery": 0.0813924912641843,
  "random_mlp_selectivity": 0.08741961419582367,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9981232693700617,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9995119253896272
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_021",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.515625
  ],
  "train_success": [
    0.546875,
    0.515625
  ],
  "policy_loss": [
    0.06067623570561409,
    -0.23458121716976166
  ],
  "value_loss": [
    0.3178722858428955,
    0.06286866217851639
  ],
  "entropy": [
    1.0599050521850586,
    0.36835750937461853
  ],
  "val_success": [
    0.46551724137931033,
    0.5517241379310345
  ],
  "test_short_success": [
    0.453125,
    0.46875
  ],
  "test_long_success": [
    0.359375,
    0.5078125
  ],
  "val_success_norm": [
    0.5223453484868956,
    0.6182646844465163
  ],
  "test_short_success_norm": [
    0.5052703913257945,
    0.5226935105519687
  ],
  "test_long_success_norm": [
    0.4007316895345526,
    0.5662513004292592
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1341/probe.json <==
{
  "task": "rand_021",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2873815894126892,
  "probe_test_acc": 0.2461816668510437,
  "balanced_acc": 0.2446933976443593,
  "majority_baseline": 0.17745176848874597,
  "control_task_acc": 0.16981510818004608,
  "selectivity": 0.07636655867099762,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06872989836229773,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24642856419086456,
  "rowsplit_balanced_acc": 0.24701930460153687,
  "rowsplit_probe_gap": 0.06944443720673757,
  "num_control_classes": 6,
  "control_test_acc": 0.24577973783016205,
  "control_majority": 0.17745176848874597,
  "control_probe_gap": 0.06832796934141608
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_021",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.237741157412529,
  "onpolicy_linear_balanced_acc": 0.23603752961406357,
  "onpolicy_linear_majority": 0.17885852090032153,
  "onpolicy_linear_gap": 0.05888263651220746,
  "onpolicy_linear_recovery": 0.07170827197375045,
  "onpolicy_linear_selectivity": 0.07516077160835266,
  "onpolicy_mlp_test_acc": 0.2795417904853821,
  "onpolicy_mlp_balanced_acc": 0.2799130224114649,
  "onpolicy_mlp_majority": 0.17885852090032153,
  "onpolicy_mlp_gap": 0.10068326958506055,
  "onpolicy_mlp_recovery": 0.12261379086031847,
  "onpolicy_mlp_selectivity": 0.12017683684825897,
  "random_linear_test_acc": 0.2309083640575409,
  "random_linear_balanced_acc": 0.22739345880620188,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.0506430907456438,
  "random_linear_recovery": 0.06177985279488197,
  "random_linear_selectivity": 0.07154341042041779,
  "random_mlp_test_acc": 0.2582395374774933,
  "random_mlp_balanced_acc": 0.25639576475985376,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.07797426416559619,
  "random_mlp_recovery": 0.09512133819269591,
  "random_mlp_selectivity": 0.09485529363155365,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9996122143812922,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9995119253896272
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 1.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_021",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.65625
  ],
  "train_success": [
    0.5625,
    0.65625
  ],
  "policy_loss": [
    -0.11011592298746109,
    -0.006089987698942423
  ],
  "value_loss": [
    0.11085791885852814,
    0.09320106357336044
  ],
  "entropy": [
    1.080471396446228,
    0.18853779137134552
  ],
  "val_success": [
    0.41379310344827586,
    0.5344827586206896
  ],
  "test_short_success": [
    0.4375,
    0.453125
  ],
  "test_long_success": [
    0.609375,
    0.5078125
  ],
  "val_success_norm": [
    0.4622496158618322,
    0.5995700742648173
  ],
  "test_short_success_norm": [
    0.48784727432016917,
    0.5052703925985766
  ],
  "test_long_success_norm": [
    0.679501560515111,
    0.5662513004292591
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1337/probe.json <==
{
  "task": "rand_021",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2915816307067871,
  "probe_test_acc": 0.2521825432777405,
  "balanced_acc": 0.24831705817974484,
  "majority_baseline": 0.18571428571428572,
  "control_task_acc": 0.1597222238779068,
  "selectivity": 0.09246031939983368,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.06646825756345476
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.25,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_021",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.484375
  ],
  "train_success": [
    0.4375,
    0.484375
  ],
  "policy_loss": [
    0.41164830327033997,
    0.12207264453172684
  ],
  "value_loss": [
    0.026366855949163437,
    0.08305191993713379
  ],
  "entropy": [
    1.065813422203064,
    0.4904206693172455
  ],
  "val_success": [
    0.5344827586206896,
    0.5086206896551724
  ],
  "test_short_success": [
    0.46875,
    0.5
  ],
  "test_long_success": [
    0.515625,
    0.4765625
  ],
  "val_success_norm": [
    0.5977418323434605,
    0.568372457820833
  ],
  "test_short_success_norm": [
    0.522693509382991,
    0.5575397431345136
  ],
  "test_long_success_norm": [
    0.5749628588974015,
    0.5314050665566893
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1338/probe.json <==
{
  "task": "rand_021",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27448979020118713,
  "probe_test_acc": 0.24126984179019928,
  "balanced_acc": 0.23726383871477139,
  "majority_baseline": 0.1880952380952381,
  "control_task_acc": 0.1666666716337204,
  "selectivity": 0.07460317015647888,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.05317460369496119
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.25,
  "24": 0.75,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 1.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_021",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.53125
  ],
  "train_success": [
    0.40625,
    0.53125
  ],
  "policy_loss": [
    0.16676022112369537,
    0.39773377776145935
  ],
  "value_loss": [
    0.04859093576669693,
    0.03842255100607872
  ],
  "entropy": [
    1.063920021057129,
    0.34243044257164
  ],
  "val_success": [
    0.49137931034482757,
    0.5258620689655172
  ],
  "test_short_success": [
    0.59375,
    0.40625
  ],
  "test_long_success": [
    0.4765625,
    0.4609375
  ],
  "val_success_norm": [
    0.5504932291387719,
    0.5896690453645891
  ],
  "test_short_success_norm": [
    0.6620784450587324,
    0.453001042542858
  ],
  "test_long_success_norm": [
    0.5314050665566893,
    0.5139819496204044
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1339/probe.json <==
{
  "task": "rand_021",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2727040946483612,
  "probe_test_acc": 0.2361111044883728,
  "balanced_acc": 0.23540802668872599,
  "majority_baseline": 0.17559523809523808,
  "control_task_acc": 0.16408729553222656,
  "selectivity": 0.07202380895614624,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.06051586639313472
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_021/lstm_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_022",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.625
  ],
  "train_success": [
    0.34375,
    0.625
  ],
  "policy_loss": [
    -0.27144262194633484,
    0.17782741785049438
  ],
  "value_loss": [
    0.1668015569448471,
    0.09745839238166809
  ],
  "entropy": [
    1.01400887966156,
    0.21828120946884155
  ],
  "val_success": [
    0.3706896551724138,
    0.6206896551724138
  ],
  "test_short_success": [
    0.390625,
    0.4375
  ],
  "test_long_success": [
    0.453125,
    0.4140625
  ],
  "val_success_norm": [
    0.4456512911595358,
    0.7469668654838109
  ],
  "test_short_success_norm": [
    0.4691874267265064,
    0.5254899089836629
  ],
  "test_long_success_norm": [
    0.5442573903117833,
    0.4973386497676574
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1337/probe.json <==
{
  "task": "rand_022",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5937922596931458,
  "probe_test_acc": 0.6145498156547546,
  "balanced_acc": 0.48637155053355347,
  "majority_baseline": 0.3603295819935691,
  "control_task_acc": 0.1432877779006958,
  "selectivity": 0.47126203775405884,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2542202336611855,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.586309552192688,
  "rowsplit_balanced_acc": 0.4625076559065148,
  "rowsplit_probe_gap": 0.24365082203395783,
  "num_control_classes": 7,
  "control_test_acc": 0.612942099571228,
  "control_majority": 0.3603295819935691,
  "control_probe_gap": 0.2526125175776589
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_022",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6125401854515076,
  "onpolicy_linear_balanced_acc": 0.4675321767948537,
  "onpolicy_linear_majority": 0.37520096463022506,
  "onpolicy_linear_gap": 0.2373392208212825,
  "onpolicy_linear_recovery": 0.37986489636754633,
  "onpolicy_linear_selectivity": 0.46463021636009216,
  "onpolicy_mlp_test_acc": 0.5844051241874695,
  "onpolicy_mlp_balanced_acc": 0.47248097352766044,
  "onpolicy_mlp_majority": 0.37520096463022506,
  "onpolicy_mlp_gap": 0.20920415955724442,
  "onpolicy_mlp_recovery": 0.33483431905977745,
  "onpolicy_mlp_selectivity": 0.44312699139118195,
  "random_linear_test_acc": 0.28697749972343445,
  "random_linear_balanced_acc": 0.27780946486227176,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.12077975052729298,
  "random_linear_recovery": 0.1448541910397228,
  "random_linear_selectivity": 0.13846464455127716,
  "random_mlp_test_acc": 0.3008440434932709,
  "random_mlp_balanced_acc": 0.2929511765558868,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.1346462942971294,
  "random_mlp_recovery": 0.16148468556821305,
  "random_mlp_selectivity": 0.15635047852993011,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9119627499654669,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9973438381739044
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_022",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.625
  ],
  "train_success": [
    0.390625,
    0.625
  ],
  "policy_loss": [
    0.43405479192733765,
    0.07441265136003494
  ],
  "value_loss": [
    0.04396817833185196,
    0.07859113067388535
  ],
  "entropy": [
    1.006313443183899,
    0.18606199324131012
  ],
  "val_success": [
    0.49137931034482757,
    0.47413793103448276
  ],
  "test_short_success": [
    0.40625,
    0.5
  ],
  "test_long_success": [
    0.4453125,
    0.453125
  ],
  "val_success_norm": [
    0.5914354465757828,
    0.5708218898100037
  ],
  "test_short_success_norm": [
    0.48795491193791946,
    0.6005598909200693
  ],
  "test_long_success_norm": [
    0.5348736422029342,
    0.5442573903117834
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1338/probe.json <==
{
  "task": "rand_022",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3380412757396698,
  "probe_test_acc": 0.3026527464389801,
  "balanced_acc": 0.25682249071984964,
  "majority_baseline": 0.21181672025723472,
  "control_task_acc": 0.13926848769187927,
  "selectivity": 0.16338425874710083,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09083602618174538,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3093253970146179,
  "rowsplit_balanced_acc": 0.26323212011609015,
  "rowsplit_probe_gap": 0.10297619066541158,
  "num_control_classes": 7,
  "control_test_acc": 0.2994372844696045,
  "control_majority": 0.21181672025723472,
  "control_probe_gap": 0.08762056421236977
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_022",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2978295683860779,
  "onpolicy_linear_balanced_acc": 0.25342750411260756,
  "onpolicy_linear_majority": 0.210008038585209,
  "onpolicy_linear_gap": 0.08782152980086888,
  "onpolicy_linear_recovery": 0.11116762459657174,
  "onpolicy_linear_selectivity": 0.14951767027378082,
  "onpolicy_mlp_test_acc": 0.30004018545150757,
  "onpolicy_mlp_balanced_acc": 0.2703416293613898,
  "onpolicy_mlp_majority": 0.210008038585209,
  "onpolicy_mlp_gap": 0.09003214686629857,
  "onpolicy_mlp_recovery": 0.11396590252014797,
  "onpolicy_mlp_selectivity": 0.15755626559257507,
  "random_linear_test_acc": 0.2248794138431549,
  "random_linear_balanced_acc": 0.215129051158885,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.05868166464701344,
  "random_linear_recovery": 0.07037839558533113,
  "random_linear_selectivity": 0.07918006181716919,
  "random_mlp_test_acc": 0.2447749227285385,
  "random_mlp_balanced_acc": 0.24026497184663478,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.07857717353239704,
  "random_mlp_recovery": 0.09423957953656488,
  "random_mlp_selectivity": 0.10329581797122955,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.986609388335501,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9973438381739044
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.0,
  "28": 1.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_022",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.5
  ],
  "train_success": [
    0.390625,
    0.5
  ],
  "policy_loss": [
    -0.06261789053678513,
    -0.1444058120250702
  ],
  "value_loss": [
    0.05265564098954201,
    0.017728829756379128
  ],
  "entropy": [
    1.0617358684539795,
    0.41663676500320435
  ],
  "val_success": [
    0.4224137931034483,
    0.5948275862068966
  ],
  "test_short_success": [
    0.375,
    0.484375
  ],
  "test_long_success": [
    0.3984375,
    0.4375
  ],
  "val_success_norm": [
    0.5081452407111366,
    0.7152988648912129
  ],
  "test_short_success_norm": [
    0.4504199266193004,
    0.5817924044668006
  ],
  "test_long_success_norm": [
    0.4785711535500216,
    0.5254898940941248
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1339/probe.json <==
{
  "task": "rand_022",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5349289774894714,
  "probe_test_acc": 0.5444132089614868,
  "balanced_acc": 0.42971765500087483,
  "majority_baseline": 0.3237540192926045,
  "control_task_acc": 0.13886655867099762,
  "selectivity": 0.4055466502904892,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.22065918966888232,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5182539820671082,
  "rowsplit_balanced_acc": 0.41453363588523817,
  "rowsplit_probe_gap": 0.20634922016234625,
  "num_control_classes": 7,
  "control_test_acc": 0.5444132089614868,
  "control_majority": 0.3237540192926045,
  "control_probe_gap": 0.22065918966888232
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_022",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5233119130134583,
  "onpolicy_linear_balanced_acc": 0.4142007441202706,
  "onpolicy_linear_majority": 0.31390675241157556,
  "onpolicy_linear_gap": 0.2094051606018827,
  "onpolicy_linear_recovery": 0.3052138486101254,
  "onpolicy_linear_selectivity": 0.38605307042598724,
  "onpolicy_mlp_test_acc": 0.5327572226524353,
  "onpolicy_mlp_balanced_acc": 0.4352907442797006,
  "onpolicy_mlp_majority": 0.31390675241157556,
  "onpolicy_mlp_gap": 0.21885047024085974,
  "onpolicy_mlp_recovery": 0.31898065023975336,
  "onpolicy_mlp_selectivity": 0.3963022381067276,
  "random_linear_test_acc": 0.2897909879684448,
  "random_linear_balanced_acc": 0.2781641889969941,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.12359323877230335,
  "random_linear_recovery": 0.14822847821908447,
  "random_linear_selectivity": 0.14529742300510406,
  "random_mlp_test_acc": 0.29682475328445435,
  "random_mlp_balanced_acc": 0.2889051769358094,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.13062700408831288,
  "random_mlp_recovery": 0.15666424978150034,
  "random_mlp_selectivity": 0.15353697538375854,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9417131456694795,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9973438381739044
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.0,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_022",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.625
  ],
  "train_success": [
    0.359375,
    0.625
  ],
  "policy_loss": [
    -0.011094605550169945,
    -0.05492580682039261
  ],
  "value_loss": [
    0.14239802956581116,
    0.04999987408518791
  ],
  "entropy": [
    1.0367780923843384,
    0.4022004306316376
  ],
  "val_success": [
    0.4224137931034483,
    0.646551724137931
  ],
  "test_short_success": [
    0.5625,
    0.53125
  ],
  "test_long_success": [
    0.4609375,
    0.4140625
  ],
  "val_success_norm": [
    0.5084141944324334,
    0.7781301624322726
  ],
  "test_short_success_norm": [
    0.6756298795474713,
    0.6380948876581609
  ],
  "test_long_success_norm": [
    0.553641138420609,
    0.49733864976766673
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1340/probe.json <==
{
  "task": "rand_022",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5921007990837097,
  "probe_test_acc": 0.5454180240631104,
  "balanced_acc": 0.4083230188819225,
  "majority_baseline": 0.3183279742765273,
  "control_task_acc": 0.13826367259025574,
  "selectivity": 0.4071543514728546,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.22709004978658304,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5591269731521606,
  "rowsplit_balanced_acc": 0.4219061758245478,
  "rowsplit_probe_gap": 0.22519840172358924,
  "num_control_classes": 7,
  "control_test_acc": 0.5450160503387451,
  "control_majority": 0.3183279742765273,
  "control_probe_gap": 0.2266880760622178
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_022",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5500401854515076,
  "onpolicy_linear_balanced_acc": 0.4165760651085032,
  "onpolicy_linear_majority": 0.3265675241157556,
  "onpolicy_linear_gap": 0.22347266133575194,
  "onpolicy_linear_recovery": 0.3318412303213076,
  "onpolicy_linear_selectivity": 0.4085610806941986,
  "onpolicy_mlp_test_acc": 0.5442122220993042,
  "onpolicy_mlp_balanced_acc": 0.43751482427773647,
  "onpolicy_mlp_majority": 0.3265675241157556,
  "onpolicy_mlp_gap": 0.21764469798354857,
  "onpolicy_mlp_recovery": 0.32318711344856393,
  "onpolicy_mlp_selectivity": 0.4063504785299301,
  "random_linear_test_acc": 0.27009645104408264,
  "random_linear_balanced_acc": 0.2590347591601193,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.10389870184794117,
  "random_linear_recovery": 0.12460832499285497,
  "random_linear_selectivity": 0.1326366513967514,
  "random_mlp_test_acc": 0.2825562655925751,
  "random_mlp_balanced_acc": 0.2736543601618137,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.1163585163964336,
  "random_mlp_recovery": 0.1395516938030016,
  "random_mlp_selectivity": 0.14650321006774902,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9169733509726297,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9973438381739044
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 1.0,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_022",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.609375
  ],
  "train_success": [
    0.4375,
    0.609375
  ],
  "policy_loss": [
    -0.0816393494606018,
    0.5357175469398499
  ],
  "value_loss": [
    0.26736214756965637,
    0.08141743391752243
  ],
  "entropy": [
    1.0601235628128052,
    0.29329270124435425
  ],
  "val_success": [
    0.3448275862068966,
    0.7413793103448276
  ],
  "test_short_success": [
    0.546875,
    0.59375
  ],
  "test_long_success": [
    0.4375,
    0.4453125
  ],
  "val_success_norm": [
    0.41526832487429843,
    0.8918671942287776
  ],
  "test_short_success_norm": [
    0.6568623859236913,
    0.7131648735178817
  ],
  "test_long_success_norm": [
    0.5254898940941231,
    0.534873642202947
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1341/probe.json <==
{
  "task": "rand_022",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8005750775337219,
  "probe_test_acc": 0.8096864819526672,
  "balanced_acc": 0.6389201372121004,
  "majority_baseline": 0.44232315112540194,
  "control_task_acc": 0.14208199083805084,
  "selectivity": 0.6676044911146164,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3673633308272653,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7946428656578064,
  "rowsplit_balanced_acc": 0.6345609198722012,
  "rowsplit_probe_gap": 0.36170635772129844,
  "num_control_classes": 7,
  "control_test_acc": 0.8098874688148499,
  "control_majority": 0.44232315112540194,
  "control_probe_gap": 0.3675643176894479
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_022",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8036575317382812,
  "onpolicy_linear_balanced_acc": 0.6368737122928377,
  "onpolicy_linear_majority": 0.4447347266881029,
  "onpolicy_linear_gap": 0.3589228050501784,
  "onpolicy_linear_recovery": 0.6463987976582293,
  "onpolicy_linear_selectivity": 0.6599678248167038,
  "onpolicy_mlp_test_acc": 0.8000401854515076,
  "onpolicy_mlp_balanced_acc": 0.6362316123935621,
  "onpolicy_mlp_majority": 0.4447347266881029,
  "onpolicy_mlp_gap": 0.3553054587634047,
  "onpolicy_mlp_recovery": 0.6398841703969242,
  "onpolicy_mlp_selectivity": 0.6559485495090485,
  "random_linear_test_acc": 0.3832395374774933,
  "random_linear_balanced_acc": 0.37422975598747843,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.21704178828135182,
  "random_linear_recovery": 0.2603036728098353,
  "random_linear_selectivity": 0.2407556176185608,
  "random_mlp_test_acc": 0.38464629650115967,
  "random_mlp_balanced_acc": 0.37741808472247185,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.2184485473050182,
  "random_mlp_recovery": 0.26199083427085335,
  "random_mlp_selectivity": 0.2491961419582367,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.834797406482348,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9973438381739044
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 0.25,
  "11": 1.0,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.5,
  "23": 0.75,
  "24": 0.0,
  "25": 0.75,
  "26": 1.0,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_022",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.578125
  ],
  "train_success": [
    0.40625,
    0.578125
  ],
  "policy_loss": [
    -0.1710415631532669,
    -0.0849963128566742
  ],
  "value_loss": [
    0.08857079595327377,
    0.09548962861299515
  ],
  "entropy": [
    1.080327033996582,
    0.17452065646648407
  ],
  "val_success": [
    0.41379310344827586,
    0.45689655172413796
  ],
  "test_short_success": [
    0.375,
    0.375
  ],
  "test_long_success": [
    0.4609375,
    0.3515625
  ],
  "val_success_norm": [
    0.4977118213455545,
    0.5500267144058332
  ],
  "test_short_success_norm": [
    0.45041992313141654,
    0.4504199258508282
  ],
  "test_long_success_norm": [
    0.5536411384206026,
    0.42226866489705883
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1337/probe.json <==
{
  "task": "rand_022",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.33367347717285156,
  "probe_test_acc": 0.2974206209182739,
  "balanced_acc": 0.2668580812411174,
  "majority_baseline": 0.19523809523809524,
  "control_task_acc": 0.14642857015132904,
  "selectivity": 0.15099205076694489,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.10218252568017869
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 1.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_022",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.484375
  ],
  "train_success": [
    0.5,
    0.484375
  ],
  "policy_loss": [
    -0.28844505548477173,
    -0.3868577778339386
  ],
  "value_loss": [
    0.11867981404066086,
    0.07912460714578629
  ],
  "entropy": [
    1.0662144422531128,
    0.2534238398075104
  ],
  "val_success": [
    0.3448275862068966,
    0.4482758620689655
  ],
  "test_short_success": [
    0.34375,
    0.46875
  ],
  "test_long_success": [
    0.34375,
    0.453125
  ],
  "val_success_norm": [
    0.41516742442840066,
    0.5398352481413811
  ],
  "test_short_success_norm": [
    0.4128849279486295,
    0.5630248988106213
  ],
  "test_long_success_norm": [
    0.4128849167882469,
    0.5442573903117502
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1338/probe.json <==
{
  "task": "rand_022",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.31284013390541077,
  "probe_test_acc": 0.27638888359069824,
  "balanced_acc": 0.25644915348840336,
  "majority_baseline": 0.18293650793650792,
  "control_task_acc": 0.13908730447292328,
  "selectivity": 0.13730157911777496,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.09345237565419032
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 1.0,
  "7": 1.0,
  "8": 0.25,
  "9": 0.25,
  "10": 1.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.25,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_022",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.46875
  ],
  "train_success": [
    0.4375,
    0.46875
  ],
  "policy_loss": [
    0.04101058095693588,
    -0.05158578231930733
  ],
  "value_loss": [
    0.08823329210281372,
    0.03341331705451012
  ],
  "entropy": [
    1.0638935565948486,
    0.44047218561172485
  ],
  "val_success": [
    0.4396551724137931,
    0.5517241379310345
  ],
  "test_short_success": [
    0.453125,
    0.515625
  ],
  "test_long_success": [
    0.390625,
    0.4375
  ],
  "val_success_norm": [
    0.5288090636339555,
    0.663381449374117
  ],
  "test_short_success_norm": [
    0.5442574039099858,
    0.6193273925454088
  ],
  "test_long_success_norm": [
    0.4691874054412015,
    0.5254898940941308
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1339/probe.json <==
{
  "task": "rand_022",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5312924981117249,
  "probe_test_acc": 0.5087301731109619,
  "balanced_acc": 0.3964077005900825,
  "majority_baseline": 0.30892857142857144,
  "control_task_acc": 0.1537698358297348,
  "selectivity": 0.3549603372812271,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.19980160168239047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_022/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.75,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_023",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.28125
  ],
  "train_success": [
    0.21875,
    0.28125
  ],
  "policy_loss": [
    -0.28493571281433105,
    0.029034782201051712
  ],
  "value_loss": [
    0.11365019530057907,
    0.10299156606197357
  ],
  "entropy": [
    0.5978202223777771,
    0.0012936594430357218
  ],
  "val_success": [
    0.16379310344827586,
    0.13793103448275862
  ],
  "test_short_success": [
    0.3125,
    0.140625
  ],
  "test_long_success": [
    0.140625,
    0.1953125
  ],
  "val_success_norm": [
    0.3020947855651521,
    0.2546037295489349
  ],
  "test_short_success_norm": [
    0.5754358039353564,
    0.2589460885482102
  ],
  "test_long_success_norm": [
    0.25894609148993947,
    0.3596473492915486
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1337/probe.json <==
{
  "task": "rand_023",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2769790291786194,
  "probe_test_acc": 0.2566318213939667,
  "balanced_acc": 0.25733057678833016,
  "majority_baseline": 0.1985530546623794,
  "control_task_acc": 0.14911575615406036,
  "selectivity": 0.10751606523990631,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05807876673158727,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24722221493721008,
  "rowsplit_balanced_acc": 0.24441075719744937,
  "rowsplit_probe_gap": 0.054563484778479915,
  "num_control_classes": 6,
  "control_test_acc": 0.2658762037754059,
  "control_majority": 0.21744372990353697,
  "control_probe_gap": 0.048432473871868914
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_023",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2592443823814392,
  "onpolicy_linear_balanced_acc": 0.25777403420934414,
  "onpolicy_linear_majority": 0.19995980707395497,
  "onpolicy_linear_gap": 0.05928457530748424,
  "onpolicy_linear_recovery": 0.07410199616429078,
  "onpolicy_linear_selectivity": 0.1143488883972168,
  "onpolicy_mlp_test_acc": 0.2950160801410675,
  "onpolicy_mlp_balanced_acc": 0.2922605589207567,
  "onpolicy_mlp_majority": 0.19995980707395497,
  "onpolicy_mlp_gap": 0.09505627306711253,
  "onpolicy_mlp_recovery": 0.11881437196230896,
  "onpolicy_mlp_selectivity": 0.1501205861568451,
  "random_linear_test_acc": 0.2453778088092804,
  "random_linear_balanced_acc": 0.22095257421504183,
  "random_linear_majority": 0.18991157556270097,
  "random_linear_gap": 0.05546623324657943,
  "random_linear_recovery": 0.06846935664474801,
  "random_linear_selectivity": 0.10791800916194916,
  "random_mlp_test_acc": 0.26949357986450195,
  "random_mlp_balanced_acc": 0.28284489037047106,
  "random_mlp_majority": 0.18991157556270097,
  "random_mlp_gap": 0.07958200430180098,
  "random_mlp_recovery": 0.0982386637077057,
  "random_mlp_selectivity": 0.12459808588027954,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9730786141378935,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9789489328900188
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_023",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.140625
  ],
  "train_success": [
    0.21875,
    0.140625
  ],
  "policy_loss": [
    -0.40458664298057556,
    -0.08096297085285187
  ],
  "value_loss": [
    0.1087050512433052,
    0.05068226158618927
  ],
  "entropy": [
    0.6861993074417114,
    0.0474843867123127
  ],
  "val_success": [
    0.1896551724137931,
    0.22413793103448276
  ],
  "test_short_success": [
    0.15625,
    0.203125
  ],
  "test_long_success": [
    0.1484375,
    0.1484375
  ],
  "val_success_norm": [
    0.3507744408183214,
    0.41585728187044063
  ],
  "test_short_success_norm": [
    0.28771791565324256,
    0.37403330200535395
  ],
  "test_long_success_norm": [
    0.2733319854616414,
    0.27333198546147197
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1338/probe.json <==
{
  "task": "rand_023",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29769960045814514,
  "probe_test_acc": 0.27411574125289917,
  "balanced_acc": 0.2654682056215167,
  "majority_baseline": 0.1995578778135048,
  "control_task_acc": 0.13545015454292297,
  "selectivity": 0.1386655867099762,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07455786343939436,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26547619700431824,
  "rowsplit_balanced_acc": 0.2569214863030721,
  "rowsplit_probe_gap": 0.05575397478209601,
  "num_control_classes": 6,
  "control_test_acc": 0.28838425874710083,
  "control_majority": 0.1995578778135048,
  "control_probe_gap": 0.08882638093359602
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_023",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.277532160282135,
  "onpolicy_linear_balanced_acc": 0.26028685553849185,
  "onpolicy_linear_majority": 0.19835209003215434,
  "onpolicy_linear_gap": 0.07918007024998067,
  "onpolicy_linear_recovery": 0.09877162937174826,
  "onpolicy_linear_selectivity": 0.14509646594524384,
  "onpolicy_mlp_test_acc": 0.30848070979118347,
  "onpolicy_mlp_balanced_acc": 0.29293242133545,
  "onpolicy_mlp_majority": 0.19835209003215434,
  "onpolicy_mlp_gap": 0.11012861975902913,
  "onpolicy_mlp_recovery": 0.1373777919079792,
  "onpolicy_mlp_selectivity": 0.1631832867860794,
  "random_linear_test_acc": 0.2666800618171692,
  "random_linear_balanced_acc": 0.27313020326206405,
  "random_linear_majority": 0.18991157556270097,
  "random_linear_gap": 0.07676848625446822,
  "random_linear_recovery": 0.09476556378125375,
  "random_linear_selectivity": 0.12238745391368866,
  "random_mlp_test_acc": 0.2936093211174011,
  "random_mlp_balanced_acc": 0.2897819954394083,
  "random_mlp_majority": 0.18991157556270097,
  "random_mlp_gap": 0.10369774555470015,
  "random_mlp_recovery": 0.12800793398168892,
  "random_mlp_selectivity": 0.15635047852993011,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9678644389292361,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9789489328900188
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_023",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.171875
  ],
  "train_success": [
    0.203125,
    0.171875
  ],
  "policy_loss": [
    -0.037905044853687286,
    -0.28460022807121277
  ],
  "value_loss": [
    0.0736328735947609,
    0.04021623358130455
  ],
  "entropy": [
    0.6466267108917236,
    0.05137947201728821
  ],
  "val_success": [
    0.1724137931034483,
    0.14655172413793102
  ],
  "test_short_success": [
    0.109375,
    0.171875
  ],
  "test_long_success": [
    0.25,
    0.171875
  ],
  "val_success_norm": [
    0.3184183381232958,
    0.270518689186811
  ],
  "test_short_success_norm": [
    0.20140252249765914,
    0.31648970219950695
  ],
  "test_long_success_norm": [
    0.4603486070930961,
    0.3164896673765224
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1339/probe.json <==
{
  "task": "rand_023",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.32958388328552246,
  "probe_test_acc": 0.29983922839164734,
  "balanced_acc": 0.292754616922032,
  "majority_baseline": 0.2069935691318328,
  "control_task_acc": 0.14569935202598572,
  "selectivity": 0.15413987636566162,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09284565925981453,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.28829365968704224,
  "rowsplit_balanced_acc": 0.2794177643426819,
  "rowsplit_probe_gap": 0.08630953270291525,
  "num_control_classes": 6,
  "control_test_acc": 0.31430867314338684,
  "control_majority": 0.21141479099678456,
  "control_probe_gap": 0.10289388214660228
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_023",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2974276542663574,
  "onpolicy_linear_balanced_acc": 0.2906746596317048,
  "onpolicy_linear_majority": 0.20719453376205788,
  "onpolicy_linear_gap": 0.09023312050429955,
  "onpolicy_linear_recovery": 0.11381495757399102,
  "onpolicy_linear_selectivity": 0.1547427624464035,
  "onpolicy_mlp_test_acc": 0.33420416712760925,
  "onpolicy_mlp_balanced_acc": 0.32714179695261875,
  "onpolicy_mlp_majority": 0.20719453376205788,
  "onpolicy_mlp_gap": 0.12700963336555138,
  "onpolicy_mlp_recovery": 0.16020277202204908,
  "onpolicy_mlp_selectivity": 0.19252410531044006,
  "random_linear_test_acc": 0.2811495065689087,
  "random_linear_balanced_acc": 0.28170409585781997,
  "random_linear_majority": 0.18991157556270097,
  "random_linear_gap": 0.09123793100620772,
  "random_linear_recovery": 0.11262712594564367,
  "random_linear_selectivity": 0.14348873496055603,
  "random_mlp_test_acc": 0.3193328082561493,
  "random_mlp_balanced_acc": 0.3128472954288986,
  "random_mlp_majority": 0.18991157556270097,
  "random_mlp_gap": 0.12942123269344832,
  "random_mlp_recovery": 0.15976185906291215,
  "random_mlp_selectivity": 0.17584405839443207,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9655625623567043,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9789489328900188
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_023",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.125
  ],
  "train_success": [
    0.25,
    0.125
  ],
  "policy_loss": [
    0.03979191929101944,
    -0.1736641377210617
  ],
  "value_loss": [
    0.11067692935466766,
    0.04601409658789635
  ],
  "entropy": [
    0.6630141735076904,
    0.019024785608053207
  ],
  "val_success": [
    0.19827586206896552,
    0.2672413793103448
  ],
  "test_short_success": [
    0.09375,
    0.15625
  ],
  "test_long_success": [
    0.140625,
    0.2578125
  ],
  "val_success_norm": [
    0.37121088980092487,
    0.4957196916824482
  ],
  "test_short_success_norm": [
    0.172630765860478,
    0.287717924267624
  ],
  "test_long_success_norm": [
    0.258946091489865,
    0.4747345010646714
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1340/probe.json <==
{
  "task": "rand_023",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.33237484097480774,
  "probe_test_acc": 0.2986334264278412,
  "balanced_acc": 0.2971405944637122,
  "majority_baseline": 0.1832797427652733,
  "control_task_acc": 0.1531350463628769,
  "selectivity": 0.1454983800649643,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11535368366256787,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2978174686431885,
  "rowsplit_balanced_acc": 0.3045583672914757,
  "rowsplit_probe_gap": 0.10912699245271229,
  "num_control_classes": 6,
  "control_test_acc": 0.29762861132621765,
  "control_majority": 0.2327170418006431,
  "control_probe_gap": 0.06491156952557456
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_023",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2988344132900238,
  "onpolicy_linear_balanced_acc": 0.29971621834039536,
  "onpolicy_linear_majority": 0.1832797427652733,
  "onpolicy_linear_gap": 0.11555467052475049,
  "onpolicy_linear_recovery": 0.14148623044565906,
  "onpolicy_linear_selectivity": 0.1585610955953598,
  "onpolicy_mlp_test_acc": 0.33199357986450195,
  "onpolicy_mlp_balanced_acc": 0.3228248415345571,
  "onpolicy_mlp_majority": 0.1832797427652733,
  "onpolicy_mlp_gap": 0.14871383709922864,
  "onpolicy_mlp_recovery": 0.18208662731440986,
  "onpolicy_mlp_selectivity": 0.193528950214386,
  "random_linear_test_acc": 0.27572348713874817,
  "random_linear_balanced_acc": 0.2865818247687672,
  "random_linear_majority": 0.18991157556270097,
  "random_linear_gap": 0.0858119115760472,
  "random_linear_recovery": 0.10592906772572833,
  "random_linear_selectivity": 0.14087621867656708,
  "random_mlp_test_acc": 0.30064308643341064,
  "random_mlp_balanced_acc": 0.30505513088213754,
  "random_mlp_majority": 0.18991157556270097,
  "random_mlp_gap": 0.11073151087070968,
  "random_mlp_recovery": 0.1366906470088443,
  "random_mlp_selectivity": 0.15976688265800476,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9728386109132745,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9789489328900188
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.0,
  "10": 1.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.75,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_023",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.234375
  ],
  "train_success": [
    0.140625,
    0.234375
  ],
  "policy_loss": [
    0.1746143400669098,
    -0.03066740371286869
  ],
  "value_loss": [
    0.14972546696662903,
    0.036379534751176834
  ],
  "entropy": [
    0.6748330593109131,
    0.010240692645311356
  ],
  "val_success": [
    0.1810344827586207,
    0.22413793103448276
  ],
  "test_short_success": [
    0.171875,
    0.203125
  ],
  "test_long_success": [
    0.1640625,
    0.203125
  ],
  "val_success_norm": [
    0.3336723328001607,
    0.415386909814445
  ],
  "test_short_success_norm": [
    0.31648966728567796,
    0.3740332841574427
  ],
  "test_long_success_norm": [
    0.30210377340490024,
    0.3740332432632857
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1341/probe.json <==
{
  "task": "rand_023",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3161366581916809,
  "probe_test_acc": 0.29220256209373474,
  "balanced_acc": 0.30126495586934027,
  "majority_baseline": 0.18890675241157556,
  "control_task_acc": 0.13806270062923431,
  "selectivity": 0.15413986146450043,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10329580968215918,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.278769850730896,
  "rowsplit_balanced_acc": 0.27986765127019425,
  "rowsplit_probe_gap": 0.08551588247692773,
  "num_control_classes": 6,
  "control_test_acc": 0.2958199381828308,
  "control_majority": 0.22447749196141478,
  "control_probe_gap": 0.07134244622141603
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_023",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28918811678886414,
  "onpolicy_linear_balanced_acc": 0.298077204161075,
  "onpolicy_linear_majority": 0.18689710610932475,
  "onpolicy_linear_gap": 0.10229101067953938,
  "onpolicy_linear_recovery": 0.12580327957028867,
  "onpolicy_linear_selectivity": 0.13926850259304047,
  "onpolicy_mlp_test_acc": 0.3253617286682129,
  "onpolicy_mlp_balanced_acc": 0.3247655290151753,
  "onpolicy_mlp_majority": 0.18689710610932475,
  "onpolicy_mlp_gap": 0.13846462255888814,
  "onpolicy_mlp_recovery": 0.17029163664187527,
  "onpolicy_mlp_selectivity": 0.18770095705986023,
  "random_linear_test_acc": 0.2676848769187927,
  "random_linear_balanced_acc": 0.27120061409827056,
  "random_linear_majority": 0.18991157556270097,
  "random_linear_gap": 0.07777330135609176,
  "random_linear_recovery": 0.0960059408454261,
  "random_linear_selectivity": 0.1241961270570755,
  "random_mlp_test_acc": 0.2797427773475647,
  "random_mlp_balanced_acc": 0.28668914278774427,
  "random_mlp_majority": 0.18991157556270097,
  "random_mlp_gap": 0.08983120178486373,
  "random_mlp_recovery": 0.1108906127713922,
  "random_mlp_selectivity": 0.13605307042598724,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9646959225485975,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9789489328900188
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_023",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.171875
  ],
  "train_success": [
    0.140625,
    0.171875
  ],
  "policy_loss": [
    0.1090693399310112,
    0.05256406590342522
  ],
  "value_loss": [
    0.07475973665714264,
    0.050874050706624985
  ],
  "entropy": [
    0.679744303226471,
    0.00011817293125204742
  ],
  "val_success": [
    0.16379310344827586,
    0.19827586206896552
  ],
  "test_short_success": [
    0.234375,
    0.203125
  ],
  "test_long_success": [
    0.140625,
    0.203125
  ],
  "val_success_norm": [
    0.3039384294682826,
    0.3658715565560832
  ],
  "test_short_success_norm": [
    0.4315769642839942,
    0.3740333042985596
  ],
  "test_long_success_norm": [
    0.25894609148997794,
    0.3740332432631907
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1337/probe.json <==
{
  "task": "rand_023",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3550170063972473,
  "probe_test_acc": 0.3206349313259125,
  "balanced_acc": 0.3141088583496566,
  "majority_baseline": 0.18214285714285713,
  "control_task_acc": 0.14642857015132904,
  "selectivity": 0.17420636117458344,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.13849207418305534
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_023",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.171875
  ],
  "train_success": [
    0.09375,
    0.171875
  ],
  "policy_loss": [
    -0.09239349514245987,
    -0.00011665622150758281
  ],
  "value_loss": [
    0.027099477127194405,
    0.041902780532836914
  ],
  "entropy": [
    0.6910730600357056,
    0.017257720232009888
  ],
  "val_success": [
    0.20689655172413793,
    0.19827586206896552
  ],
  "test_short_success": [
    0.109375,
    0.171875
  ],
  "test_long_success": [
    0.1484375,
    0.15625
  ],
  "val_success_norm": [
    0.3822337640368244,
    0.3698838649119255
  ],
  "test_short_success_norm": [
    0.20140262434968353,
    0.31648978200350847
  ],
  "test_long_success_norm": [
    0.27333198546148596,
    0.2877178794331336
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1338/probe.json <==
{
  "task": "rand_023",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.34455782175064087,
  "probe_test_acc": 0.30297619104385376,
  "balanced_acc": 0.3032098116614232,
  "majority_baseline": 0.1998015873015873,
  "control_task_acc": 0.14861111342906952,
  "selectivity": 0.15436507761478424,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.10317460374226645
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_023",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.25
  ],
  "train_success": [
    0.109375,
    0.25
  ],
  "policy_loss": [
    -0.09355311095714569,
    0.13018611073493958
  ],
  "value_loss": [
    0.017978504300117493,
    0.017768993973731995
  ],
  "entropy": [
    0.6727936863899231,
    0.05693032220005989
  ],
  "val_success": [
    0.13793103448275862,
    0.14655172413793102
  ],
  "test_short_success": [
    0.1875,
    0.203125
  ],
  "test_long_success": [
    0.140625,
    0.1875
  ],
  "val_success_norm": [
    0.2570474080528903,
    0.2718217246991838
  ],
  "test_short_success_norm": [
    0.34526145615408665,
    0.37403327903573896
  ],
  "test_long_success_norm": [
    0.2589460914898098,
    0.3452614553198429
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1339/probe.json <==
{
  "task": "rand_023",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3203231394290924,
  "probe_test_acc": 0.2767857015132904,
  "balanced_acc": 0.2848738473334816,
  "majority_baseline": 0.19722222222222222,
  "control_task_acc": 0.147817462682724,
  "selectivity": 0.1289682388305664,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07956347929106819
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_023/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_024",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.84375
  ],
  "train_success": [
    0.59375,
    0.84375
  ],
  "policy_loss": [
    -0.14517636597156525,
    0.08709165453910828
  ],
  "value_loss": [
    0.17537212371826172,
    0.04953816533088684
  ],
  "entropy": [
    0.5990652441978455,
    0.20587679743766785
  ],
  "val_success": [
    0.6551724137931034,
    0.853448275862069
  ],
  "test_short_success": [
    0.640625,
    0.703125
  ],
  "test_long_success": [
    0.6640625,
    0.8203125
  ],
  "val_success_norm": [
    0.7247445717893527,
    0.9444411411797236
  ],
  "test_short_success_norm": [
    0.7001434092558884,
    0.7684500841690619
  ],
  "test_long_success_norm": [
    0.725758162688593,
    0.8965247892039031
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1337/probe.json <==
{
  "task": "rand_024",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.996025025844574,
  "probe_test_acc": 0.9843247532844543,
  "balanced_acc": 0.9799274264812466,
  "majority_baseline": 0.3227491961414791,
  "control_task_acc": 0.15735530853271484,
  "selectivity": 0.8269694447517395,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6615755571429752,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9896825551986694,
  "rowsplit_balanced_acc": 0.9866608964380396,
  "rowsplit_probe_gap": 0.6478174758335901,
  "num_control_classes": 5,
  "control_test_acc": 0.9837218523025513,
  "control_majority": 0.3227491961414791,
  "control_probe_gap": 0.6609726561610721
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_024",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9883440732955933,
  "onpolicy_linear_balanced_acc": 0.9854133010527609,
  "onpolicy_linear_majority": 0.31893086816720256,
  "onpolicy_linear_gap": 0.6694132051283908,
  "onpolicy_linear_recovery": 0.9828858391026474,
  "onpolicy_linear_selectivity": 0.8175241351127625,
  "onpolicy_mlp_test_acc": 0.9887459874153137,
  "onpolicy_mlp_balanced_acc": 0.9859821773513125,
  "onpolicy_mlp_majority": 0.31893086816720256,
  "onpolicy_mlp_gap": 0.6698151192481112,
  "onpolicy_mlp_recovery": 0.9834759614572444,
  "onpolicy_mlp_selectivity": 0.8243569135665894,
  "random_linear_test_acc": 0.9682475924491882,
  "random_linear_balanced_acc": 0.9667213346494208,
  "random_linear_majority": 0.2596463022508039,
  "random_linear_gap": 0.7086012901983844,
  "random_linear_recovery": 0.957111840398252,
  "random_linear_selectivity": 0.7966237962245941,
  "random_mlp_test_acc": 0.9688504934310913,
  "random_mlp_balanced_acc": 0.9678171538663453,
  "random_mlp_majority": 0.2596463022508039,
  "random_mlp_gap": 0.7092041911802874,
  "random_mlp_recovery": 0.9579261822239713,
  "random_mlp_selectivity": 0.7986334562301636,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8656679620873067,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9423927369790485
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_024",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.703125,
    0.8125
  ],
  "train_success": [
    0.703125,
    0.8125
  ],
  "policy_loss": [
    -0.23529686033725739,
    -0.14523153007030487
  ],
  "value_loss": [
    0.2358429729938507,
    0.040477801114320755
  ],
  "entropy": [
    0.6860452890396118,
    0.15941660106182098
  ],
  "val_success": [
    0.646551724137931,
    0.8362068965517241
  ],
  "test_short_success": [
    0.65625,
    0.8125
  ],
  "test_long_success": [
    0.53125,
    0.7734375
  ],
  "val_success_norm": [
    0.7139008796135786,
    0.921266028152421
  ],
  "test_short_success_norm": [
    0.7172200837276147,
    0.887986740688623
  ],
  "test_long_success_norm": [
    0.5806065301509356,
    0.8452948012492179
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1338/probe.json <==
{
  "task": "rand_024",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9994925856590271,
  "probe_test_acc": 0.9961816668510437,
  "balanced_acc": 0.9949038899827188,
  "majority_baseline": 0.3094855305466238,
  "control_task_acc": 0.17202572524547577,
  "selectivity": 0.8241559416055679,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.68669613630442,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.995634913444519,
  "rowsplit_balanced_acc": 0.995337213350301,
  "rowsplit_probe_gap": 0.674603167412773,
  "num_control_classes": 5,
  "control_test_acc": 0.9961816668510437,
  "control_majority": 0.3534967845659164,
  "control_probe_gap": 0.6426848822851273
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_024",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9989951848983765,
  "onpolicy_linear_balanced_acc": 0.9989489976991731,
  "onpolicy_linear_majority": 0.3197347266881029,
  "onpolicy_linear_gap": 0.6792604582102736,
  "onpolicy_linear_recovery": 0.9985229069584406,
  "onpolicy_linear_selectivity": 0.8303858637809753,
  "onpolicy_mlp_test_acc": 0.9993970990180969,
  "onpolicy_mlp_balanced_acc": 0.9992949896108785,
  "onpolicy_mlp_majority": 0.3197347266881029,
  "onpolicy_mlp_gap": 0.679662372329994,
  "onpolicy_mlp_recovery": 0.9991137266511226,
  "onpolicy_mlp_selectivity": 0.8257636576890945,
  "random_linear_test_acc": 0.9945739507675171,
  "random_linear_balanced_acc": 0.9938487858807564,
  "random_linear_majority": 0.2596463022508039,
  "random_linear_gap": 0.7349276485167132,
  "random_linear_recovery": 0.9926710040768635,
  "random_linear_selectivity": 0.8315916359424591,
  "random_mlp_test_acc": 0.9937701225280762,
  "random_mlp_balanced_acc": 0.9938263832309736,
  "random_mlp_majority": 0.2596463022508039,
  "random_mlp_gap": 0.7341238202772723,
  "random_mlp_recovery": 0.9915852686481289,
  "random_mlp_selectivity": 0.8229501843452454,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.870354212866854,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9423927369790485
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 1.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.5,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_024",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.6875
  ],
  "train_success": [
    0.46875,
    0.6875
  ],
  "policy_loss": [
    -0.2258956879377365,
    0.06381762027740479
  ],
  "value_loss": [
    0.14997263252735138,
    0.03213298320770264
  ],
  "entropy": [
    0.6470719575881958,
    0.1537112295627594
  ],
  "val_success": [
    0.5344827586206896,
    0.8362068965517241
  ],
  "test_short_success": [
    0.484375,
    0.703125
  ],
  "test_long_success": [
    0.515625,
    0.765625
  ],
  "val_success_norm": [
    0.5952110242631705,
    0.9261884773546447
  ],
  "test_short_success_norm": [
    0.5293766923185688,
    0.7684500603045303
  ],
  "test_long_success_norm": [
    0.5635298674991053,
    0.8367564699235327
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1339/probe.json <==
{
  "task": "rand_024",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9973782300949097,
  "probe_test_acc": 0.9973874688148499,
  "balanced_acc": 0.9965513052763413,
  "majority_baseline": 0.3008440514469453,
  "control_task_acc": 0.1738343983888626,
  "selectivity": 0.8235530704259872,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6965434173679046,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9966269731521606,
  "rowsplit_balanced_acc": 0.996969369898863,
  "rowsplit_probe_gap": 0.6813491953743829,
  "num_control_classes": 5,
  "control_test_acc": 0.9975883960723877,
  "control_majority": 0.3615353697749196,
  "control_probe_gap": 0.6360530262974681
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_024",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.9998876151944257,
  "onpolicy_linear_majority": 0.2980305466237942,
  "onpolicy_linear_gap": 0.7017684665140231,
  "onpolicy_linear_recovery": 0.9997136814697336,
  "onpolicy_linear_selectivity": 0.8301848620176315,
  "onpolicy_mlp_test_acc": 0.9997990131378174,
  "onpolicy_mlp_balanced_acc": 0.9998876151944257,
  "onpolicy_mlp_majority": 0.2980305466237942,
  "onpolicy_mlp_gap": 0.7017684665140231,
  "onpolicy_mlp_recovery": 0.9997136814697336,
  "onpolicy_mlp_selectivity": 0.8325964361429214,
  "random_linear_test_acc": 0.9957797527313232,
  "random_linear_balanced_acc": 0.99642527028159,
  "random_linear_majority": 0.2596463022508039,
  "random_linear_gap": 0.7361334504805194,
  "random_linear_recovery": 0.994299687728302,
  "random_linear_selectivity": 0.8291800767183304,
  "random_mlp_test_acc": 0.9967845678329468,
  "random_mlp_balanced_acc": 0.9971993940949275,
  "random_mlp_majority": 0.2596463022508039,
  "random_mlp_gap": 0.7371382655821429,
  "random_mlp_recovery": 0.9956568972683885,
  "random_mlp_selectivity": 0.8321945369243622,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8723090595822725,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9423927369790485
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_024",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.6875,
    0.71875
  ],
  "train_success": [
    0.6875,
    0.71875
  ],
  "policy_loss": [
    0.09582174569368362,
    0.04738740995526314
  ],
  "value_loss": [
    0.14612451195716858,
    0.054926544427871704
  ],
  "entropy": [
    0.662980318069458,
    0.23957344889640808
  ],
  "val_success": [
    0.5517241379310345,
    0.7672413793103449
  ],
  "test_short_success": [
    0.515625,
    0.71875
  ],
  "test_long_success": [
    0.625,
    0.7890625
  ],
  "val_success_norm": [
    0.6065643803549059,
    0.847068304706345
  ],
  "test_short_success_norm": [
    0.5635301248644095,
    0.7855268381121785
  ],
  "test_long_success_norm": [
    0.6830665060601733,
    0.8623714639008998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1340/probe.json <==
{
  "task": "rand_024",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9991961121559143,
  "balanced_acc": 0.9966417718877295,
  "majority_baseline": 0.34565916398713825,
  "control_task_acc": 0.16860932111740112,
  "selectivity": 0.8305867910385132,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.653536948168776,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9998963515754561,
  "rowsplit_probe_gap": 0.6807539570899237,
  "num_control_classes": 5,
  "control_test_acc": 0.9995980858802795,
  "control_majority": 0.36937299035369775,
  "control_probe_gap": 0.6302250955265818
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_024",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9983922839164734,
  "onpolicy_linear_balanced_acc": 0.9961895420484704,
  "onpolicy_linear_majority": 0.3442524115755627,
  "onpolicy_linear_gap": 0.6541398723409106,
  "onpolicy_linear_recovery": 0.997548269925949,
  "onpolicy_linear_selectivity": 0.8207395523786545,
  "onpolicy_mlp_test_acc": 0.9983922839164734,
  "onpolicy_mlp_balanced_acc": 0.9961895420484704,
  "onpolicy_mlp_majority": 0.3442524115755627,
  "onpolicy_mlp_gap": 0.6541398723409106,
  "onpolicy_mlp_recovery": 0.997548269925949,
  "onpolicy_mlp_selectivity": 0.8329983949661255,
  "random_linear_test_acc": 0.9831189513206482,
  "random_linear_balanced_acc": 0.981466905577479,
  "random_linear_majority": 0.2596463022508039,
  "random_linear_gap": 0.7234726490698443,
  "random_linear_recovery": 0.9771986704048712,
  "random_linear_selectivity": 0.8129019141197205,
  "random_mlp_test_acc": 0.9849276542663574,
  "random_mlp_balanced_acc": 0.9839829828885661,
  "random_mlp_majority": 0.2596463022508039,
  "random_mlp_gap": 0.7252813520155535,
  "random_mlp_recovery": 0.9796416958820289,
  "random_mlp_selectivity": 0.8133038580417633,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8845070368430593,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9423927369790485
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_024",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.78125
  ],
  "train_success": [
    0.5625,
    0.78125
  ],
  "policy_loss": [
    0.24019816517829895,
    0.0017829467542469501
  ],
  "value_loss": [
    0.2937498688697815,
    0.03523148596286774
  ],
  "entropy": [
    0.6749783754348755,
    0.383633553981781
  ],
  "val_success": [
    0.5517241379310345,
    0.7586206896551724
  ],
  "test_short_success": [
    0.5625,
    0.8125
  ],
  "test_long_success": [
    0.578125,
    0.78125
  ],
  "val_success_norm": [
    0.6069279733498031,
    0.8356650325476046
  ],
  "test_short_success_norm": [
    0.6147600944878148,
    0.8879868862931524
  ],
  "test_long_success_norm": [
    0.6318365181054163,
    0.8538331325749746
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1341/probe.json <==
{
  "task": "rand_024",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9983931183815002,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9999044342507645,
  "majority_baseline": 0.3504823151125402,
  "control_task_acc": 0.16097266972064972,
  "selectivity": 0.8388263434171677,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6493166980252771,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.997420608997345,
  "rowsplit_balanced_acc": 0.9978355365180755,
  "rowsplit_probe_gap": 0.6712301328068688,
  "num_control_classes": 5,
  "control_test_acc": 0.9997990131378174,
  "control_majority": 0.3760048231511254,
  "control_probe_gap": 0.623794189986692
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_024",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9977893829345703,
  "onpolicy_linear_balanced_acc": 0.9976549182971145,
  "onpolicy_linear_majority": 0.3440514469453376,
  "onpolicy_linear_gap": 0.6537379359892327,
  "onpolicy_linear_recovery": 0.9966298926110361,
  "onpolicy_linear_selectivity": 0.8394292593002319,
  "onpolicy_mlp_test_acc": 0.9975883960723877,
  "onpolicy_mlp_balanced_acc": 0.9966216335180778,
  "onpolicy_mlp_majority": 0.3440514469453376,
  "onpolicy_mlp_gap": 0.6535369491270501,
  "onpolicy_mlp_recovery": 0.9963234861691793,
  "onpolicy_mlp_selectivity": 0.8356109112501144,
  "random_linear_test_acc": 0.9965835809707642,
  "random_linear_balanced_acc": 0.9965081783050987,
  "random_linear_majority": 0.2596463022508039,
  "random_linear_gap": 0.7369372787199603,
  "random_linear_recovery": 0.9953854231570365,
  "random_linear_selectivity": 0.829180046916008,
  "random_mlp_test_acc": 0.9963826537132263,
  "random_mlp_balanced_acc": 0.996605564200451,
  "random_mlp_majority": 0.2596463022508039,
  "random_mlp_gap": 0.7367363514624224,
  "random_mlp_recovery": 0.9951140295540212,
  "random_mlp_selectivity": 0.8213424533605576,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8787372602240093,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9423927369790485
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.25,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_024",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.828125
  ],
  "train_success": [
    0.5625,
    0.828125
  ],
  "policy_loss": [
    0.15739789605140686,
    -0.2083931714296341
  ],
  "value_loss": [
    0.20612598955631256,
    0.03595193102955818
  ],
  "entropy": [
    0.6798006892204285,
    0.29388752579689026
  ],
  "val_success": [
    0.5172413793103449,
    0.8620689655172413
  ],
  "test_short_success": [
    0.46875,
    0.6875
  ],
  "test_long_success": [
    0.6171875,
    0.84375
  ],
  "val_success_norm": [
    0.5728579459376976,
    0.953951802905461
  ],
  "test_short_success_norm": [
    0.5123000382591941,
    0.7513734100866228
  ],
  "test_long_success_norm": [
    0.6745281747341023,
    0.9221397831811545
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1337/probe.json <==
{
  "task": "rand_024",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9992063641548157,
  "balanced_acc": 0.9993864793050049,
  "majority_baseline": 0.3337301587301587,
  "control_task_acc": 0.170634925365448,
  "selectivity": 0.8285714387893677,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.665476205424657
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_024",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.625,
    0.78125
  ],
  "train_success": [
    0.625,
    0.78125
  ],
  "policy_loss": [
    0.3999384343624115,
    0.14828260242938995
  ],
  "value_loss": [
    0.10160062462091446,
    0.06168537214398384
  ],
  "entropy": [
    0.6911446452140808,
    0.19873344898223877
  ],
  "val_success": [
    0.5603448275862069,
    0.8103448275862069
  ],
  "test_short_success": [
    0.6875,
    0.8125
  ],
  "test_long_success": [
    0.578125,
    0.7734375
  ],
  "val_success_norm": [
    0.615903032160109,
    0.8930090023830278
  ],
  "test_short_success_norm": [
    0.7513735055427508,
    0.887986740688623
  ],
  "test_long_success_norm": [
    0.6318365181055066,
    0.8452948012492851
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1338/probe.json <==
{
  "task": "rand_024",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9982143044471741,
  "probe_test_acc": 0.9940476417541504,
  "balanced_acc": 0.9912043541768143,
  "majority_baseline": 0.3257936507936508,
  "control_task_acc": 0.17738094925880432,
  "selectivity": 0.8166666924953461,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.6682539909604996
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 1.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.5,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_024",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.6875
  ],
  "train_success": [
    0.546875,
    0.6875
  ],
  "policy_loss": [
    -0.08459656685590744,
    -0.31147533655166626
  ],
  "value_loss": [
    0.05513599514961243,
    0.01650949753820896
  ],
  "entropy": [
    0.672844648361206,
    0.28540554642677307
  ],
  "val_success": [
    0.5431034482758621,
    0.8103448275862069
  ],
  "test_short_success": [
    0.640625,
    0.703125
  ],
  "test_long_success": [
    0.5234375,
    0.7734375
  ],
  "val_success_norm": [
    0.6022776943278791,
    0.8972230435299227
  ],
  "test_short_success_norm": [
    0.7001434166377241,
    0.768449925903364
  ],
  "test_long_success_norm": [
    0.5720681988250025,
    0.845294801249277
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1339/probe.json <==
{
  "task": "rand_024",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.987500011920929,
  "probe_test_acc": 0.9845238327980042,
  "balanced_acc": 0.9783636536828912,
  "majority_baseline": 0.310515873015873,
  "control_task_acc": 0.16587302088737488,
  "selectivity": 0.8186508119106293,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.6740079597821311
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_024/lstm_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_025",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.390625
  ],
  "train_success": [
    0.3125,
    0.390625
  ],
  "policy_loss": [
    -0.10679405182600021,
    -0.23808403313159943
  ],
  "value_loss": [
    0.10354205220937729,
    0.10239627957344055
  ],
  "entropy": [
    0.5998826026916504,
    0.013315743766725063
  ],
  "val_success": [
    0.2672413793103448,
    0.4051724137931034
  ],
  "test_short_success": [
    0.265625,
    0.34375
  ],
  "test_long_success": [
    0.234375,
    0.375
  ],
  "val_success_norm": [
    0.475095785440613,
    0.7203065134099615
  ],
  "test_short_success_norm": [
    0.4722222222222222,
    0.611111111111111
  ],
  "test_long_success_norm": [
    0.4166666666666667,
    0.6666666666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1337/probe.json <==
{
  "task": "rand_025",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9840155839920044,
  "probe_test_acc": 0.9823151230812073,
  "balanced_acc": 0.9806329142807448,
  "majority_baseline": 0.49859324758842444,
  "control_task_acc": 0.20900321006774902,
  "selectivity": 0.7733119130134583,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48372187549278284,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.97817462682724,
  "rowsplit_balanced_acc": 0.9770320804057816,
  "rowsplit_probe_gap": 0.48253970619231934,
  "num_control_classes": 4,
  "control_test_acc": 0.9833199381828308,
  "control_majority": 0.49859324758842444,
  "control_probe_gap": 0.4847266905944064
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_025",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9831189513206482,
  "onpolicy_linear_balanced_acc": 0.9801699101567714,
  "onpolicy_linear_majority": 0.4983922829581994,
  "onpolicy_linear_gap": 0.4847266683624488,
  "onpolicy_linear_recovery": 0.9663461144918051,
  "onpolicy_linear_selectivity": 0.7795417755842209,
  "onpolicy_mlp_test_acc": 0.9807074069976807,
  "onpolicy_mlp_balanced_acc": 0.9746920832732499,
  "onpolicy_mlp_majority": 0.4983922829581994,
  "onpolicy_mlp_gap": 0.4823151240394813,
  "onpolicy_mlp_recovery": 0.9615384844633249,
  "onpolicy_mlp_selectivity": 0.7901929318904877,
  "random_linear_test_acc": 0.8587218523025513,
  "random_linear_balanced_acc": 0.8504680483827246,
  "random_linear_majority": 0.48733922829581994,
  "random_linear_gap": 0.37138262400673133,
  "random_linear_recovery": 0.7244217707007038,
  "random_linear_selectivity": 0.658159151673317,
  "random_mlp_test_acc": 0.8131029009819031,
  "random_mlp_balanced_acc": 0.8125728207040401,
  "random_mlp_majority": 0.48733922829581994,
  "random_mlp_gap": 0.32576367268608314,
  "random_mlp_recovery": 0.635437097328871,
  "random_mlp_selectivity": 0.6099276542663574,
  "onpolicy_frac_states_visited": 0.6,
  "onpolicy_visitation_entropy_norm": 0.6273427811304226,
  "random_frac_states_visited": 0.6,
  "random_visitation_entropy_norm": 0.6499009425105683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_025",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.40625
  ],
  "train_success": [
    0.328125,
    0.40625
  ],
  "policy_loss": [
    -0.12272949516773224,
    -0.05337350070476532
  ],
  "value_loss": [
    0.12404633313417435,
    0.08922303467988968
  ],
  "entropy": [
    0.6857306361198425,
    0.054760318249464035
  ],
  "val_success": [
    0.3275862068965517,
    0.45689655172413796
  ],
  "test_short_success": [
    0.234375,
    0.4375
  ],
  "test_long_success": [
    0.296875,
    0.3359375
  ],
  "val_success_norm": [
    0.5823754789272031,
    0.8122605363984674
  ],
  "test_short_success_norm": [
    0.41666666666666663,
    0.7777777777777777
  ],
  "test_long_success_norm": [
    0.5277777777777778,
    0.5972222222222223
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1338/probe.json <==
{
  "task": "rand_025",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9912043213844299,
  "probe_test_acc": 0.9911575317382812,
  "balanced_acc": 0.9894304938643234,
  "majority_baseline": 0.4979903536977492,
  "control_task_acc": 0.20076367259025574,
  "selectivity": 0.7903938591480255,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49316717804053206,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9904761910438538,
  "rowsplit_balanced_acc": 0.9875619723875656,
  "rowsplit_probe_gap": 0.4956349212025839,
  "num_control_classes": 4,
  "control_test_acc": 0.9911575317382812,
  "control_majority": 0.4979903536977492,
  "control_probe_gap": 0.49316717804053206
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_025",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9931672215461731,
  "onpolicy_linear_balanced_acc": 0.9910249467735411,
  "onpolicy_linear_majority": 0.4987942122186495,
  "onpolicy_linear_gap": 0.4943730093275236,
  "onpolicy_linear_recovery": 0.9863673193318995,
  "onpolicy_linear_selectivity": 0.7883842587471008,
  "onpolicy_mlp_test_acc": 0.9951768517494202,
  "onpolicy_mlp_balanced_acc": 0.9934573626697402,
  "onpolicy_mlp_majority": 0.4987942122186495,
  "onpolicy_mlp_gap": 0.49638263953077066,
  "onpolicy_mlp_recovery": 0.9903769103067822,
  "onpolicy_mlp_selectivity": 0.7976286262273788,
  "random_linear_test_acc": 0.924035370349884,
  "random_linear_balanced_acc": 0.9187036154770873,
  "random_linear_majority": 0.48733922829581994,
  "random_linear_gap": 0.4366961420540641,
  "random_linear_recovery": 0.8518228157040467,
  "random_linear_selectivity": 0.7144292593002319,
  "random_mlp_test_acc": 0.9312701225280762,
  "random_mlp_balanced_acc": 0.9282644325545277,
  "random_mlp_majority": 0.48733922829581994,
  "random_mlp_gap": 0.44393089423225623,
  "random_mlp_recovery": 0.8659349783221119,
  "random_mlp_selectivity": 0.73512864112854,
  "onpolicy_frac_states_visited": 0.6,
  "onpolicy_visitation_entropy_norm": 0.6269982106236105,
  "random_frac_states_visited": 0.6,
  "random_visitation_entropy_norm": 0.6499009425105683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 0.25,
  "23": 0.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_025",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.359375
  ],
  "train_success": [
    0.21875,
    0.359375
  ],
  "policy_loss": [
    -0.280955970287323,
    -0.08092828840017319
  ],
  "value_loss": [
    0.10944230854511261,
    0.04380187764763832
  ],
  "entropy": [
    0.6472014784812927,
    0.014709425158798695
  ],
  "val_success": [
    0.1896551724137931,
    0.29310344827586204
  ],
  "test_short_success": [
    0.21875,
    0.390625
  ],
  "test_long_success": [
    0.1796875,
    0.375
  ],
  "val_success_norm": [
    0.3371647509578544,
    0.521072796934866
  ],
  "test_short_success_norm": [
    0.38888888888888884,
    0.6944444444444444
  ],
  "test_long_success_norm": [
    0.3194444444444444,
    0.6666666666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1339/probe.json <==
{
  "task": "rand_025",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9910351634025574,
  "probe_test_acc": 0.9927652478218079,
  "balanced_acc": 0.991248822426248,
  "majority_baseline": 0.49859324758842444,
  "control_task_acc": 0.19614148139953613,
  "selectivity": 0.7966237664222717,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4941720002333834,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.987500011920929,
  "rowsplit_balanced_acc": 0.9859301940465338,
  "rowsplit_probe_gap": 0.4906746150955321,
  "num_control_classes": 4,
  "control_test_acc": 0.9927652478218079,
  "control_majority": 0.49859324758842444,
  "control_probe_gap": 0.4941720002333834
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_025",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.99256432056427,
  "onpolicy_linear_balanced_acc": 0.9909268878301004,
  "onpolicy_linear_majority": 0.4995980707395498,
  "onpolicy_linear_gap": 0.4929662498247202,
  "onpolicy_linear_recovery": 0.9851405859951033,
  "onpolicy_linear_selectivity": 0.7948151230812073,
  "onpolicy_mlp_test_acc": 0.9941720366477966,
  "onpolicy_mlp_balanced_acc": 0.9925340159603883,
  "onpolicy_mlp_majority": 0.4995980707395498,
  "onpolicy_mlp_gap": 0.4945739659082468,
  "onpolicy_mlp_recovery": 0.9883534354857172,
  "onpolicy_mlp_selectivity": 0.7982315272092819,
  "random_linear_test_acc": 0.9218247532844543,
  "random_linear_balanced_acc": 0.9200952111190817,
  "random_linear_majority": 0.48733922829581994,
  "random_linear_gap": 0.4344855249886344,
  "random_linear_recovery": 0.8475107692447844,
  "random_linear_selectivity": 0.7200562655925751,
  "random_mlp_test_acc": 0.8518890738487244,
  "random_mlp_balanced_acc": 0.8262558072188165,
  "random_mlp_majority": 0.48733922829581994,
  "random_mlp_gap": 0.36454984555290443,
  "random_mlp_recovery": 0.7110937010863397,
  "random_mlp_selectivity": 0.6563504934310913,
  "onpolicy_frac_states_visited": 0.6,
  "onpolicy_visitation_entropy_norm": 0.6289169240879855,
  "random_frac_states_visited": 0.6,
  "random_visitation_entropy_norm": 0.6499009425105683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.75,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_025",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.359375
  ],
  "train_success": [
    0.28125,
    0.359375
  ],
  "policy_loss": [
    0.15141066908836365,
    0.15721209347248077
  ],
  "value_loss": [
    0.07995946705341339,
    0.06193046644330025
  ],
  "entropy": [
    0.6630092859268188,
    0.05391955003142357
  ],
  "val_success": [
    0.28448275862068967,
    0.3706896551724138
  ],
  "test_short_success": [
    0.28125,
    0.40625
  ],
  "test_long_success": [
    0.25,
    0.34375
  ],
  "val_success_norm": [
    0.5057471264367817,
    0.6590038314176244
  ],
  "test_short_success_norm": [
    0.5,
    0.7222222222222221
  ],
  "test_long_success_norm": [
    0.4444444444444444,
    0.6111111111111112
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1340/probe.json <==
{
  "task": "rand_025",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9873139262199402,
  "probe_test_acc": 0.9929662346839905,
  "balanced_acc": 0.99206486631705,
  "majority_baseline": 0.507636655948553,
  "control_task_acc": 0.19855305552482605,
  "selectivity": 0.7944131791591644,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4853295787354375,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9894841313362122,
  "rowsplit_balanced_acc": 0.986847801837733,
  "rowsplit_probe_gap": 0.48968254403462486,
  "num_control_classes": 4,
  "control_test_acc": 0.9927652478218079,
  "control_majority": 0.507636655948553,
  "control_probe_gap": 0.48512859187325486
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_025",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.99256432056427,
  "onpolicy_linear_balanced_acc": 0.9917873573367161,
  "onpolicy_linear_majority": 0.5070337620578779,
  "onpolicy_linear_gap": 0.48553055850639215,
  "onpolicy_linear_recovery": 0.9849164529669008,
  "onpolicy_linear_selectivity": 0.8016479164361954,
  "onpolicy_mlp_test_acc": 0.9961816668510437,
  "onpolicy_mlp_balanced_acc": 0.9962334994081951,
  "onpolicy_mlp_majority": 0.5070337620578779,
  "onpolicy_mlp_gap": 0.48914790479316583,
  "onpolicy_mlp_recovery": 0.9922543718918848,
  "onpolicy_mlp_selectivity": 0.7932073920965195,
  "random_linear_test_acc": 0.9218247532844543,
  "random_linear_balanced_acc": 0.918088145135321,
  "random_linear_majority": 0.48733922829581994,
  "random_linear_gap": 0.4344855249886344,
  "random_linear_recovery": 0.8475107692447844,
  "random_linear_selectivity": 0.7250803858041763,
  "random_mlp_test_acc": 0.9222266674041748,
  "random_mlp_balanced_acc": 0.9240535370977341,
  "random_mlp_majority": 0.48733922829581994,
  "random_mlp_gap": 0.43488743910835487,
  "random_mlp_recovery": 0.8482947459832121,
  "random_mlp_selectivity": 0.7204581797122955,
  "onpolicy_frac_states_visited": 0.6,
  "onpolicy_visitation_entropy_norm": 0.6202685260032922,
  "random_frac_states_visited": 0.6,
  "random_visitation_entropy_norm": 0.6499009425105683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 1.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_025",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.296875
  ],
  "train_success": [
    0.25,
    0.296875
  ],
  "policy_loss": [
    0.15052463114261627,
    -0.20671889185905457
  ],
  "value_loss": [
    0.18069769442081451,
    0.04828836768865585
  ],
  "entropy": [
    0.6750649213790894,
    0.08876696974039078
  ],
  "val_success": [
    0.25,
    0.29310344827586204
  ],
  "test_short_success": [
    0.296875,
    0.34375
  ],
  "test_long_success": [
    0.328125,
    0.375
  ],
  "val_success_norm": [
    0.4444444444444445,
    0.521072796934866
  ],
  "test_short_success_norm": [
    0.5277777777777778,
    0.6111111111111112
  ],
  "test_long_success_norm": [
    0.5833333333333334,
    0.6666666666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1341/probe.json <==
{
  "task": "rand_025",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9163565635681152,
  "probe_test_acc": 0.9101688265800476,
  "balanced_acc": 0.8934738607234345,
  "majority_baseline": 0.4983922829581994,
  "control_task_acc": 0.20538584887981415,
  "selectivity": 0.7047829777002335,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.41177654362184823,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9025793671607971,
  "rowsplit_balanced_acc": 0.8833072999557801,
  "rowsplit_probe_gap": 0.41428571636714634,
  "num_control_classes": 4,
  "control_test_acc": 0.9095659255981445,
  "control_majority": 0.4983922829581994,
  "control_probe_gap": 0.41117364263994516
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_025",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9137861728668213,
  "onpolicy_linear_balanced_acc": 0.8958769037040092,
  "onpolicy_linear_majority": 0.5014067524115756,
  "onpolicy_linear_gap": 0.41237942045524567,
  "onpolicy_linear_recovery": 0.8270858509412747,
  "onpolicy_linear_selectivity": 0.7069935649633408,
  "onpolicy_mlp_test_acc": 0.9284566044807434,
  "onpolicy_mlp_balanced_acc": 0.9205858954898246,
  "onpolicy_mlp_majority": 0.5014067524115756,
  "onpolicy_mlp_gap": 0.4270498520691678,
  "onpolicy_mlp_recovery": 0.8565094977413056,
  "onpolicy_mlp_selectivity": 0.7164389193058014,
  "random_linear_test_acc": 0.771503210067749,
  "random_linear_balanced_acc": 0.7601337348579488,
  "random_linear_majority": 0.48733922829581994,
  "random_linear_gap": 0.2841639817719291,
  "random_linear_recovery": 0.5542924238718617,
  "random_linear_selectivity": 0.571744367480278,
  "random_mlp_test_acc": 0.806471049785614,
  "random_mlp_balanced_acc": 0.8052174890599054,
  "random_mlp_majority": 0.48733922829581994,
  "random_mlp_gap": 0.3191318214897941,
  "random_mlp_recovery": 0.6225009579510841,
  "random_mlp_selectivity": 0.6139469295740128,
  "onpolicy_frac_states_visited": 0.6,
  "onpolicy_visitation_entropy_norm": 0.6360202550833375,
  "random_frac_states_visited": 0.6,
  "random_visitation_entropy_norm": 0.6499009425105683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_025",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.53125
  ],
  "train_success": [
    0.28125,
    0.53125
  ],
  "policy_loss": [
    0.14191198348999023,
    -0.19945010542869568
  ],
  "value_loss": [
    0.11251550912857056,
    0.12746934592723846
  ],
  "entropy": [
    0.680040180683136,
    0.037426382303237915
  ],
  "val_success": [
    0.22413793103448276,
    0.39655172413793105
  ],
  "test_short_success": [
    0.25,
    0.34375
  ],
  "test_long_success": [
    0.2734375,
    0.375
  ],
  "val_success_norm": [
    0.3984674329501916,
    0.7049808429118773
  ],
  "test_short_success_norm": [
    0.4444444444444444,
    0.611111111111111
  ],
  "test_long_success_norm": [
    0.48611111111111116,
    0.6666666666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1337/probe.json <==
{
  "task": "rand_025",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9649659991264343,
  "probe_test_acc": 0.9595237970352173,
  "balanced_acc": 0.953633243263492,
  "majority_baseline": 0.498015873015873,
  "control_task_acc": 0.19206349551677704,
  "selectivity": 0.7674603015184402,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.46150792401934426
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_025",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.40625
  ],
  "train_success": [
    0.28125,
    0.40625
  ],
  "policy_loss": [
    -0.00514531135559082,
    -0.07543215900659561
  ],
  "value_loss": [
    0.07475846260786057,
    0.08543374389410019
  ],
  "entropy": [
    0.691135823726654,
    0.034432653337717056
  ],
  "val_success": [
    0.35344827586206895,
    0.43103448275862066
  ],
  "test_short_success": [
    0.21875,
    0.421875
  ],
  "test_long_success": [
    0.2578125,
    0.3203125
  ],
  "val_success_norm": [
    0.6283524904214558,
    0.7662835249042146
  ],
  "test_short_success_norm": [
    0.3888888888888889,
    0.75
  ],
  "test_long_success_norm": [
    0.4583333333333333,
    0.5694444444444445
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1338/probe.json <==
{
  "task": "rand_025",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9942176938056946,
  "probe_test_acc": 0.9934523701667786,
  "balanced_acc": 0.9930896737283756,
  "majority_baseline": 0.4924603174603175,
  "control_task_acc": 0.1974206417798996,
  "selectivity": 0.796031728386879,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5009920527064611
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 1.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_025",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.3125
  ],
  "train_success": [
    0.28125,
    0.3125
  ],
  "policy_loss": [
    -0.13463570177555084,
    -0.17404846847057343
  ],
  "value_loss": [
    0.03218034282326698,
    0.03350839391350746
  ],
  "entropy": [
    0.6722884774208069,
    0.0695757269859314
  ],
  "val_success": [
    0.1810344827586207,
    0.3103448275862069
  ],
  "test_short_success": [
    0.28125,
    0.359375
  ],
  "test_long_success": [
    0.25,
    0.3359375
  ],
  "val_success_norm": [
    0.3218390804597701,
    0.5517241379310345
  ],
  "test_short_success_norm": [
    0.5,
    0.6388888888888888
  ],
  "test_long_success_norm": [
    0.4444444444444444,
    0.5972222222222223
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1339/probe.json <==
{
  "task": "rand_025",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9384353756904602,
  "probe_test_acc": 0.9323412775993347,
  "balanced_acc": 0.922238580680352,
  "majority_baseline": 0.4924603174603175,
  "control_task_acc": 0.1954365074634552,
  "selectivity": 0.7369047701358795,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.43988096013901723
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_025/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.75,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.75,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_026",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.5
  ],
  "train_success": [
    0.265625,
    0.5
  ],
  "policy_loss": [
    0.13123701512813568,
    0.04274832829833031
  ],
  "value_loss": [
    0.06522684544324875,
    0.11097020655870438
  ],
  "entropy": [
    0.6015782356262207,
    0.030396444723010063
  ],
  "val_success": [
    0.1896551724137931,
    0.3017241379310345
  ],
  "test_short_success": [
    0.171875,
    0.25
  ],
  "test_long_success": [
    0.203125,
    0.2265625
  ],
  "val_success_norm": [
    0.30761334386273265,
    0.4898500122275
  ],
  "test_short_success_norm": [
    0.2792970250504906,
    0.4062502182226317
  ],
  "test_long_success_norm": [
    0.3300783022820104,
    0.368164260237627
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1337/probe.json <==
{
  "task": "rand_026",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5663058161735535,
  "probe_test_acc": 0.528938889503479,
  "balanced_acc": 0.5192536187644878,
  "majority_baseline": 0.29983922829581994,
  "control_task_acc": 0.20377813279628754,
  "selectivity": 0.32516075670719147,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.22909966120765907,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5424603223800659,
  "rowsplit_balanced_acc": 0.5349374169212693,
  "rowsplit_probe_gap": 0.22658730650705006,
  "num_control_classes": 5,
  "control_test_acc": 0.5273311734199524,
  "control_majority": 0.29983922829581994,
  "control_probe_gap": 0.22749194512413246
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_026",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5257234573364258,
  "onpolicy_linear_balanced_acc": 0.5195319270039747,
  "onpolicy_linear_majority": 0.30486334405144694,
  "onpolicy_linear_gap": 0.22086011328497884,
  "onpolicy_linear_recovery": 0.31772186288119536,
  "onpolicy_linear_selectivity": 0.31812699139118195,
  "onpolicy_mlp_test_acc": 0.5556672215461731,
  "onpolicy_mlp_balanced_acc": 0.5628515530395136,
  "onpolicy_mlp_majority": 0.30486334405144694,
  "onpolicy_mlp_gap": 0.25080387749472616,
  "onpolicy_mlp_recovery": 0.36079794576864915,
  "onpolicy_mlp_selectivity": 0.34565918147563934,
  "random_linear_test_acc": 0.5325562953948975,
  "random_linear_balanced_acc": 0.5405443378490131,
  "random_linear_majority": 0.38766077170418006,
  "random_linear_gap": 0.1448955236907174,
  "random_linear_recovery": 0.23662623100919256,
  "random_linear_selectivity": 0.32817526161670685,
  "random_mlp_test_acc": 0.54762864112854,
  "random_mlp_balanced_acc": 0.5533383393822685,
  "random_mlp_majority": 0.38766077170418006,
  "random_mlp_gap": 0.15996786942435998,
  "random_mlp_recovery": 0.26124060330016907,
  "random_mlp_selectivity": 0.3444533944129944,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9471745869288077,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9156487471756469
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_026",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.28125
  ],
  "train_success": [
    0.1875,
    0.28125
  ],
  "policy_loss": [
    -0.5367106795310974,
    -0.31726357340812683
  ],
  "value_loss": [
    0.07751967012882233,
    0.1034357026219368
  ],
  "entropy": [
    0.6857889890670776,
    0.027632838115096092
  ],
  "val_success": [
    0.14655172413793102,
    0.21551724137931033
  ],
  "test_short_success": [
    0.171875,
    0.1875
  ],
  "test_long_success": [
    0.1796875,
    0.3125
  ],
  "val_success_norm": [
    0.2385351287707318,
    0.3499614759552428
  ],
  "test_short_success_norm": [
    0.2792970250316967,
    0.30468766367075506
  ],
  "test_long_success_norm": [
    0.29199234432639387,
    0.5078127727415545
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1338/probe.json <==
{
  "task": "rand_026",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.510148823261261,
  "probe_test_acc": 0.49356913566589355,
  "balanced_acc": 0.49737212825379223,
  "majority_baseline": 0.3145096463022508,
  "control_task_acc": 0.19835208356380463,
  "selectivity": 0.29521705210208893,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.17905948936364274,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.48670634627342224,
  "rowsplit_balanced_acc": 0.48743762105369626,
  "rowsplit_probe_gap": 0.1632936478607238,
  "num_control_classes": 5,
  "control_test_acc": 0.4929662346839905,
  "control_majority": 0.3145096463022508,
  "control_probe_gap": 0.17845658838173967
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_026",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4901527464389801,
  "onpolicy_linear_balanced_acc": 0.49948071920106035,
  "onpolicy_linear_majority": 0.3125,
  "onpolicy_linear_gap": 0.1776527464389801,
  "onpolicy_linear_recovery": 0.2584039948203347,
  "onpolicy_linear_selectivity": 0.2918006628751755,
  "onpolicy_mlp_test_acc": 0.5152733325958252,
  "onpolicy_mlp_balanced_acc": 0.5189663377993947,
  "onpolicy_mlp_majority": 0.3125,
  "onpolicy_mlp_gap": 0.2027733325958252,
  "onpolicy_mlp_recovery": 0.2949430292302912,
  "onpolicy_mlp_selectivity": 0.3201366811990738,
  "random_linear_test_acc": 0.4931671917438507,
  "random_linear_balanced_acc": 0.4952902069225605,
  "random_linear_majority": 0.38766077170418006,
  "random_linear_gap": 0.10550642003967065,
  "random_linear_recovery": 0.17230060588034168,
  "random_linear_selectivity": 0.29742763936519623,
  "random_mlp_test_acc": 0.5030144453048706,
  "random_mlp_balanced_acc": 0.5216748142033556,
  "random_mlp_majority": 0.38766077170418006,
  "random_mlp_gap": 0.11535367360069054,
  "random_mlp_recovery": 0.18838197566033346,
  "random_mlp_selectivity": 0.3102893680334091,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9510307151644747,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9156487471756469
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_026",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.3125
  ],
  "train_success": [
    0.265625,
    0.3125
  ],
  "policy_loss": [
    0.00974435918033123,
    -0.3140695095062256
  ],
  "value_loss": [
    0.08923330157995224,
    0.06425432115793228
  ],
  "entropy": [
    0.645964503288269,
    0.030460618436336517
  ],
  "val_success": [
    0.28448275862068967,
    0.25862068965517243
  ],
  "test_short_success": [
    0.296875,
    0.265625
  ],
  "test_long_success": [
    0.28125,
    0.28125
  ],
  "val_success_norm": [
    0.46267387017589134,
    0.42100772031371464
  ],
  "test_short_success_norm": [
    0.48242213413944524,
    0.4316408568881095
  ],
  "test_long_success_norm": [
    0.457031495467399,
    0.457031495467399
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1339/probe.json <==
{
  "task": "rand_026",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.4640561640262604,
  "probe_test_acc": 0.4421221911907196,
  "balanced_acc": 0.44027305781600445,
  "majority_baseline": 0.29762861736334406,
  "control_task_acc": 0.2019694596529007,
  "selectivity": 0.2401527315378189,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.14449357382737554,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4244047701358795,
  "rowsplit_balanced_acc": 0.41956630243210646,
  "rowsplit_probe_gap": 0.11865080188191124,
  "num_control_classes": 5,
  "control_test_acc": 0.4413183331489563,
  "control_majority": 0.29762861736334406,
  "control_probe_gap": 0.14368971578561224
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_026",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.44553858041763306,
  "onpolicy_linear_balanced_acc": 0.4431443451426921,
  "onpolicy_linear_majority": 0.300040192926045,
  "onpolicy_linear_gap": 0.14549838749158805,
  "onpolicy_linear_recovery": 0.20786677466498482,
  "onpolicy_linear_selectivity": 0.256229892373085,
  "onpolicy_mlp_test_acc": 0.5152733325958252,
  "onpolicy_mlp_balanced_acc": 0.49823230667063034,
  "onpolicy_mlp_majority": 0.300040192926045,
  "onpolicy_mlp_gap": 0.2152331396697802,
  "onpolicy_mlp_recovery": 0.30749356962297625,
  "onpolicy_mlp_selectivity": 0.3078778386116028,
  "random_linear_test_acc": 0.49115756154060364,
  "random_linear_balanced_acc": 0.4871532470666513,
  "random_linear_majority": 0.38766077170418006,
  "random_linear_gap": 0.10349678983642357,
  "random_linear_recovery": 0.169018715532013,
  "random_linear_selectivity": 0.29159969091415405,
  "random_mlp_test_acc": 0.5192925930023193,
  "random_mlp_balanced_acc": 0.5536677893874447,
  "random_mlp_majority": 0.38766077170418006,
  "random_mlp_gap": 0.13163182129813927,
  "random_mlp_recovery": 0.2149655210960095,
  "random_mlp_selectivity": 0.3177250623703003,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9541569453268768,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9156487471756469
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.0,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_026",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.1875
  ],
  "train_success": [
    0.296875,
    0.1875
  ],
  "policy_loss": [
    0.28626957535743713,
    -0.02566947601735592
  ],
  "value_loss": [
    0.07900044322013855,
    0.044856756925582886
  ],
  "entropy": [
    0.6639015674591064,
    0.08970744907855988
  ],
  "val_success": [
    0.20689655172413793,
    0.29310344827586204
  ],
  "test_short_success": [
    0.25,
    0.265625
  ],
  "test_long_success": [
    0.1875,
    0.296875
  ],
  "val_success_norm": [
    0.34273944909246135,
    0.4886799125550144
  ],
  "test_short_success_norm": [
    0.4062502182002299,
    0.43164085683258135
  ],
  "test_long_success_norm": [
    0.30468766364493266,
    0.4824221341044767
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1340/probe.json <==
{
  "task": "rand_026",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5725643038749695,
  "probe_test_acc": 0.5418006181716919,
  "balanced_acc": 0.5430526826620253,
  "majority_baseline": 0.3520900321543408,
  "control_task_acc": 0.20699356496334076,
  "selectivity": 0.33480705320835114,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.18971058601735108,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5382936596870422,
  "rowsplit_balanced_acc": 0.5307940375948645,
  "rowsplit_probe_gap": 0.1928571517505343,
  "num_control_classes": 5,
  "control_test_acc": 0.5385851860046387,
  "control_majority": 0.3520900321543408,
  "control_probe_gap": 0.18649515385029786
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_026",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5373794436454773,
  "onpolicy_linear_balanced_acc": 0.5261857542526317,
  "onpolicy_linear_majority": 0.3534967845659164,
  "onpolicy_linear_gap": 0.18388265907956092,
  "onpolicy_linear_recovery": 0.2844265189866009,
  "onpolicy_linear_selectivity": 0.32516080141067505,
  "onpolicy_mlp_test_acc": 0.5321543216705322,
  "onpolicy_mlp_balanced_acc": 0.5563138379225862,
  "onpolicy_mlp_majority": 0.3534967845659164,
  "onpolicy_mlp_gap": 0.17865753710461585,
  "onpolicy_mlp_recovery": 0.2763443906224956,
  "onpolicy_mlp_selectivity": 0.3277732878923416,
  "random_linear_test_acc": 0.5271302461624146,
  "random_linear_balanced_acc": 0.5388527284409067,
  "random_linear_majority": 0.38766077170418006,
  "random_linear_gap": 0.1394694744582345,
  "random_linear_recovery": 0.22776504919730053,
  "random_linear_selectivity": 0.323352113366127,
  "random_mlp_test_acc": 0.5460209250450134,
  "random_mlp_balanced_acc": 0.5824539892889138,
  "random_mlp_majority": 0.38766077170418006,
  "random_mlp_gap": 0.15836015334083337,
  "random_mlp_recovery": 0.258615071553655,
  "random_mlp_selectivity": 0.34646305441856384,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.927624399464188,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9156487471756469
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_026",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.34375
  ],
  "train_success": [
    0.265625,
    0.34375
  ],
  "policy_loss": [
    0.14548200368881226,
    0.2524682581424713
  ],
  "value_loss": [
    0.2021784484386444,
    0.035186316817998886
  ],
  "entropy": [
    0.675205647945404,
    0.04594850167632103
  ],
  "val_success": [
    0.1896551724137931,
    0.28448275862068967
  ],
  "test_short_success": [
    0.171875,
    0.375
  ],
  "test_long_success": [
    0.21875,
    0.21875
  ],
  "val_success_norm": [
    0.30856711054560465,
    0.46933046929035477
  ],
  "test_short_success_norm": [
    0.279297025050773,
    0.6093753273048457
  ],
  "test_long_success_norm": [
    0.3554689409190881,
    0.3554689409190881
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1341/probe.json <==
{
  "task": "rand_026",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.560808539390564,
  "probe_test_acc": 0.5319533944129944,
  "balanced_acc": 0.5234912000323189,
  "majority_baseline": 0.335008038585209,
  "control_task_acc": 0.20679260790348053,
  "selectivity": 0.32516078650951385,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.19694535582778538,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5222222208976746,
  "rowsplit_balanced_acc": 0.5113097002854349,
  "rowsplit_probe_gap": 0.18988095105640473,
  "num_control_classes": 5,
  "control_test_acc": 0.5331591367721558,
  "control_majority": 0.335008038585209,
  "control_probe_gap": 0.19815109818694676
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_026",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5317524075508118,
  "onpolicy_linear_balanced_acc": 0.5254462255269305,
  "onpolicy_linear_majority": 0.34103697749196143,
  "onpolicy_linear_gap": 0.19071543005885033,
  "onpolicy_linear_recovery": 0.2894174992292892,
  "onpolicy_linear_selectivity": 0.32817523181438446,
  "onpolicy_mlp_test_acc": 0.5667202472686768,
  "onpolicy_mlp_balanced_acc": 0.5792328491679531,
  "onpolicy_mlp_majority": 0.34103697749196143,
  "onpolicy_mlp_gap": 0.22568326977671532,
  "onpolicy_mlp_recovery": 0.3424824490420664,
  "onpolicy_mlp_selectivity": 0.35872185230255127,
  "random_linear_test_acc": 0.49497589468955994,
  "random_linear_balanced_acc": 0.5027409827713748,
  "random_linear_majority": 0.38766077170418006,
  "random_linear_gap": 0.10731512298537987,
  "random_linear_recovery": 0.17525436559739094,
  "random_linear_selectivity": 0.29019293189048767,
  "random_mlp_test_acc": 0.5522508025169373,
  "random_mlp_balanced_acc": 0.564608679946432,
  "random_mlp_majority": 0.38766077170418006,
  "random_mlp_gap": 0.1645900308127572,
  "random_mlp_recovery": 0.26878897056917617,
  "random_mlp_selectivity": 0.3599276542663574,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9330196655056792,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9156487471756469
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_026",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.453125
  ],
  "train_success": [
    0.3125,
    0.453125
  ],
  "policy_loss": [
    0.07196074724197388,
    -0.043881990015506744
  ],
  "value_loss": [
    0.1624794453382492,
    0.1143304705619812
  ],
  "entropy": [
    0.6796501874923706,
    0.07678332179784775
  ],
  "val_success": [
    0.2672413793103448,
    0.3017241379310345
  ],
  "test_short_success": [
    0.171875,
    0.296875
  ],
  "test_long_success": [
    0.2890625,
    0.25
  ],
  "val_success_norm": [
    0.43544717836295505,
    0.4902378673041357
  ],
  "test_short_success_norm": [
    0.2792970250080948,
    0.4824221341026943
  ],
  "test_long_success_norm": [
    0.46972681478593786,
    0.4062502181932436
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1337/probe.json <==
{
  "task": "rand_026",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5170918107032776,
  "probe_test_acc": 0.49067461490631104,
  "balanced_acc": 0.482797641781357,
  "majority_baseline": 0.30992063492063493,
  "control_task_acc": 0.20357142388820648,
  "selectivity": 0.28710319101810455,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.1807539799856761
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_026",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.3125
  ],
  "train_success": [
    0.1875,
    0.3125
  ],
  "policy_loss": [
    -0.3938634693622589,
    0.10389354079961777
  ],
  "value_loss": [
    0.15033872425556183,
    0.06287515163421631
  ],
  "entropy": [
    0.6910055875778198,
    0.046443235129117966
  ],
  "val_success": [
    0.1724137931034483,
    0.22413793103448276
  ],
  "test_short_success": [
    0.140625,
    0.171875
  ],
  "test_long_success": [
    0.1875,
    0.3046875
  ],
  "val_success_norm": [
    0.2814222251214774,
    0.3642445756412184
  ],
  "test_short_success_norm": [
    0.22851574776338582,
    0.2792970250088907
  ],
  "test_long_success_norm": [
    0.3046876636449327,
    0.4951174534230156
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1338/probe.json <==
{
  "task": "rand_026",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5607143044471741,
  "probe_test_acc": 0.5259920358657837,
  "balanced_acc": 0.5240551757997534,
  "majority_baseline": 0.3398809523809524,
  "control_task_acc": 0.2083333283662796,
  "selectivity": 0.3176587074995041,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.1861110834848313
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.75,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_026",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.4375
  ],
  "train_success": [
    0.15625,
    0.4375
  ],
  "policy_loss": [
    -0.10322098433971405,
    0.5123025178909302
  ],
  "value_loss": [
    0.029770955443382263,
    0.023360341787338257
  ],
  "entropy": [
    0.6726429462432861,
    0.07788822054862976
  ],
  "val_success": [
    0.22413793103448276,
    0.2672413793103448
  ],
  "test_short_success": [
    0.28125,
    0.234375
  ],
  "test_long_success": [
    0.25,
    0.359375
  ],
  "val_success_norm": [
    0.36456955097601546,
    0.44069338062694324
  ],
  "test_short_success_norm": [
    0.45703149549832456,
    0.38085957960003414
  ],
  "test_long_success_norm": [
    0.4062502181932436,
    0.5839846886527875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1339/probe.json <==
{
  "task": "rand_026",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5487244725227356,
  "probe_test_acc": 0.5275793671607971,
  "balanced_acc": 0.5104729295718108,
  "majority_baseline": 0.3398809523809524,
  "control_task_acc": 0.19682539999485016,
  "selectivity": 0.33075396716594696,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.18769841477984472
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_026/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 1.0,
  "17": 0.75,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 1.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_027",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.71875,
    0.734375
  ],
  "train_success": [
    0.71875,
    0.734375
  ],
  "policy_loss": [
    -0.02834337390959263,
    -0.03469181805849075
  ],
  "value_loss": [
    0.1908935308456421,
    0.06734783202409744
  ],
  "entropy": [
    0.5996514558792114,
    0.34437504410743713
  ],
  "val_success": [
    0.7413793103448276,
    0.8103448275862069
  ],
  "test_short_success": [
    0.78125,
    0.796875
  ],
  "test_long_success": [
    0.8046875,
    0.8359375
  ],
  "val_success_norm": [
    0.8042551344018919,
    0.8788261806820838
  ],
  "test_short_success_norm": [
    0.8463541666682473,
    0.8632812500010993
  ],
  "test_long_success_norm": [
    0.8717447916666665,
    0.9055989583333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1337/probe.json <==
{
  "task": "rand_027",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9693843126296997,
  "probe_test_acc": 0.9598070979118347,
  "balanced_acc": 0.901170225848485,
  "majority_baseline": 0.697548231511254,
  "control_task_acc": 0.1386656016111374,
  "selectivity": 0.8211414963006973,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2622588664005807,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9648809432983398,
  "rowsplit_balanced_acc": 0.9305743361222483,
  "rowsplit_probe_gap": 0.2615079274253239,
  "num_control_classes": 7,
  "control_test_acc": 0.9592041969299316,
  "control_majority": 0.697548231511254,
  "control_probe_gap": 0.26165596541867764
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_027",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9702572226524353,
  "onpolicy_linear_balanced_acc": 0.9199721840707525,
  "onpolicy_linear_majority": 0.7019694533762058,
  "onpolicy_linear_gap": 0.26828776927622955,
  "onpolicy_linear_recovery": 0.9002022521365597,
  "onpolicy_linear_selectivity": 0.8319935500621796,
  "onpolicy_mlp_test_acc": 0.9797025918960571,
  "onpolicy_mlp_balanced_acc": 0.946966483099191,
  "onpolicy_mlp_majority": 0.7019694533762058,
  "onpolicy_mlp_gap": 0.2777331385198514,
  "onpolicy_mlp_recovery": 0.931894873415226,
  "onpolicy_mlp_selectivity": 0.844855323433876,
  "random_linear_test_acc": 0.9252411723136902,
  "random_linear_balanced_acc": 0.8446575306609935,
  "random_linear_majority": 0.5864147909967846,
  "random_linear_gap": 0.33882638131690557,
  "random_linear_recovery": 0.8192420181889807,
  "random_linear_selectivity": 0.7771302461624146,
  "random_mlp_test_acc": 0.896503210067749,
  "random_mlp_balanced_acc": 0.822032575418995,
  "random_mlp_majority": 0.5864147909967846,
  "random_mlp_gap": 0.3100884190709644,
  "random_mlp_recovery": 0.7497570327002522,
  "random_mlp_selectivity": 0.7580385804176331,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.41494801293069916,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.5056036960484023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_027",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.734375,
    0.734375
  ],
  "train_success": [
    0.734375,
    0.734375
  ],
  "policy_loss": [
    -0.039246730506420135,
    -0.1855965107679367
  ],
  "value_loss": [
    0.23179058730602264,
    0.04898211732506752
  ],
  "entropy": [
    0.6859650015830994,
    0.19663892686367035
  ],
  "val_success": [
    0.7241379310344828,
    0.853448275862069
  ],
  "test_short_success": [
    0.75,
    0.828125
  ],
  "test_long_success": [
    0.703125,
    0.8125
  ],
  "val_success_norm": [
    0.7856687397932502,
    0.9257740188494252
  ],
  "test_short_success_norm": [
    0.8125000000013749,
    0.8971354166682675
  ],
  "test_long_success_norm": [
    0.76171875,
    0.8802083333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1338/probe.json <==
{
  "task": "rand_027",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9634641408920288,
  "probe_test_acc": 0.9592041969299316,
  "balanced_acc": 0.9256618293957496,
  "majority_baseline": 0.7051848874598071,
  "control_task_acc": 0.14891478419303894,
  "selectivity": 0.8102894127368927,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2540193094701245,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9646825194358826,
  "rowsplit_balanced_acc": 0.9245785729744803,
  "rowsplit_probe_gap": 0.25992061467397776,
  "num_control_classes": 7,
  "control_test_acc": 0.9588022232055664,
  "control_majority": 0.7051848874598071,
  "control_probe_gap": 0.2536173357457593
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_027",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9561896920204163,
  "onpolicy_linear_balanced_acc": 0.9245733794396038,
  "onpolicy_linear_majority": 0.704983922829582,
  "onpolicy_linear_gap": 0.25120576919083426,
  "onpolicy_linear_recovery": 0.851498574586915,
  "onpolicy_linear_selectivity": 0.8106912970542908,
  "onpolicy_mlp_test_acc": 0.9734726548194885,
  "onpolicy_mlp_balanced_acc": 0.9371493293127905,
  "onpolicy_mlp_majority": 0.704983922829582,
  "onpolicy_mlp_gap": 0.2684887319899065,
  "onpolicy_mlp_recovery": 0.9100816964453508,
  "onpolicy_mlp_selectivity": 0.8281752318143845,
  "random_linear_test_acc": 0.9029340744018555,
  "random_linear_balanced_acc": 0.8409377798503501,
  "random_linear_majority": 0.5864147909967846,
  "random_linear_gap": 0.31651928340507085,
  "random_linear_recovery": 0.7653061002058468,
  "random_linear_selectivity": 0.7644694447517395,
  "random_mlp_test_acc": 0.9266479015350342,
  "random_mlp_balanced_acc": 0.8729222450065898,
  "random_mlp_majority": 0.5864147909967846,
  "random_mlp_gap": 0.34023311053824956,
  "random_mlp_recovery": 0.8226433226619679,
  "random_mlp_selectivity": 0.7791398614645004,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.40210536934674745,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.5056036960484023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 0.5,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_027",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.734375,
    0.71875
  ],
  "train_success": [
    0.734375,
    0.71875
  ],
  "policy_loss": [
    -0.28112152218818665,
    0.1854303479194641
  ],
  "value_loss": [
    0.225071519613266,
    0.0455751046538353
  ],
  "entropy": [
    0.6464343667030334,
    0.34665173292160034
  ],
  "val_success": [
    0.5775862068965517,
    0.8189655172413793
  ],
  "test_short_success": [
    0.625,
    0.796875
  ],
  "test_long_success": [
    0.6484375,
    0.8359375
  ],
  "val_success_norm": [
    0.6268500466614565,
    0.8883537380349524
  ],
  "test_short_success_norm": [
    0.6770833333340331,
    0.8632812500007108
  ],
  "test_long_success_norm": [
    0.7024739583333333,
    0.9055989583333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1339/probe.json <==
{
  "task": "rand_027",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9200778007507324,
  "probe_test_acc": 0.9198151230812073,
  "balanced_acc": 0.9194048774455247,
  "majority_baseline": 0.6738344051446945,
  "control_task_acc": 0.14951768517494202,
  "selectivity": 0.7702974379062653,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24598071793651277,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9099206328392029,
  "rowsplit_balanced_acc": 0.8767604108932632,
  "rowsplit_probe_gap": 0.2396825376011077,
  "num_control_classes": 7,
  "control_test_acc": 0.9204180240631104,
  "control_majority": 0.6738344051446945,
  "control_probe_gap": 0.24658361891841585
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_027",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9161977767944336,
  "onpolicy_linear_balanced_acc": 0.9232178046306405,
  "onpolicy_linear_majority": 0.6732315112540193,
  "onpolicy_linear_gap": 0.24296626554041434,
  "onpolicy_linear_recovery": 0.7435425198825963,
  "onpolicy_linear_selectivity": 0.7640675455331802,
  "onpolicy_mlp_test_acc": 0.9483520984649658,
  "onpolicy_mlp_balanced_acc": 0.9430702076088053,
  "onpolicy_mlp_majority": 0.6732315112540193,
  "onpolicy_mlp_gap": 0.27512058721094657,
  "onpolicy_mlp_recovery": 0.8419434452408794,
  "onpolicy_mlp_selectivity": 0.8060691356658936,
  "random_linear_test_acc": 0.8830385804176331,
  "random_linear_balanced_acc": 0.842649355295206,
  "random_linear_majority": 0.5864147909967846,
  "random_linear_gap": 0.29662378942084844,
  "random_linear_recovery": 0.717201154595793,
  "random_linear_selectivity": 0.7433681637048721,
  "random_mlp_test_acc": 0.922025740146637,
  "random_mlp_balanced_acc": 0.8778210662707467,
  "random_mlp_majority": 0.5864147909967846,
  "random_mlp_gap": 0.33561094914985234,
  "random_mlp_recovery": 0.8114674844361834,
  "random_mlp_selectivity": 0.7819533944129944,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.4258222884859367,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.5056036960484023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_027",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.6875,
    0.734375
  ],
  "train_success": [
    0.6875,
    0.734375
  ],
  "policy_loss": [
    -0.11513517051935196,
    0.009116312488913536
  ],
  "value_loss": [
    0.14732825756072998,
    0.05018799379467964
  ],
  "entropy": [
    0.663041889667511,
    0.3161352872848511
  ],
  "val_success": [
    0.646551724137931,
    0.7931034482758621
  ],
  "test_short_success": [
    0.71875,
    0.78125
  ],
  "test_long_success": [
    0.71875,
    0.828125
  ],
  "val_success_norm": [
    0.701289409627006,
    0.8603815924448882
  ],
  "test_short_success_norm": [
    0.778645833334304,
    0.8463541666676428
  ],
  "test_long_success_norm": [
    0.7786458333333333,
    0.8971354166666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1340/probe.json <==
{
  "task": "rand_027",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.957882285118103,
  "probe_test_acc": 0.9535771608352661,
  "balanced_acc": 0.9227253083363097,
  "majority_baseline": 0.6935289389067524,
  "control_task_acc": 0.14509646594524384,
  "selectivity": 0.8084806948900223,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26004822192851373,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9539682269096375,
  "rowsplit_balanced_acc": 0.9101265496628559,
  "rowsplit_probe_gap": 0.26468251262392317,
  "num_control_classes": 7,
  "control_test_acc": 0.9547829627990723,
  "control_majority": 0.6935289389067524,
  "control_probe_gap": 0.2612540238923199
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_027",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9539790749549866,
  "onpolicy_linear_balanced_acc": 0.8963669988636737,
  "onpolicy_linear_majority": 0.7009646302250804,
  "onpolicy_linear_gap": 0.2530144447299062,
  "onpolicy_linear_recovery": 0.8461020678602239,
  "onpolicy_linear_selectivity": 0.8052652478218079,
  "onpolicy_mlp_test_acc": 0.9782958030700684,
  "onpolicy_mlp_balanced_acc": 0.9447095873999884,
  "onpolicy_mlp_majority": 0.7009646302250804,
  "onpolicy_mlp_gap": 0.277331172844988,
  "onpolicy_mlp_recovery": 0.9274192984386157,
  "onpolicy_mlp_selectivity": 0.8311896920204163,
  "random_linear_test_acc": 0.8989148139953613,
  "random_linear_balanced_acc": 0.837369188303326,
  "random_linear_majority": 0.5864147909967846,
  "random_linear_gap": 0.3125000229985767,
  "random_linear_recovery": 0.7555880050733323,
  "random_linear_selectivity": 0.7518087029457092,
  "random_mlp_test_acc": 0.9097668528556824,
  "random_mlp_balanced_acc": 0.8684714851896496,
  "random_mlp_majority": 0.5864147909967846,
  "random_mlp_gap": 0.32335206185889775,
  "random_mlp_recovery": 0.7818269484013001,
  "random_mlp_selectivity": 0.7620578557252884,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.42003465787189354,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.5056036960484023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.25,
  "21": 1.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_027",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.640625,
    0.71875
  ],
  "train_success": [
    0.640625,
    0.71875
  ],
  "policy_loss": [
    0.20376425981521606,
    -0.05101367086172104
  ],
  "value_loss": [
    0.33774542808532715,
    0.03517940640449524
  ],
  "entropy": [
    0.6747844219207764,
    0.2508089244365692
  ],
  "val_success": [
    0.6551724137931034,
    0.7155172413793104
  ],
  "test_short_success": [
    0.6875,
    0.84375
  ],
  "test_long_success": [
    0.78125,
    0.8203125
  ],
  "val_success_norm": [
    0.710641929638375,
    0.7758267321224865
  ],
  "test_short_success_norm": [
    0.7447916666677258,
    0.9140625000013947
  ],
  "test_long_success_norm": [
    0.8463541666666666,
    0.8886718749999999
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1341/probe.json <==
{
  "task": "rand_027",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9806326031684875,
  "probe_test_acc": 0.9706591367721558,
  "balanced_acc": 0.9315093722209618,
  "majority_baseline": 0.7196543408360129,
  "control_task_acc": 0.14147910475730896,
  "selectivity": 0.8291800320148468,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2510047959361429,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9748015999794006,
  "rowsplit_balanced_acc": 0.9114766246647884,
  "rowsplit_probe_gap": 0.25178572696352763,
  "num_control_classes": 7,
  "control_test_acc": 0.9708601236343384,
  "control_majority": 0.7196543408360129,
  "control_probe_gap": 0.2512057827983255
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_027",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9696543216705322,
  "onpolicy_linear_balanced_acc": 0.9173951868105256,
  "onpolicy_linear_majority": 0.7182475884244373,
  "onpolicy_linear_gap": 0.25140673324609497,
  "onpolicy_linear_recovery": 0.8922966509504767,
  "onpolicy_linear_selectivity": 0.8305867910385132,
  "onpolicy_mlp_test_acc": 0.9786977767944336,
  "onpolicy_mlp_balanced_acc": 0.9371460548405148,
  "onpolicy_mlp_majority": 0.7182475884244373,
  "onpolicy_mlp_gap": 0.26045018836999634,
  "onpolicy_mlp_recovery": 0.92439382120478,
  "onpolicy_mlp_selectivity": 0.8366157859563828,
  "random_linear_test_acc": 0.9023311734199524,
  "random_linear_balanced_acc": 0.8392461588568769,
  "random_linear_majority": 0.5864147909967846,
  "random_linear_gap": 0.3159163824231678,
  "random_linear_recovery": 0.7638483571125768,
  "random_linear_selectivity": 0.756229892373085,
  "random_mlp_test_acc": 0.9320739507675171,
  "random_mlp_balanced_acc": 0.8741746024855839,
  "random_mlp_majority": 0.5864147909967846,
  "random_mlp_gap": 0.34565915977073247,
  "random_mlp_recovery": 0.8357628663844339,
  "random_mlp_selectivity": 0.7924035340547562,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.39790932956152203,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.5056036960484023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_027",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.65625,
    0.796875
  ],
  "train_success": [
    0.65625,
    0.796875
  ],
  "policy_loss": [
    0.3102433681488037,
    -0.24782712757587433
  ],
  "value_loss": [
    0.20816893875598907,
    0.036279235035181046
  ],
  "entropy": [
    0.6798679232597351,
    0.18578708171844482
  ],
  "val_success": [
    0.646551724137931,
    0.8103448275862069
  ],
  "test_short_success": [
    0.71875,
    0.796875
  ],
  "test_long_success": [
    0.703125,
    0.8359375
  ],
  "val_success_norm": [
    0.7013113848549423,
    0.8789952354818396
  ],
  "test_short_success_norm": [
    0.7786458333347018,
    0.8632812500010993
  ],
  "test_long_success_norm": [
    0.7617187499999999,
    0.9055989583333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1337/probe.json <==
{
  "task": "rand_027",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9733843803405762,
  "probe_test_acc": 0.9664682745933533,
  "balanced_acc": 0.92341889618803,
  "majority_baseline": 0.7077380952380953,
  "control_task_acc": 0.1428571492433548,
  "selectivity": 0.8236111253499985,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.258730179355258
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_027",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.6875,
    0.71875
  ],
  "train_success": [
    0.6875,
    0.71875
  ],
  "policy_loss": [
    0.35248416662216187,
    -0.1868577003479004
  ],
  "value_loss": [
    0.09612113982439041,
    0.05171191319823265
  ],
  "entropy": [
    0.6911366581916809,
    0.2628529965877533
  ],
  "val_success": [
    0.6724137931034483,
    0.853448275862069
  ],
  "test_short_success": [
    0.734375,
    0.84375
  ],
  "test_long_success": [
    0.6796875,
    0.8203125
  ],
  "val_success_norm": [
    0.7290784803349839,
    0.9257650597421112
  ],
  "test_short_success_norm": [
    0.7955729166679342,
    0.9140625000016007
  ],
  "test_long_success_norm": [
    0.736328125,
    0.8886718749999999
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1338/probe.json <==
{
  "task": "rand_027",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9832482933998108,
  "probe_test_acc": 0.9827380776405334,
  "balanced_acc": 0.9442473954890571,
  "majority_baseline": 0.7053571428571429,
  "control_task_acc": 0.14821428060531616,
  "selectivity": 0.8345237970352173,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.27738093478339054
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 0.25,
  "9": 0.75,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 1.0,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_027",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.703125,
    0.6875
  ],
  "train_success": [
    0.703125,
    0.6875
  ],
  "policy_loss": [
    0.019351132214069366,
    -0.45931923389434814
  ],
  "value_loss": [
    0.06831604242324829,
    0.014057205989956856
  ],
  "entropy": [
    0.6727909445762634,
    0.4207040071487427
  ],
  "val_success": [
    0.6293103448275862,
    0.8275862068965517
  ],
  "test_short_success": [
    0.703125,
    0.796875
  ],
  "test_long_success": [
    0.640625,
    0.8359375
  ],
  "val_success_norm": [
    0.6826773543168846,
    0.8976707016471022
  ],
  "test_short_success_norm": [
    0.7617187500006556,
    0.8632812500007097
  ],
  "test_long_success_norm": [
    0.6940104166666665,
    0.9055989583333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1339/probe.json <==
{
  "task": "rand_027",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9487245082855225,
  "probe_test_acc": 0.9464285969734192,
  "balanced_acc": 0.9078136943117414,
  "majority_baseline": 0.6833333333333333,
  "control_task_acc": 0.13611111044883728,
  "selectivity": 0.8103174865245819,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.26309526364008584
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_027/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_028",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.390625
  ],
  "train_success": [
    0.3125,
    0.390625
  ],
  "policy_loss": [
    -0.10975392907857895,
    -0.08877042680978775
  ],
  "value_loss": [
    0.0993267297744751,
    0.09686659276485443
  ],
  "entropy": [
    1.0148885250091553,
    0.12074433267116547
  ],
  "val_success": [
    0.25,
    0.3879310344827586
  ],
  "test_short_success": [
    0.234375,
    0.421875
  ],
  "test_long_success": [
    0.2578125,
    0.4453125
  ],
  "val_success_norm": [
    0.3486095264874313,
    0.540944084476991
  ],
  "test_short_success_norm": [
    0.32684834052496403,
    0.58832701294493
  ],
  "test_long_success_norm": [
    0.35953317457746126,
    0.6210118469974331
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1337/probe.json <==
{
  "task": "rand_028",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5858423709869385,
  "probe_test_acc": 0.5629019141197205,
  "balanced_acc": 0.5501725042768062,
  "majority_baseline": 0.3092845659163987,
  "control_task_acc": 0.2112138271331787,
  "selectivity": 0.35168808698654175,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25361734820332177,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5626984238624573,
  "rowsplit_balanced_acc": 0.5487877079508628,
  "rowsplit_probe_gap": 0.2547619159259493,
  "num_control_classes": 5,
  "control_test_acc": 0.5622990131378174,
  "control_majority": 0.3092845659163987,
  "control_probe_gap": 0.2530144472214187
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_028",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5536575317382812,
  "onpolicy_linear_balanced_acc": 0.5384164193975358,
  "onpolicy_linear_majority": 0.30767684887459806,
  "onpolicy_linear_gap": 0.2459806828636832,
  "onpolicy_linear_recovery": 0.35529749722197024,
  "onpolicy_linear_selectivity": 0.3526929020881653,
  "onpolicy_mlp_test_acc": 0.6083199381828308,
  "onpolicy_mlp_balanced_acc": 0.591084471944326,
  "onpolicy_mlp_majority": 0.30767684887459806,
  "onpolicy_mlp_gap": 0.30064308930823275,
  "onpolicy_mlp_recovery": 0.43425254351168824,
  "onpolicy_mlp_selectivity": 0.4041398763656616,
  "random_linear_test_acc": 0.6004823446273804,
  "random_linear_balanced_acc": 0.5620508580704302,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.31169617099393987,
  "random_linear_recovery": 0.43825943680865914,
  "random_linear_selectivity": 0.39690516889095306,
  "random_mlp_test_acc": 0.5444132089614868,
  "random_mlp_balanced_acc": 0.5476858509815464,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.2556270353280463,
  "random_mlp_recovery": 0.3594236020888269,
  "random_mlp_selectivity": 0.3428456783294678,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9729381164131541,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.950917931100033
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_028",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.34375
  ],
  "train_success": [
    0.4375,
    0.34375
  ],
  "policy_loss": [
    0.1848614513874054,
    -0.20711100101470947
  ],
  "value_loss": [
    0.06457950919866562,
    0.08131039887666702
  ],
  "entropy": [
    1.0065652132034302,
    0.21543346345424652
  ],
  "val_success": [
    0.3706896551724138,
    0.4482758620689655
  ],
  "test_short_success": [
    0.40625,
    0.359375
  ],
  "test_long_success": [
    0.375,
    0.421875
  ],
  "val_success_norm": [
    0.5169495934714112,
    0.6250687643279749
  ],
  "test_short_success_norm": [
    0.5665371235766051,
    0.5011674554716119
  ],
  "test_long_success_norm": [
    0.5229573448399436,
    0.5883270129449366
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1338/probe.json <==
{
  "task": "rand_028",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5849966406822205,
  "probe_test_acc": 0.5478295683860779,
  "balanced_acc": 0.5365827211749681,
  "majority_baseline": 0.2757234726688103,
  "control_task_acc": 0.19875401258468628,
  "selectivity": 0.3490755558013916,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.27210609571726757,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5585317611694336,
  "rowsplit_balanced_acc": 0.5444280789841275,
  "rowsplit_probe_gap": 0.2865079516456241,
  "num_control_classes": 5,
  "control_test_acc": 0.548432469367981,
  "control_majority": 0.2757234726688103,
  "control_probe_gap": 0.27270899669917065
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_028",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.54762864112854,
  "onpolicy_linear_balanced_acc": 0.534873380672791,
  "onpolicy_linear_majority": 0.26768488745980706,
  "onpolicy_linear_gap": 0.279943753668733,
  "onpolicy_linear_recovery": 0.38227226077267157,
  "onpolicy_linear_selectivity": 0.3512862026691437,
  "onpolicy_mlp_test_acc": 0.5701366662979126,
  "onpolicy_mlp_balanced_acc": 0.5751447582197441,
  "onpolicy_mlp_majority": 0.26768488745980706,
  "onpolicy_mlp_gap": 0.30245177883810553,
  "onpolicy_mlp_recovery": 0.4130076979962714,
  "onpolicy_mlp_selectivity": 0.37319132685661316,
  "random_linear_test_acc": 0.659967839717865,
  "random_linear_balanced_acc": 0.6410440850640085,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.3711816660844245,
  "random_linear_recovery": 0.5218988331268992,
  "random_linear_selectivity": 0.45397908985614777,
  "random_mlp_test_acc": 0.7041800618171692,
  "random_mlp_balanced_acc": 0.6956885362466955,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.4153938881837287,
  "random_mlp_recovery": 0.5840632912128381,
  "random_mlp_selectivity": 0.5002009570598602,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9864545542659664,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.950917931100033
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 1.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_028",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.46875
  ],
  "train_success": [
    0.375,
    0.46875
  ],
  "policy_loss": [
    -0.1093287244439125,
    -0.2593863606452942
  ],
  "value_loss": [
    0.11024235188961029,
    0.027804700657725334
  ],
  "entropy": [
    1.0612809658050537,
    0.1823078840970993
  ],
  "val_success": [
    0.3793103448275862,
    0.39655172413793105
  ],
  "test_short_success": [
    0.328125,
    0.4375
  ],
  "test_long_success": [
    0.3125,
    0.4296875
  ],
  "val_success_norm": [
    0.5289917037191743,
    0.553015958724679
  ],
  "test_short_success_norm": [
    0.45758767673494993,
    0.6101169023132647
  ],
  "test_long_success_norm": [
    0.43579778736661967,
    0.599221957629102
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1339/probe.json <==
{
  "task": "rand_028",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5657984018325806,
  "probe_test_acc": 0.5321543216705322,
  "balanced_acc": 0.5138783487253369,
  "majority_baseline": 0.3165192926045016,
  "control_task_acc": 0.19654341042041779,
  "selectivity": 0.33561091125011444,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2156350290660306,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.533134937286377,
  "rowsplit_balanced_acc": 0.5146812174809007,
  "rowsplit_probe_gap": 0.22242065157209123,
  "num_control_classes": 5,
  "control_test_acc": 0.5325562953948975,
  "control_majority": 0.3165192926045016,
  "control_probe_gap": 0.21603700279039584
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_028",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.534967839717865,
  "onpolicy_linear_balanced_acc": 0.5188785350115507,
  "onpolicy_linear_majority": 0.30988745980707394,
  "onpolicy_linear_gap": 0.22508037991079105,
  "onpolicy_linear_recovery": 0.32615025347585797,
  "onpolicy_linear_selectivity": 0.34726686775684357,
  "onpolicy_mlp_test_acc": 0.6069132089614868,
  "onpolicy_mlp_balanced_acc": 0.5988474001806359,
  "onpolicy_mlp_majority": 0.30988745980707394,
  "onpolicy_mlp_gap": 0.2970257491544129,
  "onpolicy_mlp_recovery": 0.43040190092963265,
  "onpolicy_mlp_selectivity": 0.39690516889095306,
  "random_linear_test_acc": 0.5831993818283081,
  "random_linear_balanced_acc": 0.5550482761967501,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.2944132081948676,
  "random_linear_recovery": 0.4139587804401416,
  "random_linear_selectivity": 0.37479905784130096,
  "random_mlp_test_acc": 0.6079180240631104,
  "random_mlp_balanced_acc": 0.610792202242444,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.31913185042966985,
  "random_mlp_recovery": 0.4487143508725734,
  "random_mlp_selectivity": 0.4109726846218109,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9713503577675647,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.950917931100033
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_028",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.421875
  ],
  "train_success": [
    0.296875,
    0.421875
  ],
  "policy_loss": [
    0.277765154838562,
    0.04858094081282616
  ],
  "value_loss": [
    0.05492929369211197,
    0.078519806265831
  ],
  "entropy": [
    1.0371544361114502,
    0.11482079327106476
  ],
  "val_success": [
    0.31896551724137934,
    0.41379310344827586
  ],
  "test_short_success": [
    0.375,
    0.359375
  ],
  "test_long_success": [
    0.3046875,
    0.4609375
  ],
  "val_success_norm": [
    0.4448460380998681,
    0.5770870930922634
  ],
  "test_short_success_norm": [
    0.5229573448399343,
    0.5011674554716079
  ],
  "test_long_success_norm": [
    0.42490284268245415,
    0.6428017363657641
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1340/probe.json <==
{
  "task": "rand_028",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5668978095054626,
  "probe_test_acc": 0.5446141362190247,
  "balanced_acc": 0.5417265011489388,
  "majority_baseline": 0.2867765273311897,
  "control_task_acc": 0.19955787062644958,
  "selectivity": 0.3450562655925751,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25783760888783497,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5369047522544861,
  "rowsplit_balanced_acc": 0.5345038609925837,
  "rowsplit_probe_gap": 0.25416665701639085,
  "num_control_classes": 5,
  "control_test_acc": 0.541599690914154,
  "control_majority": 0.2867765273311897,
  "control_probe_gap": 0.25482316358296436
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_028",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5546624064445496,
  "onpolicy_linear_balanced_acc": 0.5488317515796275,
  "onpolicy_linear_majority": 0.2877813504823151,
  "onpolicy_linear_gap": 0.26688105596223444,
  "onpolicy_linear_recovery": 0.3747178708995707,
  "onpolicy_linear_selectivity": 0.34646305441856384,
  "onpolicy_mlp_test_acc": 0.6127411723136902,
  "onpolicy_mlp_balanced_acc": 0.6213210005667751,
  "onpolicy_mlp_majority": 0.2877813504823151,
  "onpolicy_mlp_gap": 0.32495982183137506,
  "onpolicy_mlp_recovery": 0.45626412907249503,
  "onpolicy_mlp_selectivity": 0.4222266972064972,
  "random_linear_test_acc": 0.6081189513206482,
  "random_linear_balanced_acc": 0.5879896858035306,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.3193327776872077,
  "random_linear_recovery": 0.44899686402134653,
  "random_linear_selectivity": 0.41418808698654175,
  "random_mlp_test_acc": 0.693528950214386,
  "random_mlp_balanced_acc": 0.6871177379254636,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.4047427765809455,
  "random_mlp_recovery": 0.5690873286992892,
  "random_mlp_selectivity": 0.49035370349884033,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9817778223050158,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.950917931100033
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 1.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_028",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.4375
  ],
  "train_success": [
    0.34375,
    0.4375
  ],
  "policy_loss": [
    0.20239987969398499,
    -0.3252517282962799
  ],
  "value_loss": [
    0.16680040955543518,
    0.0708041861653328
  ],
  "entropy": [
    1.0597448348999023,
    0.1914135217666626
  ],
  "val_success": [
    0.29310344827586204,
    0.43103448275862066
  ],
  "test_short_success": [
    0.375,
    0.390625
  ],
  "test_long_success": [
    0.296875,
    0.3984375
  ],
  "val_success_norm": [
    0.40869741329952675,
    0.6010561839016251
  ],
  "test_short_success_norm": [
    0.5229573448399385,
    0.544747234208269
  ],
  "test_long_success_norm": [
    0.4140078979982887,
    0.55564217889244
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1341/probe.json <==
{
  "task": "rand_028",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5950608849525452,
  "probe_test_acc": 0.5735530257225037,
  "balanced_acc": 0.5612921401656255,
  "majority_baseline": 0.31390675241157556,
  "control_task_acc": 0.19714629650115967,
  "selectivity": 0.376406729221344,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2596462733109281,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5686507821083069,
  "rowsplit_balanced_acc": 0.5496632879523785,
  "rowsplit_probe_gap": 0.25158729004481484,
  "num_control_classes": 5,
  "control_test_acc": 0.5711414813995361,
  "control_majority": 0.31390675241157556,
  "control_probe_gap": 0.25723472898796057
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_028",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5701366662979126,
  "onpolicy_linear_balanced_acc": 0.5593282365129946,
  "onpolicy_linear_majority": 0.31430868167202575,
  "onpolicy_linear_gap": 0.25582798462588685,
  "onpolicy_linear_recovery": 0.3730949740616685,
  "onpolicy_linear_selectivity": 0.36334405839443207,
  "onpolicy_mlp_test_acc": 0.6426848769187927,
  "onpolicy_mlp_balanced_acc": 0.6442153980758305,
  "onpolicy_mlp_majority": 0.31430868167202575,
  "onpolicy_mlp_gap": 0.328376195246767,
  "onpolicy_mlp_recovery": 0.47889799166117014,
  "onpolicy_mlp_selectivity": 0.4483520835638046,
  "random_linear_test_acc": 0.6149517893791199,
  "random_linear_balanced_acc": 0.5967099984088701,
  "random_linear_majority": 0.2887861736334405,
  "random_linear_gap": 0.32616561574567937,
  "random_linear_recovery": 0.45860415483201483,
  "random_linear_selectivity": 0.411575585603714,
  "random_mlp_test_acc": 0.6792604327201843,
  "random_mlp_balanced_acc": 0.6690607869956668,
  "random_mlp_majority": 0.2887861736334405,
  "random_mlp_gap": 0.3904742590867438,
  "random_mlp_recovery": 0.5490251238247068,
  "random_mlp_selectivity": 0.47990351915359497,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9673960026402573,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.950917931100033
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_028",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.4375
  ],
  "train_success": [
    0.296875,
    0.4375
  ],
  "policy_loss": [
    -0.12523038685321808,
    -0.1755681186914444
  ],
  "value_loss": [
    0.053824204951524734,
    0.10621713101863861
  ],
  "entropy": [
    1.0802754163742065,
    0.19729769229888916
  ],
  "val_success": [
    0.33620689655172414,
    0.4482758620689655
  ],
  "test_short_success": [
    0.21875,
    0.421875
  ],
  "test_long_success": [
    0.328125,
    0.4453125
  ],
  "val_success_norm": [
    0.4688286171757496,
    0.6251026690829538
  ],
  "test_short_success_norm": [
    0.3050584511566313,
    0.5883270129449303
  ],
  "test_long_success_norm": [
    0.45758767673495065,
    0.6210118469974331
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1337/probe.json <==
{
  "task": "rand_028",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5488095283508301,
  "probe_test_acc": 0.5373015999794006,
  "balanced_acc": 0.5276434531670516,
  "majority_baseline": 0.2777777777777778,
  "control_task_acc": 0.204365074634552,
  "selectivity": 0.33293652534484863,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.25952382220162284
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.0,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 1.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.75,
  "21": 0.0,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_028",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.390625
  ],
  "train_success": [
    0.28125,
    0.390625
  ],
  "policy_loss": [
    -0.1927376538515091,
    0.07694500684738159
  ],
  "value_loss": [
    0.07553679496049881,
    0.0775185376405716
  ],
  "entropy": [
    1.0659072399139404,
    0.20102255046367645
  ],
  "val_success": [
    0.4396551724137931,
    0.49137931034482757
  ],
  "test_short_success": [
    0.390625,
    0.3125
  ],
  "test_long_success": [
    0.4140625,
    0.3671875
  ],
  "val_success_norm": [
    0.6130907448813377,
    0.6851987079577969
  ],
  "test_short_success_norm": [
    0.5447472342082702,
    0.4357977873666154
  ],
  "test_long_success_norm": [
    0.577432068260771,
    0.5120624001557781
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1338/probe.json <==
{
  "task": "rand_028",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5714285969734192,
  "probe_test_acc": 0.5396825671195984,
  "balanced_acc": 0.526170961302347,
  "majority_baseline": 0.28888888888888886,
  "control_task_acc": 0.19861111044883728,
  "selectivity": 0.3410714566707611,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.2507936782307095
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_028",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.453125
  ],
  "train_success": [
    0.4375,
    0.453125
  ],
  "policy_loss": [
    0.05710338056087494,
    0.10316981375217438
  ],
  "value_loss": [
    0.06658105552196503,
    0.0352630615234375
  ],
  "entropy": [
    1.063581109046936,
    0.24210765957832336
  ],
  "val_success": [
    0.35344827586206895,
    0.3879310344827586
  ],
  "test_short_success": [
    0.375,
    0.546875
  ],
  "test_long_success": [
    0.2890625,
    0.3984375
  ],
  "val_success_norm": [
    0.49287052103187073,
    0.5409644604104439
  ],
  "test_short_success_norm": [
    0.5229573448399413,
    0.7626461278915824
  ],
  "test_long_success_norm": [
    0.4031129533141232,
    0.5556421788924402
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1339/probe.json <==
{
  "task": "rand_028",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5950680375099182,
  "probe_test_acc": 0.5799603462219238,
  "balanced_acc": 0.5603498028458394,
  "majority_baseline": 0.31626984126984126,
  "control_task_acc": 0.20654761791229248,
  "selectivity": 0.37341272830963135,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.26369050495208257
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_028/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.75,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_029",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.5625
  ],
  "train_success": [
    0.234375,
    0.5625
  ],
  "policy_loss": [
    0.24723882973194122,
    -0.20865148305892944
  ],
  "value_loss": [
    0.05030306056141853,
    0.0902341678738594
  ],
  "entropy": [
    0.6011098623275757,
    0.05966389551758766
  ],
  "val_success": [
    0.23275862068965517,
    0.4827586206896552
  ],
  "test_short_success": [
    0.28125,
    0.640625
  ],
  "test_long_success": [
    0.3046875,
    0.4609375
  ],
  "val_success_norm": [
    0.3509153713362345,
    0.7310608656094153
  ],
  "test_short_success_norm": [
    0.4229452169614533,
    0.9633752107173917
  ],
  "test_long_success_norm": [
    0.45819063926940884,
    0.6931601978691095
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1337/probe.json <==
{
  "task": "rand_029",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9990696907043457,
  "probe_test_acc": 0.9965835809707642,
  "balanced_acc": 0.9914007228181018,
  "majority_baseline": 0.28818327974276525,
  "control_task_acc": 0.14348874986171722,
  "selectivity": 0.8530948311090469,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7084003012279989,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9972222447395325,
  "rowsplit_balanced_acc": 0.9944281877877948,
  "rowsplit_probe_gap": 0.7277778002950881,
  "num_control_classes": 4,
  "control_test_acc": 0.9977893829345703,
  "control_majority": 0.37359324758842444,
  "control_probe_gap": 0.6241961353461458
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_029",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9969855546951294,
  "onpolicy_linear_balanced_acc": 0.9939449902622436,
  "onpolicy_linear_majority": 0.28758038585209006,
  "onpolicy_linear_gap": 0.7094051688430394,
  "onpolicy_linear_recovery": 0.9957687221898347,
  "onpolicy_linear_selectivity": 0.8543006628751755,
  "onpolicy_mlp_test_acc": 0.9981912970542908,
  "onpolicy_mlp_balanced_acc": 0.9970336838924877,
  "onpolicy_mlp_majority": 0.28758038585209006,
  "onpolicy_mlp_gap": 0.7106109112022008,
  "onpolicy_mlp_recovery": 0.9974611831148521,
  "onpolicy_mlp_selectivity": 0.8488745838403702,
  "random_linear_test_acc": 0.9083601236343384,
  "random_linear_balanced_acc": 0.8636412793920668,
  "random_linear_majority": 0.3659565916398714,
  "random_linear_gap": 0.542403531994467,
  "random_linear_recovery": 0.8554675040267726,
  "random_linear_selectivity": 0.763464629650116,
  "random_mlp_test_acc": 0.9075562953948975,
  "random_mlp_balanced_acc": 0.884225191988171,
  "random_mlp_majority": 0.3659565916398714,
  "random_mlp_gap": 0.5415997037550261,
  "random_mlp_recovery": 0.8541997229429508,
  "random_mlp_selectivity": 0.7688906937837601,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8234152001557035,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7641011952157462
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_029",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.453125
  ],
  "train_success": [
    0.21875,
    0.453125
  ],
  "policy_loss": [
    -0.5046402215957642,
    -0.09452075511217117
  ],
  "value_loss": [
    0.12904570996761322,
    0.08540952950716019
  ],
  "entropy": [
    0.6859297156333923,
    0.16069620847702026
  ],
  "val_success": [
    0.3706896551724138,
    0.5517241379310345
  ],
  "test_short_success": [
    0.34375,
    0.40625
  ],
  "test_long_success": [
    0.203125,
    0.375
  ],
  "val_success_norm": [
    0.5603723125880461,
    0.8318321576302732
  ],
  "test_short_success_norm": [
    0.5169330231354579,
    0.6109208680604048
  ],
  "test_long_success_norm": [
    0.30546042617961267,
    0.563926940639279
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1338/probe.json <==
{
  "task": "rand_029",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9956021904945374,
  "probe_test_acc": 0.9893488883972168,
  "balanced_acc": 0.9732364891386873,
  "majority_baseline": 0.29983922829581994,
  "control_task_acc": 0.13766077160835266,
  "selectivity": 0.8516881167888641,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6895096601013968,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9904761910438538,
  "rowsplit_balanced_acc": 0.9830070301046162,
  "rowsplit_probe_gap": 0.7039682545359173,
  "num_control_classes": 4,
  "control_test_acc": 0.9963826537132263,
  "control_majority": 0.37359324758842444,
  "control_probe_gap": 0.6227894061248018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_029",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9929662346839905,
  "onpolicy_linear_balanced_acc": 0.9853724448072251,
  "onpolicy_linear_majority": 0.2982315112540193,
  "onpolicy_linear_gap": 0.6947347234299712,
  "onpolicy_linear_recovery": 0.98997708584981,
  "onpolicy_linear_selectivity": 0.8452572375535965,
  "onpolicy_mlp_test_acc": 0.9941720366477966,
  "onpolicy_mlp_balanced_acc": 0.9867931276744527,
  "onpolicy_mlp_majority": 0.2982315112540193,
  "onpolicy_mlp_gap": 0.6959405253937774,
  "onpolicy_mlp_recovery": 0.9916953191178225,
  "onpolicy_mlp_selectivity": 0.8577170521020889,
  "random_linear_test_acc": 0.8297829627990723,
  "random_linear_balanced_acc": 0.7843818866827292,
  "random_linear_majority": 0.3659565916398714,
  "random_linear_gap": 0.4638263711592009,
  "random_linear_recovery": 0.7315372497268411,
  "random_linear_selectivity": 0.6973472684621811,
  "random_mlp_test_acc": 0.8243569135665894,
  "random_mlp_balanced_acc": 0.7808084883248756,
  "random_mlp_majority": 0.3659565916398714,
  "random_mlp_gap": 0.458400321926718,
  "random_mlp_recovery": 0.7229793983858475,
  "random_mlp_selectivity": 0.6816720217466354,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8110796790886802,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7641011952157462
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.0,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_029",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.34375
  ],
  "train_success": [
    0.296875,
    0.34375
  ],
  "policy_loss": [
    -0.036678120493888855,
    0.19901791214942932
  ],
  "value_loss": [
    0.07467038184404373,
    0.042055465281009674
  ],
  "entropy": [
    0.6466301083564758,
    0.03386620059609413
  ],
  "val_success": [
    0.29310344827586204,
    0.39655172413793105
  ],
  "test_short_success": [
    0.390625,
    0.515625
  ],
  "test_long_success": [
    0.390625,
    0.546875
  ],
  "val_success_norm": [
    0.44585790643089485,
    0.6024894998798812
  ],
  "test_short_success_norm": [
    0.5874238936670158,
    0.7753995472400804
  ],
  "test_long_success_norm": [
    0.5874238964992444,
    0.8223934550989469
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1339/probe.json <==
{
  "task": "rand_029",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9949255585670471,
  "probe_test_acc": 0.9897508025169373,
  "balanced_acc": 0.9832229647238949,
  "majority_baseline": 0.295016077170418,
  "control_task_acc": 0.14087620377540588,
  "selectivity": 0.8488745987415314,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6947347253465193,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9898809790611267,
  "rowsplit_balanced_acc": 0.9813917091239791,
  "rowsplit_probe_gap": 0.7154762171563648,
  "num_control_classes": 4,
  "control_test_acc": 0.993971049785614,
  "control_majority": 0.3733922829581994,
  "control_probe_gap": 0.6205787668274146
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_029",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9901527166366577,
  "onpolicy_linear_balanced_acc": 0.9788630476990487,
  "onpolicy_linear_majority": 0.2907958199356913,
  "onpolicy_linear_gap": 0.6993568967009665,
  "onpolicy_linear_recovery": 0.9861150235148792,
  "onpolicy_linear_selectivity": 0.854903519153595,
  "onpolicy_mlp_test_acc": 0.99256432056427,
  "onpolicy_mlp_balanced_acc": 0.988958577518079,
  "onpolicy_mlp_majority": 0.2907958199356913,
  "onpolicy_mlp_gap": 0.7017685006285788,
  "onpolicy_mlp_recovery": 0.9895154602232382,
  "onpolicy_mlp_selectivity": 0.8426447063684464,
  "random_linear_test_acc": 0.7913987040519714,
  "random_linear_balanced_acc": 0.7271076976248905,
  "random_linear_majority": 0.3659565916398714,
  "random_linear_gap": 0.42544211241210006,
  "random_linear_recovery": 0.6709983997979746,
  "random_linear_selectivity": 0.6456993520259857,
  "random_mlp_test_acc": 0.793006420135498,
  "random_mlp_balanced_acc": 0.7164983985816858,
  "random_mlp_majority": 0.3659565916398714,
  "random_mlp_gap": 0.42704982849562667,
  "random_mlp_recovery": 0.6735340559728172,
  "random_mlp_selectivity": 0.6493167132139206,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.816654090266494,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7641011952157462
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 1.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_029",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.53125
  ],
  "train_success": [
    0.140625,
    0.53125
  ],
  "policy_loss": [
    0.23914821445941925,
    0.1360304057598114
  ],
  "value_loss": [
    0.06346293538808823,
    0.07297581434249878
  ],
  "entropy": [
    0.663622260093689,
    0.023527199402451515
  ],
  "val_success": [
    0.3017241379310345,
    0.47413793103448276
  ],
  "test_short_success": [
    0.40625,
    0.515625
  ],
  "test_long_success": [
    0.2265625,
    0.359375
  ],
  "val_success_norm": [
    0.45551367721106323,
    0.7203541386258765
  ],
  "test_short_success_norm": [
    0.6109208642560374,
    0.7753995637421527
  ],
  "test_long_success_norm": [
    0.34070585996956293,
    0.5404299847792989
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1340/probe.json <==
{
  "task": "rand_029",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9907814860343933,
  "probe_test_acc": 0.9931672215461731,
  "balanced_acc": 0.9868892246120501,
  "majority_baseline": 0.28858520900321544,
  "control_task_acc": 0.14569935202598572,
  "selectivity": 0.8474678695201874,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7045820125429576,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9886904954910278,
  "rowsplit_balanced_acc": 0.980565958822868,
  "rowsplit_probe_gap": 0.7142857335862659,
  "num_control_classes": 4,
  "control_test_acc": 0.9969855546951294,
  "control_majority": 0.37319131832797425,
  "control_probe_gap": 0.6237942363671551
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_029",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9899517893791199,
  "onpolicy_linear_balanced_acc": 0.9832077395282064,
  "onpolicy_linear_majority": 0.2883842443729904,
  "onpolicy_linear_gap": 0.7015675450061295,
  "onpolicy_linear_recovery": 0.9858797243576675,
  "onpolicy_linear_selectivity": 0.8508842587471008,
  "onpolicy_mlp_test_acc": 0.9893488883972168,
  "onpolicy_mlp_balanced_acc": 0.9860313670488597,
  "onpolicy_mlp_majority": 0.2883842443729904,
  "onpolicy_mlp_gap": 0.7009646440242264,
  "onpolicy_mlp_recovery": 0.9850324960927848,
  "onpolicy_mlp_selectivity": 0.8508842587471008,
  "random_linear_test_acc": 0.7811495065689087,
  "random_linear_balanced_acc": 0.7113085567015949,
  "random_linear_majority": 0.3659565916398714,
  "random_linear_gap": 0.4151929149290373,
  "random_linear_recovery": 0.6548335799324532,
  "random_linear_selectivity": 0.6402733027935028,
  "random_mlp_test_acc": 0.7751205563545227,
  "random_mlp_balanced_acc": 0.7038802902635192,
  "random_mlp_majority": 0.3659565916398714,
  "random_mlp_gap": 0.40916396471465133,
  "random_mlp_recovery": 0.6453248457749936,
  "random_mlp_selectivity": 0.6270096302032471,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8197293362921,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7641011952157462
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.0,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_029",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.421875
  ],
  "train_success": [
    0.328125,
    0.421875
  ],
  "policy_loss": [
    0.07479191571474075,
    -0.15934063494205475
  ],
  "value_loss": [
    0.24532297253608704,
    0.05176100134849548
  ],
  "entropy": [
    0.6751136779785156,
    0.1059768944978714
  ],
  "val_success": [
    0.23275862068965517,
    0.4396551724137931
  ],
  "test_short_success": [
    0.34375,
    0.484375
  ],
  "test_long_success": [
    0.296875,
    0.453125
  ],
  "val_success_norm": [
    0.3528936457234134,
    0.6638106193602371
  ],
  "test_short_success_norm": [
    0.5169330335563727,
    0.7284056395498817
  ],
  "test_long_success_norm": [
    0.44644216133942327,
    0.6814117199391272
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1341/probe.json <==
{
  "task": "rand_029",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9993234276771545,
  "probe_test_acc": 0.9961816668510437,
  "balanced_acc": 0.9967260374102076,
  "majority_baseline": 0.2737138263665595,
  "control_task_acc": 0.1418810337781906,
  "selectivity": 0.8543006330728531,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7224678404844842,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.997420608997345,
  "rowsplit_balanced_acc": 0.9961154710439518,
  "rowsplit_probe_gap": 0.7351190216957577,
  "num_control_classes": 4,
  "control_test_acc": 0.9971864819526672,
  "control_majority": 0.37359324758842444,
  "control_probe_gap": 0.6235932343642427
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_029",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9963826537132263,
  "onpolicy_linear_balanced_acc": 0.9970699977976748,
  "onpolicy_linear_majority": 0.2737138263665595,
  "onpolicy_linear_gap": 0.7226688273466668,
  "onpolicy_linear_recovery": 0.9950193926057039,
  "onpolicy_linear_selectivity": 0.8563103079795837,
  "onpolicy_mlp_test_acc": 0.9959806799888611,
  "onpolicy_mlp_balanced_acc": 0.9965540817888011,
  "onpolicy_mlp_majority": 0.2737138263665595,
  "onpolicy_mlp_gap": 0.7222668536223016,
  "onpolicy_mlp_recovery": 0.9944659279536726,
  "onpolicy_mlp_selectivity": 0.8524919301271439,
  "random_linear_test_acc": 0.9445337653160095,
  "random_linear_balanced_acc": 0.9374520098261194,
  "random_linear_majority": 0.3659565916398714,
  "random_linear_gap": 0.5785771736761381,
  "random_linear_recovery": 0.9125198149643307,
  "random_linear_selectivity": 0.8026527315378189,
  "random_mlp_test_acc": 0.9208199381828308,
  "random_mlp_balanced_acc": 0.8979866032168807,
  "random_mlp_majority": 0.3659565916398714,
  "random_mlp_gap": 0.5548633465429594,
  "random_mlp_recovery": 0.8751188628836025,
  "random_mlp_selectivity": 0.7692926079034805,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8298397266495554,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7641011952157462
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 1.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_029",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.5625
  ],
  "train_success": [
    0.375,
    0.5625
  ],
  "policy_loss": [
    0.0542166642844677,
    -0.05172809958457947
  ],
  "value_loss": [
    0.16616131365299225,
    0.0974164605140686
  ],
  "entropy": [
    0.679560124874115,
    0.18844403326511383
  ],
  "val_success": [
    0.2413793103448276,
    0.49137931034482757
  ],
  "test_short_success": [
    0.46875,
    0.625
  ],
  "test_long_success": [
    0.34375,
    0.4609375
  ],
  "val_success_norm": [
    0.36586078344044226,
    0.7440407459630267
  ],
  "test_short_success_norm": [
    0.7049086823094504,
    0.9398782569164096
  ],
  "test_long_success_norm": [
    0.5169330289193346,
    0.6931601978691112
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1337/probe.json <==
{
  "task": "rand_029",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9899659752845764,
  "probe_test_acc": 0.9896825551986694,
  "balanced_acc": 0.9790343220894804,
  "majority_baseline": 0.2779761904761905,
  "control_task_acc": 0.14444445073604584,
  "selectivity": 0.8452381044626236,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.711706364722479
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_029",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.453125
  ],
  "train_success": [
    0.296875,
    0.453125
  ],
  "policy_loss": [
    -0.2735294997692108,
    0.14358465373516083
  ],
  "value_loss": [
    0.10415184497833252,
    0.08615978807210922
  ],
  "entropy": [
    0.6910626292228699,
    0.060728520154953
  ],
  "val_success": [
    0.3103448275862069,
    0.5603448275862069
  ],
  "test_short_success": [
    0.3125,
    0.390625
  ],
  "test_long_success": [
    0.2265625,
    0.3671875
  ],
  "val_success_norm": [
    0.46929877316267793,
    0.8447984650851531
  ],
  "test_short_success_norm": [
    0.4699391326813801,
    0.5874239120059646
  ],
  "test_long_success_norm": [
    0.34070585996955494,
    0.5521784627092942
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1338/probe.json <==
{
  "task": "rand_029",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9979591965675354,
  "probe_test_acc": 0.9952380657196045,
  "balanced_acc": 0.9903645110864955,
  "majority_baseline": 0.2765873015873016,
  "control_task_acc": 0.14126984775066376,
  "selectivity": 0.8539682179689407,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.7186507641323029
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.0,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.25,
  "21": 0.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_029",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.375
  ],
  "train_success": [
    0.203125,
    0.375
  ],
  "policy_loss": [
    -0.47292402386665344,
    -0.20888273417949677
  ],
  "value_loss": [
    0.04567313939332962,
    0.040516987442970276
  ],
  "entropy": [
    0.6727535128593445,
    0.04181738942861557
  ],
  "val_success": [
    0.20689655172413793,
    0.4051724137931034
  ],
  "test_short_success": [
    0.3125,
    0.53125
  ],
  "test_long_success": [
    0.34375,
    0.5390625
  ],
  "val_success_norm": [
    0.3111247310879541,
    0.6154553112985633
  ],
  "test_short_success_norm": [
    0.46993911425365187,
    0.7988965031503259
  ],
  "test_long_success_norm": [
    0.5169330289193426,
    0.8106449771689621
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1339/probe.json <==
{
  "task": "rand_029",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9967687129974365,
  "probe_test_acc": 0.9958333373069763,
  "balanced_acc": 0.9886302215423156,
  "majority_baseline": 0.26845238095238094,
  "control_task_acc": 0.141865074634552,
  "selectivity": 0.8539682626724243,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.7273809563545954
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_029/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 1.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 1.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_030",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.015625,
    0.546875
  ],
  "train_success": [
    0.015625,
    0.546875
  ],
  "policy_loss": [
    -0.051272325217723846,
    -0.45335572957992554
  ],
  "value_loss": [
    0.02730015479028225,
    0.14823375642299652
  ],
  "entropy": [
    1.0133552551269531,
    0.05069098249077797
  ],
  "val_success": [
    0.11206896551724138,
    0.14655172413793102
  ],
  "test_short_success": [
    0.0,
    0.0
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.2233514214817223,
    0.3164263235951677
  ],
  "test_short_success_norm": [
    0.0,
    0.0
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1337/probe.json <==
{
  "task": "rand_030",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8409167528152466,
  "probe_test_acc": 0.8102893829345703,
  "balanced_acc": 0.4857630904469285,
  "majority_baseline": 0.7112138263665595,
  "control_task_acc": 0.15072347223758698,
  "selectivity": 0.6595659106969833,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09907555656801081,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8180555701255798,
  "rowsplit_balanced_acc": 0.5224239233747063,
  "rowsplit_probe_gap": 0.11289683996684963,
  "num_control_classes": 7,
  "control_test_acc": 0.8098874688148499,
  "control_majority": 0.7112138263665595,
  "control_probe_gap": 0.09867364244829036
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_030",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8408359885215759,
  "onpolicy_linear_balanced_acc": 0.5128419580050027,
  "onpolicy_linear_majority": 0.7379421221864951,
  "onpolicy_linear_gap": 0.1028938663350808,
  "onpolicy_linear_recovery": 0.39263794392895857,
  "onpolicy_linear_selectivity": 0.6973472386598587,
  "onpolicy_mlp_test_acc": 0.8116961121559143,
  "onpolicy_mlp_balanced_acc": 0.5756858467221946,
  "onpolicy_mlp_majority": 0.7379421221864951,
  "onpolicy_mlp_gap": 0.07375398996941918,
  "onpolicy_mlp_recovery": 0.281441605895575,
  "onpolicy_mlp_selectivity": 0.6770498156547546,
  "random_linear_test_acc": 0.9274517893791199,
  "random_linear_balanced_acc": 0.4487576467817852,
  "random_linear_majority": 0.8563102893890675,
  "random_linear_gap": 0.07114149999005237,
  "random_linear_recovery": 0.49510504049021054,
  "random_linear_selectivity": 0.7709003388881683,
  "random_mlp_test_acc": 0.9208199381828308,
  "random_mlp_balanced_acc": 0.49721254724263836,
  "random_mlp_majority": 0.8563102893890675,
  "random_mlp_gap": 0.06450964879376331,
  "random_mlp_recovery": 0.44895106629058207,
  "random_mlp_selectivity": 0.7723070830106735,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5218929526315209,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.31605791867055083
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_030",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.21875
  ],
  "train_success": [
    0.0,
    0.21875
  ],
  "policy_loss": [
    0.03150227293372154,
    -0.008156229741871357
  ],
  "value_loss": [
    0.014052796177566051,
    0.05037911236286163
  ],
  "entropy": [
    1.0061004161834717,
    0.1323828250169754
  ],
  "val_success": [
    0.06896551724137931,
    0.1206896551724138
  ],
  "test_short_success": [
    0.0,
    0.03125
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.13964058508388638,
    0.26632242089485186
  ],
  "test_short_success_norm": [
    0.0,
    0.20075638949723873
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1338/probe.json <==
{
  "task": "rand_030",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8327977061271667,
  "probe_test_acc": 0.826567530632019,
  "balanced_acc": 0.4231169935799789,
  "majority_baseline": 0.7232717041800643,
  "control_task_acc": 0.1487138271331787,
  "selectivity": 0.6778537034988403,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10329582645195479,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8228174448013306,
  "rowsplit_balanced_acc": 0.4500908371427969,
  "rowsplit_probe_gap": 0.11190474638863213,
  "num_control_classes": 7,
  "control_test_acc": 0.8289790749549866,
  "control_majority": 0.7232717041800643,
  "control_probe_gap": 0.10570737077492232
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_030",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8283762335777283,
  "onpolicy_linear_balanced_acc": 0.4222602773676071,
  "onpolicy_linear_majority": 0.7228697749196141,
  "onpolicy_linear_gap": 0.10550645865811414,
  "onpolicy_linear_recovery": 0.38071076017605215,
  "onpolicy_linear_selectivity": 0.6800643354654312,
  "onpolicy_mlp_test_acc": 0.8120980858802795,
  "onpolicy_mlp_balanced_acc": 0.4434346197986881,
  "onpolicy_mlp_majority": 0.7228697749196141,
  "onpolicy_mlp_gap": 0.08922831096066541,
  "onpolicy_mlp_recovery": 0.3219724984338441,
  "onpolicy_mlp_selectivity": 0.6722266972064972,
  "random_linear_test_acc": 0.9264469742774963,
  "random_linear_balanced_acc": 0.4512726379215962,
  "random_linear_majority": 0.8563102893890675,
  "random_linear_gap": 0.07013668488842884,
  "random_linear_recovery": 0.48811208951723334,
  "random_linear_selectivity": 0.787781372666359,
  "random_mlp_test_acc": 0.9196141362190247,
  "random_mlp_balanced_acc": 0.4809415258812252,
  "random_mlp_majority": 0.8563102893890675,
  "random_mlp_gap": 0.06330384682995716,
  "random_mlp_recovery": 0.44055935919701644,
  "random_mlp_selectivity": 0.7775321453809738,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5359831572946038,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.31605791867055083
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_030",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.046875
  ],
  "train_success": [
    0.0,
    0.046875
  ],
  "policy_loss": [
    -0.3091968595981598,
    0.16743230819702148
  ],
  "value_loss": [
    0.07767187058925629,
    0.002360830781981349
  ],
  "entropy": [
    1.0616071224212646,
    0.17958897352218628
  ],
  "val_success": [
    0.04310344827586207,
    0.21551724137931033
  ],
  "test_short_success": [
    0.0,
    0.046875
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.07580584595789842,
    0.4866613962793885
  ],
  "test_short_success_norm": [
    0.0,
    0.26227583054275194
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1339/probe.json <==
{
  "task": "rand_030",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.829753041267395,
  "probe_test_acc": 0.8249598145484924,
  "balanced_acc": 0.5004740455614914,
  "majority_baseline": 0.7114147909967846,
  "control_task_acc": 0.14308682084083557,
  "selectivity": 0.6818729937076569,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11354502355170781,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8152777552604675,
  "rowsplit_balanced_acc": 0.5112702060151614,
  "rowsplit_probe_gap": 0.11865077113348343,
  "num_control_classes": 7,
  "control_test_acc": 0.8255627155303955,
  "control_majority": 0.7114147909967846,
  "control_probe_gap": 0.11414792453361089
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_030",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8227491974830627,
  "onpolicy_linear_balanced_acc": 0.4853861127337434,
  "onpolicy_linear_majority": 0.7079983922829582,
  "onpolicy_linear_gap": 0.1147508052001045,
  "onpolicy_linear_recovery": 0.39298004588831387,
  "onpolicy_linear_selectivity": 0.6780546605587006,
  "onpolicy_mlp_test_acc": 0.8237540125846863,
  "onpolicy_mlp_balanced_acc": 0.5762048231824919,
  "onpolicy_mlp_majority": 0.7079983922829582,
  "onpolicy_mlp_gap": 0.11575562030172803,
  "onpolicy_mlp_recovery": 0.39642117455017123,
  "onpolicy_mlp_selectivity": 0.6810691207647324,
  "random_linear_test_acc": 0.922025740146637,
  "random_linear_balanced_acc": 0.44747094138023985,
  "random_linear_majority": 0.8563102893890675,
  "random_linear_gap": 0.06571545075756946,
  "random_linear_recovery": 0.4573427733841477,
  "random_linear_selectivity": 0.7791398912668228,
  "random_mlp_test_acc": 0.9200160503387451,
  "random_mlp_balanced_acc": 0.4959263226927128,
  "random_mlp_majority": 0.8563102893890675,
  "random_mlp_gap": 0.06370576094967761,
  "random_mlp_recovery": 0.4433564566232109,
  "random_mlp_selectivity": 0.7731109112501144,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5473591918922619,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.31605791867055083
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.75,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_030",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.328125
  ],
  "train_success": [
    0.203125,
    0.328125
  ],
  "policy_loss": [
    -0.09821275621652603,
    -0.07767997682094574
  ],
  "value_loss": [
    0.1290172040462494,
    0.06394530832767487
  ],
  "entropy": [
    1.0369373559951782,
    0.12869152426719666
  ],
  "val_success": [
    0.04310344827586207,
    0.20689655172413793
  ],
  "test_short_success": [
    0.0,
    0.0
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.0850616815033658,
    0.4764015756535366
  ],
  "test_short_success_norm": [
    0.0,
    0.0
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1340/probe.json <==
{
  "task": "rand_030",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8445534706115723,
  "probe_test_acc": 0.8323954939842224,
  "balanced_acc": 0.518278623153035,
  "majority_baseline": 0.7160369774919614,
  "control_task_acc": 0.14087620377540588,
  "selectivity": 0.6915192902088165,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11635851649226103,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8325396776199341,
  "rowsplit_balanced_acc": 0.5457644290670693,
  "rowsplit_probe_gap": 0.1257936458739023,
  "num_control_classes": 7,
  "control_test_acc": 0.832596480846405,
  "control_majority": 0.7160369774919614,
  "control_probe_gap": 0.11655950335444365
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_030",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8394292593002319,
  "onpolicy_linear_balanced_acc": 0.5485636545812448,
  "onpolicy_linear_majority": 0.7194533762057878,
  "onpolicy_linear_gap": 0.11997588309444418,
  "onpolicy_linear_recovery": 0.42765042570054024,
  "onpolicy_linear_selectivity": 0.7035771757364273,
  "onpolicy_mlp_test_acc": 0.8263665437698364,
  "onpolicy_mlp_balanced_acc": 0.5705281251293858,
  "onpolicy_mlp_majority": 0.7194533762057878,
  "onpolicy_mlp_gap": 0.10691316756404867,
  "onpolicy_mlp_recovery": 0.3810887691967809,
  "onpolicy_mlp_selectivity": 0.6798633337020874,
  "random_linear_test_acc": 0.9328778386116028,
  "random_linear_balanced_acc": 0.504025159628642,
  "random_linear_majority": 0.8563102893890675,
  "random_linear_gap": 0.07656754922253528,
  "random_linear_recovery": 0.5328673075962734,
  "random_linear_selectivity": 0.7911977767944336,
  "random_mlp_test_acc": 0.9200160503387451,
  "random_mlp_balanced_acc": 0.45963674878829824,
  "random_mlp_majority": 0.8563102893890675,
  "random_mlp_gap": 0.06370576094967761,
  "random_mlp_recovery": 0.4433564566232109,
  "random_mlp_selectivity": 0.7723070532083511,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5363738024902662,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.31605791867055083
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_030",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.1875
  ],
  "train_success": [
    0.109375,
    0.1875
  ],
  "policy_loss": [
    0.0980125367641449,
    0.3150174617767334
  ],
  "value_loss": [
    0.12562590837478638,
    0.019606299698352814
  ],
  "entropy": [
    1.0598913431167603,
    0.1552174836397171
  ],
  "val_success": [
    0.09482758620689655,
    0.19827586206896552
  ],
  "test_short_success": [
    0.0,
    0.03125
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.21194089154834614,
    0.46402261612219686
  ],
  "test_short_success_norm": [
    0.0,
    0.1974115648609091
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1341/probe.json <==
{
  "task": "rand_030",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8591001629829407,
  "probe_test_acc": 0.86012864112854,
  "balanced_acc": 0.5722221958687904,
  "majority_baseline": 0.7329180064308681,
  "control_task_acc": 0.13243569433689117,
  "selectivity": 0.7276929467916489,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1272106346976719,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8390873074531555,
  "rowsplit_balanced_acc": 0.5311223580061435,
  "rowsplit_probe_gap": 0.13313492650077452,
  "num_control_classes": 7,
  "control_test_acc": 0.8589228391647339,
  "control_majority": 0.7329180064308681,
  "control_probe_gap": 0.12600483273386576
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_030",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8605305552482605,
  "onpolicy_linear_balanced_acc": 0.5639588635870743,
  "onpolicy_linear_majority": 0.7319131832797428,
  "onpolicy_linear_gap": 0.12861737196851775,
  "onpolicy_linear_recovery": 0.479760152110453,
  "onpolicy_linear_selectivity": 0.7182475924491882,
  "onpolicy_mlp_test_acc": 0.8591237664222717,
  "onpolicy_mlp_balanced_acc": 0.6147315289120778,
  "onpolicy_mlp_majority": 0.7319131832797428,
  "onpolicy_mlp_gap": 0.12721058314252898,
  "onpolicy_mlp_recovery": 0.47451263996793414,
  "onpolicy_mlp_selectivity": 0.720860093832016,
  "random_linear_test_acc": 0.9326768517494202,
  "random_linear_balanced_acc": 0.5015154645535604,
  "random_linear_majority": 0.8563102893890675,
  "random_linear_gap": 0.07636656236035266,
  "random_linear_recovery": 0.5314685514756851,
  "random_linear_selectivity": 0.7956189811229706,
  "random_mlp_test_acc": 0.9308681488037109,
  "random_mlp_balanced_acc": 0.5860990790687451,
  "random_mlp_majority": 0.8563102893890675,
  "random_mlp_gap": 0.07455785941464343,
  "random_mlp_recovery": 0.5188809908353366,
  "random_mlp_selectivity": 0.7861736118793488,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5315577356977806,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.31605791867055083
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_030",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.390625
  ],
  "train_success": [
    0.0,
    0.390625
  ],
  "policy_loss": [
    -0.24748089909553528,
    -0.11596790701150894
  ],
  "value_loss": [
    0.002832574537023902,
    0.10637274384498596
  ],
  "entropy": [
    1.0800671577453613,
    0.026010893285274506
  ],
  "val_success": [
    0.04310344827586207,
    0.1724137931034483
  ],
  "test_short_success": [
    0.0,
    0.0
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.08102567428651865,
    0.4326649744094379
  ],
  "test_short_success_norm": [
    0.0,
    0.0
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1337/probe.json <==
{
  "task": "rand_030",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8505101799964905,
  "probe_test_acc": 0.8341270089149475,
  "balanced_acc": 0.5369887209901782,
  "majority_baseline": 0.7047619047619048,
  "control_task_acc": 0.14523810148239136,
  "selectivity": 0.6888889074325562,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.1293651041530427
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.75,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_030",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.3125
  ],
  "train_success": [
    0.046875,
    0.3125
  ],
  "policy_loss": [
    -0.027843011543154716,
    -0.18611685931682587
  ],
  "value_loss": [
    0.010409057140350342,
    0.0894353985786438
  ],
  "entropy": [
    1.066277265548706,
    0.12939296662807465
  ],
  "val_success": [
    0.0603448275862069,
    0.20689655172413793
  ],
  "test_short_success": [
    0.0,
    0.046875
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.11079935265200203,
    0.4368539515188321
  ],
  "test_short_success_norm": [
    0.0,
    0.2697789168463026
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1338/probe.json <==
{
  "task": "rand_030",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8326530456542969,
  "probe_test_acc": 0.8123015761375427,
  "balanced_acc": 0.5231425226467737,
  "majority_baseline": 0.6958333333333333,
  "control_task_acc": 0.14265872538089752,
  "selectivity": 0.6696428507566452,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.11646824280420942
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 1.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_030",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.0625
  ],
  "train_success": [
    0.0,
    0.0625
  ],
  "policy_loss": [
    -0.15862920880317688,
    0.10229887068271637
  ],
  "value_loss": [
    0.007364002987742424,
    0.0027709633577615023
  ],
  "entropy": [
    1.0637006759643555,
    0.2637001872062683
  ],
  "val_success": [
    0.0603448275862069,
    0.19827586206896552
  ],
  "test_short_success": [
    0.0,
    0.015625
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.10949450212409903,
    0.4201309258419882
  ],
  "test_short_success_norm": [
    0.0,
    0.09074874505492563
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1339/probe.json <==
{
  "task": "rand_030",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8534864187240601,
  "probe_test_acc": 0.8345237970352173,
  "balanced_acc": 0.5464201592166283,
  "majority_baseline": 0.7132936507936508,
  "control_task_acc": 0.14940476417541504,
  "selectivity": 0.6851190328598022,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.12123014624156647
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_030/lstm_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_031",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.484375
  ],
  "train_success": [
    0.140625,
    0.484375
  ],
  "policy_loss": [
    -0.06880761682987213,
    0.25000861287117004
  ],
  "value_loss": [
    0.05255526304244995,
    0.0912170559167862
  ],
  "entropy": [
    1.0140198469161987,
    0.0940270721912384
  ],
  "val_success": [
    0.13793103448275862,
    0.45689655172413796
  ],
  "test_short_success": [
    0.046875,
    0.484375
  ],
  "test_long_success": [
    0.1328125,
    0.484375
  ],
  "val_success_norm": [
    0.2586205163643926,
    0.8566809506568317
  ],
  "test_short_success_norm": [
    0.08789062500000003,
    0.9082031250000003
  ],
  "test_long_success_norm": [
    0.24902343750000008,
    0.9082031250000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1337/probe.json <==
{
  "task": "rand_031",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9989851117134094,
  "probe_test_acc": 0.998593270778656,
  "balanced_acc": 0.9984890988063407,
  "majority_baseline": 0.4292604501607717,
  "control_task_acc": 0.3360128700733185,
  "selectivity": 0.6625804007053375,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5693328206178843,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9970238208770752,
  "rowsplit_balanced_acc": 0.9968079621374359,
  "rowsplit_probe_gap": 0.566865090718345,
  "num_control_classes": 3,
  "control_test_acc": 0.9983922839164734,
  "control_majority": 0.4292604501607717,
  "control_probe_gap": 0.5691318337557016
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_031",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9979903697967529,
  "onpolicy_linear_balanced_acc": 0.9980571509657118,
  "onpolicy_linear_majority": 0.42986334405144694,
  "onpolicy_linear_gap": 0.5681270257453059,
  "onpolicy_linear_recovery": 0.9964751780432297,
  "onpolicy_linear_selectivity": 0.6517283022403717,
  "onpolicy_mlp_test_acc": 0.9987941980361938,
  "onpolicy_mlp_balanced_acc": 0.9988417249907501,
  "onpolicy_mlp_majority": 0.42986334405144694,
  "onpolicy_mlp_gap": 0.5689308539847469,
  "onpolicy_mlp_recovery": 0.9978850650081426,
  "onpolicy_mlp_selectivity": 0.6661977469921112,
  "random_linear_test_acc": 0.959003210067749,
  "random_linear_balanced_acc": 0.957127070434259,
  "random_linear_majority": 0.4815112540192926,
  "random_linear_gap": 0.4774919560484564,
  "random_linear_recovery": 0.9209302222081857,
  "random_linear_selectivity": 0.6191720068454742,
  "random_mlp_test_acc": 0.9704582095146179,
  "random_mlp_balanced_acc": 0.9695440044526421,
  "random_mlp_majority": 0.4815112540192926,
  "random_mlp_gap": 0.4889469554953253,
  "random_mlp_recovery": 0.9430232754049375,
  "random_mlp_selectivity": 0.6358520984649658,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9786887714217356,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9241315905578585
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 1.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_031",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.5
  ],
  "train_success": [
    0.25,
    0.5
  ],
  "policy_loss": [
    0.040839023888111115,
    0.15798421204090118
  ],
  "value_loss": [
    0.07339067757129669,
    0.08067984133958817
  ],
  "entropy": [
    1.006904125213623,
    0.13120652735233307
  ],
  "val_success": [
    0.15517241379310345,
    0.46551724137931033
  ],
  "test_short_success": [
    0.21875,
    0.328125
  ],
  "test_long_success": [
    0.203125,
    0.4140625
  ],
  "val_success_norm": [
    0.291020251555061,
    0.8729878278490755
  ],
  "test_short_success_norm": [
    0.4101562500000001,
    0.6152343750000002
  ],
  "test_long_success_norm": [
    0.3808593750000001,
    0.7763671875000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1338/probe.json <==
{
  "task": "rand_031",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9964479207992554,
  "probe_test_acc": 0.993971049785614,
  "balanced_acc": 0.9935801819716384,
  "majority_baseline": 0.4220257234726688,
  "control_task_acc": 0.344453364610672,
  "selectivity": 0.649517685174942,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5719453263129453,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.995039701461792,
  "rowsplit_balanced_acc": 0.9946128180864481,
  "rowsplit_probe_gap": 0.5750000189221094,
  "num_control_classes": 3,
  "control_test_acc": 0.993971049785614,
  "control_majority": 0.4220257234726688,
  "control_probe_gap": 0.5719453263129453
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_031",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9969855546951294,
  "onpolicy_linear_balanced_acc": 0.9969667255275839,
  "onpolicy_linear_majority": 0.42262861736334406,
  "onpolicy_linear_gap": 0.5743569373317854,
  "onpolicy_linear_recovery": 0.9947790185043383,
  "onpolicy_linear_selectivity": 0.6643891036510468,
  "onpolicy_mlp_test_acc": 0.9965835809707642,
  "onpolicy_mlp_balanced_acc": 0.9964688415345543,
  "onpolicy_mlp_majority": 0.42262861736334406,
  "onpolicy_mlp_gap": 0.5739549636074202,
  "onpolicy_mlp_recovery": 0.9940828050506517,
  "onpolicy_mlp_selectivity": 0.6593649387359619,
  "random_linear_test_acc": 0.9754823446273804,
  "random_linear_balanced_acc": 0.973640973378313,
  "random_linear_majority": 0.4815112540192926,
  "random_linear_gap": 0.49397109060808775,
  "random_linear_recovery": 0.9527132352193196,
  "random_linear_selectivity": 0.640072375535965,
  "random_mlp_test_acc": 0.9746784567832947,
  "random_mlp_balanced_acc": 0.9714118682542451,
  "random_mlp_majority": 0.4815112540192926,
  "random_mlp_gap": 0.49316720276400206,
  "random_mlp_recovery": 0.9511627910673156,
  "random_mlp_selectivity": 0.644493579864502,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9819250141128841,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9241315905578585
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.75,
  "29": 1.0,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_031",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.484375
  ],
  "train_success": [
    0.21875,
    0.484375
  ],
  "policy_loss": [
    -0.3216734826564789,
    -0.09856235980987549
  ],
  "value_loss": [
    0.08494546264410019,
    0.024092309176921844
  ],
  "entropy": [
    1.0617175102233887,
    0.05089718475937843
  ],
  "val_success": [
    0.1896551724137931,
    0.5086206896551724
  ],
  "test_short_success": [
    0.21875,
    0.5
  ],
  "test_long_success": [
    0.2421875,
    0.5390625
  ],
  "val_success_norm": [
    0.3557476897284332,
    0.9538109499461123
  ],
  "test_short_success_norm": [
    0.4101562500000001,
    0.9375000000000002
  ],
  "test_long_success_norm": [
    0.45410156250000017,
    1.0107421875000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1339/probe.json <==
{
  "task": "rand_031",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.998562216758728,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9995189715944433,
  "majority_baseline": 0.4405144694533762,
  "control_task_acc": 0.32958200573921204,
  "selectivity": 0.6700160801410675,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5590836164269033,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.9978724630898544,
  "rowsplit_probe_gap": 0.5563492250820947,
  "num_control_classes": 3,
  "control_test_acc": 0.9997990131378174,
  "control_majority": 0.4405144694533762,
  "control_probe_gap": 0.5592845436844411
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_031",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9967845678329468,
  "onpolicy_linear_balanced_acc": 0.9963926234922171,
  "onpolicy_linear_majority": 0.4405144694533762,
  "onpolicy_linear_gap": 0.5562700983795705,
  "onpolicy_linear_recovery": 0.9942528769887727,
  "onpolicy_linear_selectivity": 0.6651929318904877,
  "onpolicy_mlp_test_acc": 0.9971864819526672,
  "onpolicy_mlp_balanced_acc": 0.9968415572744843,
  "onpolicy_mlp_majority": 0.4405144694533762,
  "onpolicy_mlp_gap": 0.556672012499291,
  "onpolicy_mlp_recovery": 0.9949712407314915,
  "onpolicy_mlp_selectivity": 0.656953364610672,
  "random_linear_test_acc": 0.9393087029457092,
  "random_linear_balanced_acc": 0.938267290081599,
  "random_linear_majority": 0.4815112540192926,
  "random_linear_gap": 0.4577974489264166,
  "random_linear_recovery": 0.8829457774642826,
  "random_linear_selectivity": 0.6024919748306274,
  "random_mlp_test_acc": 0.9427250623703003,
  "random_mlp_balanced_acc": 0.940839100422349,
  "random_mlp_majority": 0.4815112540192926,
  "random_mlp_gap": 0.46121380835100767,
  "random_mlp_recovery": 0.8895348489746567,
  "random_mlp_selectivity": 0.6141479015350342,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9731029571123698,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9241315905578585
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 1.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_031",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.359375
  ],
  "train_success": [
    0.140625,
    0.359375
  ],
  "policy_loss": [
    0.24582302570343018,
    -0.0528542660176754
  ],
  "value_loss": [
    0.031085016205906868,
    0.0756760910153389
  ],
  "entropy": [
    1.0371580123901367,
    0.05990185588598251
  ],
  "val_success": [
    0.1896551724137931,
    0.5
  ],
  "test_short_success": [
    0.140625,
    0.546875
  ],
  "test_long_success": [
    0.15625,
    0.546875
  ],
  "val_success_norm": [
    0.35560549835103317,
    0.9377265489166421
  ],
  "test_short_success_norm": [
    0.2636718750000001,
    1.0253906250000004
  ],
  "test_long_success_norm": [
    0.2929687500000001,
    1.0253906250000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1340/probe.json <==
{
  "task": "rand_031",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.986721932888031,
  "probe_test_acc": 0.987942099571228,
  "balanced_acc": 0.9879715354918304,
  "majority_baseline": 0.41941318327974275,
  "control_task_acc": 0.33440515398979187,
  "selectivity": 0.6535369455814362,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5685289162914853,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.987500011920929,
  "rowsplit_balanced_acc": 0.9870348368734781,
  "rowsplit_probe_gap": 0.5674603293812464,
  "num_control_classes": 3,
  "control_test_acc": 0.987942099571228,
  "control_majority": 0.41941318327974275,
  "control_probe_gap": 0.5685289162914853
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_031",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9921624064445496,
  "onpolicy_linear_balanced_acc": 0.9921681483055219,
  "onpolicy_linear_majority": 0.42483922829581994,
  "onpolicy_linear_gap": 0.5673231781487296,
  "onpolicy_linear_recovery": 0.9863732126024034,
  "onpolicy_linear_selectivity": 0.6599678695201874,
  "onpolicy_mlp_test_acc": 0.9921624064445496,
  "onpolicy_mlp_balanced_acc": 0.9919814982046454,
  "onpolicy_mlp_majority": 0.42483922829581994,
  "onpolicy_mlp_gap": 0.5673231781487296,
  "onpolicy_mlp_recovery": 0.9863732126024034,
  "onpolicy_mlp_selectivity": 0.6575562953948975,
  "random_linear_test_acc": 0.9557877779006958,
  "random_linear_balanced_acc": 0.9503498048259612,
  "random_linear_majority": 0.4815112540192926,
  "random_linear_gap": 0.4742765238814032,
  "random_linear_recovery": 0.9147286755170009,
  "random_linear_selectivity": 0.6203778088092804,
  "random_mlp_test_acc": 0.9527733325958252,
  "random_mlp_balanced_acc": 0.9489256801714537,
  "random_mlp_majority": 0.4815112540192926,
  "random_mlp_gap": 0.4712620785765326,
  "random_mlp_recovery": 0.908914768603421,
  "random_mlp_selectivity": 0.6151527464389801,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9815277116889228,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9241315905578585
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_031",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.453125
  ],
  "train_success": [
    0.171875,
    0.453125
  ],
  "policy_loss": [
    0.011859819293022156,
    -0.4006972312927246
  ],
  "value_loss": [
    0.1526983082294464,
    0.05897141993045807
  ],
  "entropy": [
    1.0603984594345093,
    0.07575737684965134
  ],
  "val_success": [
    0.14655172413793102,
    0.47413793103448276
  ],
  "test_short_success": [
    0.1875,
    0.515625
  ],
  "test_long_success": [
    0.1484375,
    0.4921875
  ],
  "val_success_norm": [
    0.27485972086235116,
    0.8891599346368111
  ],
  "test_short_success_norm": [
    0.3515625000000001,
    0.9667968750000004
  ],
  "test_long_success_norm": [
    0.2783203125000001,
    0.9228515625000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1341/probe.json <==
{
  "task": "rand_031",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9993234276771545,
  "probe_test_acc": 0.9945739507675171,
  "balanced_acc": 0.9942425498292543,
  "majority_baseline": 0.4258440514469453,
  "control_task_acc": 0.337017685174942,
  "selectivity": 0.6575562655925751,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5687298993205718,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.995634913444519,
  "rowsplit_balanced_acc": 0.9952815235950946,
  "rowsplit_probe_gap": 0.566666659476265,
  "num_control_classes": 3,
  "control_test_acc": 0.9941720366477966,
  "control_majority": 0.4258440514469453,
  "control_probe_gap": 0.5683279852008514
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_031",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9929662346839905,
  "onpolicy_linear_balanced_acc": 0.9922133262804543,
  "onpolicy_linear_majority": 0.4258440514469453,
  "onpolicy_linear_gap": 0.5671221832370452,
  "onpolicy_linear_recovery": 0.9877493817947276,
  "onpolicy_linear_selectivity": 0.6613745987415314,
  "onpolicy_mlp_test_acc": 0.9931672215461731,
  "onpolicy_mlp_balanced_acc": 0.9923706331862275,
  "onpolicy_mlp_majority": 0.4258440514469453,
  "onpolicy_mlp_gap": 0.5673231700992278,
  "onpolicy_mlp_recovery": 0.9880994380167158,
  "onpolicy_mlp_selectivity": 0.658561110496521,
  "random_linear_test_acc": 0.9903537034988403,
  "random_linear_balanced_acc": 0.990258603141748,
  "random_linear_majority": 0.4815112540192926,
  "random_linear_gap": 0.5088424494795477,
  "random_linear_recovery": 0.9813953599264456,
  "random_linear_selectivity": 0.6621784567832947,
  "random_mlp_test_acc": 0.9907556176185608,
  "random_mlp_balanced_acc": 0.9904825043945937,
  "random_mlp_majority": 0.4815112540192926,
  "random_mlp_gap": 0.5092443635992682,
  "random_mlp_recovery": 0.9821705245232397,
  "random_mlp_selectivity": 0.665996789932251,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.978694836064014,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9241315905578585
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_031",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.4375
  ],
  "train_success": [
    0.171875,
    0.4375
  ],
  "policy_loss": [
    -0.278667688369751,
    -0.2138516753911972
  ],
  "value_loss": [
    0.045682914555072784,
    0.09303849935531616
  ],
  "entropy": [
    1.0799931287765503,
    0.2523450553417206
  ],
  "val_success": [
    0.1724137931034483,
    0.4482758620689655
  ],
  "test_short_success": [
    0.1875,
    0.453125
  ],
  "test_long_success": [
    0.15625,
    0.484375
  ],
  "val_success_norm": [
    0.3232759214598931,
    0.8405923379864217
  ],
  "test_short_success_norm": [
    0.3515625000000001,
    0.8496093750000002
  ],
  "test_long_success_norm": [
    0.2929687500000001,
    0.9082031250000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1337/probe.json <==
{
  "task": "rand_031",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9792516827583313,
  "probe_test_acc": 0.9753968119621277,
  "balanced_acc": 0.9747146250160679,
  "majority_baseline": 0.4119047619047619,
  "control_task_acc": 0.3313491940498352,
  "selectivity": 0.6440476179122925,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5634920500573658
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 1.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_031",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.53125
  ],
  "train_success": [
    0.21875,
    0.53125
  ],
  "policy_loss": [
    0.10316457599401474,
    -0.1057216003537178
  ],
  "value_loss": [
    0.016916878521442413,
    0.07076016813516617
  ],
  "entropy": [
    1.0660808086395264,
    0.06795131415128708
  ],
  "val_success": [
    0.1810344827586207,
    0.49137931034482757
  ],
  "test_short_success": [
    0.1875,
    0.328125
  ],
  "test_long_success": [
    0.125,
    0.4140625
  ],
  "val_success_norm": [
    0.3395857751242998,
    0.9214823221659283
  ],
  "test_short_success_norm": [
    0.3515625000000001,
    0.6152343750000002
  ],
  "test_long_success_norm": [
    0.23437500000000006,
    0.7763671875000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1338/probe.json <==
{
  "task": "rand_031",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9996598362922668,
  "probe_test_acc": 0.9984126687049866,
  "balanced_acc": 0.9986173862230058,
  "majority_baseline": 0.435515873015873,
  "control_task_acc": 0.3424603044986725,
  "selectivity": 0.6559523642063141,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5628967956891135
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 1.0,
  "13": 1.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.75,
  "29": 1.0,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_031",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.46875
  ],
  "train_success": [
    0.203125,
    0.46875
  ],
  "policy_loss": [
    -0.029861195012927055,
    -0.13460205495357513
  ],
  "value_loss": [
    0.036286577582359314,
    0.03116915002465248
  ],
  "entropy": [
    1.0638388395309448,
    0.05326401814818382
  ],
  "val_success": [
    0.14655172413793102,
    0.5172413793103449
  ],
  "test_short_success": [
    0.15625,
    0.5
  ],
  "test_long_success": [
    0.125,
    0.546875
  ],
  "val_success_norm": [
    0.27493496071047013,
    0.9699747430495606
  ],
  "test_short_success_norm": [
    0.2929687500000001,
    0.9375000000000002
  ],
  "test_long_success_norm": [
    0.23437500000000006,
    1.0253906250000002
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1339/probe.json <==
{
  "task": "rand_031",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9971938729286194,
  "probe_test_acc": 0.9972222447395325,
  "balanced_acc": 0.9968429890825643,
  "majority_baseline": 0.44305555555555554,
  "control_task_acc": 0.3474206328392029,
  "selectivity": 0.6498016119003296,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5541666891839769
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_031/lstm_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 1.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_032",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.84375,
    0.90625
  ],
  "train_success": [
    0.84375,
    0.90625
  ],
  "policy_loss": [
    -0.11908189952373505,
    -0.2639036476612091
  ],
  "value_loss": [
    0.2455228865146637,
    0.009112697094678879
  ],
  "entropy": [
    0.5976970791816711,
    0.2731885612010956
  ],
  "val_success": [
    0.75,
    0.853448275862069
  ],
  "test_short_success": [
    0.71875,
    0.84375
  ],
  "test_long_success": [
    0.7578125,
    0.859375
  ],
  "val_success_norm": [
    0.8050060279390848,
    0.920024177670456
  ],
  "test_short_success_norm": [
    0.7705532962328832,
    0.9038250927511482
  ],
  "test_long_success_norm": [
    0.8107551191495435,
    0.9214478096461187
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1337/probe.json <==
{
  "task": "rand_032",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5681664347648621,
  "probe_test_acc": 0.5389871597290039,
  "balanced_acc": 0.5448566917386671,
  "majority_baseline": 0.4622186495176849,
  "control_task_acc": 0.25281351804733276,
  "selectivity": 0.28617364168167114,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07676851021131903,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5402777791023254,
  "rowsplit_balanced_acc": 0.5397681094958986,
  "rowsplit_probe_gap": 0.0702380965626429,
  "num_control_classes": 4,
  "control_test_acc": 0.5413987040519714,
  "control_majority": 0.4622186495176849,
  "control_probe_gap": 0.07918005453428656
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_032",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5608922839164734,
  "onpolicy_linear_balanced_acc": 0.5736524580081752,
  "onpolicy_linear_majority": 0.46141479099678456,
  "onpolicy_linear_gap": 0.09947749291968883,
  "onpolicy_linear_recovery": 0.18470149431655655,
  "onpolicy_linear_selectivity": 0.30968648195266724,
  "onpolicy_mlp_test_acc": 0.5460209250450134,
  "onpolicy_mlp_balanced_acc": 0.5835331139214914,
  "onpolicy_mlp_majority": 0.46141479099678456,
  "onpolicy_mlp_gap": 0.08460613404822886,
  "onpolicy_mlp_recovery": 0.15708959814327866,
  "onpolicy_mlp_selectivity": 0.30004021525382996,
  "random_linear_test_acc": 0.520900309085846,
  "random_linear_balanced_acc": 0.5274157043306957,
  "random_linear_majority": 0.404943729903537,
  "random_linear_gap": 0.11595657918230895,
  "random_linear_recovery": 0.19486657818681843,
  "random_linear_selectivity": 0.2759244292974472,
  "random_mlp_test_acc": 0.5456189513206482,
  "random_mlp_balanced_acc": 0.543674662381606,
  "random_mlp_majority": 0.404943729903537,
  "random_mlp_gap": 0.1406752214171112,
  "random_mlp_recovery": 0.2364065862112615,
  "random_mlp_selectivity": 0.28778132796287537,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8124316394305354,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.91833817865354
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_032",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.65625,
    0.890625
  ],
  "train_success": [
    0.65625,
    0.890625
  ],
  "policy_loss": [
    -0.07470675557851791,
    -0.29025134444236755
  ],
  "value_loss": [
    0.1862006038427353,
    0.011504548601806164
  ],
  "entropy": [
    0.6860491633415222,
    0.3878740966320038
  ],
  "val_success": [
    0.75,
    0.8620689655172413
  ],
  "test_short_success": [
    0.78125,
    0.90625
  ],
  "test_long_success": [
    0.734375,
    0.84375
  ],
  "val_success_norm": [
    0.8024880379227366,
    0.927227770757997
  ],
  "test_short_success_norm": [
    0.8425861515411099,
    0.9727739726027465
  ],
  "test_long_success_norm": [
    0.7881760131278539,
    0.9038250927511415
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1338/probe.json <==
{
  "task": "rand_032",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5415257215499878,
  "probe_test_acc": 0.5295417904853821,
  "balanced_acc": 0.48745002135378623,
  "majority_baseline": 0.4561897106109325,
  "control_task_acc": 0.2568328082561493,
  "selectivity": 0.2727089822292328,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07335207987444958,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5128968358039856,
  "rowsplit_balanced_acc": 0.4620360734318544,
  "rowsplit_probe_gap": 0.04662699453414432,
  "num_control_classes": 4,
  "control_test_acc": 0.5309485793113708,
  "control_majority": 0.4561897106109325,
  "control_probe_gap": 0.07475886870043835
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_032",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5279340744018555,
  "onpolicy_linear_balanced_acc": 0.4846556608697955,
  "onpolicy_linear_majority": 0.4565916398713826,
  "onpolicy_linear_gap": 0.07134243453047284,
  "onpolicy_linear_recovery": 0.13128696531939085,
  "onpolicy_linear_selectivity": 0.28175240755081177,
  "onpolicy_mlp_test_acc": 0.5257234573364258,
  "onpolicy_mlp_balanced_acc": 0.5070591594076522,
  "onpolicy_mlp_majority": 0.4565916398713826,
  "onpolicy_mlp_gap": 0.06913181746504315,
  "onpolicy_mlp_recovery": 0.12721890669602615,
  "onpolicy_mlp_selectivity": 0.2749195992946625,
  "random_linear_test_acc": 0.5078375935554504,
  "random_linear_balanced_acc": 0.4911611920579577,
  "random_linear_majority": 0.404943729903537,
  "random_linear_gap": 0.10289386365191344,
  "random_linear_recovery": 0.17291451048021658,
  "random_linear_selectivity": 0.2536173462867737,
  "random_mlp_test_acc": 0.5327572226524353,
  "random_mlp_balanced_acc": 0.5238200745771725,
  "random_mlp_majority": 0.404943729903537,
  "random_mlp_gap": 0.1278134927488983,
  "random_mlp_recovery": 0.21479227960773994,
  "random_mlp_selectivity": 0.2871784418821335,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8188615150032108,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.91833817865354
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 1.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_032",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.703125
  ],
  "train_success": [
    0.546875,
    0.703125
  ],
  "policy_loss": [
    -0.3797470033168793,
    0.2080383449792862
  ],
  "value_loss": [
    0.1920699030160904,
    0.04329685866832733
  ],
  "entropy": [
    0.6465455293655396,
    0.39175671339035034
  ],
  "val_success": [
    0.646551724137931,
    0.8362068965517241
  ],
  "test_short_success": [
    0.578125,
    0.84375
  ],
  "test_long_success": [
    0.6328125,
    0.859375
  ],
  "val_success_norm": [
    0.6924459185428519,
    0.8978655480089656
  ],
  "test_short_success_norm": [
    0.6196587828196476,
    0.9069090682077703
  ],
  "test_long_success_norm": [
    0.6790253103595891,
    0.9245317851027397
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1339/probe.json <==
{
  "task": "rand_032",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5479533076286316,
  "probe_test_acc": 0.5237138271331787,
  "balanced_acc": 0.522915880123807,
  "majority_baseline": 0.4332797427652733,
  "control_task_acc": 0.2562299072742462,
  "selectivity": 0.2674839198589325,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0904340843679054,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5170634984970093,
  "rowsplit_balanced_acc": 0.5250774482519884,
  "rowsplit_probe_gap": 0.0773809588144696,
  "num_control_classes": 4,
  "control_test_acc": 0.5237138271331787,
  "control_majority": 0.4332797427652733,
  "control_probe_gap": 0.0904340843679054
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_032",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5168810486793518,
  "onpolicy_linear_balanced_acc": 0.5166295804953946,
  "onpolicy_linear_majority": 0.43307877813504825,
  "onpolicy_linear_gap": 0.08380227054430356,
  "onpolicy_linear_recovery": 0.14781995683390803,
  "onpolicy_linear_selectivity": 0.26889069378376007,
  "onpolicy_mlp_test_acc": 0.54762864112854,
  "onpolicy_mlp_balanced_acc": 0.5390027150638332,
  "onpolicy_mlp_majority": 0.43307877813504825,
  "onpolicy_mlp_gap": 0.11454986299349179,
  "onpolicy_mlp_recovery": 0.20205605042737157,
  "onpolicy_mlp_selectivity": 0.29401126503944397,
  "random_linear_test_acc": 0.5086414813995361,
  "random_linear_balanced_acc": 0.5142276570135101,
  "random_linear_majority": 0.404943729903537,
  "random_linear_gap": 0.10369775149599914,
  "random_linear_recovery": 0.17426545472613703,
  "random_linear_selectivity": 0.2606511265039444,
  "random_mlp_test_acc": 0.5373794436454773,
  "random_mlp_balanced_acc": 0.5112371934674014,
  "random_mlp_majority": 0.404943729903537,
  "random_mlp_gap": 0.1324357137419403,
  "random_mlp_recovery": 0.22255998364738094,
  "random_mlp_selectivity": 0.28918813169002533,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.872601802902271,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.91833817865354
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.0,
  "7": 1.0,
  "8": 0.75,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 1.0,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_032",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.875,
    0.78125
  ],
  "train_success": [
    0.875,
    0.78125
  ],
  "policy_loss": [
    -0.049903154373168945,
    0.2187616378068924
  ],
  "value_loss": [
    0.17594073712825775,
    0.0709204152226448
  ],
  "entropy": [
    0.6633812785148621,
    0.37659934163093567
  ],
  "val_success": [
    0.6724137931034483,
    0.8275862068965517
  ],
  "test_short_success": [
    0.6875,
    0.765625
  ],
  "test_long_success": [
    0.7734375,
    0.8984375
  ],
  "val_success_norm": [
    0.7193192675632397,
    0.89084927971371
  ],
  "test_short_success_norm": [
    0.7353078624429317,
    0.8234214469178165
  ],
  "test_long_success_norm": [
    0.8283778360445205,
    0.9655046018835617
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1340/probe.json <==
{
  "task": "rand_032",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5614851117134094,
  "probe_test_acc": 0.5472266674041748,
  "balanced_acc": 0.5307910400061671,
  "majority_baseline": 0.4477491961414791,
  "control_task_acc": 0.2654742896556854,
  "selectivity": 0.2817523777484894,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09947747126269568,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5347222089767456,
  "rowsplit_balanced_acc": 0.5266826347061819,
  "rowsplit_probe_gap": 0.07777776453230117,
  "num_control_classes": 4,
  "control_test_acc": 0.5492363572120667,
  "control_majority": 0.4477491961414791,
  "control_probe_gap": 0.10148716107058753
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_032",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5420016050338745,
  "onpolicy_linear_balanced_acc": 0.5202152220004024,
  "onpolicy_linear_majority": 0.4521704180064309,
  "onpolicy_linear_gap": 0.08983118702744364,
  "onpolicy_linear_recovery": 0.1639765174792955,
  "onpolicy_linear_selectivity": 0.29159966111183167,
  "onpolicy_mlp_test_acc": 0.556471049785614,
  "onpolicy_mlp_balanced_acc": 0.4991595184660347,
  "onpolicy_mlp_majority": 0.4521704180064309,
  "onpolicy_mlp_gap": 0.10430063177918314,
  "onpolicy_mlp_recovery": 0.19038882748834018,
  "onpolicy_mlp_selectivity": 0.30225080251693726,
  "random_linear_test_acc": 0.5365755558013916,
  "random_linear_balanced_acc": 0.5198530213910934,
  "random_linear_majority": 0.404943729903537,
  "random_linear_gap": 0.1316318258978546,
  "random_linear_recovery": 0.2212090394014605,
  "random_linear_selectivity": 0.27009645104408264,
  "random_mlp_test_acc": 0.5466237664222717,
  "random_mlp_balanced_acc": 0.5326411055578073,
  "random_mlp_majority": 0.404943729903537,
  "random_mlp_gap": 0.14168003651873473,
  "random_mlp_recovery": 0.23809519139386154,
  "random_mlp_selectivity": 0.28999194502830505,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8238338796296099,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.91833817865354
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.0,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_032",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.90625
  ],
  "train_success": [
    0.546875,
    0.90625
  ],
  "policy_loss": [
    0.11357215791940689,
    -0.09348171204328537
  ],
  "value_loss": [
    0.3304328918457031,
    0.015874624252319336
  ],
  "entropy": [
    0.6748305559158325,
    0.6011335253715515
  ],
  "val_success": [
    0.6896551724137931,
    0.8017241379310345
  ],
  "test_short_success": [
    0.765625,
    0.84375
  ],
  "test_long_success": [
    0.734375,
    0.8828125
  ],
  "val_success_norm": [
    0.7421187406489165,
    0.8609003488814571
  ],
  "test_short_success_norm": [
    0.8218794591895032,
    0.905367080479458
  ],
  "test_long_success_norm": [
    0.7897180008561644,
    0.9501948665810502
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1341/probe.json <==
{
  "task": "rand_032",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5445703864097595,
  "probe_test_acc": 0.5333601236343384,
  "balanced_acc": 0.5348387766317417,
  "majority_baseline": 0.43569131832797425,
  "control_task_acc": 0.25020095705986023,
  "selectivity": 0.28315916657447815,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09766880530636413,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5160714387893677,
  "rowsplit_balanced_acc": 0.5165853109222106,
  "rowsplit_probe_gap": 0.07103175624968516,
  "num_control_classes": 4,
  "control_test_acc": 0.536374568939209,
  "control_majority": 0.43569131832797425,
  "control_probe_gap": 0.10068325061123473
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_032",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5321543216705322,
  "onpolicy_linear_balanced_acc": 0.5299998890594196,
  "onpolicy_linear_majority": 0.4352893890675241,
  "onpolicy_linear_gap": 0.0968649326030081,
  "onpolicy_linear_recovery": 0.1715302151717325,
  "onpolicy_linear_selectivity": 0.27994370460510254,
  "onpolicy_mlp_test_acc": 0.5472266674041748,
  "onpolicy_mlp_balanced_acc": 0.5742859134031064,
  "onpolicy_mlp_majority": 0.4352893890675241,
  "onpolicy_mlp_gap": 0.11193727833665068,
  "onpolicy_mlp_recovery": 0.19822060391572022,
  "onpolicy_mlp_selectivity": 0.2918006181716919,
  "random_linear_test_acc": 0.5243167281150818,
  "random_linear_balanced_acc": 0.5313626420116423,
  "random_linear_majority": 0.404943729903537,
  "random_linear_gap": 0.11937299821154479,
  "random_linear_recovery": 0.2006079159407791,
  "random_linear_selectivity": 0.27250805497169495,
  "random_mlp_test_acc": 0.5333601236343384,
  "random_mlp_balanced_acc": 0.5331597157009247,
  "random_mlp_majority": 0.404943729903537,
  "random_mlp_gap": 0.12841639373080138,
  "random_mlp_recovery": 0.2158054627505801,
  "random_mlp_selectivity": 0.27230706810951233,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8602575671335037,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.91833817865354
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 1.0,
  "7": 1.0,
  "8": 0.75,
  "9": 1.0,
  "10": 0.25,
  "11": 1.0,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 1.0,
  "20": 0.25,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1337/hyperparameters.json <==
{
  "task": "rand_032",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.734375,
    0.9375
  ],
  "train_success": [
    0.734375,
    0.9375
  ],
  "policy_loss": [
    0.13803844153881073,
    0.03947442024946213
  ],
  "value_loss": [
    0.3014864921569824,
    0.013785216957330704
  ],
  "entropy": [
    0.6801201701164246,
    0.5575589537620544
  ],
  "val_success": [
    0.603448275862069,
    0.8793103448275862
  ],
  "test_short_success": [
    0.6875,
    0.859375
  ],
  "test_long_success": [
    0.7265625,
    0.859375
  ],
  "val_success_norm": [
    0.6499589782134144,
    0.9483953990530908
  ],
  "test_short_success_norm": [
    0.73839183789955,
    0.9214478096461317
  ],
  "test_long_success_norm": [
    0.7778226669520548,
    0.9214478096461187
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1337/probe.json <==
{
  "task": "rand_032",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9870748519897461,
  "probe_test_acc": 0.9855158925056458,
  "balanced_acc": 0.9734699990331552,
  "majority_baseline": 0.45,
  "control_task_acc": 0.24285714328289032,
  "selectivity": 0.7426587492227554,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.5355158925056458
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1338/hyperparameters.json <==
{
  "task": "rand_032",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.90625
  ],
  "train_success": [
    0.546875,
    0.90625
  ],
  "policy_loss": [
    0.1548304557800293,
    -0.133830264210701
  ],
  "value_loss": [
    0.14896655082702637,
    0.01854044757783413
  ],
  "entropy": [
    0.6911472678184509,
    0.3556729555130005
  ],
  "val_success": [
    0.6896551724137931,
    0.8620689655172413
  ],
  "test_short_success": [
    0.6875,
    0.90625
  ],
  "test_long_success": [
    0.6875,
    0.84375
  ],
  "val_success_norm": [
    0.7404217746564289,
    0.9263770343599655
  ],
  "test_short_success_norm": [
    0.7430178010844766,
    0.9727739726027465
  ],
  "test_long_success_norm": [
    0.7376208440353882,
    0.9038250927511415
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1338/probe.json <==
{
  "task": "rand_032",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5622448921203613,
  "probe_test_acc": 0.54067462682724,
  "balanced_acc": 0.5390360233787219,
  "majority_baseline": 0.4626984126984127,
  "control_task_acc": 0.2551587224006653,
  "selectivity": 0.2855159044265747,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.07797621412882727
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 1.0,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1339/hyperparameters.json <==
{
  "task": "rand_032",
  "model_type": "lstm",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.671875,
    0.703125
  ],
  "train_success": [
    0.671875,
    0.703125
  ],
  "policy_loss": [
    0.10547207295894623,
    -0.4117744565010071
  ],
  "value_loss": [
    0.05924484506249428,
    0.012604573741555214
  ],
  "entropy": [
    0.6728578805923462,
    0.36173760890960693
  ],
  "val_success": [
    0.5775862068965517,
    0.8448275862068966
  ],
  "test_short_success": [
    0.671875,
    0.859375
  ],
  "test_long_success": [
    0.609375,
    0.8828125
  ],
  "val_success_norm": [
    0.6224361759396748,
    0.9076395908097996
  ],
  "test_short_success_norm": [
    0.7192271332762639,
    0.922989797374437
  ],
  "test_long_success_norm": [
    0.6525912350171232,
    0.9501948665810502
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1339/probe.json <==
{
  "task": "rand_032",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5655612349510193,
  "probe_test_acc": 0.5305555462837219,
  "balanced_acc": 0.5398888770973889,
  "majority_baseline": 0.44206349206349205,
  "control_task_acc": 0.2549603283405304,
  "selectivity": 0.27559521794319153,
  "num_train": 11760,
  "num_test": 5040,
  "probe_gap": 0.08849205422022988
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_032/lstm_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.25,
  "7": 1.0,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 1.0,
  "20": 1.0,
  "21": 0.75,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_033",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.578125
  ],
  "train_success": [
    0.21875,
    0.578125
  ],
  "policy_loss": [
    -0.014859182760119438,
    0.2200993448495865
  ],
  "value_loss": [
    0.076785609126091,
    0.08195137977600098
  ],
  "entropy": [
    1.0125521421432495,
    0.4788796603679657
  ],
  "val_success": [
    0.2413793103448276,
    0.6551724137931034
  ],
  "test_short_success": [
    0.203125,
    0.53125
  ],
  "test_long_success": [
    0.2578125,
    0.6015625
  ],
  "val_success_norm": [
    0.3915603146239038,
    1.063713210844757
  ],
  "test_short_success_norm": [
    0.3300781249999945,
    0.8632812499999793
  ],
  "test_long_success_norm": [
    0.41894531249999983,
    0.9775390624999997
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1337/probe.json <==
{
  "task": "rand_033",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5393890675241158,
  "control_task_acc": 0.24417202174663544,
  "selectivity": 0.7558279782533646,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.46061093247588425,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4744047619047619,
  "num_control_classes": 3,
  "control_test_acc": 1.0,
  "control_majority": 0.6298231511254019,
  "control_probe_gap": 0.3701768488745981
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_033",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.5418006430868167,
  "onpolicy_linear_gap": 0.45819935691318325,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7560289353132248,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5418006430868167,
  "onpolicy_mlp_gap": 0.45819935691318325,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7429662346839905,
  "random_linear_test_acc": 0.9897508025169373,
  "random_linear_balanced_acc": 0.9873063853056407,
  "random_linear_majority": 0.5715434083601286,
  "random_linear_gap": 0.41820739415680863,
  "random_linear_recovery": 0.9760787961183301,
  "random_linear_selectivity": 0.7471864968538284,
  "random_mlp_test_acc": 0.9915595054626465,
  "random_mlp_balanced_acc": 0.9905432257643858,
  "random_mlp_majority": 0.5715434083601286,
  "random_mlp_gap": 0.42001609710251786,
  "random_mlp_recovery": 0.9803002341379592,
  "random_mlp_selectivity": 0.7399517893791199,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8451251773985085,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8084144297338478
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 1.0,
  "6": 1.0,
  "7": 0.25,
  "8": 0.75,
  "9": 1.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 1.0,
  "30": 1.0,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_033",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.640625
  ],
  "train_success": [
    0.15625,
    0.640625
  ],
  "policy_loss": [
    0.012268011458218098,
    0.03402533382177353
  ],
  "value_loss": [
    0.040363483130931854,
    0.07594265788793564
  ],
  "entropy": [
    1.0082253217697144,
    0.32538333535194397
  ],
  "val_success": [
    0.1206896551724138,
    0.6293103448275862
  ],
  "test_short_success": [
    0.203125,
    0.625
  ],
  "test_long_success": [
    0.109375,
    0.6484375
  ],
  "val_success_norm": [
    0.19596274093398244,
    1.0210365267700814
  ],
  "test_short_success_norm": [
    0.33007812499998723,
    1.0156249999999658
  ],
  "test_long_success_norm": [
    0.17773437499999994,
    1.0537109374999996
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1338/probe.json <==
{
  "task": "rand_033",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.99771648645401,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5407958199356914,
  "control_task_acc": 0.23954984545707703,
  "selectivity": 0.760450154542923,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.45920418006430863,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9984126687049866,
  "rowsplit_balanced_acc": 0.9980626447238775,
  "rowsplit_probe_gap": 0.4710317163240342,
  "num_control_classes": 3,
  "control_test_acc": 1.0,
  "control_majority": 0.6312299035369775,
  "control_probe_gap": 0.3687700964630225
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_033",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.998593270778656,
  "onpolicy_linear_balanced_acc": 0.9993487160401935,
  "onpolicy_linear_majority": 0.539991961414791,
  "onpolicy_linear_gap": 0.458601309363865,
  "onpolicy_linear_recovery": 0.9969419464371307,
  "onpolicy_linear_selectivity": 0.7473874688148499,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.539991961414791,
  "onpolicy_mlp_gap": 0.460008038585209,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7415594756603241,
  "random_linear_test_acc": 0.9479501843452454,
  "random_linear_balanced_acc": 0.940958334601396,
  "random_linear_majority": 0.5715434083601286,
  "random_linear_gap": 0.37640677598511674,
  "random_linear_recovery": 0.878517878659447,
  "random_linear_selectivity": 0.7069935947656631,
  "random_mlp_test_acc": 0.9483520984649658,
  "random_mlp_balanced_acc": 0.9423328057715753,
  "random_mlp_majority": 0.5715434083601286,
  "random_mlp_gap": 0.3768086901048372,
  "random_mlp_recovery": 0.8794559296255487,
  "random_mlp_selectivity": 0.7017685025930405,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8477895959516233,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8084144297338478
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 1.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 1.0,
  "12": 0.25,
  "13": 1.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.0,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_033",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.515625
  ],
  "train_success": [
    0.203125,
    0.515625
  ],
  "policy_loss": [
    -0.09940425306558609,
    0.0922682136297226
  ],
  "value_loss": [
    0.09572921693325043,
    0.017977431416511536
  ],
  "entropy": [
    1.06150221824646,
    0.2538478672504425
  ],
  "val_success": [
    0.29310344827586204,
    0.5
  ],
  "test_short_success": [
    0.21875,
    0.421875
  ],
  "test_long_success": [
    0.2265625,
    0.53125
  ],
  "val_success_norm": [
    0.47525199944619345,
    0.8113025247733753
  ],
  "test_short_success_norm": [
    0.355468749999988,
    0.6855468749999838
  ],
  "test_long_success_norm": [
    0.36816406249999983,
    0.8632812499999998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1339/probe.json <==
{
  "task": "rand_033",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.45538585209003213,
  "control_task_acc": 0.2566318213939667,
  "selectivity": 0.7433681786060333,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5446141479099679,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5501984126984127,
  "num_control_classes": 3,
  "control_test_acc": 1.0,
  "control_majority": 0.5237138263665595,
  "control_probe_gap": 0.4762861736334405
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_033",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.9998635371179039,
  "onpolicy_linear_majority": 0.4567926045016077,
  "onpolicy_linear_gap": 0.5430064086362096,
  "onpolicy_linear_recovery": 0.9996299997683238,
  "onpolicy_linear_selectivity": 0.7415594756603241,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.4567926045016077,
  "onpolicy_mlp_gap": 0.5432073954983923,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7427652776241302,
  "random_linear_test_acc": 0.9831189513206482,
  "random_linear_balanced_acc": 0.98038736544345,
  "random_linear_majority": 0.5715434083601286,
  "random_linear_gap": 0.41157554296051957,
  "random_linear_recovery": 0.9606003291611376,
  "random_linear_selectivity": 0.7365353554487228,
  "random_mlp_test_acc": 0.908561110496521,
  "random_mlp_balanced_acc": 0.8844045732656259,
  "random_mlp_majority": 0.5715434083601286,
  "random_mlp_gap": 0.33701770213639237,
  "random_mlp_recovery": 0.7865854061119552,
  "random_mlp_selectivity": 0.6547427773475647,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8346236482674747,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8084144297338478
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_033",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.625
  ],
  "train_success": [
    0.28125,
    0.625
  ],
  "policy_loss": [
    -0.026151850819587708,
    0.06355579197406769
  ],
  "value_loss": [
    0.1511407196521759,
    0.06859452277421951
  ],
  "entropy": [
    1.0366312265396118,
    0.33652564883232117
  ],
  "val_success": [
    0.16379310344827586,
    0.6206896551724138
  ],
  "test_short_success": [
    0.203125,
    0.609375
  ],
  "test_long_success": [
    0.15625,
    0.609375
  ],
  "val_success_norm": [
    0.2659370075845677,
    1.0075429223132641
  ],
  "test_short_success_norm": [
    0.3300781249999992,
    0.9902343749999769
  ],
  "test_long_success_norm": [
    0.2539062499999999,
    0.9902343749999996
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1340/probe.json <==
{
  "task": "rand_033",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9983922839164734,
  "balanced_acc": 0.9978923381667764,
  "majority_baseline": 0.5397909967845659,
  "control_task_acc": 0.24979902803897858,
  "selectivity": 0.7485932558774948,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4586012871319075,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.9994526466713167,
  "rowsplit_probe_gap": 0.47261902529095845,
  "num_control_classes": 3,
  "control_test_acc": 0.998593270778656,
  "control_majority": 0.6304260450160771,
  "control_probe_gap": 0.3681672257625789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_033",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9993970990180969,
  "onpolicy_linear_balanced_acc": 0.9992004419191919,
  "onpolicy_linear_majority": 0.5411977491961415,
  "onpolicy_linear_gap": 0.4581993498219554,
  "onpolicy_linear_recovery": 0.9986859240972625,
  "onpolicy_linear_selectivity": 0.7566318213939667,
  "onpolicy_mlp_test_acc": 0.9993970990180969,
  "onpolicy_mlp_balanced_acc": 0.9988720033484626,
  "onpolicy_mlp_majority": 0.5411977491961415,
  "onpolicy_mlp_gap": 0.4581993498219554,
  "onpolicy_mlp_recovery": 0.9986859240972625,
  "onpolicy_mlp_selectivity": 0.7556270062923431,
  "random_linear_test_acc": 0.993971049785614,
  "random_linear_balanced_acc": 0.9926335627226439,
  "random_linear_majority": 0.5715434083601286,
  "random_linear_gap": 0.4224276414254854,
  "random_linear_recovery": 0.9859286790493506,
  "random_linear_selectivity": 0.755626991391182,
  "random_mlp_test_acc": 0.9935691356658936,
  "random_mlp_balanced_acc": 0.9926520166853645,
  "random_mlp_majority": 0.5715434083601286,
  "random_mlp_gap": 0.42202572730576493,
  "random_mlp_recovery": 0.9849906280832488,
  "random_mlp_selectivity": 0.7459807097911835,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8455639045141866,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8084144297338478
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 1.0,
  "16": 0.25,
  "17": 0.75,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_033",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.5
  ],
  "train_success": [
    0.1875,
    0.5
  ],
  "policy_loss": [
    0.011320628225803375,
    0.2723807394504547
  ],
  "value_loss": [
    0.17658637464046478,
    0.07893099635839462
  ],
  "entropy": [
    1.0597792863845825,
    0.32146668434143066
  ],
  "val_success": [
    0.22413793103448276,
    0.5948275862068966
  ],
  "test_short_success": [
    0.3125,
    0.578125
  ],
  "test_long_success": [
    0.1875,
    0.6484375
  ],
  "val_success_norm": [
    0.3641052323908854,
    0.9648214514660279
  ],
  "test_short_success_norm": [
    0.5078124999999942,
    0.9394531249999781
  ],
  "test_long_success_norm": [
    0.3046874999999999,
    1.0537109374999996
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1341/probe.json <==
{
  "task": "rand_033",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9979702234268188,
  "probe_test_acc": 0.9921624064445496,
  "balanced_acc": 0.9902368739739146,
  "majority_baseline": 0.5329581993569131,
  "control_task_acc": 0.25743567943573,
  "selectivity": 0.7347267270088196,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.45920420708763643,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9964285492897034,
  "rowsplit_balanced_acc": 0.9951192056247335,
  "rowsplit_probe_gap": 0.47936505722621126,
  "num_control_classes": 3,
  "control_test_acc": 0.9923633337020874,
  "control_majority": 0.6252009646302251,
  "control_probe_gap": 0.3671623690718623
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_033",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.9997816593886463,
  "onpolicy_linear_majority": 0.5327572347266881,
  "onpolicy_linear_gap": 0.46704177841112926,
  "onpolicy_linear_recovery": 0.9995698448919481,
  "onpolicy_linear_selectivity": 0.7564308494329453,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5327572347266881,
  "onpolicy_mlp_gap": 0.4672427652733119,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7504019290208817,
  "random_linear_test_acc": 0.9987941980361938,
  "random_linear_balanced_acc": 0.9989059953872439,
  "random_linear_majority": 0.5715434083601286,
  "random_linear_gap": 0.4272507896760652,
  "random_linear_recovery": 0.997185707986914,
  "random_linear_selectivity": 0.7502009570598602,
  "random_mlp_test_acc": 0.9991961121559143,
  "random_mlp_balanced_acc": 0.9990818041073565,
  "random_mlp_majority": 0.5715434083601286,
  "random_mlp_gap": 0.4276527037957857,
  "random_mlp_recovery": 0.9981237589530157,
  "random_mlp_selectivity": 0.7479903101921082,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8526205613806435,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8084144297338478
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_033/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 1.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.25,
  "29": 0.25,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_034",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.015625,
    0.09375
  ],
  "train_success": [
    0.015625,
    0.09375
  ],
  "policy_loss": [
    -0.08568025380373001,
    -0.0636858269572258
  ],
  "value_loss": [
    0.039585668593645096,
    0.048180077224969864
  ],
  "entropy": [
    0.6025978326797485,
    0.0036632700357586145
  ],
  "val_success": [
    0.0603448275862069,
    0.15517241379310345
  ],
  "test_short_success": [
    0.046875,
    0.09375
  ],
  "test_long_success": [
    0.0546875,
    0.078125
  ],
  "val_success_norm": [
    0.17330215719124992,
    0.45372187697934624
  ],
  "test_short_success_norm": [
    0.1350100261003146,
    0.27002005220192193
  ],
  "test_long_success_norm": [
    0.1575116971180715,
    0.22501671016867356
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1337/probe.json <==
{
  "task": "rand_034",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.8449763059616089,
  "probe_test_acc": 0.8261656165122986,
  "balanced_acc": 0.8204196588505562,
  "majority_baseline": 0.3687700964630225,
  "control_task_acc": 0.1684083640575409,
  "selectivity": 0.6577572524547577,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4573955200492761,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8359127044677734,
  "rowsplit_balanced_acc": 0.8288195216121031,
  "rowsplit_probe_gap": 0.4696428631979322,
  "num_control_classes": 6,
  "control_test_acc": 0.8261656165122986,
  "control_majority": 0.3687700964630225,
  "control_probe_gap": 0.4573955200492761
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_034",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.834003210067749,
  "onpolicy_linear_balanced_acc": 0.8258369750138684,
  "onpolicy_linear_majority": 0.3669614147909968,
  "onpolicy_linear_gap": 0.4670417952767522,
  "onpolicy_linear_recovery": 0.7377777693006726,
  "onpolicy_linear_selectivity": 0.671020895242691,
  "onpolicy_mlp_test_acc": 0.8380225300788879,
  "onpolicy_mlp_balanced_acc": 0.8282369997135013,
  "onpolicy_mlp_majority": 0.3669614147909968,
  "onpolicy_mlp_gap": 0.47106111528789113,
  "onpolicy_mlp_recovery": 0.7441270189436654,
  "onpolicy_mlp_selectivity": 0.6716238111257553,
  "random_linear_test_acc": 0.6760450005531311,
  "random_linear_balanced_acc": 0.6618379089271977,
  "random_linear_majority": 0.4071543408360129,
  "random_linear_gap": 0.26889065971711823,
  "random_linear_recovery": 0.45355929584826454,
  "random_linear_selectivity": 0.5022106021642685,
  "random_mlp_test_acc": 0.6581591367721558,
  "random_mlp_balanced_acc": 0.6641374386342095,
  "random_mlp_majority": 0.4071543408360129,
  "random_mlp_gap": 0.2510047959361429,
  "random_mlp_recovery": 0.4233897846027956,
  "random_mlp_selectivity": 0.48733919858932495,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9151962240849167,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8457578679373171
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_034",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.09375
  ],
  "train_success": [
    0.09375,
    0.09375
  ],
  "policy_loss": [
    -0.3905867040157318,
    -0.13902540504932404
  ],
  "value_loss": [
    0.04947049543261528,
    0.04023506119847298
  ],
  "entropy": [
    0.6862092614173889,
    0.03114766627550125
  ],
  "val_success": [
    0.06896551724137931,
    0.09482758620689655
  ],
  "test_short_success": [
    0.1875,
    0.203125
  ],
  "test_long_success": [
    0.0390625,
    0.078125
  ],
  "val_success_norm": [
    0.20112304985897095,
    0.28711173089994824
  ],
  "test_short_success_norm": [
    0.5400401043904263,
    0.5850434464788852
  ],
  "test_long_success_norm": [
    0.11250835508433678,
    0.22501671016867358
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1338/probe.json <==
{
  "task": "rand_034",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.8659505844116211,
  "probe_test_acc": 0.8733922839164734,
  "balanced_acc": 0.8627020767576111,
  "majority_baseline": 0.38263665594855306,
  "control_task_acc": 0.17122186720371246,
  "selectivity": 0.7021704167127609,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4907556279679203,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8662698268890381,
  "rowsplit_balanced_acc": 0.8569545078480738,
  "rowsplit_probe_gap": 0.4912698268890381,
  "num_control_classes": 6,
  "control_test_acc": 0.8729903697967529,
  "control_majority": 0.38263665594855306,
  "control_probe_gap": 0.49035371384819987
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_034",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8830385804176331,
  "onpolicy_linear_balanced_acc": 0.8701772993423939,
  "onpolicy_linear_majority": 0.38143086816720256,
  "onpolicy_linear_gap": 0.5016077122504305,
  "onpolicy_linear_recovery": 0.8109161715913392,
  "onpolicy_linear_selectivity": 0.7088022530078888,
  "onpolicy_mlp_test_acc": 0.8762058019638062,
  "onpolicy_mlp_balanced_acc": 0.8609041062272788,
  "onpolicy_mlp_majority": 0.38143086816720256,
  "onpolicy_mlp_gap": 0.4947749337966036,
  "onpolicy_mlp_recovery": 0.7998700684119231,
  "onpolicy_mlp_selectivity": 0.7110128700733185,
  "random_linear_test_acc": 0.7383440732955933,
  "random_linear_balanced_acc": 0.6977734391579747,
  "random_linear_majority": 0.4071543408360129,
  "random_linear_gap": 0.3311897324595804,
  "random_linear_recovery": 0.5586441046504651,
  "random_linear_selectivity": 0.5671222060918808,
  "random_mlp_test_acc": 0.6921221613883972,
  "random_mlp_balanced_acc": 0.668646619010075,
  "random_mlp_majority": 0.4071543408360129,
  "random_mlp_gap": 0.28496782055238434,
  "random_mlp_recovery": 0.4806779237520897,
  "random_mlp_selectivity": 0.5263263434171677,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8862702932860367,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8457578679373171
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_034",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.046875
  ],
  "train_success": [
    0.03125,
    0.046875
  ],
  "policy_loss": [
    -0.24715276062488556,
    -0.11858301609754562
  ],
  "value_loss": [
    0.06457337737083435,
    0.008823071606457233
  ],
  "entropy": [
    0.6475148797035217,
    0.04452871158719063
  ],
  "val_success": [
    0.034482758620689655,
    0.0603448275862069
  ],
  "test_short_success": [
    0.015625,
    0.0625
  ],
  "test_long_success": [
    0.0625,
    0.1171875
  ],
  "val_success_norm": [
    0.10184020951834699,
    0.17382440367286994
  ],
  "test_short_success_norm": [
    0.0450033420337347,
    0.18001336813594848
  ],
  "test_long_success_norm": [
    0.18001336813493884,
    0.3375250652530103
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1339/probe.json <==
{
  "task": "rand_034",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.7156630754470825,
  "probe_test_acc": 0.7156350612640381,
  "balanced_acc": 0.7250346085736777,
  "majority_baseline": 0.34385048231511256,
  "control_task_acc": 0.16860932111740112,
  "selectivity": 0.547025740146637,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3717845789489255,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7111111283302307,
  "rowsplit_balanced_acc": 0.7186687519267805,
  "rowsplit_probe_gap": 0.3577381124572148,
  "num_control_classes": 6,
  "control_test_acc": 0.7216640114784241,
  "control_majority": 0.34385048231511256,
  "control_probe_gap": 0.3778135291633115
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_034",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7200562953948975,
  "onpolicy_linear_balanced_acc": 0.7316536362791418,
  "onpolicy_linear_majority": 0.3452572347266881,
  "onpolicy_linear_gap": 0.37479906066820934,
  "onpolicy_linear_recovery": 0.5724371166006782,
  "onpolicy_linear_selectivity": 0.5592845976352692,
  "onpolicy_mlp_test_acc": 0.6879019141197205,
  "onpolicy_mlp_balanced_acc": 0.6488520365170708,
  "onpolicy_mlp_majority": 0.3452572347266881,
  "onpolicy_mlp_gap": 0.34264467939303234,
  "onpolicy_mlp_recovery": 0.5233271714732133,
  "onpolicy_mlp_selectivity": 0.519694522023201,
  "random_linear_test_acc": 0.6079180240631104,
  "random_linear_balanced_acc": 0.5967476829698571,
  "random_linear_majority": 0.4071543408360129,
  "random_linear_gap": 0.20076368322709748,
  "random_linear_recovery": 0.33864409753831765,
  "random_linear_selectivity": 0.43810291588306427,
  "random_mlp_test_acc": 0.6211816668510437,
  "random_mlp_balanced_acc": 0.6186500805168057,
  "random_mlp_majority": 0.4071543408360129,
  "random_mlp_gap": 0.21402732601503083,
  "random_mlp_recovery": 0.3610169404239978,
  "random_mlp_selectivity": 0.4495578706264496,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9146121705741751,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8457578679373171
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_034",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.078125
  ],
  "train_success": [
    0.046875,
    0.078125
  ],
  "policy_loss": [
    0.30630797147750854,
    0.1365906447172165
  ],
  "value_loss": [
    0.053208280354738235,
    0.01343987975269556
  ],
  "entropy": [
    0.6632820963859558,
    0.02409292943775654
  ],
  "val_success": [
    0.04310344827586207,
    0.0603448275862069
  ],
  "test_short_success": [
    0.046875,
    0.078125
  ],
  "test_long_success": [
    0.0546875,
    0.0703125
  ],
  "val_success_norm": [
    0.12354700664306631,
    0.17330116886646676
  ],
  "test_short_success_norm": [
    0.13501002610217303,
    0.22501671020162659
  ],
  "test_long_success_norm": [
    0.1575116971180715,
    0.2025150391518062
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1340/probe.json <==
{
  "task": "rand_034",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.6741373538970947,
  "probe_test_acc": 0.6537379622459412,
  "balanced_acc": 0.6432018086850548,
  "majority_baseline": 0.42805466237942125,
  "control_task_acc": 0.1539389044046402,
  "selectivity": 0.49979905784130096,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.22568329986651992,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.649404764175415,
  "rowsplit_balanced_acc": 0.6237709731165005,
  "rowsplit_probe_gap": 0.22738095465160552,
  "num_control_classes": 6,
  "control_test_acc": 0.6537379622459412,
  "control_majority": 0.42805466237942125,
  "control_probe_gap": 0.22568329986651992
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_034",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6563504934310913,
  "onpolicy_linear_balanced_acc": 0.6363230956014734,
  "onpolicy_linear_majority": 0.42986334405144694,
  "onpolicy_linear_gap": 0.22648714937964437,
  "onpolicy_linear_recovery": 0.39725063634582675,
  "onpolicy_linear_selectivity": 0.495578795671463,
  "onpolicy_mlp_test_acc": 0.6521302461624146,
  "onpolicy_mlp_balanced_acc": 0.6318807935258263,
  "onpolicy_mlp_majority": 0.42986334405144694,
  "onpolicy_mlp_gap": 0.2222669021109676,
  "onpolicy_mlp_recovery": 0.3898484684188139,
  "onpolicy_mlp_selectivity": 0.4887460023164749,
  "random_linear_test_acc": 0.5432074069976807,
  "random_linear_balanced_acc": 0.49187443448624785,
  "random_linear_majority": 0.4071543408360129,
  "random_linear_gap": 0.1360530661616678,
  "random_linear_recovery": 0.22949154482049455,
  "random_linear_selectivity": 0.3703778237104416,
  "random_mlp_test_acc": 0.5552652478218079,
  "random_mlp_balanced_acc": 0.5138065305295396,
  "random_mlp_majority": 0.4071543408360129,
  "random_mlp_gap": 0.148110906985795,
  "random_mlp_recovery": 0.24983046547841217,
  "random_mlp_selectivity": 0.37821540236473083,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8204296451307926,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8457578679373171
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_034",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.0625
  ],
  "train_success": [
    0.078125,
    0.0625
  ],
  "policy_loss": [
    0.2185399830341339,
    -0.20955681800842285
  ],
  "value_loss": [
    0.10053011775016785,
    0.024754619225859642
  ],
  "entropy": [
    0.6749309301376343,
    0.06679201126098633
  ],
  "val_success": [
    0.008620689655172414,
    0.0603448275862069
  ],
  "test_short_success": [
    0.046875,
    0.109375
  ],
  "test_long_success": [
    0.03125,
    0.0859375
  ],
  "val_success_norm": [
    0.024799583747221042,
    0.17481659617007947
  ],
  "test_short_success_norm": [
    0.13501002610120594,
    0.31502339424067083
  ],
  "test_long_success_norm": [
    0.09000668406746942,
    0.24751838118554093
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1341/probe.json <==
{
  "task": "rand_034",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.6682171821594238,
  "probe_test_acc": 0.6625803709030151,
  "balanced_acc": 0.660388173825911,
  "majority_baseline": 0.3942926045016077,
  "control_task_acc": 0.17483922839164734,
  "selectivity": 0.4877411425113678,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26828776640140745,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6509920358657837,
  "rowsplit_balanced_acc": 0.6570840465765252,
  "rowsplit_probe_gap": 0.2553571152308631,
  "num_control_classes": 6,
  "control_test_acc": 0.6625803709030151,
  "control_majority": 0.3942926045016077,
  "control_probe_gap": 0.26828776640140745
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_034",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6712218523025513,
  "onpolicy_linear_balanced_acc": 0.670333460591476,
  "onpolicy_linear_majority": 0.39569935691318325,
  "onpolicy_linear_gap": 0.275522495389368,
  "onpolicy_linear_recovery": 0.4559361280537064,
  "onpolicy_linear_selectivity": 0.5050241053104401,
  "onpolicy_mlp_test_acc": 0.6489148139953613,
  "onpolicy_mlp_balanced_acc": 0.6548108873798562,
  "onpolicy_mlp_majority": 0.39569935691318325,
  "onpolicy_mlp_gap": 0.2532154570821781,
  "onpolicy_mlp_recovery": 0.41902231940170204,
  "onpolicy_mlp_selectivity": 0.483319953083992,
  "random_linear_test_acc": 0.5333601236343384,
  "random_linear_balanced_acc": 0.5088507078951539,
  "random_linear_majority": 0.4071543408360129,
  "random_linear_gap": 0.1262057827983255,
  "random_linear_recovery": 0.2128813475269382,
  "random_linear_selectivity": 0.37399516999721527,
  "random_mlp_test_acc": 0.54762864112854,
  "random_mlp_balanced_acc": 0.5450381309265385,
  "random_mlp_majority": 0.4071543408360129,
  "random_mlp_gap": 0.14047430029252717,
  "random_mlp_recovery": 0.2369491926290221,
  "random_mlp_selectivity": 0.3796222060918808,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8898411533648078,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8457578679373171
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_034/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_035",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.34375
  ],
  "train_success": [
    0.390625,
    0.34375
  ],
  "policy_loss": [
    -0.2290981113910675,
    0.04855804145336151
  ],
  "value_loss": [
    0.185846209526062,
    0.08370820432901382
  ],
  "entropy": [
    1.0141029357910156,
    0.348886102437973
  ],
  "val_success": [
    0.35344827586206895,
    0.35344827586206895
  ],
  "test_short_success": [
    0.265625,
    0.390625
  ],
  "test_long_success": [
    0.3671875,
    0.3515625
  ],
  "val_success_norm": [
    0.48478366349799107,
    0.484782767338386
  ],
  "test_short_success_norm": [
    0.36428571428571443,
    0.5357142857142858
  ],
  "test_long_success_norm": [
    0.5035714285714288,
    0.4821428571428573
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1337/probe.json <==
{
  "task": "rand_035",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4059540033340454,
  "probe_test_acc": 0.37680867314338684,
  "balanced_acc": 0.37554241721242004,
  "majority_baseline": 0.3502813504823151,
  "control_task_acc": 0.33259645104408264,
  "selectivity": 0.0442122220993042,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.026527322661071717,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.38452380895614624,
  "rowsplit_balanced_acc": 0.3831828016090905,
  "rowsplit_probe_gap": 0.030555554987892253,
  "num_control_classes": 3,
  "control_test_acc": 0.37680867314338684,
  "control_majority": 0.3502813504823151,
  "control_probe_gap": 0.026527322661071717
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_035",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.38082796335220337,
  "onpolicy_linear_balanced_acc": 0.379483498116904,
  "onpolicy_linear_majority": 0.3536977491961415,
  "onpolicy_linear_gap": 0.02713021415606187,
  "onpolicy_linear_recovery": 0.04197759503748877,
  "onpolicy_linear_selectivity": 0.048633426427841187,
  "onpolicy_mlp_test_acc": 0.41117364168167114,
  "onpolicy_mlp_balanced_acc": 0.40968727004096256,
  "onpolicy_mlp_majority": 0.3536977491961415,
  "onpolicy_mlp_gap": 0.057475892485529645,
  "onpolicy_mlp_recovery": 0.08893036100994886,
  "onpolicy_mlp_selectivity": 0.0807877779006958,
  "random_linear_test_acc": 0.3687700927257538,
  "random_linear_balanced_acc": 0.3677356904942572,
  "random_linear_majority": 0.3434485530546624,
  "random_linear_gap": 0.02532153967109141,
  "random_linear_recovery": 0.03856748742067672,
  "random_linear_selectivity": 0.02351287007331848,
  "random_mlp_test_acc": 0.3886655867099762,
  "random_mlp_balanced_acc": 0.38936866396108577,
  "random_mlp_majority": 0.3434485530546624,
  "random_mlp_gap": 0.04521703365531382,
  "random_mlp_recovery": 0.06887051100974642,
  "random_mlp_selectivity": 0.051045000553131104,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9995087787563347,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990879611089896
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 1.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.75,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_035",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.421875
  ],
  "train_success": [
    0.296875,
    0.421875
  ],
  "policy_loss": [
    -0.12943139672279358,
    0.056498926132917404
  ],
  "value_loss": [
    0.09410997480154037,
    0.07575138658285141
  ],
  "entropy": [
    1.0070093870162964,
    0.09564843028783798
  ],
  "val_success": [
    0.41379310344827586,
    0.23275862068965517
  ],
  "test_short_success": [
    0.296875,
    0.21875
  ],
  "test_long_success": [
    0.3203125,
    0.328125
  ],
  "val_success_norm": [
    0.5678711419504249,
    0.3195601420615623
  ],
  "test_short_success_norm": [
    0.40714285714285725,
    0.3000000000000001
  ],
  "test_long_success_norm": [
    0.43928571428571445,
    0.4500000000000001
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1338/probe.json <==
{
  "task": "rand_035",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.42092353105545044,
  "probe_test_acc": 0.39449357986450195,
  "balanced_acc": 0.3940030295184587,
  "majority_baseline": 0.345056270096463,
  "control_task_acc": 0.3408360183238983,
  "selectivity": 0.05365756154060364,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04943730976803895,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3998015820980072,
  "rowsplit_balanced_acc": 0.3990313573938571,
  "rowsplit_probe_gap": 0.04841269320911834,
  "num_control_classes": 3,
  "control_test_acc": 0.39509645104408264,
  "control_majority": 0.345056270096463,
  "control_probe_gap": 0.05004018094761964
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_035",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3886655867099762,
  "onpolicy_linear_balanced_acc": 0.3875161261408784,
  "onpolicy_linear_majority": 0.34646302250803857,
  "onpolicy_linear_gap": 0.04220256420193763,
  "onpolicy_linear_recovery": 0.06457563329300173,
  "onpolicy_linear_selectivity": 0.05124598741531372,
  "onpolicy_mlp_test_acc": 0.4115755558013916,
  "onpolicy_mlp_balanced_acc": 0.40804359784648486,
  "onpolicy_mlp_majority": 0.34646302250803857,
  "onpolicy_mlp_gap": 0.06511253329335304,
  "onpolicy_mlp_recovery": 0.09963098575268287,
  "onpolicy_mlp_selectivity": 0.07757234573364258,
  "random_linear_test_acc": 0.3603295683860779,
  "random_linear_balanced_acc": 0.3591968688013312,
  "random_linear_majority": 0.3434485530546624,
  "random_linear_gap": 0.016881015331415505,
  "random_linear_recovery": 0.025711641349593986,
  "random_linear_selectivity": 0.021905124187469482,
  "random_mlp_test_acc": 0.39067524671554565,
  "random_mlp_balanced_acc": 0.3899602177057115,
  "random_mlp_majority": 0.3434485530546624,
  "random_mlp_gap": 0.04722669366088328,
  "random_mlp_recovery": 0.07193144403322779,
  "random_mlp_selectivity": 0.06692123413085938,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994699865131652,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990879611089896
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.0,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.75,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_035",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.3125
  ],
  "train_success": [
    0.265625,
    0.3125
  ],
  "policy_loss": [
    -0.04158126935362816,
    0.04313914477825165
  ],
  "value_loss": [
    0.06634803861379623,
    0.019121140241622925
  ],
  "entropy": [
    1.0617562532424927,
    0.10154897719621658
  ],
  "val_success": [
    0.3103448275862069,
    0.33620689655172414
  ],
  "test_short_success": [
    0.3125,
    0.25
  ],
  "test_long_success": [
    0.390625,
    0.3515625
  ],
  "val_success_norm": [
    0.4257574991011132,
    0.4612254643306261
  ],
  "test_short_success_norm": [
    0.4285714285714287,
    0.34285714285714297
  ],
  "test_long_success_norm": [
    0.5357142857142859,
    0.4821428571428573
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1339/probe.json <==
{
  "task": "rand_035",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.41255074739456177,
  "probe_test_acc": 0.39368972182273865,
  "balanced_acc": 0.3912906774010921,
  "majority_baseline": 0.34143890675241156,
  "control_task_acc": 0.3271704316139221,
  "selectivity": 0.06651929020881653,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.052250815070327084,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.39345237612724304,
  "rowsplit_balanced_acc": 0.3918128438973892,
  "rowsplit_probe_gap": 0.05595237612724302,
  "num_control_classes": 3,
  "control_test_acc": 0.3938906788825989,
  "control_majority": 0.34143890675241156,
  "control_probe_gap": 0.05245177213018731
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_035",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.38243567943573,
  "onpolicy_linear_balanced_acc": 0.3812300141812052,
  "onpolicy_linear_majority": 0.33561093247588425,
  "onpolicy_linear_gap": 0.04682474695984573,
  "onpolicy_linear_recovery": 0.07047790105026992,
  "onpolicy_linear_selectivity": 0.04622185230255127,
  "onpolicy_mlp_test_acc": 0.4168006479740143,
  "onpolicy_mlp_balanced_acc": 0.41655946849528847,
  "onpolicy_mlp_majority": 0.33561093247588425,
  "onpolicy_mlp_gap": 0.08118971549813003,
  "onpolicy_mlp_recovery": 0.1222020642222308,
  "onpolicy_mlp_selectivity": 0.08420419692993164,
  "random_linear_test_acc": 0.3687700927257538,
  "random_linear_balanced_acc": 0.36743495702269496,
  "random_linear_majority": 0.3434485530546624,
  "random_linear_gap": 0.02532153967109141,
  "random_linear_recovery": 0.03856748742067672,
  "random_linear_selectivity": 0.03758037090301514,
  "random_mlp_test_acc": 0.3832395374774933,
  "random_mlp_balanced_acc": 0.38281273440355496,
  "random_mlp_majority": 0.3434485530546624,
  "random_mlp_gap": 0.03979098442283091,
  "random_mlp_recovery": 0.0606060417777798,
  "random_mlp_selectivity": 0.050643086433410645,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9996233397904316,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990879611089896
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_035",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.328125
  ],
  "train_success": [
    0.203125,
    0.328125
  ],
  "policy_loss": [
    0.13094095885753632,
    0.047455597668886185
  ],
  "value_loss": [
    0.043728046119213104,
    0.06343858689069748
  ],
  "entropy": [
    1.0370206832885742,
    0.1282562017440796
  ],
  "val_success": [
    0.3017241379310345,
    0.35344827586206895
  ],
  "test_short_success": [
    0.3125,
    0.25
  ],
  "test_long_success": [
    0.28125,
    0.3671875
  ],
  "val_success_norm": [
    0.41416758656495284,
    0.4849847878926109
  ],
  "test_short_success_norm": [
    0.4285714285714287,
    0.34285714285714297
  ],
  "test_long_success_norm": [
    0.3857142857142859,
    0.5035714285714288
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1340/probe.json <==
{
  "task": "rand_035",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4169485867023468,
  "probe_test_acc": 0.39509645104408264,
  "balanced_acc": 0.3945269966549875,
  "majority_baseline": 0.33862540192926044,
  "control_task_acc": 0.33420416712760925,
  "selectivity": 0.06089228391647339,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0564710491148222,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.37857142090797424,
  "rowsplit_balanced_acc": 0.3784023972158928,
  "rowsplit_probe_gap": 0.0476190399555933,
  "num_control_classes": 3,
  "control_test_acc": 0.39509645104408264,
  "control_majority": 0.33862540192926044,
  "control_probe_gap": 0.0564710491148222
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_035",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.39670416712760925,
  "onpolicy_linear_balanced_acc": 0.3955045787763289,
  "onpolicy_linear_majority": 0.3382234726688103,
  "onpolicy_linear_gap": 0.05848069445879894,
  "onpolicy_linear_recovery": 0.08836924859610797,
  "onpolicy_linear_selectivity": 0.0548633337020874,
  "onpolicy_mlp_test_acc": 0.4137861728668213,
  "onpolicy_mlp_balanced_acc": 0.4129640347862403,
  "onpolicy_mlp_majority": 0.3382234726688103,
  "onpolicy_mlp_gap": 0.07556270019801098,
  "onpolicy_mlp_recovery": 0.11418159616923856,
  "onpolicy_mlp_selectivity": 0.0731511116027832,
  "random_linear_test_acc": 0.36173632740974426,
  "random_linear_balanced_acc": 0.36046995143364685,
  "random_linear_majority": 0.3434485530546624,
  "random_linear_gap": 0.018287774355081887,
  "random_linear_recovery": 0.027854289926809755,
  "random_linear_selectivity": 0.028737932443618774,
  "random_mlp_test_acc": 0.3818328082561493,
  "random_mlp_balanced_acc": 0.3817278772387162,
  "random_mlp_majority": 0.3434485530546624,
  "random_mlp_gap": 0.038384255201486916,
  "random_mlp_recovery": 0.05846343859277591,
  "random_mlp_selectivity": 0.04280546307563782,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9997013121097302,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990879611089896
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 1.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_035",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.40625
  ],
  "train_success": [
    0.28125,
    0.40625
  ],
  "policy_loss": [
    0.12807783484458923,
    0.19272664189338684
  ],
  "value_loss": [
    0.14397767186164856,
    0.056343741714954376
  ],
  "entropy": [
    1.0601780414581299,
    0.23129364848136902
  ],
  "val_success": [
    0.39655172413793105,
    0.3017241379310345
  ],
  "test_short_success": [
    0.34375,
    0.265625
  ],
  "test_long_success": [
    0.2890625,
    0.40625
  ],
  "val_success_norm": [
    0.5440993259110253,
    0.4138337194095138
  ],
  "test_short_success_norm": [
    0.4714285714285716,
    0.36428571428571443
  ],
  "test_long_success_norm": [
    0.3964285714285716,
    0.5571428571428574
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1341/probe.json <==
{
  "task": "rand_035",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4001184105873108,
  "probe_test_acc": 0.3782154321670532,
  "balanced_acc": 0.37664549671855546,
  "majority_baseline": 0.35490353697749194,
  "control_task_acc": 0.3331993520259857,
  "selectivity": 0.045016080141067505,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.023311895189561282,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.37936508655548096,
  "rowsplit_balanced_acc": 0.37724206347581846,
  "rowsplit_probe_gap": 0.024206356396750783,
  "num_control_classes": 3,
  "control_test_acc": 0.3782154321670532,
  "control_majority": 0.35490353697749194,
  "control_probe_gap": 0.023311895189561282
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_035",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3878617286682129,
  "onpolicy_linear_balanced_acc": 0.3859160216196427,
  "onpolicy_linear_majority": 0.3587218649517685,
  "onpolicy_linear_gap": 0.029139863716444392,
  "onpolicy_linear_recovery": 0.0454402888915786,
  "onpolicy_linear_selectivity": 0.05727490782737732,
  "onpolicy_mlp_test_acc": 0.40594854950904846,
  "onpolicy_mlp_balanced_acc": 0.4062695576654525,
  "onpolicy_mlp_majority": 0.3587218649517685,
  "onpolicy_mlp_gap": 0.04722668455727996,
  "onpolicy_mlp_recovery": 0.07364461998026484,
  "onpolicy_mlp_selectivity": 0.065514475107193,
  "random_linear_test_acc": 0.35791799426078796,
  "random_linear_balanced_acc": 0.35620834423364806,
  "random_linear_majority": 0.3434485530546624,
  "random_linear_gap": 0.014469441206125588,
  "random_linear_recovery": 0.022038548956743474,
  "random_linear_selectivity": 0.01688101887702942,
  "random_mlp_test_acc": 0.3932877779006958,
  "random_mlp_balanced_acc": 0.3929718899574201,
  "random_mlp_majority": 0.3434485530546624,
  "random_mlp_gap": 0.049839224846033425,
  "random_mlp_recovery": 0.07591061611076287,
  "random_mlp_selectivity": 0.05365756154060364,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991451094486791,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990879611089896
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_035/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_036",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.375
  ],
  "train_success": [
    0.078125,
    0.375
  ],
  "policy_loss": [
    -0.14019472897052765,
    0.2546718418598175
  ],
  "value_loss": [
    0.05790033936500549,
    0.09036387503147125
  ],
  "entropy": [
    1.0144190788269043,
    0.19614829123020172
  ],
  "val_success": [
    0.09482758620689655,
    0.4827586206896552
  ],
  "test_short_success": [
    0.125,
    0.5
  ],
  "test_long_success": [
    0.0703125,
    0.5078125
  ],
  "val_success_norm": [
    0.188657339275734,
    0.9329087841936823
  ],
  "test_short_success_norm": [
    0.23750000092842727,
    0.9500000028002464
  ],
  "test_long_success_norm": [
    0.13359374999999998,
    0.9648437499999996
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1337/probe.json <==
{
  "task": "rand_036",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.99771648645401,
  "probe_test_acc": 0.9945739507675171,
  "balanced_acc": 0.9894198859370373,
  "majority_baseline": 0.4172025723472669,
  "control_task_acc": 0.19493569433689117,
  "selectivity": 0.7996382564306259,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5773713784202502,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9952380657196045,
  "rowsplit_balanced_acc": 0.9943907124668122,
  "rowsplit_probe_gap": 0.5595237800053188,
  "num_control_classes": 4,
  "control_test_acc": 0.9959806799888611,
  "control_majority": 0.4172025723472669,
  "control_probe_gap": 0.5787781076415942
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_036",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9949758648872375,
  "onpolicy_linear_balanced_acc": 0.9912510184600725,
  "onpolicy_linear_majority": 0.41680064308681675,
  "onpolicy_linear_gap": 0.5781752218004208,
  "onpolicy_linear_recovery": 0.9913852183593708,
  "onpolicy_linear_selectivity": 0.7976285964250565,
  "onpolicy_mlp_test_acc": 0.9963826537132263,
  "onpolicy_mlp_balanced_acc": 0.9928291618424272,
  "onpolicy_mlp_majority": 0.41680064308681675,
  "onpolicy_mlp_gap": 0.5795820106264096,
  "onpolicy_mlp_recovery": 0.9937974103642364,
  "onpolicy_mlp_selectivity": 0.7911977618932724,
  "random_linear_test_acc": 0.9350883960723877,
  "random_linear_balanced_acc": 0.9254858541037285,
  "random_linear_majority": 0.39690514469453375,
  "random_linear_gap": 0.5381832513778539,
  "random_linear_recovery": 0.89236916323099,
  "random_linear_selectivity": 0.7407556027173996,
  "random_mlp_test_acc": 0.9379019141197205,
  "random_mlp_balanced_acc": 0.9276630063485793,
  "random_mlp_majority": 0.39690514469453375,
  "random_mlp_gap": 0.5409967694251867,
  "random_mlp_recovery": 0.8970342967876471,
  "random_mlp_selectivity": 0.7311093062162399,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8341169597974385,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9116245150210023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_036",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.5
  ],
  "train_success": [
    0.078125,
    0.5
  ],
  "policy_loss": [
    -0.1668362319469452,
    0.09811977297067642
  ],
  "value_loss": [
    0.04998054355382919,
    0.0849422812461853
  ],
  "entropy": [
    1.0052893161773682,
    0.07099837064743042
  ],
  "val_success": [
    0.10344827586206896,
    0.43103448275862066
  ],
  "test_short_success": [
    0.109375,
    0.359375
  ],
  "test_long_success": [
    0.1328125,
    0.4453125
  ],
  "val_success_norm": [
    0.1966383416632168,
    0.8282938405198934
  ],
  "test_short_success_norm": [
    0.2078125016850627,
    0.6828125040505137
  ],
  "test_long_success_norm": [
    0.2523437499999999,
    0.8460937499999996
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1338/probe.json <==
{
  "task": "rand_036",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9890899658203125,
  "probe_test_acc": 0.9849276542663574,
  "balanced_acc": 0.9698500150601728,
  "majority_baseline": 0.4057475884244373,
  "control_task_acc": 0.20217041671276093,
  "selectivity": 0.7827572375535965,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5791800658419202,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9871031641960144,
  "rowsplit_balanced_acc": 0.974537278197424,
  "rowsplit_probe_gap": 0.5609126880055382,
  "num_control_classes": 4,
  "control_test_acc": 0.9891479015350342,
  "control_majority": 0.4057475884244373,
  "control_probe_gap": 0.5834003131105969
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_036",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9863343834877014,
  "onpolicy_linear_balanced_acc": 0.9787512636178963,
  "onpolicy_linear_majority": 0.4033360128617363,
  "onpolicy_linear_gap": 0.5829983706259652,
  "onpolicy_linear_recovery": 0.9770966292471547,
  "onpolicy_linear_selectivity": 0.7885851860046387,
  "onpolicy_mlp_test_acc": 0.9903537034988403,
  "onpolicy_mlp_balanced_acc": 0.9819161048739659,
  "onpolicy_mlp_majority": 0.4033360128617363,
  "onpolicy_mlp_gap": 0.5870176906371041,
  "onpolicy_mlp_recovery": 0.9838329500202861,
  "onpolicy_mlp_selectivity": 0.794011265039444,
  "random_linear_test_acc": 0.8790193200111389,
  "random_linear_balanced_acc": 0.8601409530412722,
  "random_linear_majority": 0.39690514469453375,
  "random_linear_gap": 0.48211417531660516,
  "random_linear_recovery": 0.7994002453766835,
  "random_linear_selectivity": 0.6877009868621826,
  "random_mlp_test_acc": 0.7980305552482605,
  "random_mlp_balanced_acc": 0.7647893966288855,
  "random_mlp_majority": 0.39690514469453375,
  "random_mlp_gap": 0.40112541055372675,
  "random_mlp_recovery": 0.6651116437571957,
  "random_mlp_selectivity": 0.6055064350366592,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8405081725953525,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9116245150210023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.75,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.25,
  "24": 1.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_036",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.484375
  ],
  "train_success": [
    0.078125,
    0.484375
  ],
  "policy_loss": [
    -0.24349847435951233,
    -0.1939041167497635
  ],
  "value_loss": [
    0.07568349689245224,
    0.025750938802957535
  ],
  "entropy": [
    1.0618298053741455,
    0.09359662234783173
  ],
  "val_success": [
    0.09482758620689655,
    0.5431034482758621
  ],
  "test_short_success": [
    0.09375,
    0.5
  ],
  "test_long_success": [
    0.1015625,
    0.5625
  ],
  "val_success_norm": [
    0.1823810855547983,
    1.041495671215141
  ],
  "test_short_success_norm": [
    0.17812500003485351,
    0.9500000020166768
  ],
  "test_long_success_norm": [
    0.1929687499999999,
    1.0687499999999992
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1339/probe.json <==
{
  "task": "rand_036",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9947564005851746,
  "probe_test_acc": 0.9903537034988403,
  "balanced_acc": 0.9864505793921332,
  "majority_baseline": 0.3987138263665595,
  "control_task_acc": 0.2019694596529007,
  "selectivity": 0.7883842438459396,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5916398771322808,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9886904954910278,
  "rowsplit_balanced_acc": 0.9799097615155041,
  "rowsplit_probe_gap": 0.5700397018402341,
  "num_control_classes": 4,
  "control_test_acc": 0.9913585186004639,
  "control_majority": 0.3987138263665595,
  "control_probe_gap": 0.5926446922339044
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_036",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9913585186004639,
  "onpolicy_linear_balanced_acc": 0.9865422400731367,
  "onpolicy_linear_majority": 0.3965032154340836,
  "onpolicy_linear_gap": 0.5948553031663802,
  "onpolicy_linear_recovery": 0.9856809818700993,
  "onpolicy_linear_selectivity": 0.7968247532844543,
  "onpolicy_mlp_test_acc": 0.9943729639053345,
  "onpolicy_mlp_balanced_acc": 0.9936542270130195,
  "onpolicy_mlp_majority": 0.3965032154340836,
  "onpolicy_mlp_gap": 0.5978697484712509,
  "onpolicy_mlp_recovery": 0.9906759468507973,
  "onpolicy_mlp_selectivity": 0.7915996462106705,
  "random_linear_test_acc": 0.909967839717865,
  "random_linear_balanced_acc": 0.8905179404648068,
  "random_linear_majority": 0.39690514469453375,
  "random_linear_gap": 0.5130626950233312,
  "random_linear_recovery": 0.85071641800603,
  "random_linear_selectivity": 0.7116157561540604,
  "random_mlp_test_acc": 0.9081591367721558,
  "random_mlp_balanced_acc": 0.8888437557299783,
  "random_mlp_majority": 0.39690514469453375,
  "random_mlp_gap": 0.511253992077622,
  "random_mlp_recovery": 0.8477173823986162,
  "random_mlp_selectivity": 0.7071945071220398,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8492874574436724,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9116245150210023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 1.0,
  "13": 0.25,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 1.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_036",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.375
  ],
  "train_success": [
    0.078125,
    0.375
  ],
  "policy_loss": [
    0.1970302164554596,
    -0.04563019052147865
  ],
  "value_loss": [
    0.02003169059753418,
    0.0754450261592865
  ],
  "entropy": [
    1.0370583534240723,
    0.0985628217458725
  ],
  "val_success": [
    0.13793103448275862,
    0.45689655172413796
  ],
  "test_short_success": [
    0.15625,
    0.484375
  ],
  "test_long_success": [
    0.0625,
    0.5546875
  ],
  "val_success_norm": [
    0.27331050375776944,
    0.8867967631104525
  ],
  "test_short_success_norm": [
    0.2968750020926138,
    0.9203125034997434
  ],
  "test_long_success_norm": [
    0.11874999999999994,
    1.0539062499999994
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1340/probe.json <==
{
  "task": "rand_036",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9945027232170105,
  "probe_test_acc": 0.9907556176185608,
  "balanced_acc": 0.9826436966078799,
  "majority_baseline": 0.4161977491961415,
  "control_task_acc": 0.20016077160835266,
  "selectivity": 0.7905948460102081,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5745578684224193,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9912698268890381,
  "rowsplit_balanced_acc": 0.9855247647854197,
  "rowsplit_probe_gap": 0.5533730014922127,
  "num_control_classes": 4,
  "control_test_acc": 0.9927652478218079,
  "control_majority": 0.4161977491961415,
  "control_probe_gap": 0.5765674986256664
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_036",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9907556176185608,
  "onpolicy_linear_balanced_acc": 0.9846493799520969,
  "onpolicy_linear_majority": 0.4184083601286174,
  "onpolicy_linear_gap": 0.5723472574899434,
  "onpolicy_linear_recovery": 0.9841050287733097,
  "onpolicy_linear_selectivity": 0.7857716977596283,
  "onpolicy_mlp_test_acc": 0.9953778386116028,
  "onpolicy_mlp_balanced_acc": 0.9907202223673861,
  "onpolicy_mlp_majority": 0.4184083601286174,
  "onpolicy_mlp_gap": 0.5769694784829854,
  "onpolicy_mlp_recovery": 0.9920525656293488,
  "onpolicy_mlp_selectivity": 0.7909968048334122,
  "random_linear_test_acc": 0.9045417904853821,
  "random_linear_balanced_acc": 0.8932223139501669,
  "random_linear_majority": 0.39690514469453375,
  "random_linear_gap": 0.5076366457908483,
  "random_linear_recovery": 0.8417194100150821,
  "random_linear_selectivity": 0.7033761888742447,
  "random_mlp_test_acc": 0.9288585186004639,
  "random_mlp_balanced_acc": 0.9210393928685271,
  "random_mlp_majority": 0.39690514469453375,
  "random_mlp_gap": 0.5319533739059301,
  "random_mlp_recovery": 0.882039316413165,
  "random_mlp_selectivity": 0.7284967750310898,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.829133152471867,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9116245150210023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.0,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_036",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.46875
  ],
  "train_success": [
    0.078125,
    0.46875
  ],
  "policy_loss": [
    0.052629999816417694,
    -0.27751362323760986
  ],
  "value_loss": [
    0.1142050251364708,
    0.058674223721027374
  ],
  "entropy": [
    1.060338020324707,
    0.0324363149702549
  ],
  "val_success": [
    0.10344827586206896,
    0.46551724137931033
  ],
  "test_short_success": [
    0.078125,
    0.5625
  ],
  "test_long_success": [
    0.0625,
    0.4296875
  ],
  "val_success_norm": [
    0.19766160434577615,
    0.9103917901291922
  ],
  "test_short_success_norm": [
    0.14843750266797673,
    1.0687500046028036
  ],
  "test_long_success_norm": [
    0.11874999999999994,
    0.8164062499999996
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1341/probe.json <==
{
  "task": "rand_036",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9919654726982117,
  "probe_test_acc": 0.9841237664222717,
  "balanced_acc": 0.9698888613243435,
  "majority_baseline": 0.41057073954983925,
  "control_task_acc": 0.19493569433689117,
  "selectivity": 0.7891880720853806,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5735530268724325,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9888888597488403,
  "rowsplit_balanced_acc": 0.9788644751066174,
  "rowsplit_probe_gap": 0.5611110819710625,
  "num_control_classes": 4,
  "control_test_acc": 0.984525740146637,
  "control_majority": 0.41057073954983925,
  "control_probe_gap": 0.5739550005967977
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_036",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9821141362190247,
  "onpolicy_linear_balanced_acc": 0.9663452257850661,
  "onpolicy_linear_majority": 0.4117765273311897,
  "onpolicy_linear_gap": 0.5703376088878349,
  "onpolicy_linear_recovery": 0.9695934205076415,
  "onpolicy_linear_selectivity": 0.7857716977596283,
  "onpolicy_mlp_test_acc": 0.9897508025169373,
  "onpolicy_mlp_balanced_acc": 0.9802442354299601,
  "onpolicy_mlp_majority": 0.4117765273311897,
  "onpolicy_mlp_gap": 0.5779742751857475,
  "onpolicy_mlp_recovery": 0.9825760141183053,
  "onpolicy_mlp_selectivity": 0.7829581946134567,
  "random_linear_test_acc": 0.8954983949661255,
  "random_linear_balanced_acc": 0.8794339270901194,
  "random_linear_majority": 0.39690514469453375,
  "random_linear_gap": 0.49859325027159174,
  "random_linear_recovery": 0.8267244296406,
  "random_linear_selectivity": 0.6975482404232025,
  "random_mlp_test_acc": 0.8705787658691406,
  "random_mlp_balanced_acc": 0.842802498704007,
  "random_mlp_majority": 0.39690514469453375,
  "random_mlp_gap": 0.4736736211746069,
  "random_mlp_recovery": 0.7854048447067123,
  "random_mlp_selectivity": 0.6778536885976791,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8377189234793154,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9116245150210023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_036/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_037",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.296875
  ],
  "train_success": [
    0.390625,
    0.296875
  ],
  "policy_loss": [
    -0.3014562427997589,
    0.17199398577213287
  ],
  "value_loss": [
    0.1655522882938385,
    0.07626520097255707
  ],
  "entropy": [
    0.5997432470321655,
    0.14430062472820282
  ],
  "val_success": [
    0.43103448275862066,
    0.3706896551724138
  ],
  "test_short_success": [
    0.375,
    0.390625
  ],
  "test_long_success": [
    0.4140625,
    0.359375
  ],
  "val_success_norm": [
    0.5205465508885926,
    0.44803845560286615
  ],
  "test_short_success_norm": [
    0.4454306869926417,
    0.4639880432335193
  ],
  "test_long_success_norm": [
    0.4918264510240503,
    0.4268682400945407
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1337/probe.json <==
{
  "task": "rand_037",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26488497853279114,
  "probe_test_acc": 0.2295016050338745,
  "balanced_acc": 0.22792904167967729,
  "majority_baseline": 0.1537379421221865,
  "control_task_acc": 0.14730706810951233,
  "selectivity": 0.08219453692436218,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07576366291168801,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23492063581943512,
  "rowsplit_balanced_acc": 0.23287662046988356,
  "rowsplit_probe_gap": 0.08492063581943513,
  "num_control_classes": 6,
  "control_test_acc": 0.3412379324436188,
  "control_majority": 0.28356109324758844,
  "control_probe_gap": 0.05767683919603034
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_037",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23271703720092773,
  "onpolicy_linear_balanced_acc": 0.23086792543298426,
  "onpolicy_linear_majority": 0.14931672025723472,
  "onpolicy_linear_gap": 0.08340031694369301,
  "onpolicy_linear_recovery": 0.09803921027919123,
  "onpolicy_linear_selectivity": 0.08802250027656555,
  "onpolicy_mlp_test_acc": 0.27090030908584595,
  "onpolicy_mlp_balanced_acc": 0.26974795638828186,
  "onpolicy_mlp_majority": 0.14931672025723472,
  "onpolicy_mlp_gap": 0.12158358882861123,
  "onpolicy_mlp_recovery": 0.14292462509122833,
  "onpolicy_mlp_selectivity": 0.13082796335220337,
  "random_linear_test_acc": 0.2226688116788864,
  "random_linear_balanced_acc": 0.21683175912276637,
  "random_linear_majority": 0.1597668810289389,
  "random_linear_gap": 0.06290193064994751,
  "random_linear_recovery": 0.07486247474626616,
  "random_linear_selectivity": 0.0807877779006958,
  "random_mlp_test_acc": 0.234726682305336,
  "random_mlp_balanced_acc": 0.23417248250150133,
  "random_mlp_majority": 0.1597668810289389,
  "random_mlp_gap": 0.07495980127639709,
  "random_mlp_recovery": 0.0892131000122822,
  "random_mlp_selectivity": 0.08902733027935028,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989926326293462,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978524160706341
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_037",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.3125
  ],
  "train_success": [
    0.3125,
    0.3125
  ],
  "policy_loss": [
    -0.256305456161499,
    -0.06472717225551605
  ],
  "value_loss": [
    0.08856857568025589,
    0.0833371952176094
  ],
  "entropy": [
    0.6859944462776184,
    0.0723070278763771
  ],
  "val_success": [
    0.39655172413793105,
    0.5086206896551724
  ],
  "test_short_success": [
    0.390625,
    0.46875
  ],
  "test_long_success": [
    0.453125,
    0.4765625
  ],
  "val_success_norm": [
    0.482728453143601,
    0.6188867925563124
  ],
  "test_short_success_norm": [
    0.4639908894665572,
    0.5567882489037721
  ],
  "test_long_success_norm": [
    0.5382251727510743,
    0.56606440541709
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1338/probe.json <==
{
  "task": "rand_037",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2569350600242615,
  "probe_test_acc": 0.23512861132621765,
  "balanced_acc": 0.2316581856986875,
  "majority_baseline": 0.15092443729903537,
  "control_task_acc": 0.1424839198589325,
  "selectivity": 0.09264469146728516,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08420417402718228,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21349206566810608,
  "rowsplit_balanced_acc": 0.20902301233494433,
  "rowsplit_probe_gap": 0.0595238116998521,
  "num_control_classes": 6,
  "control_test_acc": 0.33360129594802856,
  "control_majority": 0.27692926045016075,
  "control_probe_gap": 0.05667203549786781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_037",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23110932111740112,
  "onpolicy_linear_balanced_acc": 0.2261766388180805,
  "onpolicy_linear_majority": 0.1557475884244373,
  "onpolicy_linear_gap": 0.07536173269296381,
  "onpolicy_linear_recovery": 0.0892644565294425,
  "onpolicy_linear_selectivity": 0.08098873496055603,
  "onpolicy_mlp_test_acc": 0.2688906788825989,
  "onpolicy_mlp_balanced_acc": 0.2652889417909935,
  "onpolicy_mlp_majority": 0.1557475884244373,
  "onpolicy_mlp_gap": 0.11314309045816157,
  "onpolicy_mlp_recovery": 0.13401571485832228,
  "onpolicy_mlp_selectivity": 0.13203376531600952,
  "random_linear_test_acc": 0.2134244441986084,
  "random_linear_balanced_acc": 0.2098229953372393,
  "random_linear_majority": 0.1597668810289389,
  "random_linear_gap": 0.05365756316966949,
  "random_linear_recovery": 0.06386032870898718,
  "random_linear_selectivity": 0.06591640412807465,
  "random_mlp_test_acc": 0.2538183331489563,
  "random_mlp_balanced_acc": 0.2472671499857441,
  "random_mlp_majority": 0.1597668810289389,
  "random_mlp_gap": 0.09405145212001739,
  "random_mlp_recovery": 0.11193494995197477,
  "random_mlp_selectivity": 0.11394694447517395,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9980849675840947,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978524160706341
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_037",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.34375
  ],
  "train_success": [
    0.40625,
    0.34375
  ],
  "policy_loss": [
    -0.23949480056762695,
    0.21600914001464844
  ],
  "value_loss": [
    0.14465287327766418,
    0.04588402435183525
  ],
  "entropy": [
    0.6462584733963013,
    0.134543314576149
  ],
  "val_success": [
    0.49137931034482757,
    0.3275862068965517
  ],
  "test_short_success": [
    0.46875,
    0.421875
  ],
  "test_long_success": [
    0.4375,
    0.3515625
  ],
  "val_success_norm": [
    0.595913292762367,
    0.39427930459167526
  ],
  "test_short_success_norm": [
    0.5567911245315852,
    0.5011083154285092
  ],
  "test_long_success_norm": [
    0.5196656842768193,
    0.417588495871149
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1339/probe.json <==
{
  "task": "rand_037",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26285520195961,
  "probe_test_acc": 0.2431672066450119,
  "balanced_acc": 0.2404535580975288,
  "majority_baseline": 0.16197749196141478,
  "control_task_acc": 0.14147910475730896,
  "selectivity": 0.10168810188770294,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08118971468359712,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21884921193122864,
  "rowsplit_balanced_acc": 0.21601957181166923,
  "rowsplit_probe_gap": 0.06706349764551436,
  "num_control_classes": 6,
  "control_test_acc": 0.33038586378097534,
  "control_majority": 0.2809485530546624,
  "control_probe_gap": 0.049437310726312966
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_037",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22990353405475616,
  "onpolicy_linear_balanced_acc": 0.22687690605748495,
  "onpolicy_linear_majority": 0.15735530546623794,
  "onpolicy_linear_gap": 0.07254822858851823,
  "onpolicy_linear_recovery": 0.08609587060731379,
  "onpolicy_linear_selectivity": 0.09063504636287689,
  "onpolicy_mlp_test_acc": 0.27170416712760925,
  "onpolicy_mlp_balanced_acc": 0.2695144382016005,
  "onpolicy_mlp_majority": 0.15735530546623794,
  "onpolicy_mlp_gap": 0.11434886166137131,
  "onpolicy_mlp_recovery": 0.13570234572549097,
  "onpolicy_mlp_selectivity": 0.121985524892807,
  "random_linear_test_acc": 0.20779742300510406,
  "random_linear_balanced_acc": 0.20115485630929916,
  "random_linear_majority": 0.1597668810289389,
  "random_linear_gap": 0.04803054197616516,
  "random_linear_recovery": 0.057163352516957144,
  "random_linear_selectivity": 0.06611736118793488,
  "random_mlp_test_acc": 0.25040194392204285,
  "random_mlp_balanced_acc": 0.24423300316334567,
  "random_mlp_majority": 0.1597668810289389,
  "random_mlp_gap": 0.09063506289310394,
  "random_mlp_recovery": 0.10786894832721483,
  "random_mlp_selectivity": 0.10128618776798248,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990867144087735,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978524160706341
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_037",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.40625
  ],
  "train_success": [
    0.3125,
    0.40625
  ],
  "policy_loss": [
    -0.37120550870895386,
    0.07171355932950974
  ],
  "value_loss": [
    0.10414464771747589,
    0.06922127306461334
  ],
  "entropy": [
    0.6630290746688843,
    0.13507944345474243
  ],
  "val_success": [
    0.41379310344827586,
    0.49137931034482757
  ],
  "test_short_success": [
    0.453125,
    0.421875
  ],
  "test_long_success": [
    0.390625,
    0.40625
  ],
  "val_success_norm": [
    0.5018867439302108,
    0.5906357399826747
  ],
  "test_short_success_norm": [
    0.538230771490488,
    0.5011088103363011
  ],
  "test_long_success_norm": [
    0.4639872179200981,
    0.4825467068257771
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1340/probe.json <==
{
  "task": "rand_037",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.30142083764076233,
  "probe_test_acc": 0.2688906788825989,
  "balanced_acc": 0.2655835715410109,
  "majority_baseline": 0.1527331189710611,
  "control_task_acc": 0.14569935202598572,
  "selectivity": 0.12319132685661316,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11615755991153778,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26448413729667664,
  "rowsplit_balanced_acc": 0.2603227114924634,
  "rowsplit_probe_gap": 0.11329366110620046,
  "num_control_classes": 6,
  "control_test_acc": 0.3408360183238983,
  "control_majority": 0.2729099678456592,
  "control_probe_gap": 0.06792605047823913
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_037",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.256028950214386,
  "onpolicy_linear_balanced_acc": 0.2528266802233368,
  "onpolicy_linear_majority": 0.14811093247588425,
  "onpolicy_linear_gap": 0.10791801773850174,
  "onpolicy_linear_recovery": 0.12668083422193552,
  "onpolicy_linear_selectivity": 0.10791802406311035,
  "onpolicy_mlp_test_acc": 0.28476688265800476,
  "onpolicy_mlp_balanced_acc": 0.2823812600553858,
  "onpolicy_mlp_majority": 0.14811093247588425,
  "onpolicy_mlp_gap": 0.1366559501821205,
  "onpolicy_mlp_recovery": 0.16041519417462413,
  "onpolicy_mlp_selectivity": 0.14228296279907227,
  "random_linear_test_acc": 0.22427652776241302,
  "random_linear_balanced_acc": 0.21793332923822314,
  "random_linear_majority": 0.1597668810289389,
  "random_linear_gap": 0.06450964673347412,
  "random_linear_recovery": 0.07677589144840162,
  "random_linear_selectivity": 0.06732314825057983,
  "random_mlp_test_acc": 0.25200966000556946,
  "random_mlp_balanced_acc": 0.24582796140125243,
  "random_mlp_majority": 0.1597668810289389,
  "random_mlp_gap": 0.09224277897663055,
  "random_mlp_recovery": 0.1097823650293503,
  "random_mlp_selectivity": 0.10249197483062744,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989409629161572,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978524160706341
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 1.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 1.0,
  "18": 0.25,
  "19": 0.25,
  "20": 1.0,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 1.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_037",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.515625
  ],
  "train_success": [
    0.359375,
    0.515625
  ],
  "policy_loss": [
    0.41042691469192505,
    -0.07632597535848618
  ],
  "value_loss": [
    0.14207236468791962,
    0.0477631576359272
  ],
  "entropy": [
    0.6751388311386108,
    0.20112784206867218
  ],
  "val_success": [
    0.41379310344827586,
    0.47413793103448276
  ],
  "test_short_success": [
    0.34375,
    0.34375
  ],
  "test_long_success": [
    0.46875,
    0.390625
  ],
  "val_success_norm": [
    0.5039320260715626,
    0.573560175218185
  ],
  "test_short_success_norm": [
    0.40831277750428785,
    0.40830954698107974
  ],
  "test_long_success_norm": [
    0.5567846613988543,
    0.46398721781531493
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1341/probe.json <==
{
  "task": "rand_037",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.27308863401412964,
  "probe_test_acc": 0.2461816668510437,
  "balanced_acc": 0.24175623829616047,
  "majority_baseline": 0.1567524115755627,
  "control_task_acc": 0.137258842587471,
  "selectivity": 0.10892282426357269,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08942925527548101,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24246031045913696,
  "rowsplit_balanced_acc": 0.23785761263626154,
  "rowsplit_probe_gap": 0.08373015172897824,
  "num_control_classes": 6,
  "control_test_acc": 0.3354099690914154,
  "control_majority": 0.27512057877813506,
  "control_probe_gap": 0.060289390313280344
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_037",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24979902803897858,
  "onpolicy_linear_balanced_acc": 0.2424278784447273,
  "onpolicy_linear_majority": 0.16258038585209003,
  "onpolicy_linear_gap": 0.08721864218688855,
  "onpolicy_linear_recovery": 0.10415165911254078,
  "onpolicy_linear_selectivity": 0.11073149740695953,
  "onpolicy_mlp_test_acc": 0.2628617286682129,
  "onpolicy_mlp_balanced_acc": 0.259780207061978,
  "onpolicy_mlp_majority": 0.16258038585209003,
  "onpolicy_mlp_gap": 0.10028134281612286,
  "onpolicy_mlp_recovery": 0.11975041081186161,
  "onpolicy_mlp_selectivity": 0.11957395076751709,
  "random_linear_test_acc": 0.2278938889503479,
  "random_linear_balanced_acc": 0.2210086477883573,
  "random_linear_majority": 0.1597668810289389,
  "random_linear_gap": 0.068127007921409,
  "random_linear_recovery": 0.08108107902820644,
  "random_linear_selectivity": 0.08259646594524384,
  "random_mlp_test_acc": 0.24517685174942017,
  "random_mlp_balanced_acc": 0.2373852019507065,
  "random_mlp_majority": 0.1597668810289389,
  "random_mlp_gap": 0.08540997072048126,
  "random_mlp_recovery": 0.10165032631071866,
  "random_mlp_selectivity": 0.1028938889503479,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998272047814205,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978524160706341
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_037/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_038",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.609375,
    0.671875
  ],
  "train_success": [
    0.609375,
    0.671875
  ],
  "policy_loss": [
    -0.16515325009822845,
    -0.05590345337986946
  ],
  "value_loss": [
    0.22377124428749084,
    0.09216566383838654
  ],
  "entropy": [
    1.014676570892334,
    0.2482042908668518
  ],
  "val_success": [
    0.45689655172413796,
    0.4396551724137931
  ],
  "test_short_success": [
    0.421875,
    0.578125
  ],
  "test_long_success": [
    0.4921875,
    0.5859375
  ],
  "val_success_norm": [
    0.5316486798899951,
    0.5118277929005578
  ],
  "test_short_success_norm": [
    0.4906976532049123,
    0.672437524762398
  ],
  "test_long_success_norm": [
    0.5724805954050529,
    0.6815245183393488
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1337/probe.json <==
{
  "task": "rand_038",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2911874055862427,
  "probe_test_acc": 0.24959807097911835,
  "balanced_acc": 0.24801967195920774,
  "majority_baseline": 0.17504019292604503,
  "control_task_acc": 0.16659967601299286,
  "selectivity": 0.08299839496612549,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07455787805307332,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2547619044780731,
  "rowsplit_balanced_acc": 0.2513127334100422,
  "rowsplit_probe_gap": 0.07599206320823185,
  "num_control_classes": 6,
  "control_test_acc": 0.24959807097911835,
  "control_majority": 0.17504019292604503,
  "control_probe_gap": 0.07455787805307332
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_038",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2584405243396759,
  "onpolicy_linear_balanced_acc": 0.2537688554383,
  "onpolicy_linear_majority": 0.18428456591639872,
  "onpolicy_linear_gap": 0.07415595842327719,
  "onpolicy_linear_recovery": 0.09090910300917154,
  "onpolicy_linear_selectivity": 0.09545820951461792,
  "onpolicy_mlp_test_acc": 0.2835610806941986,
  "onpolicy_mlp_balanced_acc": 0.28117558357647043,
  "onpolicy_mlp_majority": 0.18428456591639872,
  "onpolicy_mlp_gap": 0.09927651477779989,
  "onpolicy_mlp_recovery": 0.12170483802274754,
  "onpolicy_mlp_selectivity": 0.11856912076473236,
  "random_linear_test_acc": 0.2240755558013916,
  "random_linear_balanced_acc": 0.22120932951073172,
  "random_linear_majority": 0.1812700964630225,
  "random_linear_gap": 0.0428054593383691,
  "random_linear_recovery": 0.05228276035044788,
  "random_linear_selectivity": 0.05727490782737732,
  "random_mlp_test_acc": 0.2554260492324829,
  "random_mlp_balanced_acc": 0.2542259411586543,
  "random_mlp_majority": 0.1812700964630225,
  "random_mlp_gap": 0.07415595276946041,
  "random_mlp_recovery": 0.09057437922946367,
  "random_mlp_selectivity": 0.08480708301067352,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986574724051636,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993013560620302
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_038",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.703125
  ],
  "train_success": [
    0.5625,
    0.703125
  ],
  "policy_loss": [
    0.38438859581947327,
    0.008141815662384033
  ],
  "value_loss": [
    0.09294096380472183,
    0.07797548174858093
  ],
  "entropy": [
    1.0068771839141846,
    0.36061498522758484
  ],
  "val_success": [
    0.4827586206896552,
    0.4827586206896552
  ],
  "test_short_success": [
    0.546875,
    0.53125
  ],
  "test_long_success": [
    0.46875,
    0.5078125
  ],
  "val_success_norm": [
    0.5616825384026309,
    0.5620046617384975
  ],
  "test_short_success_norm": [
    0.6360895504501344,
    0.6179155632948974
  ],
  "test_long_success_norm": [
    0.545219614671479,
    0.590654582560769
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1338/probe.json <==
{
  "task": "rand_038",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2923714518547058,
  "probe_test_acc": 0.2532154321670532,
  "balanced_acc": 0.2501882561045041,
  "majority_baseline": 0.18468649517684887,
  "control_task_acc": 0.15574759244918823,
  "selectivity": 0.09746783971786499,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06852893699020435,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2517857253551483,
  "rowsplit_balanced_acc": 0.2490950716563706,
  "rowsplit_probe_gap": 0.0654762015456245,
  "num_control_classes": 6,
  "control_test_acc": 0.25200966000556946,
  "control_majority": 0.18468649517684887,
  "control_probe_gap": 0.06732316482872058
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_038",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26266077160835266,
  "onpolicy_linear_balanced_acc": 0.2600361093139933,
  "onpolicy_linear_majority": 0.1802652733118971,
  "onpolicy_linear_gap": 0.08239549829645557,
  "onpolicy_linear_recovery": 0.10051483194978252,
  "onpolicy_linear_selectivity": 0.09786976873874664,
  "onpolicy_mlp_test_acc": 0.2948151230812073,
  "onpolicy_mlp_balanced_acc": 0.2931736847250695,
  "onpolicy_mlp_majority": 0.1802652733118971,
  "onpolicy_mlp_gap": 0.11454984976931018,
  "onpolicy_mlp_recovery": 0.1397401452444441,
  "onpolicy_mlp_selectivity": 0.13062702119350433,
  "random_linear_test_acc": 0.23673632740974426,
  "random_linear_balanced_acc": 0.23465168541685702,
  "random_linear_majority": 0.1812700964630225,
  "random_linear_gap": 0.05546623094672176,
  "random_linear_recovery": 0.0677466777591771,
  "random_linear_selectivity": 0.07415594160556793,
  "random_mlp_test_acc": 0.25803858041763306,
  "random_mlp_balanced_acc": 0.2560155828148538,
  "random_mlp_majority": 0.1812700964630225,
  "random_mlp_gap": 0.07676848395461056,
  "random_mlp_recovery": 0.0937653353358228,
  "random_mlp_selectivity": 0.09264469146728516,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999182806056684,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993013560620302
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 1.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.0,
  "26": 0.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_038",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.46875
  ],
  "train_success": [
    0.515625,
    0.46875
  ],
  "policy_loss": [
    -0.2448648065328598,
    0.057102177292108536
  ],
  "value_loss": [
    0.1235383152961731,
    0.028268655762076378
  ],
  "entropy": [
    1.0612696409225464,
    0.2897619903087616
  ],
  "val_success": [
    0.5,
    0.5172413793103449
  ],
  "test_short_success": [
    0.40625,
    0.5
  ],
  "test_long_success": [
    0.46875,
    0.4765625
  ],
  "val_success_norm": [
    0.5819605723041205,
    0.6020368337165357
  ],
  "test_short_success_norm": [
    0.47252366604917956,
    0.5815675889835182
  ],
  "test_long_success_norm": [
    0.545219614671479,
    0.554306608249337
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1339/probe.json <==
{
  "task": "rand_038",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.29490867257118225,
  "probe_test_acc": 0.2698954939842224,
  "balanced_acc": 0.2650344829612466,
  "majority_baseline": 0.1814710610932476,
  "control_task_acc": 0.16217845678329468,
  "selectivity": 0.10771703720092773,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08842443289097482,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2656745910644531,
  "rowsplit_balanced_acc": 0.2609613279951835,
  "rowsplit_probe_gap": 0.0797618926517547,
  "num_control_classes": 6,
  "control_test_acc": 0.27009645104408264,
  "control_majority": 0.1814710610932476,
  "control_probe_gap": 0.08862538995083505
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_038",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2614549696445465,
  "onpolicy_linear_balanced_acc": 0.2557235989739821,
  "onpolicy_linear_majority": 0.18408360128617363,
  "onpolicy_linear_gap": 0.07737136835837288,
  "onpolicy_linear_recovery": 0.09482756870720775,
  "onpolicy_linear_selectivity": 0.10148712992668152,
  "onpolicy_mlp_test_acc": 0.29381027817726135,
  "onpolicy_mlp_balanced_acc": 0.2905223603478226,
  "onpolicy_mlp_majority": 0.18408360128617363,
  "onpolicy_mlp_gap": 0.10972667689108773,
  "onpolicy_mlp_recovery": 0.13448274487932327,
  "onpolicy_mlp_selectivity": 0.12761253118515015,
  "random_linear_test_acc": 0.22548231482505798,
  "random_linear_balanced_acc": 0.22288398805697315,
  "random_linear_majority": 0.1812700964630225,
  "random_linear_gap": 0.04421221836203548,
  "random_linear_recovery": 0.05400098148490146,
  "random_linear_selectivity": 0.06028938293457031,
  "random_mlp_test_acc": 0.25180867314338684,
  "random_mlp_balanced_acc": 0.2487735034334508,
  "random_mlp_majority": 0.1812700964630225,
  "random_mlp_gap": 0.07053857668036434,
  "random_mlp_recovery": 0.08615610151239395,
  "random_mlp_selectivity": 0.08279742300510406,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989647352853043,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993013560620302
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 1.0,
  "13": 0.75,
  "14": 0.25,
  "15": 0.0,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.25,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_038",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.515625
  ],
  "train_success": [
    0.453125,
    0.515625
  ],
  "policy_loss": [
    -0.27009448409080505,
    0.10352833569049835
  ],
  "value_loss": [
    0.18974186480045319,
    0.08305354416370392
  ],
  "entropy": [
    1.0370192527770996,
    0.20664991438388824
  ],
  "val_success": [
    0.4396551724137931,
    0.5
  ],
  "test_short_success": [
    0.421875,
    0.5
  ],
  "test_long_success": [
    0.5859375,
    0.4609375
  ],
  "val_success_norm": [
    0.5114529352505821,
    0.5817807389789826
  ],
  "test_short_success_norm": [
    0.4906976532053511,
    0.5815675889829887
  ],
  "test_long_success_norm": [
    0.6815245183393488,
    0.536132621093621
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1340/probe.json <==
{
  "task": "rand_038",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2987144887447357,
  "probe_test_acc": 0.25401929020881653,
  "balanced_acc": 0.25271575449171957,
  "majority_baseline": 0.1832797427652733,
  "control_task_acc": 0.16780546307563782,
  "selectivity": 0.08621382713317871,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07073954744354322,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25734126567840576,
  "rowsplit_balanced_acc": 0.2542422349034781,
  "rowsplit_probe_gap": 0.0779761863133264,
  "num_control_classes": 6,
  "control_test_acc": 0.25401929020881653,
  "control_majority": 0.1832797427652733,
  "control_probe_gap": 0.07073954744354322
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_038",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24939709901809692,
  "onpolicy_linear_balanced_acc": 0.24642439375100067,
  "onpolicy_linear_majority": 0.18428456591639872,
  "onpolicy_linear_gap": 0.0651125331016982,
  "onpolicy_linear_recovery": 0.07982260771472044,
  "onpolicy_linear_selectivity": 0.08581188321113586,
  "onpolicy_mlp_test_acc": 0.29079583287239075,
  "onpolicy_mlp_balanced_acc": 0.28891358098494274,
  "onpolicy_mlp_majority": 0.18428456591639872,
  "onpolicy_mlp_gap": 0.10651126695599203,
  "onpolicy_mlp_recovery": 0.13057404887238638,
  "onpolicy_mlp_selectivity": 0.1326366662979126,
  "random_linear_test_acc": 0.24356913566589355,
  "random_linear_balanced_acc": 0.24155353969529647,
  "random_linear_majority": 0.1812700964630225,
  "random_linear_gap": 0.062299039202871054,
  "random_linear_recovery": 0.07609229726889699,
  "random_linear_selectivity": 0.0769694596529007,
  "random_mlp_test_acc": 0.2646704316139221,
  "random_mlp_balanced_acc": 0.2625039678578545,
  "random_mlp_majority": 0.1812700964630225,
  "random_mlp_gap": 0.08340033515089962,
  "random_mlp_recovery": 0.1018655050836712,
  "random_mlp_selectivity": 0.1028939038515091,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991836379879304,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993013560620302
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 0.25,
  "18": 1.0,
  "19": 0.75,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_038",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.59375
  ],
  "train_success": [
    0.453125,
    0.59375
  ],
  "policy_loss": [
    0.15976786613464355,
    -0.010481161065399647
  ],
  "value_loss": [
    0.21278232336044312,
    0.06374891847372055
  ],
  "entropy": [
    1.0604459047317505,
    0.2887251675128937
  ],
  "val_success": [
    0.5344827586206896,
    0.46551724137931033
  ],
  "test_short_success": [
    0.578125,
    0.46875
  ],
  "test_long_success": [
    0.515625,
    0.453125
  ],
  "val_success_norm": [
    0.6224214400833037,
    0.5419269749661404
  ],
  "test_short_success_norm": [
    0.6724375247624652,
    0.545219614671484
  ],
  "test_long_success_norm": [
    0.5997415761386269,
    0.527045627515763
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1341/probe.json <==
{
  "task": "rand_038",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3279770016670227,
  "probe_test_acc": 0.28778135776519775,
  "balanced_acc": 0.2847144703386202,
  "majority_baseline": 0.18287781350482316,
  "control_task_acc": 0.17122186720371246,
  "selectivity": 0.11655949056148529,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1049035442603746,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2888889014720917,
  "rowsplit_balanced_acc": 0.2857879052902925,
  "rowsplit_probe_gap": 0.10198413956732977,
  "num_control_classes": 6,
  "control_test_acc": 0.28778135776519775,
  "control_majority": 0.18287781350482316,
  "control_probe_gap": 0.1049035442603746
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_038",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2895900309085846,
  "onpolicy_linear_balanced_acc": 0.2861445885188703,
  "onpolicy_linear_majority": 0.17805466237942122,
  "onpolicy_linear_gap": 0.11153536852916338,
  "onpolicy_linear_recovery": 0.1356968200002731,
  "onpolicy_linear_selectivity": 0.1266077160835266,
  "onpolicy_mlp_test_acc": 0.3125,
  "onpolicy_mlp_balanced_acc": 0.31035785862151183,
  "onpolicy_mlp_majority": 0.17805466237942122,
  "onpolicy_mlp_gap": 0.13444533762057878,
  "onpolicy_mlp_recovery": 0.16356968215158926,
  "onpolicy_mlp_selectivity": 0.1523311883211136,
  "random_linear_test_acc": 0.24939709901809692,
  "random_linear_balanced_acc": 0.24692729475217293,
  "random_linear_majority": 0.1812700964630225,
  "random_linear_gap": 0.06812700255507442,
  "random_linear_recovery": 0.08321059516790631,
  "random_linear_selectivity": 0.0846060961484909,
  "random_mlp_test_acc": 0.2783360183238983,
  "random_mlp_balanced_acc": 0.27643130017133527,
  "random_mlp_majority": 0.1812700964630225,
  "random_mlp_gap": 0.09706592186087581,
  "random_mlp_recovery": 0.11855670770243447,
  "random_mlp_selectivity": 0.11555466055870056,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988067568144362,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993013560620302
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_038/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_039",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.53125
  ],
  "train_success": [
    0.546875,
    0.53125
  ],
  "policy_loss": [
    -0.01504520047456026,
    0.14604221284389496
  ],
  "value_loss": [
    0.14781871438026428,
    0.10019664466381073
  ],
  "entropy": [
    0.5994476079940796,
    0.1434359848499298
  ],
  "val_success": [
    0.47413793103448276,
    0.5258620689655172
  ],
  "test_short_success": [
    0.515625,
    0.40625
  ],
  "test_long_success": [
    0.5,
    0.484375
  ],
  "val_success_norm": [
    0.632183908045977,
    0.7011494252873564
  ],
  "test_short_success_norm": [
    0.6875,
    0.5416666666666666
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.6458333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1337/probe.json <==
{
  "task": "rand_039",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.6176421046257019,
  "probe_test_acc": 0.5952572226524353,
  "balanced_acc": 0.5945430292303476,
  "majority_baseline": 0.5253215434083601,
  "control_task_acc": 0.33420416712760925,
  "selectivity": 0.26105305552482605,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06993567924407518,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6047618985176086,
  "rowsplit_balanced_acc": 0.6039161610590182,
  "rowsplit_probe_gap": 0.0908730096287198,
  "num_control_classes": 2,
  "control_test_acc": 0.5950562953948975,
  "control_majority": 0.5253215434083601,
  "control_probe_gap": 0.06973475198653734
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_039",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5930466055870056,
  "onpolicy_linear_balanced_acc": 0.5926307710330396,
  "onpolicy_linear_majority": 0.507435691318328,
  "onpolicy_linear_gap": 0.08561091426867762,
  "onpolicy_linear_recovery": 0.1738065725830028,
  "onpolicy_linear_selectivity": 0.2672829329967499,
  "onpolicy_mlp_test_acc": 0.6059083342552185,
  "onpolicy_mlp_balanced_acc": 0.6058062379065323,
  "onpolicy_mlp_majority": 0.507435691318328,
  "onpolicy_mlp_gap": 0.09847264293689051,
  "onpolicy_mlp_recovery": 0.1999183481248336,
  "onpolicy_mlp_selectivity": 0.27069932222366333,
  "random_linear_test_acc": 0.5580787658691406,
  "random_linear_balanced_acc": 0.5562654647428122,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.041599666190684004,
  "random_linear_recovery": 0.08603488735030906,
  "random_linear_selectivity": 0.22588422894477844,
  "random_mlp_test_acc": 0.5681270360946655,
  "random_mlp_balanced_acc": 0.5699316882890051,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.051647936416208906,
  "random_mlp_recovery": 0.10681634730135309,
  "random_mlp_selectivity": 0.22889873385429382,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6304020585639795,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.0,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_039",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.515625
  ],
  "train_success": [
    0.5,
    0.515625
  ],
  "policy_loss": [
    -0.25062814354896545,
    -0.052843451499938965
  ],
  "value_loss": [
    0.1288738250732422,
    0.08792542666196823
  ],
  "entropy": [
    0.6861828565597534,
    0.26134559512138367
  ],
  "val_success": [
    0.4224137931034483,
    0.5086206896551724
  ],
  "test_short_success": [
    0.53125,
    0.5625
  ],
  "test_long_success": [
    0.453125,
    0.46875
  ],
  "val_success_norm": [
    0.5632183908045977,
    0.6781609195402298
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.75
  ],
  "test_long_success_norm": [
    0.6041666666666666,
    0.625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1338/probe.json <==
{
  "task": "rand_039",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5787381529808044,
  "probe_test_acc": 0.548432469367981,
  "balanced_acc": 0.5475319533989367,
  "majority_baseline": 0.507636655948553,
  "control_task_acc": 0.33862540125846863,
  "selectivity": 0.20980706810951233,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04079581341942795,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5573412775993347,
  "rowsplit_balanced_acc": 0.5570160333677725,
  "rowsplit_probe_gap": 0.05555556331362044,
  "num_control_classes": 2,
  "control_test_acc": 0.5464228391647339,
  "control_majority": 0.507636655948553,
  "control_probe_gap": 0.03878618321618088
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_039",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5560691356658936,
  "onpolicy_linear_balanced_acc": 0.5560346867854933,
  "onpolicy_linear_majority": 0.5022106109324759,
  "onpolicy_linear_gap": 0.05385852473341768,
  "onpolicy_linear_recovery": 0.10819540535869454,
  "onpolicy_linear_selectivity": 0.21161577105522156,
  "onpolicy_mlp_test_acc": 0.575160801410675,
  "onpolicy_mlp_balanced_acc": 0.5755167630233361,
  "onpolicy_mlp_majority": 0.5022106109324759,
  "onpolicy_mlp_gap": 0.07295019047819917,
  "onpolicy_mlp_recovery": 0.1465483035201934,
  "onpolicy_mlp_selectivity": 0.24437302350997925,
  "random_linear_test_acc": 0.5403938889503479,
  "random_linear_balanced_acc": 0.5400068247021874,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.02391478927189128,
  "random_linear_recovery": 0.04945968055566542,
  "random_linear_selectivity": 0.2027733027935028,
  "random_mlp_test_acc": 0.5655144453048706,
  "random_mlp_balanced_acc": 0.5655061438491967,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.049035345626413984,
  "random_mlp_recovery": 0.1014130838890424,
  "random_mlp_selectivity": 0.22668808698654175,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6307476935876668,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 1.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.25,
  "28": 0.75,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_039",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.59375
  ],
  "train_success": [
    0.5,
    0.59375
  ],
  "policy_loss": [
    0.15056537091732025,
    -0.10699568688869476
  ],
  "value_loss": [
    0.09380339831113815,
    0.04772508889436722
  ],
  "entropy": [
    0.6462332010269165,
    0.044246044009923935
  ],
  "val_success": [
    0.5,
    0.6637931034482759
  ],
  "test_short_success": [
    0.53125,
    0.609375
  ],
  "test_long_success": [
    0.4921875,
    0.4296875
  ],
  "val_success_norm": [
    0.6666666666666666,
    0.8850574712643677
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.8124999999999999
  ],
  "test_long_success_norm": [
    0.65625,
    0.5729166666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1339/probe.json <==
{
  "task": "rand_039",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.8884472250938416,
  "probe_test_acc": 0.8727893829345703,
  "balanced_acc": 0.8615583528493365,
  "majority_baseline": 0.6077170418006431,
  "control_task_acc": 0.34184083342552185,
  "selectivity": 0.5309485495090485,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2650723411339272,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8849206566810608,
  "rowsplit_balanced_acc": 0.8747106148194628,
  "rowsplit_probe_gap": 0.2763889106493148,
  "num_control_classes": 2,
  "control_test_acc": 0.8737941980361938,
  "control_majority": 0.6077170418006431,
  "control_probe_gap": 0.2660771562355507
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_039",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8852491974830627,
  "onpolicy_linear_balanced_acc": 0.8752314145261599,
  "onpolicy_linear_majority": 0.6073151125401929,
  "onpolicy_linear_gap": 0.27793408494286986,
  "onpolicy_linear_recovery": 0.7077789184624976,
  "onpolicy_linear_selectivity": 0.5393890738487244,
  "onpolicy_mlp_test_acc": 0.8995176553726196,
  "onpolicy_mlp_balanced_acc": 0.9015381572324956,
  "onpolicy_mlp_majority": 0.6073151125401929,
  "onpolicy_mlp_gap": 0.29220254283242675,
  "onpolicy_mlp_recovery": 0.744114561481144,
  "onpolicy_mlp_selectivity": 0.5580787360668182,
  "random_linear_test_acc": 0.6649919748306274,
  "random_linear_balanced_acc": 0.665164747017023,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.14851287515217082,
  "random_linear_recovery": 0.30714882242610225,
  "random_linear_selectivity": 0.32053861021995544,
  "random_mlp_test_acc": 0.6796624064445496,
  "random_mlp_balanced_acc": 0.6791416400632659,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.16318330676609294,
  "random_mlp_recovery": 0.3374896651987026,
  "random_mlp_selectivity": 0.34867367148399353,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6074919912130119,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_039",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.734375
  ],
  "train_success": [
    0.546875,
    0.734375
  ],
  "policy_loss": [
    0.004366865381598473,
    0.07352938503026962
  ],
  "value_loss": [
    0.12204074114561081,
    0.057014983147382736
  ],
  "entropy": [
    0.663616955280304,
    0.015974735841155052
  ],
  "val_success": [
    0.5258620689655172,
    0.6896551724137931
  ],
  "test_short_success": [
    0.59375,
    0.703125
  ],
  "test_long_success": [
    0.4453125,
    0.7265625
  ],
  "val_success_norm": [
    0.7011494252873561,
    0.9195402298850572
  ],
  "test_short_success_norm": [
    0.7916666666666666,
    0.9375
  ],
  "test_long_success_norm": [
    0.59375,
    0.96875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1340/probe.json <==
{
  "task": "rand_039",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9362313747406006,
  "probe_test_acc": 0.8920819759368896,
  "balanced_acc": 0.8783759087746099,
  "majority_baseline": 0.6609726688102894,
  "control_task_acc": 0.337017685174942,
  "selectivity": 0.5550642907619476,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.23110930712660027,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9218254089355469,
  "rowsplit_balanced_acc": 0.9013093093093093,
  "rowsplit_probe_gap": 0.2521825517926898,
  "num_control_classes": 2,
  "control_test_acc": 0.8908762335777283,
  "control_majority": 0.6609726688102894,
  "control_probe_gap": 0.2299035647674389
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_039",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8940916657447815,
  "onpolicy_linear_balanced_acc": 0.8889122181316153,
  "onpolicy_linear_majority": 0.6591639871382636,
  "onpolicy_linear_gap": 0.23492767860651786,
  "onpolicy_linear_recovery": 0.6892689438361043,
  "onpolicy_linear_selectivity": 0.5572749376296997,
  "onpolicy_mlp_test_acc": 0.896503210067749,
  "onpolicy_mlp_balanced_acc": 0.8688161527841693,
  "onpolicy_mlp_majority": 0.6591639871382636,
  "onpolicy_mlp_gap": 0.2373392229294854,
  "onpolicy_mlp_recovery": 0.6963443238780184,
  "onpolicy_mlp_selectivity": 0.5661173462867737,
  "random_linear_test_acc": 0.6595659255981445,
  "random_linear_balanced_acc": 0.6600577026952722,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.1430868259196879,
  "random_linear_recovery": 0.2959268685687311,
  "random_linear_selectivity": 0.31049036979675293,
  "random_mlp_test_acc": 0.6806672215461731,
  "random_mlp_balanced_acc": 0.6798359160464598,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.16418812186771647,
  "random_mlp_recovery": 0.33956778653938374,
  "random_mlp_selectivity": 0.3390273451805115,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.5756298445778755,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.25,
  "30": 1.0,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_039",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.59375
  ],
  "train_success": [
    0.484375,
    0.59375
  ],
  "policy_loss": [
    0.102593332529068,
    -0.03311657905578613
  ],
  "value_loss": [
    0.33283084630966187,
    0.04815467819571495
  ],
  "entropy": [
    0.6752817630767822,
    0.07749214768409729
  ],
  "val_success": [
    0.47413793103448276,
    0.5689655172413793
  ],
  "test_short_success": [
    0.53125,
    0.328125
  ],
  "test_long_success": [
    0.5078125,
    0.5
  ],
  "val_success_norm": [
    0.632183908045977,
    0.7586206896551724
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.4375
  ],
  "test_long_success_norm": [
    0.6770833333333334,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1341/probe.json <==
{
  "task": "rand_039",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.565629243850708,
  "probe_test_acc": 0.5452170372009277,
  "balanced_acc": 0.5456579953228119,
  "majority_baseline": 0.4979903536977492,
  "control_task_acc": 0.33360129594802856,
  "selectivity": 0.21161574125289917,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.047226683503178546,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.554960310459137,
  "rowsplit_balanced_acc": 0.5549603174603175,
  "rowsplit_probe_gap": 0.05496031045913696,
  "num_control_classes": 2,
  "control_test_acc": 0.5516479015350342,
  "control_majority": 0.4979903536977492,
  "control_probe_gap": 0.05365754783728499
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_039",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5695337653160095,
  "onpolicy_linear_balanced_acc": 0.5689931346601659,
  "onpolicy_linear_majority": 0.4921623794212219,
  "onpolicy_linear_gap": 0.07737138589478765,
  "onpolicy_linear_recovery": 0.15235457705281494,
  "onpolicy_linear_selectivity": 0.2339228391647339,
  "onpolicy_mlp_test_acc": 0.5978697538375854,
  "onpolicy_mlp_balanced_acc": 0.5976606589220251,
  "onpolicy_mlp_majority": 0.4921623794212219,
  "onpolicy_mlp_gap": 0.10570737441636358,
  "onpolicy_mlp_recovery": 0.2081519173311536,
  "onpolicy_mlp_selectivity": 0.251406729221344,
  "random_linear_test_acc": 0.5192925930023193,
  "random_linear_balanced_acc": 0.5188494393070502,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.0028134933238627147,
  "random_linear_recovery": 0.00581876258501283,
  "random_linear_selectivity": 0.17845657467842102,
  "random_mlp_test_acc": 0.56993567943573,
  "random_mlp_balanced_acc": 0.5730883556349076,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.05345657975727336,
  "random_mlp_recovery": 0.11055691640573244,
  "random_mlp_selectivity": 0.23352089524269104,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6309296503697271,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_039/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.75,
  "16": 0.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_040",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.296875
  ],
  "train_success": [
    0.28125,
    0.296875
  ],
  "policy_loss": [
    0.035179201513528824,
    -0.07461882382631302
  ],
  "value_loss": [
    0.09708504378795624,
    0.08770453184843063
  ],
  "entropy": [
    0.5980952978134155,
    0.1295967698097229
  ],
  "val_success": [
    0.25,
    0.35344827586206895
  ],
  "test_short_success": [
    0.265625,
    0.40625
  ],
  "test_long_success": [
    0.296875,
    0.390625
  ],
  "val_success_norm": [
    0.3756605439415749,
    0.531289896319559
  ],
  "test_short_success_norm": [
    0.3992289399825126,
    0.6105854376189968
  ],
  "test_long_success_norm": [
    0.4461970505684878,
    0.5871013823269577
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1337/probe.json <==
{
  "task": "rand_040",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.6957036256790161,
  "probe_test_acc": 0.6919212341308594,
  "balanced_acc": 0.7361197454699987,
  "majority_baseline": 0.2767282958199357,
  "control_task_acc": 0.14690513908863068,
  "selectivity": 0.5450160950422287,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4151929383109237,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6740079522132874,
  "rowsplit_balanced_acc": 0.7206384311454695,
  "rowsplit_probe_gap": 0.39742065062598575,
  "num_control_classes": 7,
  "control_test_acc": 0.6919212341308594,
  "control_majority": 0.2767282958199357,
  "control_probe_gap": 0.4151929383109237
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_040",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.688906729221344,
  "onpolicy_linear_balanced_acc": 0.7412321937784139,
  "onpolicy_linear_majority": 0.27853697749196143,
  "onpolicy_linear_gap": 0.41036975172938256,
  "onpolicy_linear_recovery": 0.5688021962689158,
  "onpolicy_linear_selectivity": 0.5450160503387451,
  "onpolicy_mlp_test_acc": 0.7457797527313232,
  "onpolicy_mlp_balanced_acc": 0.790070964038105,
  "onpolicy_mlp_majority": 0.27853697749196143,
  "onpolicy_mlp_gap": 0.4672427752393618,
  "onpolicy_mlp_recovery": 0.6476323257913829,
  "onpolicy_mlp_selectivity": 0.609525740146637,
  "random_linear_test_acc": 0.603496789932251,
  "random_linear_balanced_acc": 0.5848970307740294,
  "random_linear_majority": 0.289991961414791,
  "random_linear_gap": 0.31350482851746,
  "random_linear_recovery": 0.44155109728357794,
  "random_linear_selectivity": 0.4628215432167053,
  "random_mlp_test_acc": 0.6609726548194885,
  "random_mlp_balanced_acc": 0.6580566422111247,
  "random_mlp_majority": 0.289991961414791,
  "random_mlp_gap": 0.3709806934046975,
  "random_mlp_recovery": 0.5225021031366472,
  "random_mlp_selectivity": 0.5164790898561478,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.875326023850418,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8757180297605716
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_040",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.390625
  ],
  "train_success": [
    0.390625,
    0.390625
  ],
  "policy_loss": [
    -0.27342113852500916,
    0.0237618088722229
  ],
  "value_loss": [
    0.13417313992977142,
    0.08224759995937347
  ],
  "entropy": [
    0.6858246922492981,
    0.009405925869941711
  ],
  "val_success": [
    0.29310344827586204,
    0.3620689655172414
  ],
  "test_short_success": [
    0.21875,
    0.375
  ],
  "test_long_success": [
    0.28125,
    0.375
  ],
  "val_success_norm": [
    0.4405674204831318,
    0.544067541922164
  ],
  "test_short_success_norm": [
    0.32877677410330125,
    0.5636173270346081
  ],
  "test_long_success_norm": [
    0.4227129952754095,
    0.5636173270338793
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1338/probe.json <==
{
  "task": "rand_040",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.7443335652351379,
  "probe_test_acc": 0.7445739507675171,
  "balanced_acc": 0.78741911628014,
  "majority_baseline": 0.2733118971061093,
  "control_task_acc": 0.14228296279907227,
  "selectivity": 0.6022909879684448,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4712620536614078,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7343254089355469,
  "rowsplit_balanced_acc": 0.7828474774357334,
  "rowsplit_probe_gap": 0.46428572639586435,
  "num_control_classes": 7,
  "control_test_acc": 0.7437701225280762,
  "control_majority": 0.2733118971061093,
  "control_probe_gap": 0.47045822542196686
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_040",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7443729639053345,
  "onpolicy_linear_balanced_acc": 0.7862137411754135,
  "onpolicy_linear_majority": 0.27270900321543406,
  "onpolicy_linear_gap": 0.4716639606899004,
  "onpolicy_linear_recovery": 0.6485216547092966,
  "onpolicy_linear_selectivity": 0.6012861430644989,
  "onpolicy_mlp_test_acc": 0.791599690914154,
  "onpolicy_mlp_balanced_acc": 0.8255134020677977,
  "onpolicy_mlp_majority": 0.27270900321543406,
  "onpolicy_mlp_gap": 0.51889068769872,
  "onpolicy_mlp_recovery": 0.7134567731386655,
  "onpolicy_mlp_selectivity": 0.6465032249689102,
  "random_linear_test_acc": 0.7293006181716919,
  "random_linear_balanced_acc": 0.7205216375590443,
  "random_linear_majority": 0.289991961414791,
  "random_linear_gap": 0.4393086567569009,
  "random_linear_recovery": 0.61873758166497,
  "random_linear_selectivity": 0.5787781029939651,
  "random_mlp_test_acc": 0.7550241351127625,
  "random_mlp_balanced_acc": 0.7504804979760146,
  "random_mlp_majority": 0.289991961414791,
  "random_mlp_gap": 0.46503217369797145,
  "random_mlp_recovery": 0.6549674770226737,
  "random_mlp_selectivity": 0.599075585603714,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8808634255877635,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8757180297605716
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_040",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.46875
  ],
  "train_success": [
    0.421875,
    0.46875
  ],
  "policy_loss": [
    -0.09045441448688507,
    -0.0954684168100357
  ],
  "value_loss": [
    0.16259823739528656,
    0.051384568214416504
  ],
  "entropy": [
    0.6456934213638306,
    0.0024170835968106985
  ],
  "val_success": [
    0.28448275862068967,
    0.3620689655172414
  ],
  "test_short_success": [
    0.34375,
    0.453125
  ],
  "test_long_success": [
    0.296875,
    0.34375
  ],
  "val_success_norm": [
    0.4274713992084593,
    0.5439900446514353
  ],
  "test_short_success_norm": [
    0.516649216445383,
    0.6810376034963149
  ],
  "test_long_success_norm": [
    0.4461970505684878,
    0.5166492164477228
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1339/probe.json <==
{
  "task": "rand_040",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.6335419416427612,
  "probe_test_acc": 0.6290193200111389,
  "balanced_acc": 0.6223081347403691,
  "majority_baseline": 0.3052652733118971,
  "control_task_acc": 0.14569935202598572,
  "selectivity": 0.4833199679851532,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3237540466992418,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6148809790611267,
  "rowsplit_balanced_acc": 0.6028509633074921,
  "rowsplit_probe_gap": 0.31210320128334895,
  "num_control_classes": 7,
  "control_test_acc": 0.6280144453048706,
  "control_majority": 0.3052652733118971,
  "control_probe_gap": 0.3227491719929735
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_040",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6272106170654297,
  "onpolicy_linear_balanced_acc": 0.6167233909204431,
  "onpolicy_linear_majority": 0.3042604501607717,
  "onpolicy_linear_gap": 0.322950166904658,
  "onpolicy_linear_recovery": 0.4641825622523334,
  "onpolicy_linear_selectivity": 0.4780948609113693,
  "onpolicy_mlp_test_acc": 0.5743569135665894,
  "onpolicy_mlp_balanced_acc": 0.6287956991846487,
  "onpolicy_mlp_majority": 0.3042604501607717,
  "onpolicy_mlp_gap": 0.27009646340581767,
  "onpolicy_mlp_recovery": 0.3882149052303145,
  "onpolicy_mlp_selectivity": 0.4312700927257538,
  "random_linear_test_acc": 0.4891479015350342,
  "random_linear_balanced_acc": 0.4312415871173905,
  "random_linear_majority": 0.289991961414791,
  "random_linear_gap": 0.19915594012024318,
  "random_linear_recovery": 0.28049814832672804,
  "random_linear_selectivity": 0.3458601236343384,
  "random_mlp_test_acc": 0.5331591367721558,
  "random_mlp_balanced_acc": 0.5068354645679348,
  "random_mlp_majority": 0.289991961414791,
  "random_mlp_gap": 0.24316717535736476,
  "random_mlp_recovery": 0.34248510177703,
  "random_mlp_selectivity": 0.38143083453178406,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8357641662748341,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8757180297605716
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.75,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_040",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.28125
  ],
  "train_success": [
    0.25,
    0.28125
  ],
  "policy_loss": [
    0.1098475232720375,
    0.02535065822303295
  ],
  "value_loss": [
    0.10500853508710861,
    0.06674079596996307
  ],
  "entropy": [
    0.6633730530738831,
    0.050951916724443436
  ],
  "val_success": [
    0.39655172413793105,
    0.3706896551724138
  ],
  "test_short_success": [
    0.28125,
    0.28125
  ],
  "test_long_success": [
    0.2734375,
    0.3515625
  ],
  "val_success_norm": [
    0.5958742705612707,
    0.5568848198523307
  ],
  "test_short_success_norm": [
    0.4227129952726132,
    0.42271299527446393
  ],
  "test_long_success_norm": [
    0.41097096762887037,
    0.5283912440942619
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1340/probe.json <==
{
  "task": "rand_040",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.7125338315963745,
  "probe_test_acc": 0.6959404945373535,
  "balanced_acc": 0.7090453982107986,
  "majority_baseline": 0.24537781350482316,
  "control_task_acc": 0.13987138867378235,
  "selectivity": 0.5560691058635712,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4505626810325304,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6873015761375427,
  "rowsplit_balanced_acc": 0.7029075394693426,
  "rowsplit_probe_gap": 0.43571427455024114,
  "num_control_classes": 7,
  "control_test_acc": 0.6959404945373535,
  "control_majority": 0.24537781350482316,
  "control_probe_gap": 0.4505626810325304
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_040",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6957395672798157,
  "onpolicy_linear_balanced_acc": 0.7101851934947726,
  "onpolicy_linear_majority": 0.24256430868167203,
  "onpolicy_linear_gap": 0.45317525859814367,
  "onpolicy_linear_recovery": 0.5983019598791093,
  "onpolicy_linear_selectivity": 0.5508440732955933,
  "onpolicy_mlp_test_acc": 0.74256432056427,
  "onpolicy_mlp_balanced_acc": 0.759667134523934,
  "onpolicy_mlp_majority": 0.24256430868167203,
  "onpolicy_mlp_gap": 0.500000011882598,
  "onpolicy_mlp_recovery": 0.6601220639766006,
  "onpolicy_mlp_selectivity": 0.6032958328723907,
  "random_linear_test_acc": 0.5856109261512756,
  "random_linear_balanced_acc": 0.5648590349335102,
  "random_linear_majority": 0.289991961414791,
  "random_linear_gap": 0.29561896473648464,
  "random_linear_recovery": 0.41636002505766984,
  "random_linear_selectivity": 0.43850481510162354,
  "random_mlp_test_acc": 0.6167604327201843,
  "random_mlp_balanced_acc": 0.6184463007726414,
  "random_mlp_majority": 0.289991961414791,
  "random_mlp_gap": 0.3267684713053933,
  "random_mlp_recovery": 0.46023207280374673,
  "random_mlp_selectivity": 0.4688504636287689,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8955042927739449,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8757180297605716
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_040",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.359375
  ],
  "train_success": [
    0.328125,
    0.359375
  ],
  "policy_loss": [
    0.17937305569648743,
    -0.043469030410051346
  ],
  "value_loss": [
    0.22039248049259186,
    0.04290102794766426
  ],
  "entropy": [
    0.6751291751861572,
    0.09192824363708496
  ],
  "val_success": [
    0.29310344827586204,
    0.3793103448275862
  ],
  "test_short_success": [
    0.328125,
    0.4375
  ],
  "test_long_success": [
    0.2890625,
    0.3828125
  ],
  "val_success_norm": [
    0.44045675513749233,
    0.56983159432606
  ],
  "test_short_success_norm": [
    0.4931651611555161,
    0.6575535482055956
  ],
  "test_long_success_norm": [
    0.43445502292194865,
    0.5753593546804184
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1341/probe.json <==
{
  "task": "rand_040",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.7351995706558228,
  "probe_test_acc": 0.7071945071220398,
  "balanced_acc": 0.7326607899335857,
  "majority_baseline": 0.2596463022508039,
  "control_task_acc": 0.1454983949661255,
  "selectivity": 0.5616961121559143,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4475482048712359,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7011904716491699,
  "rowsplit_balanced_acc": 0.7333112565834939,
  "rowsplit_probe_gap": 0.4464285668872652,
  "num_control_classes": 7,
  "control_test_acc": 0.7071945071220398,
  "control_majority": 0.2596463022508039,
  "control_probe_gap": 0.4475482048712359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_040",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7086012959480286,
  "onpolicy_linear_balanced_acc": 0.7374611895686328,
  "onpolicy_linear_majority": 0.2578376205787781,
  "onpolicy_linear_gap": 0.45076367536925044,
  "onpolicy_linear_recovery": 0.6073652988457596,
  "onpolicy_linear_selectivity": 0.5616961568593979,
  "onpolicy_mlp_test_acc": 0.7662781476974487,
  "onpolicy_mlp_balanced_acc": 0.778750354855109,
  "onpolicy_mlp_majority": 0.2578376205787781,
  "onpolicy_mlp_gap": 0.5084405271186706,
  "onpolicy_mlp_recovery": 0.6850798978994056,
  "onpolicy_mlp_selectivity": 0.6231913268566132,
  "random_linear_test_acc": 0.6456993818283081,
  "random_linear_balanced_acc": 0.6187122748743072,
  "random_linear_majority": 0.289991961414791,
  "random_linear_gap": 0.3557074204135171,
  "random_linear_recovery": 0.5009906945875067,
  "random_linear_selectivity": 0.4953778386116028,
  "random_mlp_test_acc": 0.6716237664222717,
  "random_mlp_balanced_acc": 0.6555414098467371,
  "random_mlp_majority": 0.289991961414791,
  "random_mlp_gap": 0.38163180500748073,
  "random_mlp_recovery": 0.537503498929302,
  "random_mlp_selectivity": 0.5337620228528976,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8922013965898368,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8757180297605716
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_040/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_041",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.65625
  ],
  "train_success": [
    0.328125,
    0.65625
  ],
  "policy_loss": [
    -0.01731083169579506,
    -0.26920124888420105
  ],
  "value_loss": [
    0.12443532049655914,
    0.058821335434913635
  ],
  "entropy": [
    0.59930819272995,
    0.02552790194749832
  ],
  "val_success": [
    0.28448275862068967,
    0.5258620689655172
  ],
  "test_short_success": [
    0.375,
    0.5
  ],
  "test_long_success": [
    0.2734375,
    0.4609375
  ],
  "val_success_norm": [
    0.41987342755581414,
    0.7735567823847254
  ],
  "test_short_success_norm": [
    0.5506944444444819,
    0.7342592592593253
  ],
  "test_long_success_norm": [
    0.40154803240740733,
    0.6768952546296295
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1337/probe.json <==
{
  "task": "rand_041",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8948748111724854,
  "probe_test_acc": 0.8745980858802795,
  "balanced_acc": 0.8039589066493799,
  "majority_baseline": 0.2932073954983923,
  "control_task_acc": 0.15594854950904846,
  "selectivity": 0.7186495363712311,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5813906903818873,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8791666626930237,
  "rowsplit_balanced_acc": 0.8177825457685869,
  "rowsplit_probe_gap": 0.5857142817406427,
  "num_control_classes": 7,
  "control_test_acc": 0.8745980858802795,
  "control_majority": 0.2932073954983923,
  "control_probe_gap": 0.5813906903818873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_041",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8832395672798157,
  "onpolicy_linear_balanced_acc": 0.8208337736391809,
  "onpolicy_linear_majority": 0.2972266881028939,
  "onpolicy_linear_gap": 0.5860128791769218,
  "onpolicy_linear_recovery": 0.8338576170387083,
  "onpolicy_linear_selectivity": 0.732114166021347,
  "onpolicy_mlp_test_acc": 0.8814308643341064,
  "onpolicy_mlp_balanced_acc": 0.8284202709904775,
  "onpolicy_mlp_majority": 0.2972266881028939,
  "onpolicy_mlp_gap": 0.5842041762312126,
  "onpolicy_mlp_recovery": 0.8312839522237672,
  "onpolicy_mlp_selectivity": 0.7353295832872391,
  "random_linear_test_acc": 0.4985932409763336,
  "random_linear_balanced_acc": 0.49267984261903813,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.3323954917801921,
  "random_linear_recovery": 0.3986502692451762,
  "random_linear_selectivity": 0.3573151081800461,
  "random_mlp_test_acc": 0.5206993818283081,
  "random_mlp_balanced_acc": 0.5178423340195855,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.3545016326321666,
  "random_mlp_recovery": 0.42516271968610775,
  "random_mlp_selectivity": 0.37922027707099915,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8914906437692565,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985022456549346
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.0,
  "9": 0.75,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_041",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.40625
  ],
  "train_success": [
    0.359375,
    0.40625
  ],
  "policy_loss": [
    -0.46566328406333923,
    -0.013662129640579224
  ],
  "value_loss": [
    0.17870306968688965,
    0.09564858675003052
  ],
  "entropy": [
    0.6860324144363403,
    0.025325164198875427
  ],
  "val_success": [
    0.3448275862068966,
    0.41379310344827586
  ],
  "test_short_success": [
    0.296875,
    0.21875
  ],
  "test_long_success": [
    0.265625,
    0.2734375
  ],
  "val_success_norm": [
    0.5083733280676571,
    0.6108078896422405
  ],
  "test_short_success_norm": [
    0.4359664351852141,
    0.32123842592593127
  ],
  "test_long_success_norm": [
    0.39007523148148143,
    0.40154803240740733
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1338/probe.json <==
{
  "task": "rand_041",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2983761727809906,
  "probe_test_acc": 0.2652733027935028,
  "balanced_acc": 0.24166459584481356,
  "majority_baseline": 0.18388263665594856,
  "control_task_acc": 0.15192925930023193,
  "selectivity": 0.11334404349327087,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08139066613755425,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25932538509368896,
  "rowsplit_balanced_acc": 0.23635816309209062,
  "rowsplit_probe_gap": 0.06111109937940326,
  "num_control_classes": 7,
  "control_test_acc": 0.26406753063201904,
  "control_majority": 0.18388263665594856,
  "control_probe_gap": 0.08018489397607048
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_041",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26245981454849243,
  "onpolicy_linear_balanced_acc": 0.2362268939309052,
  "onpolicy_linear_majority": 0.1915192926045016,
  "onpolicy_linear_gap": 0.07094052194399084,
  "onpolicy_linear_recovery": 0.08774547282955467,
  "onpolicy_linear_selectivity": 0.11454984545707703,
  "onpolicy_mlp_test_acc": 0.3046623766422272,
  "onpolicy_mlp_balanced_acc": 0.279637471344445,
  "onpolicy_mlp_majority": 0.1915192926045016,
  "onpolicy_mlp_gap": 0.11314308403772558,
  "onpolicy_mlp_recovery": 0.13994531100465385,
  "onpolicy_mlp_selectivity": 0.15494373440742493,
  "random_linear_test_acc": 0.23110932111740112,
  "random_linear_balanced_acc": 0.2251318818807216,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.06491157192125965,
  "random_linear_recovery": 0.07785007999040444,
  "random_linear_selectivity": 0.09726688265800476,
  "random_mlp_test_acc": 0.2544212341308594,
  "random_mlp_balanced_acc": 0.2477897095228118,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.0882234849347179,
  "random_mlp_recovery": 0.10580864329601261,
  "random_mlp_selectivity": 0.11535370349884033,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.984272747672005,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985022456549346
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.0,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.75,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_041",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.5625
  ],
  "train_success": [
    0.359375,
    0.5625
  ],
  "policy_loss": [
    -0.2616623044013977,
    -0.11172023415565491
  ],
  "value_loss": [
    0.14202654361724854,
    0.052469100803136826
  ],
  "entropy": [
    0.6466017365455627,
    0.07294143736362457
  ],
  "val_success": [
    0.33620689655172414,
    0.49137931034482757
  ],
  "test_short_success": [
    0.1875,
    0.484375
  ],
  "test_long_success": [
    0.265625,
    0.2578125
  ],
  "val_success_norm": [
    0.4949384216149849,
    0.7226193459638088
  ],
  "test_short_success_norm": [
    0.2753472222222312,
    0.7113136574074865
  ],
  "test_long_success_norm": [
    0.39007523148148143,
    0.37860243055555554
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1339/probe.json <==
{
  "task": "rand_041",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.7445873022079468,
  "probe_test_acc": 0.7355305552482605,
  "balanced_acc": 0.662168956085269,
  "majority_baseline": 0.25442122186495175,
  "control_task_acc": 0.14007234573364258,
  "selectivity": 0.5954582095146179,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48110933338330875,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.733730137348175,
  "rowsplit_balanced_acc": 0.6690555482664166,
  "rowsplit_probe_gap": 0.4755952167132544,
  "num_control_classes": 7,
  "control_test_acc": 0.7341237664222717,
  "control_majority": 0.25442122186495175,
  "control_probe_gap": 0.47970254455732
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_041",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.728496789932251,
  "onpolicy_linear_balanced_acc": 0.6650077575890601,
  "onpolicy_linear_majority": 0.2608520900321543,
  "onpolicy_linear_gap": 0.46764469990009666,
  "onpolicy_linear_recovery": 0.6326808120453726,
  "onpolicy_linear_selectivity": 0.5793810337781906,
  "onpolicy_mlp_test_acc": 0.7244774699211121,
  "onpolicy_mlp_balanced_acc": 0.6648518613917719,
  "onpolicy_mlp_majority": 0.2608520900321543,
  "onpolicy_mlp_gap": 0.46362537988895774,
  "onpolicy_mlp_recovery": 0.627243037065648,
  "onpolicy_mlp_selectivity": 0.5823954790830612,
  "random_linear_test_acc": 0.3796221911907196,
  "random_linear_balanced_acc": 0.3749073811104342,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.21342444199457813,
  "random_linear_recovery": 0.2559652984731311,
  "random_linear_selectivity": 0.2317122220993042,
  "random_mlp_test_acc": 0.3613344132900238,
  "random_mlp_balanced_acc": 0.35212420459569865,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.19513666409388233,
  "random_mlp_recovery": 0.23403230670791964,
  "random_mlp_selectivity": 0.2188504934310913,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9397270479367986,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985022456549346
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_041",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.640625
  ],
  "train_success": [
    0.25,
    0.640625
  ],
  "policy_loss": [
    0.12871237099170685,
    0.08571536093950272
  ],
  "value_loss": [
    0.08661485463380814,
    0.0783776342868805
  ],
  "entropy": [
    0.6632702350616455,
    0.08157840371131897
  ],
  "val_success": [
    0.28448275862068967,
    0.6293103448275862
  ],
  "test_short_success": [
    0.40625,
    0.46875
  ],
  "test_long_success": [
    0.265625,
    0.375
  ],
  "val_success_norm": [
    0.4188960461619723,
    0.9243585863940249
  ],
  "test_short_success_norm": [
    0.596585648148179,
    0.6883680555555967
  ],
  "test_long_success_norm": [
    0.39007523148148143,
    0.5506944444444444
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1340/probe.json <==
{
  "task": "rand_041",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.8497124314308167,
  "probe_test_acc": 0.8169212341308594,
  "balanced_acc": 0.7323642861221027,
  "majority_baseline": 0.2920016077170418,
  "control_task_acc": 0.15594854950904846,
  "selectivity": 0.6609726846218109,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5249196264138176,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.83432537317276,
  "rowsplit_balanced_acc": 0.7601599811068713,
  "rowsplit_probe_gap": 0.5458333096806965,
  "num_control_classes": 7,
  "control_test_acc": 0.8169212341308594,
  "control_majority": 0.2920016077170418,
  "control_probe_gap": 0.5249196264138176
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_041",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8036575317382812,
  "onpolicy_linear_balanced_acc": 0.7160457437985752,
  "onpolicy_linear_majority": 0.28818327974276525,
  "onpolicy_linear_gap": 0.515474251995516,
  "onpolicy_linear_recovery": 0.7241671027469474,
  "onpolicy_linear_selectivity": 0.6633842140436172,
  "onpolicy_mlp_test_acc": 0.7952170372009277,
  "onpolicy_mlp_balanced_acc": 0.7176362386411733,
  "onpolicy_mlp_majority": 0.28818327974276525,
  "onpolicy_mlp_gap": 0.5070337574581625,
  "onpolicy_mlp_recovery": 0.7123094232387963,
  "onpolicy_mlp_selectivity": 0.6563504785299301,
  "random_linear_test_acc": 0.4588022530078888,
  "random_linear_balanced_acc": 0.4531061684150925,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.2926045038117473,
  "random_linear_recovery": 0.3509279370853831,
  "random_linear_selectivity": 0.3086816668510437,
  "random_mlp_test_acc": 0.4933681786060333,
  "random_mlp_balanced_acc": 0.489933283298097,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.3271704294098918,
  "random_mlp_recovery": 0.3923837205937869,
  "random_mlp_selectivity": 0.34264470636844635,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9013907495736688,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985022456549346
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 1.0,
  "15": 0.25,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.0,
  "30": 0.25,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_041",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.578125
  ],
  "train_success": [
    0.296875,
    0.578125
  ],
  "policy_loss": [
    0.24147295951843262,
    -0.17271366715431213
  ],
  "value_loss": [
    0.19199669361114502,
    0.037104085087776184
  ],
  "entropy": [
    0.6751053333282471,
    0.0783473402261734
  ],
  "val_success": [
    0.2413793103448276,
    0.5862068965517241
  ],
  "test_short_success": [
    0.28125,
    0.484375
  ],
  "test_long_success": [
    0.34375,
    0.4609375
  ],
  "val_success_norm": [
    0.3545055074286686,
    0.8650534061392103
  ],
  "test_short_success_norm": [
    0.413020833333358,
    0.7113136574074213
  ],
  "test_long_success_norm": [
    0.5048032407407407,
    0.6768952546296296
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1341/probe.json <==
{
  "task": "rand_041",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9144113659858704,
  "probe_test_acc": 0.9439308643341064,
  "balanced_acc": 0.8916569915094856,
  "majority_baseline": 0.30265273311897106,
  "control_task_acc": 0.14569935202598572,
  "selectivity": 0.7982315123081207,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6412781312151354,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9222221970558167,
  "rowsplit_balanced_acc": 0.8614603236387525,
  "rowsplit_probe_gap": 0.6202380700716896,
  "num_control_classes": 7,
  "control_test_acc": 0.9439308643341064,
  "control_majority": 0.30265273311897106,
  "control_probe_gap": 0.6412781312151354
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_041",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9334806799888611,
  "onpolicy_linear_balanced_acc": 0.8759269391233782,
  "onpolicy_linear_majority": 0.29983922829581994,
  "onpolicy_linear_gap": 0.6336414516930411,
  "onpolicy_linear_recovery": 0.9049942203285226,
  "onpolicy_linear_selectivity": 0.7877813279628754,
  "onpolicy_mlp_test_acc": 0.9264469742774963,
  "onpolicy_mlp_balanced_acc": 0.8789919601038104,
  "onpolicy_mlp_majority": 0.29983922829581994,
  "onpolicy_mlp_gap": 0.6266077459816763,
  "onpolicy_mlp_recovery": 0.8949483765800292,
  "onpolicy_mlp_selectivity": 0.7817524373531342,
  "random_linear_test_acc": 0.5385851860046387,
  "random_linear_balanced_acc": 0.5355003230493237,
  "random_linear_majority": 0.16619774919614147,
  "random_linear_gap": 0.3723874368084972,
  "random_linear_recovery": 0.44661361425863627,
  "random_linear_selectivity": 0.39971862733364105,
  "random_mlp_test_acc": 0.4811093211174011,
  "random_mlp_balanced_acc": 0.47771184251869536,
  "random_mlp_majority": 0.16619774919614147,
  "random_mlp_gap": 0.3149115719212596,
  "random_mlp_recovery": 0.3776813646373073,
  "random_mlp_selectivity": 0.34324757754802704,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8807656107767526,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985022456549346
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_041/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 1.0,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_042",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.5625
  ],
  "train_success": [
    0.359375,
    0.5625
  ],
  "policy_loss": [
    0.03941300883889198,
    0.0026337371673434973
  ],
  "value_loss": [
    0.11833993345499039,
    0.09647897630929947
  ],
  "entropy": [
    0.6008313298225403,
    0.32287833094596863
  ],
  "val_success": [
    0.33620689655172414,
    0.6293103448275862
  ],
  "test_short_success": [
    0.359375,
    0.453125
  ],
  "test_long_success": [
    0.34375,
    0.53125
  ],
  "val_success_norm": [
    0.409432464278479,
    0.7667426943076527
  ],
  "test_short_success_norm": [
    0.43637463807659305,
    0.5502115001816305
  ],
  "test_long_success_norm": [
    0.4174018277234889,
    0.6450755519363011
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1337/probe.json <==
{
  "task": "rand_042",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9060385823249817,
  "probe_test_acc": 0.8860530257225037,
  "balanced_acc": 0.8863050833399977,
  "majority_baseline": 0.3321945337620579,
  "control_task_acc": 0.19654341042041779,
  "selectivity": 0.6895096153020859,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5538584919604458,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8916666507720947,
  "rowsplit_balanced_acc": 0.8916396511524032,
  "rowsplit_probe_gap": 0.5603174444228884,
  "num_control_classes": 5,
  "control_test_acc": 0.8860530257225037,
  "control_majority": 0.3321945337620579,
  "control_probe_gap": 0.5538584919604458
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_042",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8860530257225037,
  "onpolicy_linear_balanced_acc": 0.8853403839313303,
  "onpolicy_linear_majority": 0.3327974276527331,
  "onpolicy_linear_gap": 0.5532555980697705,
  "onpolicy_linear_recovery": 0.8292168240949332,
  "onpolicy_linear_selectivity": 0.6792604178190231,
  "onpolicy_mlp_test_acc": 0.8830385804176331,
  "onpolicy_mlp_balanced_acc": 0.8831965723144166,
  "onpolicy_mlp_majority": 0.3327974276527331,
  "onpolicy_mlp_gap": 0.5502411527648999,
  "onpolicy_mlp_recovery": 0.8246987879994404,
  "onpolicy_mlp_selectivity": 0.6748392283916473,
  "random_linear_test_acc": 0.9381029009819031,
  "random_linear_balanced_acc": 0.929700370616757,
  "random_linear_majority": 0.4057475884244373,
  "random_linear_gap": 0.5323553125574658,
  "random_linear_recovery": 0.8958403906952823,
  "random_linear_selectivity": 0.7333199381828308,
  "random_mlp_test_acc": 0.8129019141197205,
  "random_mlp_balanced_acc": 0.8213903851058028,
  "random_mlp_majority": 0.4057475884244373,
  "random_mlp_gap": 0.40715432569528315,
  "random_mlp_recovery": 0.6851538466891203,
  "random_mlp_selectivity": 0.6012861579656601,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.849839955528447,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8020861338419448
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.75,
  "17": 0.25,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_042",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.421875
  ],
  "train_success": [
    0.484375,
    0.421875
  ],
  "policy_loss": [
    -0.05084384232759476,
    -0.005565270781517029
  ],
  "value_loss": [
    0.09853857010602951,
    0.08724644780158997
  ],
  "entropy": [
    0.6858766674995422,
    0.049329549074172974
  ],
  "val_success": [
    0.3448275862068966,
    0.5
  ],
  "test_short_success": [
    0.484375,
    0.453125
  ],
  "test_long_success": [
    0.40625,
    0.4921875
  ],
  "val_success_norm": [
    0.42040844246387166,
    0.6077806885629379
  ],
  "test_short_success_norm": [
    0.5881571208918712,
    0.5502115002008323
  ],
  "test_long_success_norm": [
    0.4932930691277596,
    0.5976435260586319
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1338/probe.json <==
{
  "task": "rand_042",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.768098771572113,
  "probe_test_acc": 0.7678858637809753,
  "balanced_acc": 0.769125763776206,
  "majority_baseline": 0.3291800643086817,
  "control_task_acc": 0.1935289353132248,
  "selectivity": 0.5743569284677505,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.43870579947229366,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7611111402511597,
  "rowsplit_balanced_acc": 0.7612265764585726,
  "rowsplit_probe_gap": 0.4396825688225882,
  "num_control_classes": 5,
  "control_test_acc": 0.7672829627990723,
  "control_majority": 0.3291800643086817,
  "control_probe_gap": 0.4381028984903906
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_042",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7942122220993042,
  "onpolicy_linear_balanced_acc": 0.7949774137345563,
  "onpolicy_linear_majority": 0.32978295819935693,
  "onpolicy_linear_gap": 0.46442926389994726,
  "onpolicy_linear_recovery": 0.6929535283856485,
  "onpolicy_linear_selectivity": 0.5928456634283066,
  "onpolicy_mlp_test_acc": 0.7688906788825989,
  "onpolicy_mlp_balanced_acc": 0.7630746526159935,
  "onpolicy_mlp_majority": 0.32978295819935693,
  "onpolicy_mlp_gap": 0.43910772068324194,
  "onpolicy_mlp_recovery": 0.6551724192263305,
  "onpolicy_mlp_selectivity": 0.5731511265039444,
  "random_linear_test_acc": 0.8293810486793518,
  "random_linear_balanced_acc": 0.7982149622144825,
  "random_linear_majority": 0.4057475884244373,
  "random_linear_gap": 0.4236334602549145,
  "random_linear_recovery": 0.7128847136383004,
  "random_linear_selectivity": 0.6290193051099777,
  "random_mlp_test_acc": 0.7745176553726196,
  "random_mlp_balanced_acc": 0.7380128294367232,
  "random_mlp_majority": 0.4057475884244373,
  "random_mlp_gap": 0.3687700669481823,
  "random_mlp_recovery": 0.620561330109623,
  "random_mlp_selectivity": 0.576165571808815,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.8490250143984562,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8020861338419448
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_042",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.484375
  ],
  "train_success": [
    0.390625,
    0.484375
  ],
  "policy_loss": [
    -0.22144147753715515,
    -0.5060310363769531
  ],
  "value_loss": [
    0.12639756500720978,
    0.04243464767932892
  ],
  "entropy": [
    0.6462419033050537,
    0.05578336492180824
  ],
  "val_success": [
    0.4482758620689655,
    0.5517241379310345
  ],
  "test_short_success": [
    0.40625,
    0.4375
  ],
  "test_long_success": [
    0.421875,
    0.5625
  ],
  "val_success_norm": [
    0.5456825026678177,
    0.6717861076254201
  ],
  "test_short_success_norm": [
    0.49329306913660137,
    0.5312386898414081
  ],
  "test_long_success_norm": [
    0.5122658794788273,
    0.6830211726384364
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1339/probe.json <==
{
  "task": "rand_042",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.7354533076286316,
  "probe_test_acc": 0.7264871597290039,
  "balanced_acc": 0.7239345138694536,
  "majority_baseline": 0.32938102893890675,
  "control_task_acc": 0.199758842587471,
  "selectivity": 0.5267283171415329,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.39710613079009716,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7234126925468445,
  "rowsplit_balanced_acc": 0.7227945097362626,
  "rowsplit_probe_gap": 0.39265872429287624,
  "num_control_classes": 5,
  "control_test_acc": 0.7276929020881653,
  "control_majority": 0.32938102893890675,
  "control_probe_gap": 0.39831187314925853
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_042",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7162379622459412,
  "onpolicy_linear_balanced_acc": 0.7134638010467652,
  "onpolicy_linear_majority": 0.3295819935691318,
  "onpolicy_linear_gap": 0.38665596867680935,
  "onpolicy_linear_recovery": 0.5767386391294373,
  "onpolicy_linear_selectivity": 0.5112540423870087,
  "onpolicy_mlp_test_acc": 0.7232717275619507,
  "onpolicy_mlp_balanced_acc": 0.7261635082858902,
  "onpolicy_mlp_majority": 0.3295819935691318,
  "onpolicy_mlp_gap": 0.39368973399281887,
  "onpolicy_mlp_recovery": 0.5872302507039168,
  "onpolicy_mlp_selectivity": 0.5257235020399094,
  "random_linear_test_acc": 0.7920016050338745,
  "random_linear_balanced_acc": 0.761488264078836,
  "random_linear_majority": 0.4057475884244373,
  "random_linear_gap": 0.3862540166094372,
  "random_linear_recovery": 0.6499830864553803,
  "random_linear_selectivity": 0.5952572375535965,
  "random_mlp_test_acc": 0.8112941980361938,
  "random_mlp_balanced_acc": 0.7905395198528978,
  "random_mlp_majority": 0.4057475884244373,
  "random_mlp_gap": 0.40554660961175654,
  "random_mlp_recovery": 0.6824484035942172,
  "random_mlp_selectivity": 0.6183681488037109,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.8484725660204533,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8020861338419448
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_042",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.5625
  ],
  "train_success": [
    0.484375,
    0.5625
  ],
  "policy_loss": [
    0.38497886061668396,
    0.157669797539711
  ],
  "value_loss": [
    0.10841181874275208,
    0.07419563084840775
  ],
  "entropy": [
    0.663862407207489,
    0.13345417380332947
  ],
  "val_success": [
    0.43103448275862066,
    0.43103448275862066
  ],
  "test_short_success": [
    0.34375,
    0.40625
  ],
  "test_long_success": [
    0.4140625,
    0.5625
  ],
  "val_success_norm": [
    0.5240983067811082,
    0.5249582298700048
  ],
  "test_short_success_norm": [
    0.41740182772609546,
    0.4932930691377891
  ],
  "test_long_success_norm": [
    0.5027794743032934,
    0.6830211726384364
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1340/probe.json <==
{
  "task": "rand_042",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8946211338043213,
  "probe_test_acc": 0.9003215432167053,
  "balanced_acc": 0.8999988945843682,
  "majority_baseline": 0.3338022508038585,
  "control_task_acc": 0.20639067888259888,
  "selectivity": 0.6939308643341064,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5665192924128468,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8978174328804016,
  "rowsplit_balanced_acc": 0.8970728105279067,
  "rowsplit_probe_gap": 0.5619047344677033,
  "num_control_classes": 5,
  "control_test_acc": 0.9003215432167053,
  "control_majority": 0.3338022508038585,
  "control_probe_gap": 0.5665192924128468
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_042",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9089630246162415,
  "onpolicy_linear_balanced_acc": 0.907812139016314,
  "onpolicy_linear_majority": 0.3354099678456592,
  "onpolicy_linear_gap": 0.5735530567705822,
  "onpolicy_linear_recovery": 0.8630178441156388,
  "onpolicy_linear_selectivity": 0.7172427624464035,
  "onpolicy_mlp_test_acc": 0.9005225300788879,
  "onpolicy_mlp_balanced_acc": 0.8992932859533633,
  "onpolicy_mlp_majority": 0.3354099678456592,
  "onpolicy_mlp_gap": 0.5651125622332287,
  "onpolicy_mlp_recovery": 0.8503175414794516,
  "onpolicy_mlp_selectivity": 0.7086013108491898,
  "random_linear_test_acc": 0.902532160282135,
  "random_linear_balanced_acc": 0.888407378783443,
  "random_linear_majority": 0.4057475884244373,
  "random_linear_gap": 0.4967845718576977,
  "random_linear_recovery": 0.8359824246073397,
  "random_linear_selectivity": 0.6993569135665894,
  "random_mlp_test_acc": 0.9055466055870056,
  "random_mlp_balanced_acc": 0.8951910945129575,
  "random_mlp_majority": 0.4057475884244373,
  "random_mlp_gap": 0.4997990171625683,
  "random_mlp_recovery": 0.8410550927970712,
  "random_mlp_selectivity": 0.7148311734199524,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.8490198901436726,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8020861338419448
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.75,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_042",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.59375
  ],
  "train_success": [
    0.46875,
    0.59375
  ],
  "policy_loss": [
    0.1197785809636116,
    0.24115130305290222
  ],
  "value_loss": [
    0.32103556394577026,
    0.04740969091653824
  ],
  "entropy": [
    0.6752685904502869,
    0.0842146947979927
  ],
  "val_success": [
    0.3793103448275862,
    0.49137931034482757
  ],
  "test_short_success": [
    0.328125,
    0.453125
  ],
  "test_long_success": [
    0.3359375,
    0.4765625
  ],
  "val_success_norm": [
    0.4621515865536149,
    0.5990366468175117
  ],
  "test_short_success_norm": [
    0.39842901737477227,
    0.5502115001922115
  ],
  "test_long_success_norm": [
    0.40791542254795504,
    0.5786707157075641
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1341/probe.json <==
{
  "task": "rand_042",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5528585910797119,
  "probe_test_acc": 0.5413987040519714,
  "balanced_acc": 0.5291211078811143,
  "majority_baseline": 0.3092845659163987,
  "control_task_acc": 0.19835208356380463,
  "selectivity": 0.3430466204881668,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.23211413813557275,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5378968119621277,
  "rowsplit_balanced_acc": 0.5231536339397529,
  "rowsplit_probe_gap": 0.22936506593038164,
  "num_control_classes": 5,
  "control_test_acc": 0.5413987040519714,
  "control_majority": 0.3092845659163987,
  "control_probe_gap": 0.23211413813557275
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_042",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5486334562301636,
  "onpolicy_linear_balanced_acc": 0.536928428757304,
  "onpolicy_linear_majority": 0.3112942122186495,
  "onpolicy_linear_gap": 0.23733924401151407,
  "onpolicy_linear_recovery": 0.34461630528196496,
  "onpolicy_linear_selectivity": 0.3530948758125305,
  "onpolicy_mlp_test_acc": 0.5538585186004639,
  "onpolicy_mlp_balanced_acc": 0.5488338562664425,
  "onpolicy_mlp_majority": 0.3112942122186495,
  "onpolicy_mlp_gap": 0.24256430638181437,
  "onpolicy_mlp_recovery": 0.3522030897449397,
  "onpolicy_mlp_selectivity": 0.3514871299266815,
  "random_linear_test_acc": 0.6905144453048706,
  "random_linear_balanced_acc": 0.6460356125093798,
  "random_linear_majority": 0.4057475884244373,
  "random_linear_gap": 0.2847668568804333,
  "random_linear_recovery": 0.47920185317451336,
  "random_linear_selectivity": 0.4871382415294647,
  "random_mlp_test_acc": 0.7331189513206482,
  "random_mlp_balanced_acc": 0.7008027431183418,
  "random_mlp_majority": 0.4057475884244373,
  "random_mlp_gap": 0.3273713628962109,
  "random_mlp_recovery": 0.5508961453403941,
  "random_mlp_selectivity": 0.5363745838403702,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.8446931010865367,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8020861338419448
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_042/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_043",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.734375
  ],
  "train_success": [
    0.4375,
    0.734375
  ],
  "policy_loss": [
    -0.09708701074123383,
    0.4093870520591736
  ],
  "value_loss": [
    0.1296270191669464,
    0.11208513379096985
  ],
  "entropy": [
    1.013758897781372,
    0.17846716940402985
  ],
  "val_success": [
    0.47413793103448276,
    0.5948275862068966
  ],
  "test_short_success": [
    0.578125,
    0.453125
  ],
  "test_long_success": [
    0.5234375,
    0.546875
  ],
  "val_success_norm": [
    0.5468202343657854,
    0.6859142024594035
  ],
  "test_short_success_norm": [
    0.6627679660954438,
    0.5194667842734375
  ],
  "test_long_success_norm": [
    0.600073699027918,
    0.626942670626183
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1337/probe.json <==
{
  "task": "rand_043",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.4077300429344177,
  "probe_test_acc": 0.4047427773475647,
  "balanced_acc": 0.3863903196223489,
  "majority_baseline": 0.23553054662379422,
  "control_task_acc": 0.17202572524547577,
  "selectivity": 0.23271705210208893,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.16921223072377048,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3867063522338867,
  "rowsplit_balanced_acc": 0.37438156826944563,
  "rowsplit_probe_gap": 0.16785714588468037,
  "num_control_classes": 6,
  "control_test_acc": 0.4047427773475647,
  "control_majority": 0.23553054662379422,
  "control_probe_gap": 0.16921223072377048
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_043",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4071543514728546,
  "onpolicy_linear_balanced_acc": 0.3904533910464696,
  "onpolicy_linear_majority": 0.22387459807073956,
  "onpolicy_linear_gap": 0.18327975340211505,
  "onpolicy_linear_recovery": 0.23614708775994936,
  "onpolicy_linear_selectivity": 0.23693731427192688,
  "onpolicy_mlp_test_acc": 0.4041398763656616,
  "onpolicy_mlp_balanced_acc": 0.3915033317189324,
  "onpolicy_mlp_majority": 0.22387459807073956,
  "onpolicy_mlp_gap": 0.18026527829492206,
  "onpolicy_mlp_recovery": 0.23226308254674577,
  "onpolicy_mlp_selectivity": 0.2423633486032486,
  "random_linear_test_acc": 0.2706993520259857,
  "random_linear_balanced_acc": 0.2656845386396342,
  "random_linear_majority": 0.19292604501607716,
  "random_linear_gap": 0.07777330700990856,
  "random_linear_recovery": 0.09636453577721737,
  "random_linear_selectivity": 0.11254018545150757,
  "random_mlp_test_acc": 0.29622185230255127,
  "random_mlp_balanced_acc": 0.2891154009031207,
  "random_mlp_majority": 0.19292604501607716,
  "random_mlp_gap": 0.10329580728647411,
  "random_mlp_recovery": 0.12798803213583046,
  "random_mlp_selectivity": 0.1302250623703003,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9950076040467508,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970244466651477
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_043",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.703125
  ],
  "train_success": [
    0.46875,
    0.703125
  ],
  "policy_loss": [
    0.05352865904569626,
    0.007101173046976328
  ],
  "value_loss": [
    0.08525554835796356,
    0.06039632856845856
  ],
  "entropy": [
    1.0057684183120728,
    0.2260938137769699
  ],
  "val_success": [
    0.5344827586206896,
    0.5258620689655172
  ],
  "test_short_success": [
    0.53125,
    0.4375
  ],
  "test_long_success": [
    0.4609375,
    0.53125
  ],
  "val_success_norm": [
    0.6168317116423142,
    0.608283926747523
  ],
  "test_short_success_norm": [
    0.6090300228887947,
    0.5015541365233026
  ],
  "test_long_success_norm": [
    0.5284231080992114,
    0.6090300228940063
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1338/probe.json <==
{
  "task": "rand_043",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.44367387890815735,
  "probe_test_acc": 0.4453376233577728,
  "balanced_acc": 0.4233113361804592,
  "majority_baseline": 0.2337218649517685,
  "control_task_acc": 0.16036976873874664,
  "selectivity": 0.2849678546190262,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.21161575840600433,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4285714328289032,
  "rowsplit_balanced_acc": 0.41327272633357026,
  "rowsplit_probe_gap": 0.20932540108287145,
  "num_control_classes": 6,
  "control_test_acc": 0.4453376233577728,
  "control_majority": 0.2337218649517685,
  "control_probe_gap": 0.21161575840600433
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_043",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.41740354895591736,
  "onpolicy_linear_balanced_acc": 0.4044100938698633,
  "onpolicy_linear_majority": 0.21181672025723472,
  "onpolicy_linear_gap": 0.20558682869868264,
  "onpolicy_linear_recovery": 0.26083632320363204,
  "onpolicy_linear_selectivity": 0.2582395672798157,
  "onpolicy_mlp_test_acc": 0.4244372844696045,
  "onpolicy_mlp_balanced_acc": 0.41324770123667287,
  "onpolicy_mlp_majority": 0.21181672025723472,
  "onpolicy_mlp_gap": 0.21262056421236977,
  "onpolicy_mlp_recovery": 0.2697603078839245,
  "onpolicy_mlp_selectivity": 0.2568327784538269,
  "random_linear_test_acc": 0.3271704316139221,
  "random_linear_balanced_acc": 0.3224294152172224,
  "random_linear_majority": 0.19292604501607716,
  "random_linear_gap": 0.13424438659784496,
  "random_linear_recovery": 0.16633467821485967,
  "random_linear_selectivity": 0.15815918147563934,
  "random_mlp_test_acc": 0.3352090120315552,
  "random_mlp_balanced_acc": 0.3295716192873582,
  "random_mlp_majority": 0.19292604501607716,
  "random_mlp_gap": 0.14228296701547802,
  "random_mlp_recovery": 0.17629483164069187,
  "random_mlp_selectivity": 0.1670016199350357,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9955248659967669,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970244466651477
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.0,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_043",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.421875
  ],
  "train_success": [
    0.4375,
    0.421875
  ],
  "policy_loss": [
    -0.29803985357284546,
    -0.2260209172964096
  ],
  "value_loss": [
    0.0910734087228775,
    0.024075154215097427
  ],
  "entropy": [
    1.061301589012146,
    0.22603847086429596
  ],
  "val_success": [
    0.5517241379310345,
    0.5603448275862069
  ],
  "test_short_success": [
    0.421875,
    0.5
  ],
  "test_long_success": [
    0.453125,
    0.4375
  ],
  "val_success_norm": [
    0.637473364866178,
    0.6478237134336292
  ],
  "test_short_success_norm": [
    0.4836414887570918,
    0.5732047274493399
  ],
  "test_long_success_norm": [
    0.5194667842331231,
    0.5015541365009464
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1339/probe.json <==
{
  "task": "rand_043",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.37119418382644653,
  "probe_test_acc": 0.34043407440185547,
  "balanced_acc": 0.33417197116314473,
  "majority_baseline": 0.1977491961414791,
  "control_task_acc": 0.16881029307842255,
  "selectivity": 0.17162378132343292,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.14268487826037637,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3392857015132904,
  "rowsplit_balanced_acc": 0.33336835813344523,
  "rowsplit_probe_gap": 0.14821427294186185,
  "num_control_classes": 6,
  "control_test_acc": 0.340032160282135,
  "control_majority": 0.1977491961414791,
  "control_probe_gap": 0.14228296414065592
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_043",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3414389193058014,
  "onpolicy_linear_balanced_acc": 0.3337970607953395,
  "onpolicy_linear_majority": 0.20176848874598072,
  "onpolicy_linear_gap": 0.13967043055982067,
  "onpolicy_linear_recovery": 0.174974839492867,
  "onpolicy_linear_selectivity": 0.17483924329280853,
  "onpolicy_mlp_test_acc": 0.3711816668510437,
  "onpolicy_mlp_balanced_acc": 0.36692096333100466,
  "onpolicy_mlp_majority": 0.20176848874598072,
  "onpolicy_mlp_gap": 0.16941317810506298,
  "onpolicy_mlp_recovery": 0.21223564306414738,
  "onpolicy_mlp_selectivity": 0.20297427475452423,
  "random_linear_test_acc": 0.26788586378097534,
  "random_linear_balanced_acc": 0.262033762899409,
  "random_linear_majority": 0.19292604501607716,
  "random_linear_gap": 0.07495981876489818,
  "random_linear_recovery": 0.09287850054136787,
  "random_linear_selectivity": 0.09244373440742493,
  "random_mlp_test_acc": 0.2749195992946625,
  "random_mlp_balanced_acc": 0.26775614934713554,
  "random_mlp_majority": 0.19292604501607716,
  "random_mlp_gap": 0.08199355427858532,
  "random_mlp_recovery": 0.1015936070941834,
  "random_mlp_selectivity": 0.10530544817447662,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986680910272581,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970244466651477
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 1.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_043",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.59375
  ],
  "train_success": [
    0.453125,
    0.59375
  ],
  "policy_loss": [
    0.004555132240056992,
    -0.17785276472568512
  ],
  "value_loss": [
    0.15098457038402557,
    0.06567320972681046
  ],
  "entropy": [
    1.0369590520858765,
    0.33185315132141113
  ],
  "val_success": [
    0.49137931034482757,
    0.45689655172413796
  ],
  "test_short_success": [
    0.53125,
    0.453125
  ],
  "test_long_success": [
    0.515625,
    0.46875
  ],
  "val_success_norm": [
    0.5673163666447377,
    0.5291417935633179
  ],
  "test_short_success_norm": [
    0.609030022900636,
    0.5194667842446802
  ],
  "test_long_success_norm": [
    0.5911173751618297,
    0.5373794319652997
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1340/probe.json <==
{
  "task": "rand_043",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3773680627346039,
  "probe_test_acc": 0.36475080251693726,
  "balanced_acc": 0.3542929360435029,
  "majority_baseline": 0.20096463022508038,
  "control_task_acc": 0.16097266972064972,
  "selectivity": 0.20377813279628754,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.16378617229185688,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3533730208873749,
  "rowsplit_balanced_acc": 0.3450869523956654,
  "rowsplit_probe_gap": 0.15773810025245424,
  "num_control_classes": 6,
  "control_test_acc": 0.36475080251693726,
  "control_majority": 0.20096463022508038,
  "control_probe_gap": 0.16378617229185688
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_043",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.35028135776519775,
  "onpolicy_linear_balanced_acc": 0.34299119912890924,
  "onpolicy_linear_majority": 0.19131832797427653,
  "onpolicy_linear_gap": 0.15896302979092122,
  "onpolicy_linear_recovery": 0.19657058554662624,
  "onpolicy_linear_selectivity": 0.18689711391925812,
  "onpolicy_mlp_test_acc": 0.3862540125846863,
  "onpolicy_mlp_balanced_acc": 0.37991694284028105,
  "onpolicy_mlp_majority": 0.19131832797427653,
  "onpolicy_mlp_gap": 0.19493568461040975,
  "onpolicy_mlp_recovery": 0.24105366963752456,
  "onpolicy_mlp_selectivity": 0.21885047852993011,
  "random_linear_test_acc": 0.277532160282135,
  "random_linear_balanced_acc": 0.2718160067243905,
  "random_linear_majority": 0.19292604501607716,
  "random_linear_gap": 0.08460611526605785,
  "random_linear_recovery": 0.1048306846523665,
  "random_linear_selectivity": 0.10972669720649719,
  "random_mlp_test_acc": 0.2865755558013916,
  "random_mlp_balanced_acc": 0.2802786835664332,
  "random_mlp_majority": 0.19292604501607716,
  "random_mlp_gap": 0.09364951078531444,
  "random_mlp_recovery": 0.11603584802483183,
  "random_mlp_selectivity": 0.12439709901809692,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9973821473267293,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970244466651477
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_043",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.578125
  ],
  "train_success": [
    0.5,
    0.578125
  ],
  "policy_loss": [
    0.09011579304933548,
    0.1688995063304901
  ],
  "value_loss": [
    0.2804315984249115,
    0.05886240676045418
  ],
  "entropy": [
    1.0602022409439087,
    0.27174386382102966
  ],
  "val_success": [
    0.46551724137931033,
    0.5258620689655172
  ],
  "test_short_success": [
    0.453125,
    0.5625
  ],
  "test_long_success": [
    0.453125,
    0.5234375
  ],
  "val_success_norm": [
    0.5383825409648477,
    0.6097041730288075
  ],
  "test_short_success_norm": [
    0.5194667842333138,
    0.6448553183585777
  ],
  "test_long_success_norm": [
    0.5194667842331231,
    0.6000736990279181
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1341/probe.json <==
{
  "task": "rand_043",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.37973612546920776,
  "probe_test_acc": 0.3271704316139221,
  "balanced_acc": 0.3231326910484938,
  "majority_baseline": 0.1832797427652733,
  "control_task_acc": 0.17282958328723907,
  "selectivity": 0.15434084832668304,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1438906888486488,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3355158865451813,
  "rowsplit_balanced_acc": 0.32848283414314355,
  "rowsplit_probe_gap": 0.1438492198785146,
  "num_control_classes": 6,
  "control_test_acc": 0.3271704316139221,
  "control_majority": 0.1832797427652733,
  "control_probe_gap": 0.1438906888486488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_043",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.33098873496055603,
  "onpolicy_linear_balanced_acc": 0.32723197450126235,
  "onpolicy_linear_majority": 0.1814710610932476,
  "onpolicy_linear_gap": 0.14951767386730844,
  "onpolicy_linear_recovery": 0.1826663258442737,
  "onpolicy_linear_selectivity": 0.16579580307006836,
  "onpolicy_mlp_test_acc": 0.3567122220993042,
  "onpolicy_mlp_balanced_acc": 0.35411322726639205,
  "onpolicy_mlp_majority": 0.1814710610932476,
  "onpolicy_mlp_gap": 0.1752411610060566,
  "onpolicy_mlp_recovery": 0.21409281049991105,
  "onpolicy_mlp_selectivity": 0.18810290098190308,
  "random_linear_test_acc": 0.24055466055870056,
  "random_linear_balanced_acc": 0.23304466063847076,
  "random_linear_majority": 0.19292604501607716,
  "random_linear_gap": 0.047628615542623404,
  "random_linear_recovery": 0.05901394196715489,
  "random_linear_selectivity": 0.06993569433689117,
  "random_mlp_test_acc": 0.2903938889503479,
  "random_mlp_balanced_acc": 0.2854166704687833,
  "random_mlp_majority": 0.19292604501607716,
  "random_mlp_gap": 0.09746784393427074,
  "random_mlp_recovery": 0.120766930133698,
  "random_mlp_selectivity": 0.12560288608074188,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9979288524357532,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970244466651477
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_043/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.5,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 1.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.0,
  "29": 0.75,
  "30": 0.75,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_044",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.015625,
    0.25
  ],
  "train_success": [
    0.015625,
    0.25
  ],
  "policy_loss": [
    0.06257718056440353,
    0.02083255536854267
  ],
  "value_loss": [
    0.023480026051402092,
    0.08792950212955475
  ],
  "entropy": [
    0.6018052101135254,
    0.003920618910342455
  ],
  "val_success": [
    0.04310344827586207,
    0.1206896551724138
  ],
  "test_short_success": [
    0.015625,
    0.140625
  ],
  "test_long_success": [
    0.015625,
    0.1171875
  ],
  "val_success_norm": [
    0.11408957955204968,
    0.33290487860153967
  ],
  "test_short_success_norm": [
    0.04243827160456813,
    0.38194444446245707
  ],
  "test_long_success_norm": [
    0.04243827160493827,
    0.3182870370370371
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1337/probe.json <==
{
  "task": "rand_044",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5894790291786194,
  "probe_test_acc": 0.6006832718849182,
  "balanced_acc": 0.6141831687179677,
  "majority_baseline": 0.27512057877813506,
  "control_task_acc": 0.21322347223758698,
  "selectivity": 0.38745979964733124,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.32556269310678315,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5833333134651184,
  "rowsplit_balanced_acc": 0.5974353871353811,
  "rowsplit_probe_gap": 0.30416664679845173,
  "num_control_classes": 4,
  "control_test_acc": 0.5767685174942017,
  "control_majority": 0.29883440514469456,
  "control_probe_gap": 0.2779341123495071
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_044",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5924437046051025,
  "onpolicy_linear_balanced_acc": 0.6061705783004079,
  "onpolicy_linear_majority": 0.2757234726688103,
  "onpolicy_linear_gap": 0.31672023193629223,
  "onpolicy_linear_recovery": 0.4372918629619839,
  "onpolicy_linear_selectivity": 0.37439708411693573,
  "onpolicy_mlp_test_acc": 0.6364549994468689,
  "onpolicy_mlp_balanced_acc": 0.649413004419005,
  "onpolicy_mlp_majority": 0.2757234726688103,
  "onpolicy_mlp_gap": 0.3607315267780586,
  "onpolicy_mlp_recovery": 0.498057735085355,
  "onpolicy_mlp_selectivity": 0.42865757644176483,
  "random_linear_test_acc": 0.7451768517494202,
  "random_linear_balanced_acc": 0.6693427428743007,
  "random_linear_majority": 0.3338022508038585,
  "random_linear_gap": 0.41137460094556166,
  "random_linear_recovery": 0.6174962335762035,
  "random_linear_selectivity": 0.5307475924491882,
  "random_mlp_test_acc": 0.7751205563545227,
  "random_mlp_balanced_acc": 0.7341163593024651,
  "random_mlp_majority": 0.3338022508038585,
  "random_mlp_gap": 0.4413183055506642,
  "random_mlp_recovery": 0.6624434052549336,
  "random_mlp_selectivity": 0.5737539976835251,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9812336834616063,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9300015827252506
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_044",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.15625
  ],
  "train_success": [
    0.046875,
    0.15625
  ],
  "policy_loss": [
    -0.38332122564315796,
    0.30849918723106384
  ],
  "value_loss": [
    0.015576126053929329,
    0.01854410581290722
  ],
  "entropy": [
    0.6862877607345581,
    0.02211279608309269
  ],
  "val_success": [
    0.11206896551724138,
    0.15517241379310345
  ],
  "test_short_success": [
    0.0625,
    0.21875
  ],
  "test_long_success": [
    0.0546875,
    0.140625
  ],
  "val_success_norm": [
    0.30477924121722616,
    0.4262099531157825
  ],
  "test_short_success_norm": [
    0.1697530864222913,
    0.5941358026360726
  ],
  "test_long_success_norm": [
    0.14853395061728397,
    0.3819444444444444
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1338/probe.json <==
{
  "task": "rand_044",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5298545360565186,
  "probe_test_acc": 0.5243167281150818,
  "balanced_acc": 0.5437713264288457,
  "majority_baseline": 0.2767282958199357,
  "control_task_acc": 0.2049839198589325,
  "selectivity": 0.3193328082561493,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2475884322951461,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5117063522338867,
  "rowsplit_balanced_acc": 0.5306371173416559,
  "rowsplit_probe_gap": 0.23015873318626767,
  "num_control_classes": 4,
  "control_test_acc": 0.5196945071220398,
  "control_majority": 0.29983922829581994,
  "control_probe_gap": 0.21985527882621986
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_044",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.522909939289093,
  "onpolicy_linear_balanced_acc": 0.5434373222498387,
  "onpolicy_linear_majority": 0.27612540192926044,
  "onpolicy_linear_gap": 0.24678453735983258,
  "onpolicy_linear_recovery": 0.3409216707114178,
  "onpolicy_linear_selectivity": 0.31672023236751556,
  "onpolicy_mlp_test_acc": 0.549035370349884,
  "onpolicy_mlp_balanced_acc": 0.5646150500613423,
  "onpolicy_mlp_majority": 0.27612540192926044,
  "onpolicy_mlp_gap": 0.2729099684206236,
  "onpolicy_mlp_recovery": 0.37701277147724127,
  "onpolicy_mlp_selectivity": 0.3346061110496521,
  "random_linear_test_acc": 0.6941318511962891,
  "random_linear_balanced_acc": 0.6088089804001164,
  "random_linear_majority": 0.3338022508038585,
  "random_linear_gap": 0.36032960039243056,
  "random_linear_recovery": 0.5408748390807645,
  "random_linear_selectivity": 0.4869373142719269,
  "random_mlp_test_acc": 0.7156350612640381,
  "random_mlp_balanced_acc": 0.6646494043094355,
  "random_mlp_majority": 0.3338022508038585,
  "random_mlp_gap": 0.3818328104601796,
  "random_mlp_recovery": 0.5731523574207703,
  "random_mlp_selectivity": 0.5162781476974487,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9820322843790574,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9300015827252506
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.75,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_044",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.234375
  ],
  "train_success": [
    0.109375,
    0.234375
  ],
  "policy_loss": [
    0.01619531773030758,
    0.16438479721546173
  ],
  "value_loss": [
    0.048021603375673294,
    0.01744253933429718
  ],
  "entropy": [
    0.6465919017791748,
    0.009557310491800308
  ],
  "val_success": [
    0.10344827586206896,
    0.15517241379310345
  ],
  "test_short_success": [
    0.109375,
    0.21875
  ],
  "test_long_success": [
    0.15625,
    0.15625
  ],
  "val_success_norm": [
    0.2819794423576679,
    0.4257783950757368
  ],
  "test_short_success_norm": [
    0.2970679012179735,
    0.5941358024691694
  ],
  "test_long_success_norm": [
    0.4243827160493827,
    0.4243827160493827
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1339/probe.json <==
{
  "task": "rand_044",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.4786874055862427,
  "probe_test_acc": 0.46824759244918823,
  "balanced_acc": 0.4871192239316324,
  "majority_baseline": 0.2757234726688103,
  "control_task_acc": 0.20920418202877045,
  "selectivity": 0.2590434104204178,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.19252411978037792,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.46091270446777344,
  "rowsplit_balanced_acc": 0.4798553581170234,
  "rowsplit_probe_gap": 0.18234127589634486,
  "num_control_classes": 4,
  "control_test_acc": 0.46000802516937256,
  "control_majority": 0.30104501607717044,
  "control_probe_gap": 0.15896300909220212
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_044",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4662379324436188,
  "onpolicy_linear_balanced_acc": 0.48502850154921634,
  "onpolicy_linear_majority": 0.2755225080385852,
  "onpolicy_linear_gap": 0.19071542440503358,
  "onpolicy_linear_recovery": 0.2632454790123293,
  "onpolicy_linear_selectivity": 0.2522106021642685,
  "onpolicy_mlp_test_acc": 0.5124598145484924,
  "onpolicy_mlp_balanced_acc": 0.5253262994243098,
  "onpolicy_mlp_majority": 0.2755225080385852,
  "onpolicy_mlp_gap": 0.23693730650990724,
  "onpolicy_mlp_recovery": 0.3270457800813588,
  "onpolicy_mlp_selectivity": 0.3102893978357315,
  "random_linear_test_acc": 0.651125431060791,
  "random_linear_balanced_acc": 0.5532568961194428,
  "random_linear_majority": 0.3338022508038585,
  "random_linear_gap": 0.3173231802569325,
  "random_linear_recovery": 0.476319802400753,
  "random_linear_selectivity": 0.43870581686496735,
  "random_mlp_test_acc": 0.6919212341308594,
  "random_mlp_balanced_acc": 0.6228861197802198,
  "random_mlp_majority": 0.3338022508038585,
  "random_mlp_gap": 0.3581189833270009,
  "random_mlp_recovery": 0.5375565794977847,
  "random_mlp_selectivity": 0.49276529252529144,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.981759539936119,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9300015827252506
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_044",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.09375
  ],
  "train_success": [
    0.03125,
    0.09375
  ],
  "policy_loss": [
    0.03901004418730736,
    -0.041072823107242584
  ],
  "value_loss": [
    0.06600341200828552,
    0.029453424736857414
  ],
  "entropy": [
    0.6636129021644592,
    0.013864394277334213
  ],
  "val_success": [
    0.034482758620689655,
    0.16379310344827586
  ],
  "test_short_success": [
    0.125,
    0.15625
  ],
  "test_long_success": [
    0.046875,
    0.203125
  ],
  "val_success_norm": [
    0.09318632753972797,
    0.4482881096338343
  ],
  "test_short_success_norm": [
    0.3395061729491864,
    0.4243827160490691
  ],
  "test_long_success_norm": [
    0.12731481481481483,
    0.5516975308641976
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1340/probe.json <==
{
  "task": "rand_044",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5689275860786438,
  "probe_test_acc": 0.5536575317382812,
  "balanced_acc": 0.5258641670415442,
  "majority_baseline": 0.2694935691318328,
  "control_task_acc": 0.2079983949661255,
  "selectivity": 0.34565913677215576,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.28416396260644844,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5547618865966797,
  "rowsplit_balanced_acc": 0.5231196293640453,
  "rowsplit_probe_gap": 0.28591268024747335,
  "num_control_classes": 4,
  "control_test_acc": 0.5405948758125305,
  "control_majority": 0.3536977491961415,
  "control_probe_gap": 0.18689712661638902
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_044",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5516479015350342,
  "onpolicy_linear_balanced_acc": 0.5251038394854388,
  "onpolicy_linear_majority": 0.27009646302250806,
  "onpolicy_linear_gap": 0.2815514385125261,
  "onpolicy_linear_recovery": 0.3857378739092318,
  "onpolicy_linear_selectivity": 0.3428456485271454,
  "onpolicy_mlp_test_acc": 0.5864148139953613,
  "onpolicy_mlp_balanced_acc": 0.5715900892841661,
  "onpolicy_mlp_majority": 0.27009646302250806,
  "onpolicy_mlp_gap": 0.31631835097285327,
  "onpolicy_mlp_recovery": 0.4333700755619267,
  "onpolicy_mlp_selectivity": 0.3790193200111389,
  "random_linear_test_acc": 0.6473070979118347,
  "random_linear_balanced_acc": 0.547276442181692,
  "random_linear_majority": 0.3338022508038585,
  "random_linear_gap": 0.3135048471079762,
  "random_linear_recovery": 0.47058827125468766,
  "random_linear_selectivity": 0.43629424273967743,
  "random_mlp_test_acc": 0.6688103079795837,
  "random_mlp_balanced_acc": 0.6032003217587237,
  "random_mlp_majority": 0.3338022508038585,
  "random_mlp_gap": 0.33500805717572524,
  "random_mlp_recovery": 0.5028657895946934,
  "random_mlp_selectivity": 0.4688505083322525,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9817687550384022,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9300015827252506
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_044",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.234375
  ],
  "train_success": [
    0.0625,
    0.234375
  ],
  "policy_loss": [
    0.263390451669693,
    -0.0016084489179775119
  ],
  "value_loss": [
    0.09031281620264053,
    0.03526711091399193
  ],
  "entropy": [
    0.675180196762085,
    0.03949471935629845
  ],
  "val_success": [
    0.07758620689655173,
    0.1724137931034483
  ],
  "test_short_success": [
    0.109375,
    0.171875
  ],
  "test_long_success": [
    0.0390625,
    0.15625
  ],
  "val_success_norm": [
    0.2047681654072693,
    0.46192181289506534
  ],
  "test_short_success_norm": [
    0.2970679013810057,
    0.4668209876562314
  ],
  "test_long_success_norm": [
    0.10609567901234568,
    0.4243827160493827
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1341/probe.json <==
{
  "task": "rand_044",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5214817523956299,
  "probe_test_acc": 0.49738746881484985,
  "balanced_acc": 0.48282391184516876,
  "majority_baseline": 0.2783360128617363,
  "control_task_acc": 0.2011656016111374,
  "selectivity": 0.29622186720371246,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.21905145595311354,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5057539939880371,
  "rowsplit_balanced_acc": 0.4831525601165899,
  "rowsplit_probe_gap": 0.22777780351184662,
  "num_control_classes": 4,
  "control_test_acc": 0.4931671917438507,
  "control_majority": 0.31913183279742763,
  "control_probe_gap": 0.17403535894642308
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_044",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4983922839164734,
  "onpolicy_linear_balanced_acc": 0.48190939463861165,
  "onpolicy_linear_majority": 0.27773311897106107,
  "onpolicy_linear_gap": 0.22065916494541232,
  "onpolicy_linear_recovery": 0.30550918329670884,
  "onpolicy_linear_selectivity": 0.2948151081800461,
  "onpolicy_mlp_test_acc": 0.5375803709030151,
  "onpolicy_mlp_balanced_acc": 0.5223709883827391,
  "onpolicy_mlp_majority": 0.27773311897106107,
  "onpolicy_mlp_gap": 0.25984725193195407,
  "onpolicy_mlp_recovery": 0.3597662564311083,
  "onpolicy_mlp_selectivity": 0.3412379324436188,
  "random_linear_test_acc": 0.6529340744018555,
  "random_linear_balanced_acc": 0.5449968013328218,
  "random_linear_majority": 0.3338022508038585,
  "random_linear_gap": 0.31913182359799697,
  "random_linear_recovery": 0.4790346769905378,
  "random_linear_selectivity": 0.443729892373085,
  "random_mlp_test_acc": 0.6965433955192566,
  "random_mlp_balanced_acc": 0.6175973337113273,
  "random_mlp_majority": 0.3338022508038585,
  "random_mlp_gap": 0.3627411447153981,
  "random_mlp_recovery": 0.5444947016904437,
  "random_mlp_selectivity": 0.490956574678421,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9834724000367767,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9300015827252506
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_044/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_045",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.546875
  ],
  "train_success": [
    0.546875,
    0.546875
  ],
  "policy_loss": [
    -0.05777600780129433,
    -0.09913022071123123
  ],
  "value_loss": [
    0.15670645236968994,
    0.09991699457168579
  ],
  "entropy": [
    0.5980250239372253,
    0.6279838681221008
  ],
  "val_success": [
    0.5862068965517241,
    0.6120689655172413
  ],
  "test_short_success": [
    0.484375,
    0.609375
  ],
  "test_long_success": [
    0.578125,
    0.578125
  ],
  "val_success_norm": [
    0.68223937177336,
    0.7124098126293904
  ],
  "test_short_success_norm": [
    0.5628681819431842,
    0.7081244869609473
  ],
  "test_long_success_norm": [
    0.6718104107062799,
    0.6718104107062799
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1337/probe.json <==
{
  "task": "rand_045",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.42777401208877563,
  "probe_test_acc": 0.42805466055870056,
  "balanced_acc": 0.3204118315960115,
  "majority_baseline": 0.38605305466237944,
  "control_task_acc": 0.20056270062923431,
  "selectivity": 0.22749195992946625,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.042001605896321126,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.41309523582458496,
  "rowsplit_balanced_acc": 0.30274273993267775,
  "rowsplit_probe_gap": 0.027579362808711927,
  "num_control_classes": 4,
  "control_test_acc": 0.42725080251693726,
  "control_majority": 0.38605305466237944,
  "control_probe_gap": 0.04119774785455782
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_045",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4276527464389801,
  "onpolicy_linear_balanced_acc": 0.3199627060181764,
  "onpolicy_linear_majority": 0.38685691318327975,
  "onpolicy_linear_gap": 0.04079583325570035,
  "onpolicy_linear_recovery": 0.06653558383492789,
  "onpolicy_linear_selectivity": 0.215032160282135,
  "onpolicy_mlp_test_acc": 0.4445337653160095,
  "onpolicy_mlp_balanced_acc": 0.36843336795301385,
  "onpolicy_mlp_majority": 0.38685691318327975,
  "onpolicy_mlp_gap": 0.05767685213272977,
  "onpolicy_mlp_recovery": 0.09406752416009943,
  "onpolicy_mlp_selectivity": 0.23894694447517395,
  "random_linear_test_acc": 0.41740354895591736,
  "random_linear_balanced_acc": 0.28725707182870003,
  "random_linear_majority": 0.3870578778135048,
  "random_linear_gap": 0.030345671142412545,
  "random_linear_recovery": 0.04950821626381797,
  "random_linear_selectivity": 0.2049839347600937,
  "random_mlp_test_acc": 0.45598873496055603,
  "random_mlp_balanced_acc": 0.3656947772741704,
  "random_mlp_majority": 0.3870578778135048,
  "random_mlp_gap": 0.06893085714705122,
  "random_mlp_recovery": 0.11245899841433667,
  "random_mlp_selectivity": 0.25100481510162354,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8959018895054842,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9269366884582512
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.0,
  "13": 0.5,
  "14": 1.0,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_045",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.640625
  ],
  "train_success": [
    0.546875,
    0.640625
  ],
  "policy_loss": [
    -0.2725687623023987,
    -0.09643165022134781
  ],
  "value_loss": [
    0.16096913814544678,
    0.07299870997667313
  ],
  "entropy": [
    0.6859799027442932,
    0.32838720083236694
  ],
  "val_success": [
    0.5086206896551724,
    0.5258620689655172
  ],
  "test_short_success": [
    0.5625,
    0.640625
  ],
  "test_long_success": [
    0.484375,
    0.578125
  ],
  "val_success_norm": [
    0.5921598878220418,
    0.611950545132718
  ],
  "test_short_success_norm": [
    0.6536533725794443,
    0.7444385632151477
  ],
  "test_long_success_norm": [
    0.5628681819430994,
    0.6718104107062799
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1338/probe.json <==
{
  "task": "rand_045",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5544654726982117,
  "probe_test_acc": 0.536374568939209,
  "balanced_acc": 0.5218442630262411,
  "majority_baseline": 0.39268488745980706,
  "control_task_acc": 0.1913183331489563,
  "selectivity": 0.3450562357902527,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.14368968147940192,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5271825194358826,
  "rowsplit_balanced_acc": 0.506887372691035,
  "rowsplit_probe_gap": 0.1442460114993746,
  "num_control_classes": 4,
  "control_test_acc": 0.5219051241874695,
  "control_majority": 0.39268488745980706,
  "control_probe_gap": 0.12922023672766242
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_045",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5460209250450134,
  "onpolicy_linear_balanced_acc": 0.5290490717044086,
  "onpolicy_linear_majority": 0.39067524115755625,
  "onpolicy_linear_gap": 0.15534568388745718,
  "onpolicy_linear_recovery": 0.25494727012664475,
  "onpolicy_linear_selectivity": 0.3553054928779602,
  "onpolicy_mlp_test_acc": 0.5791800618171692,
  "onpolicy_mlp_balanced_acc": 0.5807842363262925,
  "onpolicy_mlp_majority": 0.39067524115755625,
  "onpolicy_mlp_gap": 0.18850482065961294,
  "onpolicy_mlp_recovery": 0.30936675052844126,
  "onpolicy_mlp_selectivity": 0.37761253118515015,
  "random_linear_test_acc": 0.528938889503479,
  "random_linear_balanced_acc": 0.49373603609198424,
  "random_linear_majority": 0.3870578778135048,
  "random_linear_gap": 0.1418810116899742,
  "random_linear_recovery": 0.23147538169485624,
  "random_linear_selectivity": 0.3133038431406021,
  "random_mlp_test_acc": 0.5667202472686768,
  "random_mlp_balanced_acc": 0.5637391189187229,
  "random_mlp_majority": 0.3870578778135048,
  "random_mlp_gap": 0.17966236945517194,
  "random_mlp_recovery": 0.2931147378389952,
  "random_mlp_selectivity": 0.36475078761577606,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8944811332978712,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9269366884582512
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.0,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 1.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_045",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.625
  ],
  "train_success": [
    0.484375,
    0.625
  ],
  "policy_loss": [
    -0.36919552087783813,
    0.19156400859355927
  ],
  "value_loss": [
    0.17501436173915863,
    0.04750760272145271
  ],
  "entropy": [
    0.6465458869934082,
    0.2195667326450348
  ],
  "val_success": [
    0.5431034482758621,
    0.5775862068965517
  ],
  "test_short_success": [
    0.359375,
    0.53125
  ],
  "test_long_success": [
    0.4453125,
    0.5703125
  ],
  "val_success_norm": [
    0.6322657098147171,
    0.6723317533629293
  ],
  "test_short_success_norm": [
    0.41761187692590807,
    0.6173392963249333
  ],
  "test_long_success_norm": [
    0.5174755866251075,
    0.6627318916426814
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1339/probe.json <==
{
  "task": "rand_045",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.43809202313423157,
  "probe_test_acc": 0.4352893829345703,
  "balanced_acc": 0.36752114227219224,
  "majority_baseline": 0.3858520900321543,
  "control_task_acc": 0.21302251517772675,
  "selectivity": 0.22226686775684357,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.049437292902416,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.42023810744285583,
  "rowsplit_balanced_acc": 0.3528561259064643,
  "rowsplit_probe_gap": 0.038293662998411415,
  "num_control_classes": 4,
  "control_test_acc": 0.4296623766422272,
  "control_majority": 0.3858520900321543,
  "control_probe_gap": 0.04381028661007286
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_045",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.434485524892807,
  "onpolicy_linear_balanced_acc": 0.3669113767117556,
  "onpolicy_linear_majority": 0.3862540192926045,
  "onpolicy_linear_gap": 0.04823150560020251,
  "onpolicy_linear_recovery": 0.07858545247760565,
  "onpolicy_linear_selectivity": 0.22146300971508026,
  "onpolicy_mlp_test_acc": 0.4841237962245941,
  "onpolicy_mlp_balanced_acc": 0.45602805080440856,
  "onpolicy_mlp_majority": 0.3862540192926045,
  "onpolicy_mlp_gap": 0.09786977693198962,
  "onpolicy_mlp_recovery": 0.15946300262396212,
  "onpolicy_mlp_selectivity": 0.27773311734199524,
  "random_linear_test_acc": 0.42564308643341064,
  "random_linear_balanced_acc": 0.2964440380219854,
  "random_linear_majority": 0.3870578778135048,
  "random_linear_gap": 0.03858520861990583,
  "random_linear_recovery": 0.06295081904677095,
  "random_linear_selectivity": 0.22930064797401428,
  "random_mlp_test_acc": 0.4391077160835266,
  "random_mlp_balanced_acc": 0.3858435637248592,
  "random_mlp_majority": 0.3870578778135048,
  "random_mlp_gap": 0.0520498382700218,
  "random_mlp_recovery": 0.08491803122348474,
  "random_mlp_selectivity": 0.23754018545150757,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8723277961416113,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9269366884582512
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 1.0,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_045",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.609375
  ],
  "train_success": [
    0.59375,
    0.609375
  ],
  "policy_loss": [
    -0.05805109813809395,
    -0.004220557399094105
  ],
  "value_loss": [
    0.12098928540945053,
    0.07138276100158691
  ],
  "entropy": [
    0.6634319424629211,
    0.25255274772644043
  ],
  "val_success": [
    0.5172413793103449,
    0.5948275862068966
  ],
  "test_short_success": [
    0.515625,
    0.515625
  ],
  "test_long_success": [
    0.625,
    0.5625
  ],
  "val_success_norm": [
    0.6018361424113369,
    0.6920619482694381
  ],
  "test_short_success_norm": [
    0.5991822581977932,
    0.5991822581977614
  ],
  "test_long_success_norm": [
    0.72628152508787,
    0.6536533725790832
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1340/probe.json <==
{
  "task": "rand_045",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5466001629829407,
  "probe_test_acc": 0.5301446914672852,
  "balanced_acc": 0.4829689772060172,
  "majority_baseline": 0.3979099678456592,
  "control_task_acc": 0.20016077160835266,
  "selectivity": 0.3299839198589325,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.13223472362162597,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5196428298950195,
  "rowsplit_balanced_acc": 0.45690913964579283,
  "rowsplit_probe_gap": 0.12837298862517826,
  "num_control_classes": 4,
  "control_test_acc": 0.5042202472686768,
  "control_majority": 0.3979099678456592,
  "control_probe_gap": 0.10631027942301757
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_045",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5333601236343384,
  "onpolicy_linear_balanced_acc": 0.48917662477875334,
  "onpolicy_linear_majority": 0.3983118971061093,
  "onpolicy_linear_gap": 0.13504822652822907,
  "onpolicy_linear_recovery": 0.22444888951385028,
  "onpolicy_linear_selectivity": 0.32877813279628754,
  "onpolicy_mlp_test_acc": 0.5556672215461731,
  "onpolicy_mlp_balanced_acc": 0.5401451498766605,
  "onpolicy_mlp_majority": 0.3983118971061093,
  "onpolicy_mlp_gap": 0.15735532444006378,
  "onpolicy_mlp_recovery": 0.26152307762650545,
  "onpolicy_mlp_selectivity": 0.3543006628751755,
  "random_linear_test_acc": 0.5082395672798157,
  "random_linear_balanced_acc": 0.4642714106705169,
  "random_linear_majority": 0.3870578778135048,
  "random_linear_gap": 0.12118168946631086,
  "random_linear_recovery": 0.19770494648667633,
  "random_linear_selectivity": 0.30084407329559326,
  "random_mlp_test_acc": 0.5317524075508118,
  "random_mlp_balanced_acc": 0.5081981788330748,
  "random_mlp_majority": 0.3870578778135048,
  "random_mlp_gap": 0.14469452973730695,
  "random_mlp_recovery": 0.23606556720420963,
  "random_mlp_selectivity": 0.3321945369243622,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8984748629457957,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9269366884582512
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 1.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_045",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.625
  ],
  "train_success": [
    0.515625,
    0.625
  ],
  "policy_loss": [
    0.19753319025039673,
    -0.021691210567951202
  ],
  "value_loss": [
    0.28967878222465515,
    0.047783929854631424
  ],
  "entropy": [
    0.6751264333724976,
    0.45794644951820374
  ],
  "val_success": [
    0.46551724137931033,
    0.5517241379310345
  ],
  "test_short_success": [
    0.515625,
    0.609375
  ],
  "test_long_success": [
    0.4453125,
    0.53125
  ],
  "val_success_norm": [
    0.54169072186881,
    0.6419393094681993
  ],
  "test_short_success_norm": [
    0.5991822581978101,
    0.7081244869612109
  ],
  "test_long_success_norm": [
    0.5174755866251075,
    0.6173392963246895
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1341/probe.json <==
{
  "task": "rand_045",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5213125944137573,
  "probe_test_acc": 0.5158762335777283,
  "balanced_acc": 0.4771280917231236,
  "majority_baseline": 0.3920819935691318,
  "control_task_acc": 0.20317524671554565,
  "selectivity": 0.3127009868621826,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12379424000859646,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4998015761375427,
  "rowsplit_balanced_acc": 0.46364361964433964,
  "rowsplit_probe_gap": 0.11150792534389192,
  "num_control_classes": 4,
  "control_test_acc": 0.4885450303554535,
  "control_majority": 0.3920819935691318,
  "control_probe_gap": 0.09646303678632168
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_045",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5044212341308594,
  "onpolicy_linear_balanced_acc": 0.46644847412235696,
  "onpolicy_linear_majority": 0.3912781350482315,
  "onpolicy_linear_gap": 0.11314309908262787,
  "onpolicy_linear_recovery": 0.18586994421761516,
  "onpolicy_linear_selectivity": 0.30305467545986176,
  "onpolicy_mlp_test_acc": 0.5227090120315552,
  "onpolicy_mlp_balanced_acc": 0.5026766072027968,
  "onpolicy_mlp_majority": 0.3912781350482315,
  "onpolicy_mlp_gap": 0.13143087698332367,
  "onpolicy_mlp_recovery": 0.21591285700528842,
  "onpolicy_mlp_selectivity": 0.3169212341308594,
  "random_linear_test_acc": 0.4945739507675171,
  "random_linear_balanced_acc": 0.44028109821634837,
  "random_linear_majority": 0.3870578778135048,
  "random_linear_gap": 0.10751607295401228,
  "random_linear_recovery": 0.1754098291866115,
  "random_linear_selectivity": 0.2857716977596283,
  "random_mlp_test_acc": 0.4947749078273773,
  "random_mlp_balanced_acc": 0.5021583873040119,
  "random_mlp_majority": 0.3870578778135048,
  "random_mlp_gap": 0.1077170300138725,
  "random_mlp_recovery": 0.1757376856882064,
  "random_mlp_selectivity": 0.2966237813234329,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8969624360289783,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9269366884582512
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_045/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_046",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.203125
  ],
  "train_success": [
    0.109375,
    0.203125
  ],
  "policy_loss": [
    0.06498086452484131,
    -0.3064337968826294
  ],
  "value_loss": [
    0.04516555741429329,
    0.09129234403371811
  ],
  "entropy": [
    0.6031032204627991,
    0.0838603600859642
  ],
  "val_success": [
    0.08620689655172414,
    0.1206896551724138
  ],
  "test_short_success": [
    0.078125,
    0.15625
  ],
  "test_long_success": [
    0.0625,
    0.109375
  ],
  "val_success_norm": [
    0.22710748995049776,
    0.31832468199208086
  ],
  "test_short_success_norm": [
    0.20564644896816525,
    0.41129289767784205
  ],
  "test_long_success_norm": [
    0.164517159039497,
    0.2879050283191198
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1337/probe.json <==
{
  "task": "rand_046",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.8958896994590759,
  "probe_test_acc": 0.890474259853363,
  "balanced_acc": 0.8596606125039442,
  "majority_baseline": 0.3287781350482315,
  "control_task_acc": 0.17242765426635742,
  "selectivity": 0.7180466055870056,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5616961248051315,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8817460536956787,
  "rowsplit_balanced_acc": 0.8510091950048507,
  "rowsplit_probe_gap": 0.5591270060766311,
  "num_control_classes": 6,
  "control_test_acc": 0.890474259853363,
  "control_majority": 0.3287781350482315,
  "control_probe_gap": 0.5616961248051315
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_046",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9017282724380493,
  "onpolicy_linear_balanced_acc": 0.8724237447952149,
  "onpolicy_linear_majority": 0.3311897106109325,
  "onpolicy_linear_gap": 0.5705385618271168,
  "onpolicy_linear_recovery": 0.8530648688857372,
  "onpolicy_linear_selectivity": 0.7224678248167038,
  "onpolicy_mlp_test_acc": 0.915996789932251,
  "onpolicy_mlp_balanced_acc": 0.898390507911298,
  "onpolicy_mlp_majority": 0.3311897106109325,
  "onpolicy_mlp_gap": 0.5848070793213185,
  "onpolicy_mlp_recovery": 0.8743990464852407,
  "onpolicy_mlp_selectivity": 0.7467845678329468,
  "random_linear_test_acc": 0.7399517893791199,
  "random_linear_balanced_acc": 0.7112584508854348,
  "random_linear_majority": 0.2934083601286174,
  "random_linear_gap": 0.4465434292505025,
  "random_linear_recovery": 0.6319681751850115,
  "random_linear_selectivity": 0.5711414963006973,
  "random_mlp_test_acc": 0.7668810486793518,
  "random_mlp_balanced_acc": 0.7433886947430194,
  "random_mlp_majority": 0.2934083601286174,
  "random_mlp_gap": 0.47347268855073443,
  "random_mlp_recovery": 0.6700796638875013,
  "random_mlp_selectivity": 0.6008842587471008,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9394009159730203,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9557064990107003
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_046",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.171875
  ],
  "train_success": [
    0.0625,
    0.171875
  ],
  "policy_loss": [
    -0.052164845168590546,
    -0.17838506400585175
  ],
  "value_loss": [
    0.009785441681742668,
    0.07117486745119095
  ],
  "entropy": [
    0.6858618855476379,
    0.003277108771726489
  ],
  "val_success": [
    0.04310344827586207,
    0.16379310344827586
  ],
  "test_short_success": [
    0.078125,
    0.078125
  ],
  "test_long_success": [
    0.0859375,
    0.1484375
  ],
  "val_success_norm": [
    0.11386759801351937,
    0.4301891362387041
  ],
  "test_short_success_norm": [
    0.20564644896708645,
    0.20564644880061225
  ],
  "test_long_success_norm": [
    0.2262110936793084,
    0.3907282527188054
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1338/probe.json <==
{
  "task": "rand_046",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9598274827003479,
  "probe_test_acc": 0.9481511116027832,
  "balanced_acc": 0.9366344989402292,
  "majority_baseline": 0.31189710610932475,
  "control_task_acc": 0.17423632740974426,
  "selectivity": 0.7739147841930389,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6362540054934585,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9513888955116272,
  "rowsplit_balanced_acc": 0.94033731317331,
  "rowsplit_probe_gap": 0.6466269907497224,
  "num_control_classes": 6,
  "control_test_acc": 0.9489549994468689,
  "control_majority": 0.31189710610932475,
  "control_probe_gap": 0.6370578933375441
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_046",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9485530257225037,
  "onpolicy_linear_balanced_acc": 0.9346886177466991,
  "onpolicy_linear_majority": 0.3141077170418006,
  "onpolicy_linear_gap": 0.634445308680703,
  "onpolicy_linear_recovery": 0.9249926328728914,
  "onpolicy_linear_selectivity": 0.7779340595006943,
  "onpolicy_mlp_test_acc": 0.9533762335777283,
  "onpolicy_mlp_balanced_acc": 0.9381169295444641,
  "onpolicy_mlp_majority": 0.3141077170418006,
  "onpolicy_mlp_gap": 0.6392685165359276,
  "onpolicy_mlp_recovery": 0.9320246522949827,
  "onpolicy_mlp_selectivity": 0.7799437642097473,
  "random_linear_test_acc": 0.853496789932251,
  "random_linear_balanced_acc": 0.8431436487518275,
  "random_linear_majority": 0.2934083601286174,
  "random_linear_gap": 0.5600884298036336,
  "random_linear_recovery": 0.7926621236356316,
  "random_linear_selectivity": 0.6860932558774948,
  "random_mlp_test_acc": 0.8621382713317871,
  "random_mlp_balanced_acc": 0.8439215051867229,
  "random_mlp_majority": 0.2934083601286174,
  "random_mlp_gap": 0.5687299112031697,
  "random_mlp_recovery": 0.8048919334889001,
  "random_mlp_selectivity": 0.6997588574886322,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9424477719874144,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9557064990107003
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_046",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.0625
  ],
  "train_success": [
    0.125,
    0.0625
  ],
  "policy_loss": [
    -0.02581903710961342,
    0.25860220193862915
  ],
  "value_loss": [
    0.04852866008877754,
    0.0023092995397746563
  ],
  "entropy": [
    0.6475909948348999,
    0.04374243691563606
  ],
  "val_success": [
    0.06896551724137931,
    0.1206896551724138
  ],
  "test_short_success": [
    0.15625,
    0.203125
  ],
  "test_long_success": [
    0.109375,
    0.1484375
  ],
  "val_success_norm": [
    0.1817891156103611,
    0.31868322782000374
  ],
  "test_short_success_norm": [
    0.41129289760728316,
    0.5346807668808945
  ],
  "test_long_success_norm": [
    0.2879050283191198,
    0.3907282527188054
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1339/probe.json <==
{
  "task": "rand_046",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9322564005851746,
  "probe_test_acc": 0.9236334562301636,
  "balanced_acc": 0.8882906011197043,
  "majority_baseline": 0.3695739549839228,
  "control_task_acc": 0.16680064797401428,
  "selectivity": 0.7568328082561493,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5540595012462408,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.920634925365448,
  "rowsplit_balanced_acc": 0.8825128225401239,
  "rowsplit_probe_gap": 0.5511904809210035,
  "num_control_classes": 6,
  "control_test_acc": 0.924035370349884,
  "control_majority": 0.3695739549839228,
  "control_probe_gap": 0.5544614153659613
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_046",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9198151230812073,
  "onpolicy_linear_balanced_acc": 0.8818930693653823,
  "onpolicy_linear_majority": 0.37057877813504825,
  "onpolicy_linear_gap": 0.549236344946159,
  "onpolicy_linear_recovery": 0.8726053807318287,
  "onpolicy_linear_selectivity": 0.7491961568593979,
  "onpolicy_mlp_test_acc": 0.9370980858802795,
  "onpolicy_mlp_balanced_acc": 0.9142131010233242,
  "onpolicy_mlp_majority": 0.37057877813504825,
  "onpolicy_mlp_gap": 0.5665193077452313,
  "onpolicy_mlp_recovery": 0.9000638810154122,
  "onpolicy_mlp_selectivity": 0.7811495363712311,
  "random_linear_test_acc": 0.7757234573364258,
  "random_linear_balanced_acc": 0.7477363346636792,
  "random_linear_majority": 0.2934083601286174,
  "random_linear_gap": 0.4823150972078084,
  "random_linear_recovery": 0.6825938349562157,
  "random_linear_selectivity": 0.5990755409002304,
  "random_mlp_test_acc": 0.8044614195823669,
  "random_mlp_balanced_acc": 0.787477381086867,
  "random_mlp_majority": 0.2934083601286174,
  "random_mlp_gap": 0.5110530594537496,
  "random_mlp_recovery": 0.7232650807286285,
  "random_mlp_selectivity": 0.6386656016111374,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9092120358028598,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9557064990107003
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_046",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.046875
  ],
  "train_success": [
    0.046875,
    0.046875
  ],
  "policy_loss": [
    0.2932785749435425,
    0.15566208958625793
  ],
  "value_loss": [
    0.05315447971224785,
    0.006867699790745974
  ],
  "entropy": [
    0.663250207901001,
    0.026661934331059456
  ],
  "val_success": [
    0.06896551724137931,
    0.12931034482758622
  ],
  "test_short_success": [
    0.109375,
    0.15625
  ],
  "test_long_success": [
    0.0390625,
    0.0703125
  ],
  "val_success_norm": [
    0.1830777012982765,
    0.3398125311569238
  ],
  "test_short_success_norm": [
    0.2879050283266852,
    0.41129289763620774
  ],
  "test_long_success_norm": [
    0.10282322439968564,
    0.18508180391943413
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1340/probe.json <==
{
  "task": "rand_046",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9324255585670471,
  "probe_test_acc": 0.9250401854515076,
  "balanced_acc": 0.9062678670858335,
  "majority_baseline": 0.31511254019292606,
  "control_task_acc": 0.17242765426635742,
  "selectivity": 0.7526125311851501,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6099276452585816,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9194444417953491,
  "rowsplit_balanced_acc": 0.9024939689234213,
  "rowsplit_probe_gap": 0.6166666640175713,
  "num_control_classes": 6,
  "control_test_acc": 0.9250401854515076,
  "control_majority": 0.31511254019292606,
  "control_probe_gap": 0.6099276452585816
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_046",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9147909879684448,
  "onpolicy_linear_balanced_acc": 0.8953454983970986,
  "onpolicy_linear_majority": 0.31109324758842444,
  "onpolicy_linear_gap": 0.6036977403800203,
  "onpolicy_linear_recovery": 0.8763127059892011,
  "onpolicy_linear_selectivity": 0.7467845529317856,
  "onpolicy_mlp_test_acc": 0.9288585186004639,
  "onpolicy_mlp_balanced_acc": 0.911590052796697,
  "onpolicy_mlp_majority": 0.31109324758842444,
  "onpolicy_mlp_gap": 0.6177652710120394,
  "onpolicy_mlp_recovery": 0.8967327854597165,
  "onpolicy_mlp_selectivity": 0.7652733027935028,
  "random_linear_test_acc": 0.8143087029457092,
  "random_linear_balanced_acc": 0.7960369180234692,
  "random_linear_majority": 0.2934083601286174,
  "random_linear_gap": 0.5209003428170919,
  "random_linear_recovery": 0.7372013952951789,
  "random_linear_selectivity": 0.6517283171415329,
  "random_mlp_test_acc": 0.833400309085846,
  "random_mlp_balanced_acc": 0.8208547776396569,
  "random_mlp_majority": 0.2934083601286174,
  "random_mlp_gap": 0.5399919489572286,
  "random_mlp_recovery": 0.7642206877164873,
  "random_mlp_selectivity": 0.6653938740491867,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9531475204807194,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9557064990107003
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_046",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.03125
  ],
  "train_success": [
    0.109375,
    0.03125
  ],
  "policy_loss": [
    0.28362682461738586,
    0.12262595444917679
  ],
  "value_loss": [
    0.09564603865146637,
    0.0013323132880032063
  ],
  "entropy": [
    0.6749004125595093,
    0.03174692392349243
  ],
  "val_success": [
    0.05172413793103448,
    0.09482758620689655
  ],
  "test_short_success": [
    0.078125,
    0.125
  ],
  "test_long_success": [
    0.1015625,
    0.1171875
  ],
  "val_success_norm": [
    0.13643381767622464,
    0.2566078536285676
  ],
  "test_short_success_norm": [
    0.20564644883975997,
    0.329034318124945
  ],
  "test_long_success_norm": [
    0.26734038343918265,
    0.30846967319905694
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1341/probe.json <==
{
  "task": "rand_046",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9433355927467346,
  "probe_test_acc": 0.9350883960723877,
  "balanced_acc": 0.9122675345587141,
  "majority_baseline": 0.3784163987138264,
  "control_task_acc": 0.16860932111740112,
  "selectivity": 0.7664790749549866,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5566719973585613,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9367063641548157,
  "rowsplit_balanced_acc": 0.9144148428430011,
  "rowsplit_probe_gap": 0.5718254117738633,
  "num_control_classes": 6,
  "control_test_acc": 0.9350883960723877,
  "control_majority": 0.3784163987138264,
  "control_probe_gap": 0.5566719973585613
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_046",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9298633337020874,
  "onpolicy_linear_balanced_acc": 0.9029798905070899,
  "onpolicy_linear_majority": 0.37741157556270094,
  "onpolicy_linear_gap": 0.5524517581393864,
  "onpolicy_linear_recovery": 0.8873466586512546,
  "onpolicy_linear_selectivity": 0.7628617286682129,
  "onpolicy_mlp_test_acc": 0.9385048151016235,
  "onpolicy_mlp_balanced_acc": 0.913949001040753,
  "onpolicy_mlp_majority": 0.37741157556270094,
  "onpolicy_mlp_gap": 0.5610932395389225,
  "onpolicy_mlp_recovery": 0.9012265848759453,
  "onpolicy_mlp_selectivity": 0.7743167132139206,
  "random_linear_test_acc": 0.7926045060157776,
  "random_linear_balanced_acc": 0.7695162404208555,
  "random_linear_majority": 0.2934083601286174,
  "random_linear_gap": 0.4991961458871602,
  "random_linear_recovery": 0.7064846478767092,
  "random_linear_selectivity": 0.6330385953187943,
  "random_mlp_test_acc": 0.8112941980361938,
  "random_mlp_balanced_acc": 0.8077435271146243,
  "random_mlp_majority": 0.2934083601286174,
  "random_mlp_gap": 0.5178858379075765,
  "random_mlp_recovery": 0.732935133511974,
  "random_mlp_selectivity": 0.6454983800649643,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9133638451137004,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9557064990107003
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_046/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_047",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.296875
  ],
  "train_success": [
    0.25,
    0.296875
  ],
  "policy_loss": [
    -0.22864998877048492,
    -0.14150205254554749
  ],
  "value_loss": [
    0.1284065842628479,
    0.10132351517677307
  ],
  "entropy": [
    0.5996597409248352,
    0.08235771209001541
  ],
  "val_success": [
    0.25,
    0.25
  ],
  "test_short_success": [
    0.265625,
    0.28125
  ],
  "test_long_success": [
    0.2890625,
    0.2578125
  ],
  "val_success_norm": [
    0.36539890500503247,
    0.3669014629126803
  ],
  "test_short_success_norm": [
    0.3883485099826115,
    0.4111925401757418
  ],
  "test_long_success_norm": [
    0.42261455496347844,
    0.3769264949674267
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1337/probe.json <==
{
  "task": "rand_047",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26809877157211304,
  "probe_test_acc": 0.24678456783294678,
  "balanced_acc": 0.2417294176975788,
  "majority_baseline": 0.1639871382636656,
  "control_task_acc": 0.13404341042041779,
  "selectivity": 0.11274115741252899,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08279742956928118,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23531745374202728,
  "rowsplit_balanced_acc": 0.22958119184423226,
  "rowsplit_probe_gap": 0.07599205691663047,
  "num_control_classes": 7,
  "control_test_acc": 0.24678456783294678,
  "control_majority": 0.1639871382636656,
  "control_probe_gap": 0.08279742956928118
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_047",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.234726682305336,
  "onpolicy_linear_balanced_acc": 0.22286257702770523,
  "onpolicy_linear_majority": 0.16459003215434084,
  "onpolicy_linear_gap": 0.07013665015099516,
  "onpolicy_linear_recovery": 0.08395476813840556,
  "onpolicy_linear_selectivity": 0.09003214538097382,
  "onpolicy_mlp_test_acc": 0.2837620675563812,
  "onpolicy_mlp_balanced_acc": 0.27552112384907124,
  "onpolicy_mlp_majority": 0.16459003215434084,
  "onpolicy_mlp_gap": 0.11917203540204038,
  "onpolicy_mlp_recovery": 0.14265096178988523,
  "onpolicy_mlp_selectivity": 0.14590032398700714,
  "random_linear_test_acc": 0.23070739209651947,
  "random_linear_balanced_acc": 0.22666989678629754,
  "random_linear_majority": 0.15534565916398713,
  "random_linear_gap": 0.07536173293253234,
  "random_linear_recovery": 0.08922198026939827,
  "random_linear_selectivity": 0.09244371950626373,
  "random_mlp_test_acc": 0.2676848769187927,
  "random_mlp_balanced_acc": 0.26446478140337437,
  "random_mlp_majority": 0.15534565916398713,
  "random_mlp_gap": 0.1123392177548056,
  "random_mlp_recovery": 0.1330002254456133,
  "random_mlp_selectivity": 0.11877009272575378,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9944643998124273,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982432717234897
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_047",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.375
  ],
  "train_success": [
    0.328125,
    0.375
  ],
  "policy_loss": [
    0.038528356701135635,
    -0.09059860557317734
  ],
  "value_loss": [
    0.06904716044664383,
    0.09058261662721634
  ],
  "entropy": [
    0.6859316229820251,
    0.0569913424551487
  ],
  "val_success": [
    0.20689655172413793,
    0.29310344827586204
  ],
  "test_short_success": [
    0.34375,
    0.390625
  ],
  "test_long_success": [
    0.34375,
    0.34375
  ],
  "val_success_norm": [
    0.3025051965378523,
    0.42857214544865807
  ],
  "test_short_success_norm": [
    0.5025686605116666,
    0.5711007504888274
  ],
  "test_long_success_norm": [
    0.502568659956569,
    0.502568659956569
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1338/probe.json <==
{
  "task": "rand_047",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.30810216069221497,
  "probe_test_acc": 0.2753215432167053,
  "balanced_acc": 0.2660090183530424,
  "majority_baseline": 0.15916398713826366,
  "control_task_acc": 0.14590032398700714,
  "selectivity": 0.12942121922969818,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11615755607844166,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27123016119003296,
  "rowsplit_balanced_acc": 0.264102552055155,
  "rowsplit_probe_gap": 0.11507936753923931,
  "num_control_classes": 7,
  "control_test_acc": 0.27411574125289917,
  "control_majority": 0.15916398713826366,
  "control_probe_gap": 0.11495175411463551
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_047",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25643086433410645,
  "onpolicy_linear_balanced_acc": 0.24884295168254086,
  "onpolicy_linear_majority": 0.16117363344051447,
  "onpolicy_linear_gap": 0.09525723089359198,
  "onpolicy_linear_recovery": 0.11356012959427736,
  "onpolicy_linear_selectivity": 0.11334404349327087,
  "onpolicy_mlp_test_acc": 0.29903537034988403,
  "onpolicy_mlp_balanced_acc": 0.292000269897623,
  "onpolicy_mlp_majority": 0.16117363344051447,
  "onpolicy_mlp_gap": 0.13786173690936956,
  "onpolicy_mlp_recovery": 0.16435074337829972,
  "onpolicy_mlp_selectivity": 0.1631832867860794,
  "random_linear_test_acc": 0.25482314825057983,
  "random_linear_balanced_acc": 0.2506388167436594,
  "random_linear_majority": 0.15534565916398713,
  "random_linear_gap": 0.09947748908659271,
  "random_linear_recovery": 0.11777301586840003,
  "random_linear_selectivity": 0.11314308643341064,
  "random_mlp_test_acc": 0.28637459874153137,
  "random_mlp_balanced_acc": 0.2830103279295065,
  "random_mlp_majority": 0.15534565916398713,
  "random_mlp_gap": 0.13102893957754425,
  "random_mlp_recovery": 0.15512729082509163,
  "random_mlp_selectivity": 0.1432877779006958,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9969154052897125,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982432717234897
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_047",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.234375
  ],
  "train_success": [
    0.234375,
    0.234375
  ],
  "policy_loss": [
    -0.012772880494594574,
    0.12160471826791763
  ],
  "value_loss": [
    0.07664451748132706,
    0.0382612906396389
  ],
  "entropy": [
    0.645999014377594,
    0.1347234696149826
  ],
  "val_success": [
    0.22413793103448276,
    0.25
  ],
  "test_short_success": [
    0.1875,
    0.375
  ],
  "test_long_success": [
    0.328125,
    0.28125
  ],
  "val_success_norm": [
    0.32856794985017396,
    0.3656336502870662
  ],
  "test_short_success_norm": [
    0.2741283600044305,
    0.5482567203818897
  ],
  "test_long_success_norm": [
    0.47972462995854304,
    0.4111925399644655
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1339/probe.json <==
{
  "task": "rand_047",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2892422080039978,
  "probe_test_acc": 0.25944533944129944,
  "balanced_acc": 0.2543241774345083,
  "majority_baseline": 0.16016881028938906,
  "control_task_acc": 0.13504822552204132,
  "selectivity": 0.12439711391925812,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09927652915191038,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25039681792259216,
  "rowsplit_balanced_acc": 0.24567693368572216,
  "rowsplit_probe_gap": 0.08948411950989374,
  "num_control_classes": 7,
  "control_test_acc": 0.25884243845939636,
  "control_majority": 0.16016881028938906,
  "control_probe_gap": 0.0986736281700073
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_047",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2582395374774933,
  "onpolicy_linear_balanced_acc": 0.2545239752865716,
  "onpolicy_linear_majority": 0.1607717041800643,
  "onpolicy_linear_gap": 0.09746783329742897,
  "onpolicy_linear_recovery": 0.11613983201341153,
  "onpolicy_linear_selectivity": 0.1165594756603241,
  "onpolicy_mlp_test_acc": 0.287982314825058,
  "onpolicy_mlp_balanced_acc": 0.28409905824779547,
  "onpolicy_mlp_majority": 0.1607717041800643,
  "onpolicy_mlp_gap": 0.12721061064499367,
  "onpolicy_mlp_recovery": 0.1515804594275595,
  "onpolicy_mlp_selectivity": 0.14750804007053375,
  "random_linear_test_acc": 0.23291800916194916,
  "random_linear_balanced_acc": 0.22732768069837972,
  "random_linear_majority": 0.15534565916398713,
  "random_linear_gap": 0.07757234999796203,
  "random_linear_recovery": 0.09183916573634525,
  "random_linear_selectivity": 0.08902733027935028,
  "random_mlp_test_acc": 0.253014475107193,
  "random_mlp_balanced_acc": 0.249094702074004,
  "random_mlp_majority": 0.15534565916398713,
  "random_mlp_gap": 0.09766881594320587,
  "random_mlp_recovery": 0.11563169834246785,
  "random_mlp_selectivity": 0.1006832867860794,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9975806765726626,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982432717234897
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_047",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.34375
  ],
  "train_success": [
    0.203125,
    0.34375
  ],
  "policy_loss": [
    0.11899174749851227,
    0.04231381043791771
  ],
  "value_loss": [
    0.10267897695302963,
    0.06855399906635284
  ],
  "entropy": [
    0.6636006236076355,
    0.03317364305257797
  ],
  "val_success": [
    0.29310344827586204,
    0.31896551724137934
  ],
  "test_short_success": [
    0.21875,
    0.28125
  ],
  "test_long_success": [
    0.2890625,
    0.2265625
  ],
  "val_success_norm": [
    0.431029873314971,
    0.4670303410108413
  ],
  "test_short_success_norm": [
    0.31981641996378934,
    0.411192540338841
  ],
  "test_long_success_norm": [
    0.42261455496347844,
    0.331238434971375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1340/probe.json <==
{
  "task": "rand_047",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2847598195075989,
  "probe_test_acc": 0.2439710646867752,
  "balanced_acc": 0.23517310155348606,
  "majority_baseline": 0.16639871382636656,
  "control_task_acc": 0.13826367259025574,
  "selectivity": 0.10570739209651947,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07757235086040865,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24345238506793976,
  "rowsplit_balanced_acc": 0.2354868558885437,
  "rowsplit_probe_gap": 0.08373016284571755,
  "num_control_classes": 7,
  "control_test_acc": 0.2439710646867752,
  "control_majority": 0.16639871382636656,
  "control_probe_gap": 0.07757235086040865
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_047",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24176044762134552,
  "onpolicy_linear_balanced_acc": 0.23355630047842896,
  "onpolicy_linear_majority": 0.1680064308681672,
  "onpolicy_linear_gap": 0.07375401675317833,
  "onpolicy_linear_recovery": 0.08864733994295058,
  "onpolicy_linear_selectivity": 0.10108520090579987,
  "onpolicy_mlp_test_acc": 0.2704983949661255,
  "onpolicy_mlp_balanced_acc": 0.2627882130254636,
  "onpolicy_mlp_majority": 0.1680064308681672,
  "onpolicy_mlp_gap": 0.1024919640979583,
  "onpolicy_mlp_recovery": 0.12318840902208708,
  "onpolicy_mlp_selectivity": 0.12359325587749481,
  "random_linear_test_acc": 0.21965433657169342,
  "random_linear_balanced_acc": 0.2149667119141597,
  "random_linear_majority": 0.15534565916398713,
  "random_linear_gap": 0.0643086774077063,
  "random_linear_recovery": 0.07613608821811718,
  "random_linear_selectivity": 0.07335208356380463,
  "random_mlp_test_acc": 0.25803858041763306,
  "random_mlp_balanced_acc": 0.2543736496011412,
  "random_mlp_majority": 0.15534565916398713,
  "random_mlp_gap": 0.10269292125364593,
  "random_mlp_recovery": 0.12157981826270334,
  "random_mlp_selectivity": 0.11816719174385071,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9946486627029625,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982432717234897
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.75,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.75,
  "30": 0.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_047",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.296875
  ],
  "train_success": [
    0.375,
    0.296875
  ],
  "policy_loss": [
    0.3099278509616852,
    -0.2544165253639221
  ],
  "value_loss": [
    0.19099776446819305,
    0.047720734030008316
  ],
  "entropy": [
    0.675024151802063,
    0.1650129109621048
  ],
  "val_success": [
    0.22413793103448276,
    0.35344827586206895
  ],
  "test_short_success": [
    0.28125,
    0.234375
  ],
  "test_long_success": [
    0.2109375,
    0.328125
  ],
  "val_success_norm": [
    0.32727188789481587,
    0.5172832303767089
  ],
  "test_short_success_norm": [
    0.4111925401063907,
    0.3426604499894336
  ],
  "test_long_success_norm": [
    0.30839440497334913,
    0.47972462995854304
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1341/probe.json <==
{
  "task": "rand_047",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26530784368515015,
  "probe_test_acc": 0.2331189662218094,
  "balanced_acc": 0.22480761150232803,
  "majority_baseline": 0.16097266881028938,
  "control_task_acc": 0.1416800618171692,
  "selectivity": 0.0914389044046402,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07214629741152001,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22559523582458496,
  "rowsplit_balanced_acc": 0.21773032776024978,
  "rowsplit_probe_gap": 0.06488095011029923,
  "num_control_classes": 7,
  "control_test_acc": 0.2331189662218094,
  "control_majority": 0.16097266881028938,
  "control_probe_gap": 0.07214629741152001
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_047",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23372186720371246,
  "onpolicy_linear_balanced_acc": 0.22807822575969133,
  "onpolicy_linear_majority": 0.1577572347266881,
  "onpolicy_linear_gap": 0.07596463247702437,
  "onpolicy_linear_recovery": 0.0901932739693804,
  "onpolicy_linear_selectivity": 0.0884244441986084,
  "onpolicy_mlp_test_acc": 0.2781350612640381,
  "onpolicy_mlp_balanced_acc": 0.2740900523733199,
  "onpolicy_mlp_majority": 0.1577572347266881,
  "onpolicy_mlp_gap": 0.12037782653734999,
  "onpolicy_mlp_recovery": 0.14292533162726165,
  "onpolicy_mlp_selectivity": 0.13987138867378235,
  "random_linear_test_acc": 0.21985530853271484,
  "random_linear_balanced_acc": 0.21469870625546378,
  "random_linear_majority": 0.15534565916398713,
  "random_linear_gap": 0.06450964936872772,
  "random_linear_recovery": 0.07637402218862459,
  "random_linear_selectivity": 0.077773317694664,
  "random_mlp_test_acc": 0.2654742896556854,
  "random_mlp_balanced_acc": 0.2609243357201498,
  "random_mlp_majority": 0.15534565916398713,
  "random_mlp_gap": 0.1101286304916983,
  "random_mlp_recovery": 0.1303830752621201,
  "random_mlp_selectivity": 0.11796624958515167,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9973623399548783,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982432717234897
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_047/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_048",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.4375
  ],
  "train_success": [
    0.3125,
    0.4375
  ],
  "policy_loss": [
    -0.014379407279193401,
    -0.2901296615600586
  ],
  "value_loss": [
    0.12268637865781784,
    0.09631123393774033
  ],
  "entropy": [
    0.5993199944496155,
    0.0808502808213234
  ],
  "val_success": [
    0.3103448275862069,
    0.47413793103448276
  ],
  "test_short_success": [
    0.28125,
    0.4375
  ],
  "test_long_success": [
    0.25,
    0.46875
  ],
  "val_success_norm": [
    0.4418541794091977,
    0.6751358227534353
  ],
  "test_short_success_norm": [
    0.40031645569620267,
    0.6227144866385375
  ],
  "test_long_success_norm": [
    0.35583684950773564,
    0.6671940928270044
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1337/probe.json <==
{
  "task": "rand_048",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5884641408920288,
  "probe_test_acc": 0.5653135180473328,
  "balanced_acc": 0.5068278950509553,
  "majority_baseline": 0.40012057877813506,
  "control_task_acc": 0.16197748482227325,
  "selectivity": 0.4033360332250595,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1651929392691977,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5476190447807312,
  "rowsplit_balanced_acc": 0.4837797392911335,
  "rowsplit_probe_gap": 0.14841269557438197,
  "num_control_classes": 5,
  "control_test_acc": 0.5588826537132263,
  "control_majority": 0.4957797427652733,
  "control_probe_gap": 0.063102910947953
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_048",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5574758648872375,
  "onpolicy_linear_balanced_acc": 0.5039161665375428,
  "onpolicy_linear_majority": 0.39991961414790994,
  "onpolicy_linear_gap": 0.1575562507393276,
  "onpolicy_linear_recovery": 0.26255857457431153,
  "onpolicy_linear_selectivity": 0.39067521691322327,
  "onpolicy_mlp_test_acc": 0.5727491974830627,
  "onpolicy_mlp_balanced_acc": 0.4767446587252865,
  "onpolicy_mlp_majority": 0.39991961414790994,
  "onpolicy_mlp_gap": 0.1728295833351528,
  "onpolicy_mlp_recovery": 0.28801071891350316,
  "onpolicy_mlp_selectivity": 0.4055466204881668,
  "random_linear_test_acc": 0.6211816668510437,
  "random_linear_balanced_acc": 0.5270073543673948,
  "random_linear_majority": 0.40735530546623794,
  "random_linear_gap": 0.21382636138480576,
  "random_linear_recovery": 0.36080026254689507,
  "random_linear_selectivity": 0.45156751573085785,
  "random_mlp_test_acc": 0.6555466055870056,
  "random_mlp_balanced_acc": 0.6735158171442063,
  "random_mlp_majority": 0.40735530546623794,
  "random_mlp_gap": 0.24819130012076768,
  "random_mlp_recovery": 0.418785998440468,
  "random_mlp_selectivity": 0.48271702229976654,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.723710445971812,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.7838277419872084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 1.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.25,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_048",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.453125
  ],
  "train_success": [
    0.28125,
    0.453125
  ],
  "policy_loss": [
    -0.3263387382030487,
    0.5037615895271301
  ],
  "value_loss": [
    0.09175099432468414,
    0.08174578100442886
  ],
  "entropy": [
    0.6862757802009583,
    0.17111055552959442
  ],
  "val_success": [
    0.3103448275862069,
    0.3793103448275862
  ],
  "test_short_success": [
    0.328125,
    0.34375
  ],
  "test_long_success": [
    0.3125,
    0.4765625
  ],
  "val_success_norm": [
    0.4417118269854143,
    0.5398737322177387
  ],
  "test_short_success_norm": [
    0.46703586497890315,
    0.4892756680731366
  ],
  "test_long_success_norm": [
    0.44479606188466964,
    0.6783139943741212
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1338/probe.json <==
{
  "task": "rand_048",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.591339647769928,
  "probe_test_acc": 0.5785771608352661,
  "balanced_acc": 0.5767707462739079,
  "majority_baseline": 0.39188102893890675,
  "control_task_acc": 0.16639871895313263,
  "selectivity": 0.4121784418821335,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.18669613189635936,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5696428418159485,
  "rowsplit_balanced_acc": 0.5646418735285146,
  "rowsplit_probe_gap": 0.18888887356198025,
  "num_control_classes": 5,
  "control_test_acc": 0.5711414813995361,
  "control_majority": 0.48934887459807075,
  "control_probe_gap": 0.08179260680146538
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_048",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.575964629650116,
  "onpolicy_linear_balanced_acc": 0.5490895626854149,
  "onpolicy_linear_majority": 0.38163183279742763,
  "onpolicy_linear_gap": 0.19433279685268834,
  "onpolicy_linear_recovery": 0.3142671423916078,
  "onpolicy_linear_selectivity": 0.40976688265800476,
  "onpolicy_mlp_test_acc": 0.5910369753837585,
  "onpolicy_mlp_balanced_acc": 0.527790836571693,
  "onpolicy_mlp_majority": 0.38163183279742763,
  "onpolicy_mlp_gap": 0.20940514258633092,
  "onpolicy_mlp_recovery": 0.3386415305523505,
  "onpolicy_mlp_selectivity": 0.41720257699489594,
  "random_linear_test_acc": 0.6089228391647339,
  "random_linear_balanced_acc": 0.5140485291175879,
  "random_linear_majority": 0.40735530546623794,
  "random_linear_gap": 0.20156753369849595,
  "random_linear_recovery": 0.3401153094892221,
  "random_linear_selectivity": 0.4459405243396759,
  "random_mlp_test_acc": 0.6400723457336426,
  "random_mlp_balanced_acc": 0.601032797103616,
  "random_mlp_majority": 0.40735530546623794,
  "random_mlp_gap": 0.23271704026740464,
  "random_mlp_recovery": 0.39267548062753665,
  "random_mlp_selectivity": 0.48211415112018585,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.7486027362607725,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.7838277419872084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_048",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.453125
  ],
  "train_success": [
    0.421875,
    0.453125
  ],
  "policy_loss": [
    -0.02062791958451271,
    0.14889124035835266
  ],
  "value_loss": [
    0.09071283042430878,
    0.0395340733230114
  ],
  "entropy": [
    0.6466116309165955,
    0.057414498180150986
  ],
  "val_success": [
    0.46551724137931033,
    0.46551724137931033
  ],
  "test_short_success": [
    0.421875,
    0.46875
  ],
  "test_long_success": [
    0.390625,
    0.484375
  ],
  "val_success_norm": [
    0.662568080036362,
    0.6625666011675124
  ],
  "test_short_success_norm": [
    0.600474683544304,
    0.6671940928270044
  ],
  "test_long_success_norm": [
    0.5559950773558371,
    0.6894338959212379
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1339/probe.json <==
{
  "task": "rand_048",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5941305756568909,
  "probe_test_acc": 0.5625,
  "balanced_acc": 0.5320557151753935,
  "majority_baseline": 0.37741157556270094,
  "control_task_acc": 0.17162379622459412,
  "selectivity": 0.3908762037754059,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.18508842443729906,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5515872836112976,
  "rowsplit_balanced_acc": 0.5078752199659144,
  "rowsplit_probe_gap": 0.18234125186526584,
  "num_control_classes": 5,
  "control_test_acc": 0.5506430864334106,
  "control_majority": 0.5014067524115756,
  "control_probe_gap": 0.049236334021835026
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_048",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5763665437698364,
  "onpolicy_linear_balanced_acc": 0.5374697749645694,
  "onpolicy_linear_majority": 0.375,
  "onpolicy_linear_gap": 0.20136654376983643,
  "onpolicy_linear_recovery": 0.3221864700317383,
  "onpolicy_linear_selectivity": 0.4037379324436188,
  "onpolicy_mlp_test_acc": 0.5866157412528992,
  "onpolicy_mlp_balanced_acc": 0.5251567387270709,
  "onpolicy_mlp_majority": 0.375,
  "onpolicy_mlp_gap": 0.21161574125289917,
  "onpolicy_mlp_recovery": 0.33858518600463866,
  "onpolicy_mlp_selectivity": 0.40434081852436066,
  "random_linear_test_acc": 0.6069132089614868,
  "random_linear_balanced_acc": 0.5256026718800367,
  "random_linear_majority": 0.40735530546623794,
  "random_linear_gap": 0.19955790349524888,
  "random_linear_recovery": 0.33672435666068445,
  "random_linear_selectivity": 0.4354903846979141,
  "random_mlp_test_acc": 0.6346462965011597,
  "random_mlp_balanced_acc": 0.601256039041228,
  "random_mlp_majority": 0.40735530546623794,
  "random_mlp_gap": 0.22729099103492173,
  "random_mlp_recovery": 0.38351982753128877,
  "random_mlp_selectivity": 0.47447748482227325,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.7729550015344346,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.7838277419872084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_048",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.484375
  ],
  "train_success": [
    0.296875,
    0.484375
  ],
  "policy_loss": [
    0.218513622879982,
    -0.10554326325654984
  ],
  "value_loss": [
    0.09636575728654861,
    0.07743417471647263
  ],
  "entropy": [
    0.6640008687973022,
    0.031954072415828705
  ],
  "val_success": [
    0.4051724137931034,
    0.41379310344827586
  ],
  "test_short_success": [
    0.359375,
    0.421875
  ],
  "test_long_success": [
    0.296875,
    0.5390625
  ],
  "val_success_norm": [
    0.5768184046925557,
    0.5890825561791375
  ],
  "test_short_success_norm": [
    0.5115154711673701,
    0.600474683544304
  ],
  "test_long_success_norm": [
    0.4225562587904361,
    0.767273206751055
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1340/probe.json <==
{
  "task": "rand_048",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5675744414329529,
  "probe_test_acc": 0.5482314825057983,
  "balanced_acc": 0.49879325089350857,
  "majority_baseline": 0.4009244372990354,
  "control_task_acc": 0.17041800916194916,
  "selectivity": 0.3778134733438492,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.14730704520676297,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5404762029647827,
  "rowsplit_balanced_acc": 0.5030388104797824,
  "rowsplit_probe_gap": 0.131746044234624,
  "num_control_classes": 5,
  "control_test_acc": 0.548432469367981,
  "control_majority": 0.5018086816720257,
  "control_probe_gap": 0.04662378769595521
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_048",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5454180240631104,
  "onpolicy_linear_balanced_acc": 0.4891335130313926,
  "onpolicy_linear_majority": 0.4071543408360129,
  "onpolicy_linear_gap": 0.13826368322709748,
  "onpolicy_linear_recovery": 0.23322036872475832,
  "onpolicy_linear_selectivity": 0.37379422783851624,
  "onpolicy_mlp_test_acc": 0.5761656165122986,
  "onpolicy_mlp_balanced_acc": 0.6395932911409219,
  "onpolicy_mlp_majority": 0.4071543408360129,
  "onpolicy_mlp_gap": 0.1690112756762857,
  "onpolicy_mlp_recovery": 0.2850847822932874,
  "onpolicy_mlp_selectivity": 0.4031350761651993,
  "random_linear_test_acc": 0.5761656165122986,
  "random_linear_balanced_acc": 0.47743325964647365,
  "random_linear_majority": 0.40735530546623794,
  "random_linear_gap": 0.16881031104606065,
  "random_linear_recovery": 0.28484235597327834,
  "random_linear_selectivity": 0.4033360332250595,
  "random_mlp_test_acc": 0.6266077160835266,
  "random_mlp_balanced_acc": 0.5762624636590198,
  "random_mlp_majority": 0.40735530546623794,
  "random_mlp_gap": 0.21925241061728867,
  "random_mlp_recovery": 0.36995591564314295,
  "random_mlp_selectivity": 0.4642283022403717,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.7245860065652144,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.7838277419872084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 1.0,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_048",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.546875
  ],
  "train_success": [
    0.40625,
    0.546875
  ],
  "policy_loss": [
    0.22187456488609314,
    0.15108487010002136
  ],
  "value_loss": [
    0.2518656551837921,
    0.047321662306785583
  ],
  "entropy": [
    0.6752206683158875,
    0.11753685772418976
  ],
  "val_success": [
    0.3448275862068966,
    0.47413793103448276
  ],
  "test_short_success": [
    0.265625,
    0.4375
  ],
  "test_long_success": [
    0.2265625,
    0.375
  ],
  "val_success_norm": [
    0.4909367881809286,
    0.6748055098803227
  ],
  "test_short_success_norm": [
    0.37807665260196915,
    0.6227144866385375
  ],
  "test_long_success_norm": [
    0.32247714486638546,
    0.5337552742616035
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1341/probe.json <==
{
  "task": "rand_048",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5630074143409729,
  "probe_test_acc": 0.5556672215461731,
  "balanced_acc": 0.5230891583908146,
  "majority_baseline": 0.375,
  "control_task_acc": 0.16559486091136932,
  "selectivity": 0.39007236063480377,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1806672215461731,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5543650984764099,
  "rowsplit_balanced_acc": 0.5121043785681019,
  "rowsplit_probe_gap": 0.18313493974625117,
  "num_control_classes": 5,
  "control_test_acc": 0.5631029009819031,
  "control_majority": 0.4871382636655949,
  "control_probe_gap": 0.0759646373163082
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_048",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5321543216705322,
  "onpolicy_linear_balanced_acc": 0.4885603741531435,
  "onpolicy_linear_majority": 0.3804260450160772,
  "onpolicy_linear_gap": 0.15172827665445504,
  "onpolicy_linear_recovery": 0.24489130867095957,
  "onpolicy_linear_selectivity": 0.36776524782180786,
  "onpolicy_mlp_test_acc": 0.57737135887146,
  "onpolicy_mlp_balanced_acc": 0.5572081254161787,
  "onpolicy_mlp_majority": 0.3804260450160772,
  "onpolicy_mlp_gap": 0.19694531385538278,
  "onpolicy_mlp_recovery": 0.3178721640429403,
  "onpolicy_mlp_selectivity": 0.41740351915359497,
  "random_linear_test_acc": 0.5693327784538269,
  "random_linear_balanced_acc": 0.44011392899468493,
  "random_linear_majority": 0.40735530546623794,
  "random_linear_gap": 0.16197747298758897,
  "random_linear_recovery": 0.27331295543785783,
  "random_linear_selectivity": 0.40574756264686584,
  "random_mlp_test_acc": 0.61756432056427,
  "random_mlp_balanced_acc": 0.577032233683632,
  "random_mlp_majority": 0.40735530546623794,
  "random_mlp_gap": 0.21020901509803208,
  "random_mlp_recovery": 0.3546965273407283,
  "random_mlp_selectivity": 0.452773317694664,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.7701267386052466,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.7838277419872084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_048/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 1.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.75,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_049",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.25
  ],
  "train_success": [
    0.25,
    0.25
  ],
  "policy_loss": [
    -0.3497719168663025,
    0.09898213297128677
  ],
  "value_loss": [
    0.13559633493423462,
    0.07850252836942673
  ],
  "entropy": [
    0.6000639796257019,
    0.08609683066606522
  ],
  "val_success": [
    0.2413793103448276,
    0.22413793103448276
  ],
  "test_short_success": [
    0.28125,
    0.296875
  ],
  "test_long_success": [
    0.28125,
    0.25
  ],
  "val_success_norm": [
    0.3180233485363435,
    0.2906260126527382
  ],
  "test_short_success_norm": [
    0.3459042737794633,
    0.3651195757449536
  ],
  "test_long_success_norm": [
    0.34589904758906626,
    0.30746582024477687
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1337/probe.json <==
{
  "task": "rand_049",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.27892422676086426,
  "probe_test_acc": 0.23874598741531372,
  "balanced_acc": 0.2276147137860753,
  "majority_baseline": 0.1670016077170418,
  "control_task_acc": 0.15052251517772675,
  "selectivity": 0.08822347223758698,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07174437969827191,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23968254029750824,
  "rowsplit_balanced_acc": 0.2281980103439756,
  "rowsplit_probe_gap": 0.07162698474195267,
  "num_control_classes": 7,
  "control_test_acc": 0.23874598741531372,
  "control_majority": 0.1670016077170418,
  "control_probe_gap": 0.07174437969827191
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_049",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.234726682305336,
  "onpolicy_linear_balanced_acc": 0.22372488396909804,
  "onpolicy_linear_majority": 0.1690112540192926,
  "onpolicy_linear_gap": 0.0657154282860434,
  "onpolicy_linear_recovery": 0.07908100874276952,
  "onpolicy_linear_selectivity": 0.08601285517215729,
  "onpolicy_mlp_test_acc": 0.28074759244918823,
  "onpolicy_mlp_balanced_acc": 0.27291581647769564,
  "onpolicy_mlp_majority": 0.1690112540192926,
  "onpolicy_mlp_gap": 0.11173633842989564,
  "onpolicy_mlp_recovery": 0.1344619153632795,
  "onpolicy_mlp_selectivity": 0.1418810337781906,
  "random_linear_test_acc": 0.21282154321670532,
  "random_linear_balanced_acc": 0.20612898194199555,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.05265273292731626,
  "random_linear_recovery": 0.06269442427526338,
  "random_linear_selectivity": 0.07636655867099762,
  "random_mlp_test_acc": 0.25422024726867676,
  "random_mlp_balanced_acc": 0.247346540917928,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.0940514369792877,
  "random_mlp_recovery": 0.1119885021318343,
  "random_mlp_selectivity": 0.10791799426078796,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9972170444657927,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981782958433593
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.75,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 1.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_049",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.359375
  ],
  "train_success": [
    0.234375,
    0.359375
  ],
  "policy_loss": [
    -0.3101402819156647,
    -0.13600023090839386
  ],
  "value_loss": [
    0.13688799738883972,
    0.09059834480285645
  ],
  "entropy": [
    0.6859835386276245,
    0.08322770148515701
  ],
  "val_success": [
    0.31896551724137934,
    0.27586206896551724
  ],
  "test_short_success": [
    0.265625,
    0.265625
  ],
  "test_long_success": [
    0.3125,
    0.3203125
  ],
  "val_success_norm": [
    0.4043907508165058,
    0.35715353019737317
  ],
  "test_short_success_norm": [
    0.3266881346910679,
    0.3266880393101388
  ],
  "test_long_success_norm": [
    0.3843322752981776,
    0.39394058203009413
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1338/probe.json <==
{
  "task": "rand_049",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.30624154210090637,
  "probe_test_acc": 0.274517685174942,
  "balanced_acc": 0.2568829100791967,
  "majority_baseline": 0.18629421221864953,
  "control_task_acc": 0.1326366513967514,
  "selectivity": 0.1418810337781906,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08822347295629249,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2779761850833893,
  "rowsplit_balanced_acc": 0.2609952465832651,
  "rowsplit_probe_gap": 0.0996031692103734,
  "num_control_classes": 7,
  "control_test_acc": 0.27331188321113586,
  "control_majority": 0.18629421221864953,
  "control_probe_gap": 0.08701767099248633
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_049",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2773312032222748,
  "onpolicy_linear_balanced_acc": 0.26118597744699146,
  "onpolicy_linear_majority": 0.1864951768488746,
  "onpolicy_linear_gap": 0.09083602637340019,
  "onpolicy_linear_recovery": 0.11166009566058284,
  "onpolicy_linear_selectivity": 0.13766078650951385,
  "onpolicy_mlp_test_acc": 0.30667203664779663,
  "onpolicy_mlp_balanced_acc": 0.29813549249610505,
  "onpolicy_mlp_majority": 0.1864951768488746,
  "onpolicy_mlp_gap": 0.12017685979892204,
  "onpolicy_mlp_recovery": 0.14772728615598718,
  "onpolicy_mlp_selectivity": 0.1609726846218109,
  "random_linear_test_acc": 0.23874598741531372,
  "random_linear_balanced_acc": 0.23258462497483176,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.07857717712592466,
  "random_linear_recovery": 0.09356306134927042,
  "random_linear_selectivity": 0.0846061110496521,
  "random_mlp_test_acc": 0.26848873496055603,
  "random_mlp_balanced_acc": 0.2618400171169913,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.10831992467116697,
  "random_mlp_recovery": 0.12897821133374654,
  "random_mlp_selectivity": 0.12278938293457031,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.995491425990137,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981782958433593
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.75,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_049",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.21875
  ],
  "train_success": [
    0.28125,
    0.21875
  ],
  "policy_loss": [
    -0.22194966673851013,
    -0.17775267362594604
  ],
  "value_loss": [
    0.11704785376787186,
    0.041058845818042755
  ],
  "entropy": [
    0.6453738212585449,
    0.12106025218963623
  ],
  "val_success": [
    0.2413793103448276,
    0.2413793103448276
  ],
  "test_short_success": [
    0.3125,
    0.25
  ],
  "test_long_success": [
    0.3203125,
    0.1953125
  ],
  "val_success_norm": [
    0.308433320625919,
    0.30837483913933644
  ],
  "test_short_success_norm": [
    0.3843359777466689,
    0.3074693984530573
  ],
  "test_long_success_norm": [
    0.39394058210223537,
    0.24020767207467347
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1339/probe.json <==
{
  "task": "rand_049",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2664918899536133,
  "probe_test_acc": 0.22608521580696106,
  "balanced_acc": 0.21648058650853283,
  "majority_baseline": 0.16981511254019294,
  "control_task_acc": 0.14127813279628754,
  "selectivity": 0.08480708301067352,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05627010326676812,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2261904776096344,
  "rowsplit_balanced_acc": 0.21543991448749575,
  "rowsplit_probe_gap": 0.05654762046677725,
  "num_control_classes": 7,
  "control_test_acc": 0.22226688265800476,
  "control_majority": 0.16981511254019294,
  "control_probe_gap": 0.052451770117811825
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_049",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22467845678329468,
  "onpolicy_linear_balanced_acc": 0.21204777105291625,
  "onpolicy_linear_majority": 0.17262861736334406,
  "onpolicy_linear_gap": 0.052049839419950616,
  "onpolicy_linear_recovery": 0.06290988607084631,
  "onpolicy_linear_selectivity": 0.08802251517772675,
  "onpolicy_mlp_test_acc": 0.26728296279907227,
  "onpolicy_mlp_balanced_acc": 0.25707231138544934,
  "onpolicy_mlp_majority": 0.17262861736334406,
  "onpolicy_mlp_gap": 0.0946543454357282,
  "onpolicy_mlp_recovery": 0.11440369756817671,
  "onpolicy_mlp_selectivity": 0.12439711391925812,
  "random_linear_test_acc": 0.2043810337781906,
  "random_linear_balanced_acc": 0.19719816073796026,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.04421222348880155,
  "random_linear_recovery": 0.05264417900939854,
  "random_linear_selectivity": 0.06008842587471008,
  "random_mlp_test_acc": 0.23573151230812073,
  "random_mlp_balanced_acc": 0.23128355341078774,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.07556270201873166,
  "random_mlp_recovery": 0.0899736791685113,
  "random_mlp_selectivity": 0.09827171266078949,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9963843665917315,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981782958433593
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_049",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.203125
  ],
  "train_success": [
    0.25,
    0.203125
  ],
  "policy_loss": [
    0.363170325756073,
    0.21301808953285217
  ],
  "value_loss": [
    0.0804668739438057,
    0.04451625049114227
  ],
  "entropy": [
    0.6634020209312439,
    0.03921784088015556
  ],
  "val_success": [
    0.2413793103448276,
    0.25
  ],
  "test_short_success": [
    0.359375,
    0.25
  ],
  "test_long_success": [
    0.3046875,
    0.3984375
  ],
  "val_success_norm": [
    0.3115970877985813,
    0.31961271265327956
  ],
  "test_short_success_norm": [
    0.4419907484572301,
    0.3074689464926057
  ],
  "test_long_success_norm": [
    0.37472396808080033,
    0.4900236509504319
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1340/probe.json <==
{
  "task": "rand_049",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.28027740120887756,
  "probe_test_acc": 0.2554260492324829,
  "balanced_acc": 0.23245648882046138,
  "majority_baseline": 0.19031350482315113,
  "control_task_acc": 0.14730706810951233,
  "selectivity": 0.10811898112297058,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06511254440933179,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23928570747375488,
  "rowsplit_balanced_acc": 0.21900191968024593,
  "rowsplit_probe_gap": 0.061706342394389796,
  "num_control_classes": 7,
  "control_test_acc": 0.2554260492324829,
  "control_majority": 0.19031350482315113,
  "control_probe_gap": 0.06511254440933179
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_049",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25401929020881653,
  "onpolicy_linear_balanced_acc": 0.23255774052741787,
  "onpolicy_linear_majority": 0.1877009646302251,
  "onpolicy_linear_gap": 0.06631832557859144,
  "onpolicy_linear_recovery": 0.08164274816404528,
  "onpolicy_linear_selectivity": 0.10651125013828278,
  "onpolicy_mlp_test_acc": 0.2926045060157776,
  "onpolicy_mlp_balanced_acc": 0.27588603547308577,
  "onpolicy_mlp_majority": 0.1877009646302251,
  "onpolicy_mlp_gap": 0.1049035413855525,
  "onpolicy_mlp_recovery": 0.12914399355133827,
  "onpolicy_mlp_selectivity": 0.14368972182273865,
  "random_linear_test_acc": 0.22166398167610168,
  "random_linear_balanced_acc": 0.21527300273876657,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.06149517138671262,
  "random_linear_recovery": 0.07322325264902656,
  "random_linear_selectivity": 0.07335208356380463,
  "random_mlp_test_acc": 0.25502410531044006,
  "random_mlp_balanced_acc": 0.25037228712937554,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.094855295021051,
  "random_mlp_recovery": 0.11294566834763095,
  "random_mlp_selectivity": 0.11254018545150757,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9936072909565224,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981782958433593
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_049",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.296875
  ],
  "train_success": [
    0.34375,
    0.296875
  ],
  "policy_loss": [
    0.04617919772863388,
    0.003289391053840518
  ],
  "value_loss": [
    0.25816237926483154,
    0.039713285863399506
  ],
  "entropy": [
    0.6749241948127747,
    0.009871365502476692
  ],
  "val_success": [
    0.27586206896551724,
    0.3103448275862069
  ],
  "test_short_success": [
    0.328125,
    0.296875
  ],
  "test_long_success": [
    0.3359375,
    0.28125
  ],
  "val_success_norm": [
    0.35105974879233764,
    0.4014633635239637
  ],
  "test_short_success_norm": [
    0.4035538151060176,
    0.36512195339983466
  ],
  "test_long_success_norm": [
    0.41315719567260595,
    0.34589904756694345
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1341/probe.json <==
{
  "task": "rand_049",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26852163672447205,
  "probe_test_acc": 0.2508038580417633,
  "balanced_acc": 0.24096406681122076,
  "majority_baseline": 0.17242765273311897,
  "control_task_acc": 0.14610128104686737,
  "selectivity": 0.10470257699489594,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07837620530864434,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23492063581943512,
  "rowsplit_balanced_acc": 0.22276856834325365,
  "rowsplit_probe_gap": 0.061309524708324015,
  "num_control_classes": 7,
  "control_test_acc": 0.2508038580417633,
  "control_majority": 0.17242765273311897,
  "control_probe_gap": 0.07837620530864434
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_049",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24738745391368866,
  "onpolicy_linear_balanced_acc": 0.23585782274621672,
  "onpolicy_linear_majority": 0.17363344051446947,
  "onpolicy_linear_gap": 0.07375401339921919,
  "onpolicy_linear_recovery": 0.08925096563096176,
  "onpolicy_linear_selectivity": 0.10811896622180939,
  "onpolicy_mlp_test_acc": 0.2897909879684448,
  "onpolicy_mlp_balanced_acc": 0.2781968085603073,
  "onpolicy_mlp_majority": 0.17363344051446947,
  "onpolicy_mlp_gap": 0.11615754745397536,
  "onpolicy_mlp_recovery": 0.1405641916660947,
  "onpolicy_mlp_selectivity": 0.1531350463628769,
  "random_linear_test_acc": 0.2339228242635727,
  "random_linear_balanced_acc": 0.22729994103308265,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.07375401397418363,
  "random_linear_recovery": 0.08782004631144717,
  "random_linear_selectivity": 0.09264469146728516,
  "random_mlp_test_acc": 0.2568328082561493,
  "random_mlp_balanced_acc": 0.2502844009870908,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.09666399796676023,
  "random_mlp_recovery": 0.11509931894773842,
  "random_mlp_selectivity": 0.11334405839443207,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9961820365770403,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9981782958433593
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_049/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.75,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.75,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_050",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.53125
  ],
  "train_success": [
    0.4375,
    0.53125
  ],
  "policy_loss": [
    -0.32216644287109375,
    0.11928027123212814
  ],
  "value_loss": [
    0.2041068822145462,
    0.10139709711074829
  ],
  "entropy": [
    0.5992250442504883,
    0.10040316730737686
  ],
  "val_success": [
    0.47413793103448276,
    0.4396551724137931
  ],
  "test_short_success": [
    0.546875,
    0.390625
  ],
  "test_long_success": [
    0.4765625,
    0.5859375
  ],
  "val_success_norm": [
    0.5604622882386917,
    0.523635880111784
  ],
  "test_short_success_norm": [
    0.646179235753434,
    0.46155659286919304
  ],
  "test_long_success_norm": [
    0.5630989963560687,
    0.6923348315852861
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1337/probe.json <==
{
  "task": "rand_050",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27021312713623047,
  "probe_test_acc": 0.2524115741252899,
  "balanced_acc": 0.24963917106959013,
  "majority_baseline": 0.18187299035369775,
  "control_task_acc": 0.17041800916194916,
  "selectivity": 0.08199356496334076,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07053858377159217,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24126984179019928,
  "rowsplit_balanced_acc": 0.23894347405523453,
  "rowsplit_probe_gap": 0.06210317512353261,
  "num_control_classes": 6,
  "control_test_acc": 0.2524115741252899,
  "control_majority": 0.18187299035369775,
  "control_probe_gap": 0.07053858377159217
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_050",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2506029009819031,
  "onpolicy_linear_balanced_acc": 0.2496784453233696,
  "onpolicy_linear_majority": 0.17946141479099678,
  "onpolicy_linear_gap": 0.0711414861909063,
  "onpolicy_linear_recovery": 0.08670096382217725,
  "onpolicy_linear_selectivity": 0.08782154321670532,
  "onpolicy_mlp_test_acc": 0.28697749972343445,
  "onpolicy_mlp_balanced_acc": 0.2853125156370926,
  "onpolicy_mlp_majority": 0.17946141479099678,
  "onpolicy_mlp_gap": 0.10751608493243767,
  "onpolicy_mlp_recovery": 0.13103111403963014,
  "onpolicy_mlp_selectivity": 0.12098070979118347,
  "random_linear_test_acc": 0.25020095705986023,
  "random_linear_balanced_acc": 0.24805192404683218,
  "random_linear_majority": 0.18689710610932475,
  "random_linear_gap": 0.06330385095053548,
  "random_linear_recovery": 0.07785466196981328,
  "random_linear_selectivity": 0.07958199083805084,
  "random_mlp_test_acc": 0.27170416712760925,
  "random_mlp_balanced_acc": 0.2702670124560787,
  "random_mlp_majority": 0.18689710610932475,
  "random_mlp_gap": 0.0848070610182845,
  "random_mlp_recovery": 0.10430052783662473,
  "random_mlp_selectivity": 0.09947748482227325,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993084974210152,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990557903936018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 1.0,
  "20": 1.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_050",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.453125
  ],
  "train_success": [
    0.5,
    0.453125
  ],
  "policy_loss": [
    -0.18159087002277374,
    -0.3551807701587677
  ],
  "value_loss": [
    0.12910088896751404,
    0.08934885263442993
  ],
  "entropy": [
    0.6863194108009338,
    0.2347286343574524
  ],
  "val_success": [
    0.5258620689655172,
    0.46551724137931033
  ],
  "test_short_success": [
    0.40625,
    0.5
  ],
  "test_long_success": [
    0.4921875,
    0.6171875
  ],
  "val_success_norm": [
    0.6234327439819155,
    0.5508983118387831
  ],
  "test_short_success_norm": [
    0.480018858787696,
    0.5907924165368961
  ],
  "test_long_success_norm": [
    0.5815612585316396,
    0.7292593559365501
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1338/probe.json <==
{
  "task": "rand_050",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27486467361450195,
  "probe_test_acc": 0.23975080251693726,
  "balanced_acc": 0.23726403221478432,
  "majority_baseline": 0.17926045016077172,
  "control_task_acc": 0.1676045060157776,
  "selectivity": 0.07214629650115967,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06049035235616554,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2361111044883728,
  "rowsplit_balanced_acc": 0.23334924543620925,
  "rowsplit_probe_gap": 0.05357142194869027,
  "num_control_classes": 6,
  "control_test_acc": 0.2415594905614853,
  "control_majority": 0.17926045016077172,
  "control_probe_gap": 0.06229904040071357
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_050",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23894694447517395,
  "onpolicy_linear_balanced_acc": 0.23602807479920065,
  "onpolicy_linear_majority": 0.1742363344051447,
  "onpolicy_linear_gap": 0.06471061007002926,
  "onpolicy_linear_recovery": 0.07836456454331117,
  "onpolicy_linear_selectivity": 0.07817524671554565,
  "onpolicy_mlp_test_acc": 0.2735128700733185,
  "onpolicy_mlp_balanced_acc": 0.27037146543411666,
  "onpolicy_mlp_majority": 0.1742363344051447,
  "onpolicy_mlp_gap": 0.0992765356681738,
  "onpolicy_mlp_recovery": 0.12022390885491185,
  "onpolicy_mlp_selectivity": 0.10389871895313263,
  "random_linear_test_acc": 0.23512861132621765,
  "random_linear_balanced_acc": 0.23153162045392142,
  "random_linear_majority": 0.18689710610932475,
  "random_linear_gap": 0.0482315052168929,
  "random_linear_recovery": 0.05931783736017278,
  "random_linear_selectivity": 0.06872989237308502,
  "random_mlp_test_acc": 0.2660771608352661,
  "random_mlp_balanced_acc": 0.26113069192065247,
  "random_mlp_majority": 0.18689710610932475,
  "random_mlp_gap": 0.07918005472594136,
  "random_mlp_recovery": 0.09738011673660016,
  "random_mlp_selectivity": 0.09807072579860687,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988000282475581,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990557903936018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_050",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.46875
  ],
  "train_success": [
    0.4375,
    0.46875
  ],
  "policy_loss": [
    -0.03634440526366234,
    0.15966200828552246
  ],
  "value_loss": [
    0.11257471889257431,
    0.04922618344426155
  ],
  "entropy": [
    0.646740198135376,
    0.2851233184337616
  ],
  "val_success": [
    0.4482758620689655,
    0.5086206896551724
  ],
  "test_short_success": [
    0.46875,
    0.390625
  ],
  "test_long_success": [
    0.5390625,
    0.5234375
  ],
  "val_success_norm": [
    0.53132447367031,
    0.6037525051849665
  ],
  "test_short_success_norm": [
    0.5538679022405426,
    0.46155656357362485
  ],
  "test_long_success_norm": [
    0.6369480450584435,
    0.6184857828828592
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1339/probe.json <==
{
  "task": "rand_050",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28163057565689087,
  "probe_test_acc": 0.2447749227285385,
  "balanced_acc": 0.242005617997033,
  "majority_baseline": 0.18167202572347266,
  "control_task_acc": 0.16881029307842255,
  "selectivity": 0.07596462965011597,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06310289700506586,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24226190149784088,
  "rowsplit_balanced_acc": 0.2399308550502458,
  "rowsplit_probe_gap": 0.05833333006926944,
  "num_control_classes": 6,
  "control_test_acc": 0.24356913566589355,
  "control_majority": 0.18167202572347266,
  "control_probe_gap": 0.0618971099424209
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_050",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24598070979118347,
  "onpolicy_linear_balanced_acc": 0.2421070914519791,
  "onpolicy_linear_majority": 0.18629421221864953,
  "onpolicy_linear_gap": 0.05968649757253394,
  "onpolicy_linear_recovery": 0.07335144774535167,
  "onpolicy_linear_selectivity": 0.07897910475730896,
  "onpolicy_mlp_test_acc": 0.2841639816761017,
  "onpolicy_mlp_balanced_acc": 0.2793388796557661,
  "onpolicy_mlp_majority": 0.18629421221864953,
  "onpolicy_mlp_gap": 0.09786976945745215,
  "onpolicy_mlp_recovery": 0.1202766047963156,
  "onpolicy_mlp_selectivity": 0.11113344132900238,
  "random_linear_test_acc": 0.22829581797122955,
  "random_linear_balanced_acc": 0.2241685330499972,
  "random_linear_majority": 0.18689710610932475,
  "random_linear_gap": 0.0413987118619048,
  "random_linear_recovery": 0.050914481024428644,
  "random_linear_selectivity": 0.05647106468677521,
  "random_mlp_test_acc": 0.2546221911907196,
  "random_mlp_balanced_acc": 0.2511724654686414,
  "random_mlp_majority": 0.18689710610932475,
  "random_mlp_gap": 0.06772508508139485,
  "random_mlp_recovery": 0.08329214616041047,
  "random_mlp_selectivity": 0.09746785461902618,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9984876706028221,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990557903936018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.0,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_050",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.65625
  ],
  "train_success": [
    0.46875,
    0.65625
  ],
  "policy_loss": [
    -0.009320640936493874,
    0.017130794003605843
  ],
  "value_loss": [
    0.11547212302684784,
    0.07387194782495499
  ],
  "entropy": [
    0.6635453104972839,
    0.10421299934387207
  ],
  "val_success": [
    0.5517241379310345,
    0.5172413793103449
  ],
  "test_short_success": [
    0.515625,
    0.40625
  ],
  "test_long_success": [
    0.4453125,
    0.5
  ],
  "val_success_norm": [
    0.6563925404108355,
    0.6117391983463786
  ],
  "test_short_success_norm": [
    0.6092546879067939,
    0.4800188696788784
  ],
  "test_long_success_norm": [
    0.5261744720048824,
    0.5907923896194236
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1340/probe.json <==
{
  "task": "rand_050",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2987990379333496,
  "probe_test_acc": 0.26788586378097534,
  "balanced_acc": 0.2634807444380865,
  "majority_baseline": 0.18106913183279744,
  "control_task_acc": 0.17041800916194916,
  "selectivity": 0.09746785461902618,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0868167319481779,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2597222328186035,
  "rowsplit_balanced_acc": 0.25473503463960095,
  "rowsplit_probe_gap": 0.07956350265987336,
  "num_control_classes": 6,
  "control_test_acc": 0.26788586378097534,
  "control_majority": 0.18106913183279744,
  "control_probe_gap": 0.0868167319481779
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_050",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2598472535610199,
  "onpolicy_linear_balanced_acc": 0.25440208502026646,
  "onpolicy_linear_majority": 0.1864951768488746,
  "onpolicy_linear_gap": 0.0733520767121453,
  "onpolicy_linear_recovery": 0.09016796781611537,
  "onpolicy_linear_selectivity": 0.09686493873596191,
  "onpolicy_mlp_test_acc": 0.2978295683860779,
  "onpolicy_mlp_balanced_acc": 0.29406147106456976,
  "onpolicy_mlp_majority": 0.1864951768488746,
  "onpolicy_mlp_gap": 0.11133439153720329,
  "onpolicy_mlp_recovery": 0.13685769078288626,
  "onpolicy_mlp_selectivity": 0.12781348824501038,
  "random_linear_test_acc": 0.23151125013828278,
  "random_linear_balanced_acc": 0.22824158435481448,
  "random_linear_majority": 0.18689710610932475,
  "random_linear_gap": 0.044614144028958025,
  "random_linear_recovery": 0.05486900165301412,
  "random_linear_selectivity": 0.06109324097633362,
  "random_mlp_test_acc": 0.27331188321113586,
  "random_mlp_balanced_acc": 0.270975432038434,
  "random_mlp_majority": 0.18689710610932475,
  "random_mlp_gap": 0.08641477710181111,
  "random_mlp_recovery": 0.10627778815091747,
  "random_mlp_selectivity": 0.11053052544593811,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9977194511295702,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990557903936018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 1.0,
  "19": 0.75,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_050",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.546875
  ],
  "train_success": [
    0.515625,
    0.546875
  ],
  "policy_loss": [
    0.16354364156723022,
    0.25691571831703186
  ],
  "value_loss": [
    0.3041335940361023,
    0.047094233334064484
  ],
  "entropy": [
    0.6750130653381348,
    0.3875167667865753
  ],
  "val_success": [
    0.4396551724137931,
    0.5
  ],
  "test_short_success": [
    0.375,
    0.515625
  ],
  "test_long_success": [
    0.484375,
    0.5
  ],
  "val_success_norm": [
    0.5207086553100994,
    0.5900015965249998
  ],
  "test_short_success_norm": [
    0.4430943149365759,
    0.6092547153340632
  ],
  "test_long_success_norm": [
    0.572330127443834,
    0.5907923896194689
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1341/probe.json <==
{
  "task": "rand_050",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2933863401412964,
  "probe_test_acc": 0.2654742896556854,
  "balanced_acc": 0.2577891665556864,
  "majority_baseline": 0.1885048231511254,
  "control_task_acc": 0.18569131195545197,
  "selectivity": 0.07978297770023346,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07696946650456002,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25158730149269104,
  "rowsplit_balanced_acc": 0.24517275050197473,
  "rowsplit_probe_gap": 0.06884920625459581,
  "num_control_classes": 6,
  "control_test_acc": 0.2654742896556854,
  "control_majority": 0.1885048231511254,
  "control_probe_gap": 0.07696946650456002
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_050",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26567524671554565,
  "onpolicy_linear_balanced_acc": 0.26047295757330063,
  "onpolicy_linear_majority": 0.18569131832797428,
  "onpolicy_linear_gap": 0.07998392838757137,
  "onpolicy_linear_recovery": 0.09822310652925843,
  "onpolicy_linear_selectivity": 0.09385049343109131,
  "onpolicy_mlp_test_acc": 0.2936093211174011,
  "onpolicy_mlp_balanced_acc": 0.2911426905146071,
  "onpolicy_mlp_majority": 0.18569131832797428,
  "onpolicy_mlp_gap": 0.10791800278942684,
  "onpolicy_mlp_recovery": 0.13252714261603848,
  "onpolicy_mlp_selectivity": 0.11877009272575378,
  "random_linear_test_acc": 0.23372186720371246,
  "random_linear_balanced_acc": 0.23050076727961008,
  "random_linear_majority": 0.18689710610932475,
  "random_linear_gap": 0.04682476109438771,
  "random_linear_recovery": 0.057587743748312714,
  "random_linear_selectivity": 0.06410771608352661,
  "random_mlp_test_acc": 0.2721061110496521,
  "random_mlp_balanced_acc": 0.2699907370097488,
  "random_mlp_majority": 0.18689710610932475,
  "random_mlp_gap": 0.08520900494032735,
  "random_mlp_recovery": 0.10479486124149008,
  "random_mlp_selectivity": 0.10329581797122955,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9985411656703053,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990557903936018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_050/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_051",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.296875
  ],
  "train_success": [
    0.453125,
    0.296875
  ],
  "policy_loss": [
    0.17491774260997772,
    0.014659466221928596
  ],
  "value_loss": [
    0.09833317250013351,
    0.08913394808769226
  ],
  "entropy": [
    0.5997264981269836,
    0.09506882727146149
  ],
  "val_success": [
    0.39655172413793105,
    0.4224137931034483
  ],
  "test_short_success": [
    0.453125,
    0.34375
  ],
  "test_long_success": [
    0.421875,
    0.453125
  ],
  "val_success_norm": [
    0.43281927048478847,
    0.4609314027147327
  ],
  "test_short_success_norm": [
    0.4852047478060053,
    0.3680867539942301
  ],
  "test_long_success_norm": [
    0.45174466119332224,
    0.48520722897009777
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1337/probe.json <==
{
  "task": "rand_051",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.313768595457077,
  "probe_test_acc": 0.26245981454849243,
  "balanced_acc": 0.2210907990668781,
  "majority_baseline": 0.2327170418006431,
  "control_task_acc": 0.14971864223480225,
  "selectivity": 0.11274117231369019,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02974277274784934,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2777777910232544,
  "rowsplit_balanced_acc": 0.23781371575653404,
  "rowsplit_probe_gap": 0.045634933880397244,
  "num_control_classes": 7,
  "control_test_acc": 0.26245981454849243,
  "control_majority": 0.2327170418006431,
  "control_probe_gap": 0.02974277274784934
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_051",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26024919748306274,
  "onpolicy_linear_balanced_acc": 0.22502688095998089,
  "onpolicy_linear_majority": 0.23030546623794212,
  "onpolicy_linear_gap": 0.02994373124512062,
  "onpolicy_linear_recovery": 0.03890339599888256,
  "onpolicy_linear_selectivity": 0.11012861132621765,
  "onpolicy_mlp_test_acc": 0.2970257103443146,
  "onpolicy_mlp_balanced_acc": 0.26389038526480046,
  "onpolicy_mlp_majority": 0.23030546623794212,
  "onpolicy_mlp_gap": 0.06672024410637245,
  "onpolicy_mlp_recovery": 0.0866840560504724,
  "onpolicy_mlp_selectivity": 0.15514467656612396,
  "random_linear_test_acc": 0.24758842587471008,
  "random_linear_balanced_acc": 0.20438532607901763,
  "random_linear_majority": 0.23532958199356913,
  "random_linear_gap": 0.012258843881140957,
  "random_linear_recovery": 0.016031539330501287,
  "random_linear_selectivity": 0.10008038580417633,
  "random_mlp_test_acc": 0.2658762037754059,
  "random_mlp_balanced_acc": 0.22910409400736256,
  "random_mlp_majority": 0.23532958199356913,
  "random_mlp_gap": 0.030546621781836758,
  "random_mlp_recovery": 0.03994743495043882,
  "random_mlp_selectivity": 0.12359324097633362,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9780473172846188,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9728490835406577
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_051",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.5
  ],
  "train_success": [
    0.359375,
    0.5
  ],
  "policy_loss": [
    0.08367490768432617,
    -0.00043726959847845137
  ],
  "value_loss": [
    0.03662627562880516,
    0.08973512798547745
  ],
  "entropy": [
    0.6862191557884216,
    0.14824260771274567
  ],
  "val_success": [
    0.3793103448275862,
    0.5
  ],
  "test_short_success": [
    0.4375,
    0.375
  ],
  "test_long_success": [
    0.4453125,
    0.453125
  ],
  "val_success_norm": [
    0.41182959819035087,
    0.5457179427590202
  ],
  "test_short_success_norm": [
    0.46847508089955225,
    0.40154950788453325
  ],
  "test_long_success_norm": [
    0.47684158726479675,
    0.48520722864939975
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1338/probe.json <==
{
  "task": "rand_051",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.30717185139656067,
  "probe_test_acc": 0.26647910475730896,
  "balanced_acc": 0.22912086246893568,
  "majority_baseline": 0.22909967845659163,
  "control_task_acc": 0.14650321006774902,
  "selectivity": 0.11997589468955994,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03737942630071733,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2571428716182709,
  "rowsplit_balanced_acc": 0.22418804609733559,
  "rowsplit_probe_gap": 0.04384922082462009,
  "num_control_classes": 7,
  "control_test_acc": 0.2630627155303955,
  "control_majority": 0.22909967845659163,
  "control_probe_gap": 0.03396303707380388
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_051",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26848873496055603,
  "onpolicy_linear_balanced_acc": 0.23044206638879397,
  "onpolicy_linear_majority": 0.22447749196141478,
  "onpolicy_linear_gap": 0.04401124299914125,
  "onpolicy_linear_recovery": 0.056750439275389176,
  "onpolicy_linear_selectivity": 0.12741155922412872,
  "onpolicy_mlp_test_acc": 0.28918811678886414,
  "onpolicy_mlp_balanced_acc": 0.25772776159685684,
  "onpolicy_mlp_majority": 0.22447749196141478,
  "onpolicy_mlp_gap": 0.06471062482744935,
  "onpolicy_mlp_recovery": 0.083441323954752,
  "onpolicy_mlp_selectivity": 0.15313506126403809,
  "random_linear_test_acc": 0.2636655867099762,
  "random_linear_balanced_acc": 0.21440303892927667,
  "random_linear_majority": 0.23532958199356913,
  "random_linear_gap": 0.02833600471640707,
  "random_linear_recovery": 0.03705649394713314,
  "random_linear_selectivity": 0.11716237664222717,
  "random_mlp_test_acc": 0.27572348713874817,
  "random_mlp_balanced_acc": 0.23329464712117076,
  "random_mlp_majority": 0.23532958199356913,
  "random_mlp_gap": 0.04039390514517904,
  "random_mlp_recovery": 0.05282524888368224,
  "random_mlp_selectivity": 0.12821544706821442,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9821724075851264,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9728490835406577
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_051",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.4375
  ],
  "train_success": [
    0.40625,
    0.4375
  ],
  "policy_loss": [
    -0.18539385497570038,
    0.042612701654434204
  ],
  "value_loss": [
    0.13774734735488892,
    0.045055605471134186
  ],
  "entropy": [
    0.6469445824623108,
    0.21520580351352692
  ],
  "val_success": [
    0.46551724137931033,
    0.4827586206896552
  ],
  "test_short_success": [
    0.421875,
    0.53125
  ],
  "test_long_success": [
    0.484375,
    0.4296875
  ],
  "val_success_norm": [
    0.5048950489756769,
    0.5249975686599502
  ],
  "test_short_success_norm": [
    0.45174251122815645,
    0.5688614585420241
  ],
  "test_long_success_norm": [
    0.5186697963445022,
    0.46011030347430115
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1339/probe.json <==
{
  "task": "rand_051",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29583898186683655,
  "probe_test_acc": 0.25482314825057983,
  "balanced_acc": 0.22311072280885227,
  "majority_baseline": 0.2172427652733119,
  "control_task_acc": 0.1394694596529007,
  "selectivity": 0.11535368859767914,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03758038297726793,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26924604177474976,
  "rowsplit_balanced_acc": 0.23467727548457118,
  "rowsplit_probe_gap": 0.04404762907633705,
  "num_control_classes": 7,
  "control_test_acc": 0.25884243845939636,
  "control_majority": 0.2172427652733119,
  "control_probe_gap": 0.04159967318608446
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_051",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.256028950214386,
  "onpolicy_linear_balanced_acc": 0.22275445800654706,
  "onpolicy_linear_majority": 0.21864951768488747,
  "onpolicy_linear_gap": 0.03737943252949852,
  "onpolicy_linear_recovery": 0.04783952064474913,
  "onpolicy_linear_selectivity": 0.12037782371044159,
  "onpolicy_mlp_test_acc": 0.29381027817726135,
  "onpolicy_mlp_balanced_acc": 0.2696602408451241,
  "onpolicy_mlp_majority": 0.21864951768488747,
  "onpolicy_mlp_gap": 0.07516076049237388,
  "onpolicy_mlp_recovery": 0.09619340128859374,
  "onpolicy_mlp_selectivity": 0.14268487691879272,
  "random_linear_test_acc": 0.2600482404232025,
  "random_linear_balanced_acc": 0.20643360708467914,
  "random_linear_majority": 0.23532958199356913,
  "random_linear_gap": 0.02471865842963339,
  "random_linear_recovery": 0.03232589864542858,
  "random_linear_selectivity": 0.1173633486032486,
  "random_mlp_test_acc": 0.2851687967777252,
  "random_mlp_balanced_acc": 0.2432062976989759,
  "random_mlp_majority": 0.23532958199356913,
  "random_mlp_gap": 0.049839214784156094,
  "random_mlp_recovery": 0.06517738049039704,
  "random_mlp_selectivity": 0.14690512418746948,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9877201919398203,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9728490835406577
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_051",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.484375
  ],
  "train_success": [
    0.484375,
    0.484375
  ],
  "policy_loss": [
    0.011273846961557865,
    0.07039333134889603
  ],
  "value_loss": [
    0.12625454366207123,
    0.07781685888767242
  ],
  "entropy": [
    0.6639083623886108,
    0.10605337470769882
  ],
  "val_success": [
    0.45689655172413796,
    0.41379310344827586
  ],
  "test_short_success": [
    0.515625,
    0.40625
  ],
  "test_long_success": [
    0.390625,
    0.3828125
  ],
  "val_success_norm": [
    0.4969301126381883,
    0.4552111495403314
  ],
  "test_short_success_norm": [
    0.5521310104549337,
    0.4350119148481605
  ],
  "test_long_success_norm": [
    0.41828209419347306,
    0.4099164519306519
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1340/probe.json <==
{
  "task": "rand_051",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3156292140483856,
  "probe_test_acc": 0.2737138271331787,
  "balanced_acc": 0.23383610289994208,
  "majority_baseline": 0.22347266881028938,
  "control_task_acc": 0.14228296279907227,
  "selectivity": 0.13143086433410645,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.050241158322889334,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27619048953056335,
  "rowsplit_balanced_acc": 0.23859465238383723,
  "rowsplit_probe_gap": 0.04940477524484907,
  "num_control_classes": 7,
  "control_test_acc": 0.2737138271331787,
  "control_majority": 0.22347266881028938,
  "control_probe_gap": 0.050241158322889334
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_051",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2676848769187927,
  "onpolicy_linear_balanced_acc": 0.23408795486255846,
  "onpolicy_linear_majority": 0.22166398713826366,
  "onpolicy_linear_gap": 0.04602088978052907,
  "onpolicy_linear_recovery": 0.05912727796228057,
  "onpolicy_linear_selectivity": 0.11515271663665771,
  "onpolicy_mlp_test_acc": 0.3024517595767975,
  "onpolicy_mlp_balanced_acc": 0.27182849562811645,
  "onpolicy_mlp_majority": 0.22166398713826366,
  "onpolicy_mlp_gap": 0.08078777243853383,
  "onpolicy_mlp_recovery": 0.10379549590863525,
  "onpolicy_mlp_selectivity": 0.15434083342552185,
  "random_linear_test_acc": 0.2598472535610199,
  "random_linear_balanced_acc": 0.20663896955680036,
  "random_linear_majority": 0.23532958199356913,
  "random_linear_gap": 0.02451767156745077,
  "random_linear_recovery": 0.032063057482164266,
  "random_linear_selectivity": 0.11254018545150757,
  "random_mlp_test_acc": 0.28014469146728516,
  "random_mlp_balanced_acc": 0.23975961902410595,
  "random_mlp_majority": 0.23532958199356913,
  "random_mlp_gap": 0.04481510947371603,
  "random_mlp_recovery": 0.058607091916218386,
  "random_mlp_selectivity": 0.1394694447517395,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9809770560885044,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9728490835406577
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.0,
  "16": 0.75,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_051",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.53125
  ],
  "train_success": [
    0.3125,
    0.53125
  ],
  "policy_loss": [
    0.23892413079738617,
    0.1894116848707199
  ],
  "value_loss": [
    0.18300525844097137,
    0.050908319652080536
  ],
  "entropy": [
    0.6751094460487366,
    0.03185253590345383
  ],
  "val_success": [
    0.4224137931034483,
    0.3879310344827586
  ],
  "test_short_success": [
    0.4375,
    0.375
  ],
  "test_long_success": [
    0.5,
    0.4453125
  ],
  "val_success_norm": [
    0.46108157692701895,
    0.42538646912319666
  ],
  "test_short_success_norm": [
    0.46847416381784257,
    0.4015495069487295
  ],
  "test_long_success_norm": [
    0.5354010797789039,
    0.4768415871533985
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1341/probe.json <==
{
  "task": "rand_051",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.308525025844574,
  "probe_test_acc": 0.27632635831832886,
  "balanced_acc": 0.2528048996506976,
  "majority_baseline": 0.1947347266881029,
  "control_task_acc": 0.14770899713039398,
  "selectivity": 0.12861736118793488,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08159163163022595,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2736110985279083,
  "rowsplit_balanced_acc": 0.249055390320337,
  "rowsplit_probe_gap": 0.07222220963901943,
  "num_control_classes": 7,
  "control_test_acc": 0.27632635831832886,
  "control_majority": 0.1947347266881029,
  "control_probe_gap": 0.08159163163022595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_051",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2799437344074249,
  "onpolicy_linear_balanced_acc": 0.25171461071261775,
  "onpolicy_linear_majority": 0.20438102893890675,
  "onpolicy_linear_gap": 0.07556270546851818,
  "onpolicy_linear_recovery": 0.09497348381190868,
  "onpolicy_linear_selectivity": 0.1348472684621811,
  "onpolicy_mlp_test_acc": 0.3100884258747101,
  "onpolicy_mlp_balanced_acc": 0.28810635235705023,
  "onpolicy_mlp_majority": 0.20438102893890675,
  "onpolicy_mlp_gap": 0.10570739693580333,
  "onpolicy_mlp_recovery": 0.13286183560307083,
  "onpolicy_mlp_selectivity": 0.16559486091136932,
  "random_linear_test_acc": 0.2721061110496521,
  "random_linear_balanced_acc": 0.21977851569749413,
  "random_linear_majority": 0.23532958199356913,
  "random_linear_gap": 0.036776529056082974,
  "random_linear_recovery": 0.048094614607902465,
  "random_linear_selectivity": 0.12700964510440826,
  "random_mlp_test_acc": 0.2926045060157776,
  "random_mlp_balanced_acc": 0.24405692240389937,
  "random_mlp_majority": 0.23532958199356913,
  "random_mlp_gap": 0.05727492402220846,
  "random_mlp_recovery": 0.07490145123114568,
  "random_mlp_selectivity": 0.1547427624464035,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9884723710115176,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9728490835406577
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_051/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_052",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.421875
  ],
  "train_success": [
    0.375,
    0.421875
  ],
  "policy_loss": [
    0.3741771876811981,
    -0.059727247804403305
  ],
  "value_loss": [
    0.055472079664468765,
    0.09754985570907593
  ],
  "entropy": [
    1.0143667459487915,
    0.18655675649642944
  ],
  "val_success": [
    0.4051724137931034,
    0.5603448275862069
  ],
  "test_short_success": [
    0.359375,
    0.453125
  ],
  "test_long_success": [
    0.3671875,
    0.515625
  ],
  "val_success_norm": [
    0.45987782379311865,
    0.6407917253633812
  ],
  "test_short_success_norm": [
    0.40654297272679824,
    0.5125976738473095
  ],
  "test_long_success_norm": [
    0.4153808593750003,
    0.5833007812500021
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1337/probe.json <==
{
  "task": "rand_052",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.7129567265510559,
  "probe_test_acc": 0.6965433955192566,
  "balanced_acc": 0.6702566261297156,
  "majority_baseline": 0.3470659163987138,
  "control_task_acc": 0.20016077160835266,
  "selectivity": 0.49638262391090393,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3494774791205428,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6990079283714294,
  "rowsplit_balanced_acc": 0.6688599615702586,
  "rowsplit_probe_gap": 0.3551587220222231,
  "num_control_classes": 5,
  "control_test_acc": 0.6965433955192566,
  "control_majority": 0.3470659163987138,
  "control_probe_gap": 0.3494774791205428
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_052",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7003617286682129,
  "onpolicy_linear_balanced_acc": 0.6774095453451935,
  "onpolicy_linear_majority": 0.3492765273311897,
  "onpolicy_linear_gap": 0.3510852013370232,
  "onpolicy_linear_recovery": 0.5395305626476304,
  "onpolicy_linear_selectivity": 0.5006028860807419,
  "onpolicy_mlp_test_acc": 0.7003617286682129,
  "onpolicy_mlp_balanced_acc": 0.6817272927486593,
  "onpolicy_mlp_majority": 0.3492765273311897,
  "onpolicy_mlp_gap": 0.3510852013370232,
  "onpolicy_mlp_recovery": 0.5395305626476304,
  "onpolicy_mlp_selectivity": 0.5020096451044083,
  "random_linear_test_acc": 0.5460209250450134,
  "random_linear_balanced_acc": 0.5522140862650411,
  "random_linear_majority": 0.3112942122186495,
  "random_linear_gap": 0.23472671282636393,
  "random_linear_recovery": 0.3408229130504776,
  "random_linear_selectivity": 0.3422427922487259,
  "random_mlp_test_acc": 0.5588826537132263,
  "random_mlp_balanced_acc": 0.577824758813914,
  "random_mlp_majority": 0.3112942122186495,
  "random_mlp_gap": 0.24758844149457682,
  "random_mlp_recovery": 0.35949812806449205,
  "random_mlp_selectivity": 0.35550644993782043,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.8277330056301887,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8297808308090037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 1.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_052",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.65625
  ],
  "train_success": [
    0.53125,
    0.65625
  ],
  "policy_loss": [
    0.42729267477989197,
    -0.21709787845611572
  ],
  "value_loss": [
    0.0894244834780693,
    0.05131815746426582
  ],
  "entropy": [
    1.0060436725616455,
    0.40115049481391907
  ],
  "val_success": [
    0.41379310344827586,
    0.6637931034482759
  ],
  "test_short_success": [
    0.3125,
    0.609375
  ],
  "test_long_success": [
    0.421875,
    0.6015625
  ],
  "val_success_norm": [
    0.47352203379553137,
    0.763725053044541
  ],
  "test_short_success_norm": [
    0.3535156335082928,
    0.6893554884472558
  ],
  "test_long_success_norm": [
    0.477246093750003,
    0.6805175781250035
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1338/probe.json <==
{
  "task": "rand_052",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9925575256347656,
  "probe_test_acc": 0.9899517893791199,
  "balanced_acc": 0.9873068015300526,
  "majority_baseline": 0.4855305466237942,
  "control_task_acc": 0.20096462965011597,
  "selectivity": 0.7889871597290039,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5044212427553256,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9902777671813965,
  "rowsplit_balanced_acc": 0.9874087094120977,
  "rowsplit_probe_gap": 0.5005952274988568,
  "num_control_classes": 5,
  "control_test_acc": 0.9901527166366577,
  "control_majority": 0.4855305466237942,
  "control_probe_gap": 0.5046221700128635
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_052",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9875401854515076,
  "onpolicy_linear_balanced_acc": 0.9831520609841301,
  "onpolicy_linear_majority": 0.5066318327974276,
  "onpolicy_linear_gap": 0.48090835265407994,
  "onpolicy_linear_recovery": 0.9747454023652553,
  "onpolicy_linear_selectivity": 0.7839630097150803,
  "onpolicy_mlp_test_acc": 0.9875401854515076,
  "onpolicy_mlp_balanced_acc": 0.9844784861050316,
  "onpolicy_mlp_majority": 0.5066318327974276,
  "onpolicy_mlp_gap": 0.48090835265407994,
  "onpolicy_mlp_recovery": 0.9747454023652553,
  "onpolicy_mlp_selectivity": 0.7924035340547562,
  "random_linear_test_acc": 0.8995176553726196,
  "random_linear_balanced_acc": 0.8990454742970198,
  "random_linear_majority": 0.3112942122186495,
  "random_linear_gap": 0.5882234431539701,
  "random_linear_recovery": 0.8540997528842006,
  "random_linear_selectivity": 0.7003617137670517,
  "random_mlp_test_acc": 0.8812298774719238,
  "random_mlp_balanced_acc": 0.8806708843683183,
  "random_mlp_majority": 0.3112942122186495,
  "random_mlp_gap": 0.5699356652532743,
  "random_mlp_recovery": 0.8275459207179146,
  "random_mlp_selectivity": 0.687098041176796,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.7339306322299981,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8297808308090037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.25,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_052",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.59375
  ],
  "train_success": [
    0.5,
    0.59375
  ],
  "policy_loss": [
    -0.08079593628644943,
    0.17683866620063782
  ],
  "value_loss": [
    0.10164760053157806,
    0.029323169961571693
  ],
  "entropy": [
    1.061431646347046,
    0.236448734998703
  ],
  "val_success": [
    0.33620689655172414,
    0.5258620689655172
  ],
  "test_short_success": [
    0.34375,
    0.5625
  ],
  "test_long_success": [
    0.296875,
    0.6171875
  ],
  "val_success_norm": [
    0.38636208311441034,
    0.6015594496688238
  ],
  "test_short_success_norm": [
    0.38886719674030257,
    0.6363281349486868
  ],
  "test_long_success_norm": [
    0.33583984375000264,
    0.6981933593750039
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1339/probe.json <==
{
  "task": "rand_052",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9591508507728577,
  "probe_test_acc": 0.9395096302032471,
  "balanced_acc": 0.9248355718425947,
  "majority_baseline": 0.4728697749196141,
  "control_task_acc": 0.20036174356937408,
  "selectivity": 0.739147886633873,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.46663985528363294,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9476190209388733,
  "rowsplit_balanced_acc": 0.9343860291661971,
  "rowsplit_probe_gap": 0.47996029078014313,
  "num_control_classes": 5,
  "control_test_acc": 0.9399116039276123,
  "control_majority": 0.4728697749196141,
  "control_probe_gap": 0.4670418290079982
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_052",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9483520984649658,
  "onpolicy_linear_balanced_acc": 0.93108506920354,
  "onpolicy_linear_majority": 0.46563504823151125,
  "onpolicy_linear_gap": 0.48271705023345457,
  "onpolicy_linear_recovery": 0.90334713875956,
  "onpolicy_linear_selectivity": 0.7445739656686783,
  "onpolicy_mlp_test_acc": 0.94493567943573,
  "onpolicy_mlp_balanced_acc": 0.9275805642549099,
  "onpolicy_mlp_majority": 0.46563504823151125,
  "onpolicy_mlp_gap": 0.47930063120421873,
  "onpolicy_mlp_recovery": 0.8969537197714149,
  "onpolicy_mlp_selectivity": 0.7415594756603241,
  "random_linear_test_acc": 0.7381430864334106,
  "random_linear_balanced_acc": 0.7428594889114997,
  "random_linear_majority": 0.3112942122186495,
  "random_linear_gap": 0.42684887421476114,
  "random_linear_recovery": 0.6197840671411297,
  "random_linear_selectivity": 0.5359726697206497,
  "random_mlp_test_acc": 0.6937298774719238,
  "random_mlp_balanced_acc": 0.6997028754245407,
  "random_mlp_majority": 0.3112942122186495,
  "random_mlp_gap": 0.3824356652532743,
  "random_mlp_recovery": 0.5552961395682209,
  "random_mlp_selectivity": 0.4945739358663559,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.7529572768328912,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8297808308090037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 1.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 1.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_052",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.484375
  ],
  "train_success": [
    0.265625,
    0.484375
  ],
  "policy_loss": [
    0.02210805006325245,
    -0.04812142252922058
  ],
  "value_loss": [
    0.11145410686731339,
    0.07654652744531631
  ],
  "entropy": [
    1.0369415283203125,
    0.25365695357322693
  ],
  "val_success": [
    0.3793103448275862,
    0.5775862068965517
  ],
  "test_short_success": [
    0.484375,
    0.546875
  ],
  "test_long_success": [
    0.375,
    0.546875
  ],
  "val_success_norm": [
    0.44007215077991735,
    0.6575247287594869
  ],
  "test_short_success_norm": [
    0.5479492514384796,
    0.6186523700195881
  ],
  "test_long_success_norm": [
    0.42421875000000175,
    0.6186523437500044
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1340/probe.json <==
{
  "task": "rand_052",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8103010654449463,
  "probe_test_acc": 0.7839630246162415,
  "balanced_acc": 0.7507573925458025,
  "majority_baseline": 0.4119774919614148,
  "control_task_acc": 0.19694533944129944,
  "selectivity": 0.587017685174942,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.37198553265482664,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7936508059501648,
  "rowsplit_balanced_acc": 0.7572783696695681,
  "rowsplit_probe_gap": 0.3817460440454029,
  "num_control_classes": 5,
  "control_test_acc": 0.7839630246162415,
  "control_majority": 0.4119774919614148,
  "control_probe_gap": 0.37198553265482664
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_052",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.799035370349884,
  "onpolicy_linear_balanced_acc": 0.7692978499910489,
  "onpolicy_linear_majority": 0.4145900321543408,
  "onpolicy_linear_gap": 0.3844453381955432,
  "onpolicy_linear_recovery": 0.6567112951805777,
  "onpolicy_linear_selectivity": 0.6000803858041763,
  "onpolicy_mlp_test_acc": 0.772909939289093,
  "onpolicy_mlp_balanced_acc": 0.718994943444352,
  "onpolicy_mlp_majority": 0.4145900321543408,
  "onpolicy_mlp_gap": 0.3583199071347522,
  "onpolicy_mlp_recovery": 0.6120837136637579,
  "onpolicy_mlp_selectivity": 0.5767684578895569,
  "random_linear_test_acc": 0.5711414813995361,
  "random_linear_balanced_acc": 0.5792377829058657,
  "random_linear_majority": 0.3112942122186495,
  "random_linear_gap": 0.25984726918088663,
  "random_linear_recovery": 0.37729793155649016,
  "random_linear_selectivity": 0.362741157412529,
  "random_mlp_test_acc": 0.5436093211174011,
  "random_mlp_balanced_acc": 0.5666432459043574,
  "random_mlp_majority": 0.3112942122186495,
  "random_mlp_gap": 0.23231510889875162,
  "random_mlp_recovery": 0.3373212669624126,
  "random_mlp_selectivity": 0.34807074069976807,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.7974457116626791,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8297808308090037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_052",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.53125
  ],
  "train_success": [
    0.390625,
    0.53125
  ],
  "policy_loss": [
    0.20428809523582458,
    0.5291135311126709
  ],
  "value_loss": [
    0.17531004548072815,
    0.07907937467098236
  ],
  "entropy": [
    1.0598233938217163,
    0.20317524671554565
  ],
  "val_success": [
    0.3793103448275862,
    0.6551724137931034
  ],
  "test_short_success": [
    0.359375,
    0.671875
  ],
  "test_long_success": [
    0.3671875,
    0.5390625
  ],
  "val_success_norm": [
    0.43338858969803556,
    0.7494768085722607
  ],
  "test_short_success_norm": [
    0.4065429705181903,
    0.7600586102243265
  ],
  "test_long_success_norm": [
    0.4153808593750027,
    0.609814453125004
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1341/probe.json <==
{
  "task": "rand_052",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9790257215499878,
  "probe_test_acc": 0.9823151230812073,
  "balanced_acc": 0.977917144256871,
  "majority_baseline": 0.4909565916398714,
  "control_task_acc": 0.2057877779006958,
  "selectivity": 0.7765273451805115,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4913585314413359,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9783729910850525,
  "rowsplit_balanced_acc": 0.9711019845112124,
  "rowsplit_probe_gap": 0.49365076886283027,
  "num_control_classes": 5,
  "control_test_acc": 0.9823151230812073,
  "control_majority": 0.4909565916398714,
  "control_probe_gap": 0.4913585314413359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_052",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9841237664222717,
  "onpolicy_linear_balanced_acc": 0.9761828659607112,
  "onpolicy_linear_majority": 0.49738745980707394,
  "onpolicy_linear_gap": 0.4867363066151978,
  "onpolicy_linear_recovery": 0.9684125796550277,
  "onpolicy_linear_selectivity": 0.7895900011062622,
  "onpolicy_mlp_test_acc": 0.9833199381828308,
  "onpolicy_mlp_balanced_acc": 0.9762642675340484,
  "onpolicy_mlp_majority": 0.49738745980707394,
  "onpolicy_mlp_gap": 0.48593247837575687,
  "onpolicy_mlp_recovery": 0.9668132796472476,
  "onpolicy_mlp_selectivity": 0.7851688116788864,
  "random_linear_test_acc": 0.7972266674041748,
  "random_linear_balanced_acc": 0.7995497274055042,
  "random_linear_majority": 0.3112942122186495,
  "random_linear_gap": 0.4859324551855253,
  "random_linear_recovery": 0.7055733577482269,
  "random_linear_selectivity": 0.5928456336259842,
  "random_mlp_test_acc": 0.7562298774719238,
  "random_mlp_balanced_acc": 0.7618274031973886,
  "random_mlp_majority": 0.3112942122186495,
  "random_mlp_gap": 0.4449356652532743,
  "random_mlp_recovery": 0.6460460666181188,
  "random_mlp_selectivity": 0.5550642758607864,
  "onpolicy_frac_states_visited": 0.8,
  "onpolicy_visitation_entropy_norm": 0.7365414730169892,
  "random_frac_states_visited": 0.8,
  "random_visitation_entropy_norm": 0.8297808308090037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_052/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 1.0,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 1.0,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_053",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.640625
  ],
  "train_success": [
    0.21875,
    0.640625
  ],
  "policy_loss": [
    -0.0211003627628088,
    -0.08553838729858398
  ],
  "value_loss": [
    0.08412956446409225,
    0.06991196423768997
  ],
  "entropy": [
    1.0139981508255005,
    0.21496619284152985
  ],
  "val_success": [
    0.27586206896551724,
    0.7155172413793104
  ],
  "test_short_success": [
    0.25,
    0.765625
  ],
  "test_long_success": [
    0.3046875,
    0.78125
  ],
  "val_success_norm": [
    0.3649117408758957,
    0.9462722050447508
  ],
  "test_short_success_norm": [
    0.3281250000017914,
    1.0048828125103664
  ],
  "test_long_success_norm": [
    0.39990234375,
    1.025390625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1337/probe.json <==
{
  "task": "rand_053",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9993234276771545,
  "probe_test_acc": 0.9989951848983765,
  "balanced_acc": 0.998314101728353,
  "majority_baseline": 0.6822749196141479,
  "control_task_acc": 0.3458601236343384,
  "selectivity": 0.6531350612640381,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3167202652842286,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.9973163493878503,
  "rowsplit_probe_gap": 0.3063492250820947,
  "num_control_classes": 3,
  "control_test_acc": 0.9989951848983765,
  "control_majority": 0.6822749196141479,
  "control_probe_gap": 0.3167202652842286
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_053",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9949758648872375,
  "onpolicy_linear_balanced_acc": 0.9899791374515802,
  "onpolicy_linear_majority": 0.6820739549839229,
  "onpolicy_linear_gap": 0.3129019099033147,
  "onpolicy_linear_recovery": 0.9841971578248382,
  "onpolicy_linear_selectivity": 0.6517282724380493,
  "onpolicy_mlp_test_acc": 0.9953778386116028,
  "onpolicy_mlp_balanced_acc": 0.990715919587586,
  "onpolicy_mlp_majority": 0.6820739549839229,
  "onpolicy_mlp_gap": 0.3133038836276799,
  "onpolicy_mlp_recovery": 0.9854615201841564,
  "onpolicy_mlp_selectivity": 0.6557476222515106,
  "random_linear_test_acc": 0.862339198589325,
  "random_linear_balanced_acc": 0.8661621911786965,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.4867363046986497,
  "random_linear_recovery": 0.7795300457613392,
  "random_linear_selectivity": 0.5194935500621796,
  "random_mlp_test_acc": 0.8579180240631104,
  "random_mlp_balanced_acc": 0.8612317699466576,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.4823151301724351,
  "random_mlp_recovery": 0.7724493362529891,
  "random_mlp_selectivity": 0.5213022828102112,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7321458229254574,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977082755375359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 1.0,
  "8": 0.75,
  "9": 1.0,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_053",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.8125
  ],
  "train_success": [
    0.359375,
    0.8125
  ],
  "policy_loss": [
    0.22225485742092133,
    -0.09760504215955734
  ],
  "value_loss": [
    0.07473311573266983,
    0.03490516170859337
  ],
  "entropy": [
    1.0065041780471802,
    0.4040919840335846
  ],
  "val_success": [
    0.39655172413793105,
    0.7413793103448276
  ],
  "test_short_success": [
    0.375,
    0.640625
  ],
  "test_long_success": [
    0.3984375,
    0.7265625
  ],
  "val_success_norm": [
    0.5236992500209907,
    0.9798603489234744
  ],
  "test_short_success_norm": [
    0.49218750000728395,
    0.8408203125121041
  ],
  "test_long_success_norm": [
    0.52294921875,
    0.95361328125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1338/probe.json <==
{
  "task": "rand_053",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9977893829345703,
  "balanced_acc": 0.9979606893498297,
  "majority_baseline": 0.6754421221864951,
  "control_task_acc": 0.34043407440185547,
  "selectivity": 0.6573553085327148,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3223472607480752,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9986110925674438,
  "rowsplit_balanced_acc": 0.9983190658529212,
  "rowsplit_probe_gap": 0.3075396639960153,
  "num_control_classes": 3,
  "control_test_acc": 0.9979903697967529,
  "control_majority": 0.6754421221864951,
  "control_probe_gap": 0.3225482476102578
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_053",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9973874688148499,
  "onpolicy_linear_balanced_acc": 0.9942719355250951,
  "onpolicy_linear_majority": 0.6708199356913184,
  "onpolicy_linear_gap": 0.3265675331235315,
  "onpolicy_linear_recovery": 0.9920635194277734,
  "onpolicy_linear_selectivity": 0.6587620675563812,
  "onpolicy_mlp_test_acc": 0.9977893829345703,
  "onpolicy_mlp_balanced_acc": 0.9946792987958518,
  "onpolicy_mlp_majority": 0.6708199356913184,
  "onpolicy_mlp_gap": 0.32696944724325194,
  "onpolicy_mlp_recovery": 0.9932844746534932,
  "onpolicy_mlp_selectivity": 0.6515273153781891,
  "random_linear_test_acc": 0.8782154321670532,
  "random_linear_balanced_acc": 0.8793092089185134,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.502612538276378,
  "random_linear_recovery": 0.8049565466569865,
  "random_linear_selectivity": 0.5369774997234344,
  "random_mlp_test_acc": 0.8506832718849182,
  "random_mlp_balanced_acc": 0.8532346313630145,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.47508037799424296,
  "random_mlp_recovery": 0.7608625558092542,
  "random_mlp_selectivity": 0.5136655867099762,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7417638555575391,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977082755375359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.25,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_053",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.71875
  ],
  "train_success": [
    0.265625,
    0.71875
  ],
  "policy_loss": [
    -0.27974623441696167,
    -0.27096354961395264
  ],
  "value_loss": [
    0.09429735690355301,
    0.012617567554116249
  ],
  "entropy": [
    1.0621540546417236,
    0.48470383882522583
  ],
  "val_success": [
    0.2413793103448276,
    0.75
  ],
  "test_short_success": [
    0.34375,
    0.8125
  ],
  "test_long_success": [
    0.296875,
    0.7734375
  ],
  "val_success_norm": [
    0.3184201138745093,
    0.9919843977530974
  ],
  "test_short_success_norm": [
    0.4511718750058151,
    1.0664062500092322
  ],
  "test_long_success_norm": [
    0.3896484375,
    1.01513671875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1339/probe.json <==
{
  "task": "rand_053",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9994080066680908,
  "probe_test_acc": 0.9981912970542908,
  "balanced_acc": 0.9965779205011871,
  "majority_baseline": 0.6782556270096463,
  "control_task_acc": 0.3315916359424591,
  "selectivity": 0.6665996611118317,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3199356700446445,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9986110925674438,
  "rowsplit_balanced_acc": 0.996601895818741,
  "rowsplit_probe_gap": 0.30912696558331687,
  "num_control_classes": 3,
  "control_test_acc": 0.9981912970542908,
  "control_majority": 0.6782556270096463,
  "control_probe_gap": 0.3199356700446445
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_053",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9991961121559143,
  "onpolicy_linear_balanced_acc": 0.9993932985427391,
  "onpolicy_linear_majority": 0.6768488745980707,
  "onpolicy_linear_gap": 0.32234723755784356,
  "onpolicy_linear_recovery": 0.9975123470695457,
  "onpolicy_linear_selectivity": 0.6631832420825958,
  "onpolicy_mlp_test_acc": 0.9991961121559143,
  "onpolicy_mlp_balanced_acc": 0.9988657028313704,
  "onpolicy_mlp_majority": 0.6768488745980707,
  "onpolicy_mlp_gap": 0.32234723755784356,
  "onpolicy_mlp_recovery": 0.9975123470695457,
  "onpolicy_mlp_selectivity": 0.6533359885215759,
  "random_linear_test_acc": 0.8842443823814392,
  "random_linear_balanced_acc": 0.8874184798270339,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.508641488490764,
  "random_linear_recovery": 0.8146121811168463,
  "random_linear_selectivity": 0.5411977469921112,
  "random_mlp_test_acc": 0.8838424682617188,
  "random_mlp_balanced_acc": 0.8852153686014815,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.5082395743710435,
  "random_mlp_recovery": 0.8139684976087262,
  "random_mlp_selectivity": 0.5436093509197235,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7375077120133948,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977082755375359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_053",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.734375
  ],
  "train_success": [
    0.328125,
    0.734375
  ],
  "policy_loss": [
    0.04467920958995819,
    0.02390104904770851
  ],
  "value_loss": [
    0.12401270866394043,
    0.051836177706718445
  ],
  "entropy": [
    1.0370433330535889,
    0.4975532293319702
  ],
  "val_success": [
    0.3620689655172414,
    0.7068965517241379
  ],
  "test_short_success": [
    0.46875,
    0.84375
  ],
  "test_long_success": [
    0.3046875,
    0.75
  ],
  "val_success_norm": [
    0.47880639870192,
    0.9335530264767983
  ],
  "test_short_success_norm": [
    0.6152343750013471,
    1.1074218750129257
  ],
  "test_long_success_norm": [
    0.39990234375,
    0.984375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1340/probe.json <==
{
  "task": "rand_053",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9999154210090637,
  "probe_test_acc": 0.9993970990180969,
  "balanced_acc": 0.99873336412714,
  "majority_baseline": 0.6806672025723473,
  "control_task_acc": 0.3360128700733185,
  "selectivity": 0.6633842289447784,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.31872989644574967,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9992063641548157,
  "rowsplit_balanced_acc": 0.9980124537579559,
  "rowsplit_probe_gap": 0.3081349355833871,
  "num_control_classes": 3,
  "control_test_acc": 0.9993970990180969,
  "control_majority": 0.6806672025723473,
  "control_probe_gap": 0.31872989644574967
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_053",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9943729639053345,
  "onpolicy_linear_balanced_acc": 0.9849193731546673,
  "onpolicy_linear_majority": 0.6732315112540193,
  "onpolicy_linear_gap": 0.3211414526513152,
  "onpolicy_linear_recovery": 0.9827797468591294,
  "onpolicy_linear_selectivity": 0.6517282724380493,
  "onpolicy_mlp_test_acc": 0.9945739507675171,
  "onpolicy_mlp_balanced_acc": 0.9852306087600206,
  "onpolicy_mlp_majority": 0.6732315112540193,
  "onpolicy_mlp_gap": 0.32134243951349784,
  "onpolicy_mlp_recovery": 0.983394821044997,
  "onpolicy_mlp_selectivity": 0.6535369753837585,
  "random_linear_test_acc": 0.8975080251693726,
  "random_linear_balanced_acc": 0.9003761437913718,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.5219051312786973,
  "random_linear_recovery": 0.8358545005609263,
  "random_linear_selectivity": 0.5522508025169373,
  "random_mlp_test_acc": 0.8916800618171692,
  "random_mlp_balanced_acc": 0.8933190532493924,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.5160771679264939,
  "random_mlp_recovery": 0.8265207555848838,
  "random_mlp_selectivity": 0.556471049785614,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7404139017874044,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977082755375359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 1.0,
  "17": 0.25,
  "18": 1.0,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_053",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.71875
  ],
  "train_success": [
    0.4375,
    0.71875
  ],
  "policy_loss": [
    0.0870773196220398,
    -0.33185896277427673
  ],
  "value_loss": [
    0.25000810623168945,
    0.023962225764989853
  ],
  "entropy": [
    1.0598170757293701,
    0.5187187194824219
  ],
  "val_success": [
    0.3017241379310345,
    0.75
  ],
  "test_short_success": [
    0.375,
    0.734375
  ],
  "test_long_success": [
    0.3046875,
    0.734375
  ],
  "val_success_norm": [
    0.3986695447830427,
    0.9920763962827315
  ],
  "test_short_success_norm": [
    0.49218750001172107,
    0.9638671875117026
  ],
  "test_long_success_norm": [
    0.39990234375,
    0.9638671875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1341/probe.json <==
{
  "task": "rand_053",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9999012345679011,
  "majority_baseline": 0.6782556270096463,
  "control_task_acc": 0.33862540125846863,
  "selectivity": 0.6611736118793488,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3215433861281711,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.30873015873015874,
  "num_control_classes": 3,
  "control_test_acc": 0.9997990131378174,
  "control_majority": 0.6782556270096463,
  "control_probe_gap": 0.3215433861281711
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_053",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.6720257234726688,
  "onpolicy_linear_gap": 0.32797427652733124,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.6663987040519714,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6720257234726688,
  "onpolicy_mlp_gap": 0.32797427652733124,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.6762459874153137,
  "random_linear_test_acc": 0.9537781476974487,
  "random_linear_balanced_acc": 0.9544603836013353,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.5781752538067735,
  "random_linear_recovery": 0.9259736282402655,
  "random_linear_selectivity": 0.6245980858802795,
  "random_mlp_test_acc": 0.9535771608352661,
  "random_mlp_balanced_acc": 0.9542777636057592,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.5779742669445909,
  "random_mlp_recovery": 0.9256517387564481,
  "random_mlp_selectivity": 0.6187700927257538,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7404586157824501,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977082755375359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_053/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_054",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.5625
  ],
  "train_success": [
    0.453125,
    0.5625
  ],
  "policy_loss": [
    0.13163138926029205,
    0.15276043117046356
  ],
  "value_loss": [
    0.10711719840765,
    0.09172128885984421
  ],
  "entropy": [
    1.0144453048706055,
    0.45533204078674316
  ],
  "val_success": [
    0.43103448275862066,
    0.45689655172413796
  ],
  "test_short_success": [
    0.390625,
    0.5625
  ],
  "test_long_success": [
    0.3515625,
    0.4453125
  ],
  "val_success_norm": [
    0.5605802867812064,
    0.5940541526451615
  ],
  "test_short_success_norm": [
    0.5078270121772668,
    0.7312708975350322
  ],
  "test_long_success_norm": [
    0.45704431095937076,
    0.5789227938818696
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1337/probe.json <==
{
  "task": "rand_054",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.6600135564804077,
  "probe_test_acc": 0.6503215432167053,
  "balanced_acc": 0.6408653334265891,
  "majority_baseline": 0.2644694533762058,
  "control_task_acc": 0.1585610955953598,
  "selectivity": 0.4917604476213455,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3858520898404995,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.641269862651825,
  "rowsplit_balanced_acc": 0.6364016187132736,
  "rowsplit_probe_gap": 0.3730158943978567,
  "num_control_classes": 6,
  "control_test_acc": 0.6503215432167053,
  "control_majority": 0.2644694533762058,
  "control_probe_gap": 0.3858520898404995
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_054",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6533359885215759,
  "onpolicy_linear_balanced_acc": 0.6437180312521267,
  "onpolicy_linear_majority": 0.2632636655948553,
  "onpolicy_linear_gap": 0.3900723229267206,
  "onpolicy_linear_recovery": 0.5294598687625099,
  "onpolicy_linear_selectivity": 0.4871382415294647,
  "onpolicy_mlp_test_acc": 0.6203778386116028,
  "onpolicy_mlp_balanced_acc": 0.6196738506836135,
  "onpolicy_mlp_majority": 0.2632636655948553,
  "onpolicy_mlp_gap": 0.35711417301674747,
  "onpolicy_mlp_recovery": 0.48472452944117167,
  "onpolicy_mlp_selectivity": 0.4481511563062668,
  "random_linear_test_acc": 0.6581591367721558,
  "random_linear_balanced_acc": 0.636246554151931,
  "random_linear_majority": 0.29461414790996787,
  "random_linear_gap": 0.3635449888621879,
  "random_linear_recovery": 0.5153845768029194,
  "random_linear_selectivity": 0.49115753173828125,
  "random_mlp_test_acc": 0.67262864112854,
  "random_mlp_balanced_acc": 0.647546312091977,
  "random_mlp_majority": 0.29461414790996787,
  "random_mlp_gap": 0.37801449321857217,
  "random_mlp_recovery": 0.5358974695884944,
  "random_mlp_selectivity": 0.5134646594524384,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.955170880194893,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9421985280248342
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 1.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_054",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.53125
  ],
  "train_success": [
    0.515625,
    0.53125
  ],
  "policy_loss": [
    0.04438817501068115,
    -0.1578233689069748
  ],
  "value_loss": [
    0.12395752966403961,
    0.08136152476072311
  ],
  "entropy": [
    1.0060964822769165,
    0.1416594386100769
  ],
  "val_success": [
    0.3706896551724138,
    0.4827586206896552
  ],
  "test_short_success": [
    0.40625,
    0.5
  ],
  "test_long_success": [
    0.4140625,
    0.46875
  ],
  "val_success_norm": [
    0.48189624593000935,
    0.6277661725335615
  ],
  "test_short_success_norm": [
    0.5281400926643721,
    0.650018575586879
  ],
  "test_long_success_norm": [
    0.5382966329077032,
    0.6093924146124943
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1338/probe.json <==
{
  "task": "rand_054",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.639123797416687,
  "probe_test_acc": 0.6179662346839905,
  "balanced_acc": 0.6186519377217541,
  "majority_baseline": 0.2622588424437299,
  "control_task_acc": 0.16659967601299286,
  "selectivity": 0.4513665586709976,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3557073922402606,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.603769838809967,
  "rowsplit_balanced_acc": 0.6045265099649674,
  "rowsplit_probe_gap": 0.3430555530956813,
  "num_control_classes": 6,
  "control_test_acc": 0.6163585186004639,
  "control_majority": 0.2622588424437299,
  "control_probe_gap": 0.354099676156734
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_054",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6093247532844543,
  "onpolicy_linear_balanced_acc": 0.6088134707865899,
  "onpolicy_linear_majority": 0.2654742765273312,
  "onpolicy_linear_gap": 0.34385047675712316,
  "onpolicy_linear_recovery": 0.46812584742638713,
  "onpolicy_linear_selectivity": 0.44172024726867676,
  "onpolicy_mlp_test_acc": 0.6372588276863098,
  "onpolicy_mlp_balanced_acc": 0.6333354881374484,
  "onpolicy_mlp_majority": 0.2654742765273312,
  "onpolicy_mlp_gap": 0.3717845511589786,
  "onpolicy_mlp_recovery": 0.5061559306613072,
  "onpolicy_mlp_selectivity": 0.4702572226524353,
  "random_linear_test_acc": 0.6519292593002319,
  "random_linear_balanced_acc": 0.6348335660822468,
  "random_linear_majority": 0.29461414790996787,
  "random_linear_gap": 0.35731511139026406,
  "random_linear_recovery": 0.506552704922494,
  "random_linear_selectivity": 0.4780948609113693,
  "random_mlp_test_acc": 0.6872990131378174,
  "random_mlp_balanced_acc": 0.6722394512017374,
  "random_mlp_majority": 0.29461414790996787,
  "random_mlp_gap": 0.3926848652278495,
  "random_mlp_recovery": 0.5566951251777149,
  "random_mlp_selectivity": 0.5285369604825974,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9495355030621988,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9421985280248342
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 1.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_054",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.4375
  ],
  "train_success": [
    0.390625,
    0.4375
  ],
  "policy_loss": [
    -0.09584417939186096,
    -0.17909106612205505
  ],
  "value_loss": [
    0.12728790938854218,
    0.024442505091428757
  ],
  "entropy": [
    1.061774730682373,
    0.2924921214580536
  ],
  "val_success": [
    0.3448275862068966,
    0.4482758620689655
  ],
  "test_short_success": [
    0.328125,
    0.453125
  ],
  "test_long_success": [
    0.3671875,
    0.46875
  ],
  "val_success_norm": [
    0.4483090954130709,
    0.5828754346468323
  ],
  "test_short_success_norm": [
    0.4265746902287735,
    0.5890793341254272
  ],
  "test_long_success_norm": [
    0.47735739144645395,
    0.6093924146124944
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1339/probe.json <==
{
  "task": "rand_054",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.6368403434753418,
  "probe_test_acc": 0.5978697538375854,
  "balanced_acc": 0.585272926301046,
  "majority_baseline": 0.2604501607717042,
  "control_task_acc": 0.16057074069976807,
  "selectivity": 0.4372990131378174,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33741959306588126,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5914682745933533,
  "rowsplit_balanced_acc": 0.5863335822323771,
  "rowsplit_probe_gap": 0.33035716348224214,
  "num_control_classes": 6,
  "control_test_acc": 0.5980707406997681,
  "control_majority": 0.2604501607717042,
  "control_probe_gap": 0.3376205799280639
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_054",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6059083342552185,
  "onpolicy_linear_balanced_acc": 0.5939303280776589,
  "onpolicy_linear_majority": 0.2654742765273312,
  "onpolicy_linear_gap": 0.3404340577278873,
  "onpolicy_linear_recovery": 0.46347465697782964,
  "onpolicy_linear_selectivity": 0.4435289204120636,
  "onpolicy_mlp_test_acc": 0.602090060710907,
  "onpolicy_mlp_balanced_acc": 0.5823658053763389,
  "onpolicy_mlp_majority": 0.2654742765273312,
  "onpolicy_mlp_gap": 0.3366157841835758,
  "onpolicy_mlp_recovery": 0.45827637266688737,
  "onpolicy_mlp_selectivity": 0.4399116039276123,
  "random_linear_test_acc": 0.6089228391647339,
  "random_linear_balanced_acc": 0.5825722343544694,
  "random_linear_majority": 0.29461414790996787,
  "random_linear_gap": 0.314308691254766,
  "random_linear_recovery": 0.4455840591691498,
  "random_linear_selectivity": 0.44252412021160126,
  "random_mlp_test_acc": 0.6288183331489563,
  "random_mlp_balanced_acc": 0.6063245934731176,
  "random_mlp_majority": 0.29461414790996787,
  "random_mlp_gap": 0.3342041852389884,
  "random_mlp_recovery": 0.4737891811251301,
  "random_mlp_selectivity": 0.46523311734199524,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9547807722614141,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9421985280248342
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_054",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.5
  ],
  "train_success": [
    0.390625,
    0.5
  ],
  "policy_loss": [
    -0.2534168064594269,
    -0.0332062803208828
  ],
  "value_loss": [
    0.15620426833629608,
    0.0794825479388237
  ],
  "entropy": [
    1.0369923114776611,
    0.1941714882850647
  ],
  "val_success": [
    0.3620689655172414,
    0.35344827586206895
  ],
  "test_short_success": [
    0.421875,
    0.46875
  ],
  "test_long_success": [
    0.4140625,
    0.4765625
  ],
  "val_success_norm": [
    0.4707060088029932,
    0.4595797949008093
  ],
  "test_short_success_norm": [
    0.5484531731516515,
    0.6093924146127128
  ],
  "test_long_success_norm": [
    0.5382966329077032,
    0.619548954856036
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1340/probe.json <==
{
  "task": "rand_054",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5865189433097839,
  "probe_test_acc": 0.5643087029457092,
  "balanced_acc": 0.57817872871797,
  "majority_baseline": 0.255024115755627,
  "control_task_acc": 0.16418810188770294,
  "selectivity": 0.4001206010580063,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3092845871900822,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5702381134033203,
  "rowsplit_balanced_acc": 0.5762950955559926,
  "rowsplit_probe_gap": 0.3200397007049076,
  "num_control_classes": 6,
  "control_test_acc": 0.5643087029457092,
  "control_majority": 0.255024115755627,
  "control_probe_gap": 0.3092845871900822
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_054",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5508440732955933,
  "onpolicy_linear_balanced_acc": 0.5589202484206668,
  "onpolicy_linear_majority": 0.25663183279742763,
  "onpolicy_linear_gap": 0.29421224049816563,
  "onpolicy_linear_recovery": 0.39578267334924905,
  "onpolicy_linear_selectivity": 0.38826368749141693,
  "onpolicy_mlp_test_acc": 0.5715433955192566,
  "onpolicy_mlp_balanced_acc": 0.567209031665905,
  "onpolicy_mlp_majority": 0.25663183279742763,
  "onpolicy_mlp_gap": 0.31491156272182896,
  "onpolicy_mlp_recovery": 0.4236279902957072,
  "onpolicy_mlp_selectivity": 0.4093649387359619,
  "random_linear_test_acc": 0.6103295683860779,
  "random_linear_balanced_acc": 0.5926220970909306,
  "random_linear_majority": 0.29461414790996787,
  "random_linear_gap": 0.31571542047611,
  "random_linear_recovery": 0.44757832828749955,
  "random_linear_selectivity": 0.44493567943573,
  "random_mlp_test_acc": 0.6322347521781921,
  "random_mlp_balanced_acc": 0.610709074961918,
  "random_mlp_majority": 0.29461414790996787,
  "random_mlp_gap": 0.33762060426822427,
  "random_mlp_recovery": 0.4786325147688558,
  "random_mlp_selectivity": 0.46905146539211273,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9562516943819591,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9421985280248342
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.75,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 1.0,
  "27": 0.0,
  "28": 0.75,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_054",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.375
  ],
  "train_success": [
    0.34375,
    0.375
  ],
  "policy_loss": [
    0.07643759250640869,
    0.19163577258586884
  ],
  "value_loss": [
    0.23355405032634735,
    0.05545400083065033
  ],
  "entropy": [
    1.0599762201309204,
    0.1809159517288208
  ],
  "val_success": [
    0.4224137931034483,
    0.4396551724137931
  ],
  "test_short_success": [
    0.40625,
    0.5625
  ],
  "test_long_success": [
    0.3515625,
    0.4453125
  ],
  "val_success_norm": [
    0.5492015887463582,
    0.5716861014899222
  ],
  "test_short_success_norm": [
    0.528140092664381,
    0.7312708975353868
  ],
  "test_long_success_norm": [
    0.45704431095937076,
    0.5789227938818696
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1341/probe.json <==
{
  "task": "rand_054",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.6482577919960022,
  "probe_test_acc": 0.6187701225280762,
  "balanced_acc": 0.6059022072825193,
  "majority_baseline": 0.2745176848874598,
  "control_task_acc": 0.16057074069976807,
  "selectivity": 0.4581993818283081,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34425243764061636,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6123015880584717,
  "rowsplit_balanced_acc": 0.6035689844406206,
  "rowsplit_probe_gap": 0.34444444520132883,
  "num_control_classes": 6,
  "control_test_acc": 0.6187701225280762,
  "control_majority": 0.2745176848874598,
  "control_probe_gap": 0.34425243764061636
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_054",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6286173462867737,
  "onpolicy_linear_balanced_acc": 0.6198778759390612,
  "onpolicy_linear_majority": 0.277532154340836,
  "onpolicy_linear_gap": 0.3510851919459377,
  "onpolicy_linear_recovery": 0.4859526884903994,
  "onpolicy_linear_selectivity": 0.4620176702737808,
  "onpolicy_mlp_test_acc": 0.6565514206886292,
  "onpolicy_mlp_balanced_acc": 0.6335078960908511,
  "onpolicy_mlp_majority": 0.277532154340836,
  "onpolicy_mlp_gap": 0.37901926634779315,
  "onpolicy_mlp_recovery": 0.5246174879962778,
  "onpolicy_mlp_selectivity": 0.49256427586078644,
  "random_linear_test_acc": 0.6368569135665894,
  "random_linear_balanced_acc": 0.6210821607729294,
  "random_linear_majority": 0.29461414790996787,
  "random_linear_gap": 0.3422427656566215,
  "random_linear_recovery": 0.4851851857285893,
  "random_linear_selectivity": 0.46463023126125336,
  "random_mlp_test_acc": 0.6432877779006958,
  "random_mlp_balanced_acc": 0.6136047641127422,
  "random_mlp_majority": 0.29461414790996787,
  "random_mlp_gap": 0.34867362999072793,
  "random_mlp_recovery": 0.4943019894113568,
  "random_mlp_selectivity": 0.48131029307842255,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9368404546909214,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9421985280248342
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_054/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_055",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.25
  ],
  "train_success": [
    0.140625,
    0.25
  ],
  "policy_loss": [
    -0.0821801945567131,
    -0.12285105139017105
  ],
  "value_loss": [
    0.06543447822332382,
    0.09430748969316483
  ],
  "entropy": [
    0.6012746095657349,
    0.011091218329966068
  ],
  "val_success": [
    0.13793103448275862,
    0.16379310344827586
  ],
  "test_short_success": [
    0.203125,
    0.15625
  ],
  "test_long_success": [
    0.1796875,
    0.21875
  ],
  "val_success_norm": [
    0.2378204966474042,
    0.3117518007129398
  ],
  "test_short_success_norm": [
    0.3248825811310626,
    0.24990981144144572
  ],
  "test_long_success_norm": [
    0.2873909073161772,
    0.34986719091913787
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1337/probe.json <==
{
  "task": "rand_055",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3799898624420166,
  "probe_test_acc": 0.3321945369243622,
  "balanced_acc": 0.3302263579620319,
  "majority_baseline": 0.17926045016077172,
  "control_task_acc": 0.1653938889503479,
  "selectivity": 0.16680064797401428,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.15293408676359047,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3422619104385376,
  "rowsplit_balanced_acc": 0.34087645123114513,
  "rowsplit_probe_gap": 0.1646825453591725,
  "num_control_classes": 6,
  "control_test_acc": 0.3321945369243622,
  "control_majority": 0.17926045016077172,
  "control_probe_gap": 0.15293408676359047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_055",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3360128700733185,
  "onpolicy_linear_balanced_acc": 0.3345048733216353,
  "onpolicy_linear_majority": 0.18468649517684887,
  "onpolicy_linear_gap": 0.1513263748964696,
  "onpolicy_linear_recovery": 0.18560513716658436,
  "onpolicy_linear_selectivity": 0.1722266972064972,
  "onpolicy_mlp_test_acc": 0.3671623766422272,
  "onpolicy_mlp_balanced_acc": 0.364716599082536,
  "onpolicy_mlp_majority": 0.18468649517684887,
  "onpolicy_mlp_gap": 0.1824758814653783,
  "onpolicy_mlp_recovery": 0.22381069415127494,
  "onpolicy_mlp_selectivity": 0.19473472237586975,
  "random_linear_test_acc": 0.3110932409763336,
  "random_linear_balanced_acc": 0.28076680052497666,
  "random_linear_majority": 0.23733922829581994,
  "random_linear_gap": 0.07375401268051368,
  "random_linear_recovery": 0.09670618368859976,
  "random_linear_selectivity": 0.13926848769187927,
  "random_mlp_test_acc": 0.32194533944129944,
  "random_mlp_balanced_acc": 0.29699925061971943,
  "random_mlp_majority": 0.23733922829581994,
  "random_mlp_gap": 0.0846061111454795,
  "random_mlp_recovery": 0.110935443757551,
  "random_mlp_selectivity": 0.15574759244918823,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994571430379039,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9851087391410084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_055",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.421875
  ],
  "train_success": [
    0.078125,
    0.421875
  ],
  "policy_loss": [
    -0.4635053277015686,
    0.01615181565284729
  ],
  "value_loss": [
    0.059776999056339264,
    0.09939856082201004
  ],
  "entropy": [
    0.6862897872924805,
    0.05803975835442543
  ],
  "val_success": [
    0.1810344827586207,
    0.16379310344827586
  ],
  "test_short_success": [
    0.140625,
    0.171875
  ],
  "test_long_success": [
    0.1484375,
    0.171875
  ],
  "val_success_norm": [
    0.32972408516110385,
    0.33371502473981196
  ],
  "test_short_success_norm": [
    0.22492180924265176,
    0.2749040916798926
  ],
  "test_long_success_norm": [
    0.237409879750526,
    0.27489564997702526
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1338/probe.json <==
{
  "task": "rand_055",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.42684370279312134,
  "probe_test_acc": 0.39308682084083557,
  "balanced_acc": 0.39266921903983815,
  "majority_baseline": 0.1760450160771704,
  "control_task_acc": 0.16036976873874664,
  "selectivity": 0.23271705210208893,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.21704180476366516,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.40734127163887024,
  "rowsplit_balanced_acc": 0.40665488708130276,
  "rowsplit_probe_gap": 0.23253968433728295,
  "num_control_classes": 6,
  "control_test_acc": 0.3926848769187927,
  "control_majority": 0.1760450160771704,
  "control_probe_gap": 0.21663986084162232
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_055",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3918810188770294,
  "onpolicy_linear_balanced_acc": 0.39041977931325317,
  "onpolicy_linear_majority": 0.1760450160771704,
  "onpolicy_linear_gap": 0.215836002799859,
  "onpolicy_linear_recovery": 0.2619512073005118,
  "onpolicy_linear_selectivity": 0.22508037090301514,
  "onpolicy_mlp_test_acc": 0.4342845678329468,
  "onpolicy_mlp_balanced_acc": 0.43435684607234015,
  "onpolicy_mlp_majority": 0.1760450160771704,
  "onpolicy_mlp_gap": 0.2582395517557764,
  "onpolicy_mlp_recovery": 0.31341463647237644,
  "onpolicy_mlp_selectivity": 0.2616559565067291,
  "random_linear_test_acc": 0.31531351804733276,
  "random_linear_balanced_acc": 0.2842599145052263,
  "random_linear_majority": 0.23733922829581994,
  "random_linear_gap": 0.07797428975151283,
  "random_linear_recovery": 0.10223980653584397,
  "random_linear_selectivity": 0.14348876476287842,
  "random_mlp_test_acc": 0.35409969091415405,
  "random_mlp_balanced_acc": 0.33080802020928307,
  "random_mlp_majority": 0.23733922829581994,
  "random_mlp_gap": 0.11676046261833412,
  "random_mlp_recovery": 0.1530961955174784,
  "random_mlp_selectivity": 0.19071544706821442,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990174803937462,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9851087391410084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_055",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.25
  ],
  "train_success": [
    0.109375,
    0.25
  ],
  "policy_loss": [
    -0.29396364092826843,
    -0.2440386712551117
  ],
  "value_loss": [
    0.10709691792726517,
    0.06175324320793152
  ],
  "entropy": [
    0.6484137177467346,
    0.042942892760038376
  ],
  "val_success": [
    0.14655172413793102,
    0.1810344827586207
  ],
  "test_short_success": [
    0.109375,
    0.171875
  ],
  "test_long_success": [
    0.171875,
    0.15625
  ],
  "val_success_norm": [
    0.2708509716674301,
    0.32073143440139373
  ],
  "test_short_success_norm": [
    0.17493793503563723,
    0.2749016439775963
  ],
  "test_long_success_norm": [
    0.2748956500430727,
    0.24990513643418366
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1339/probe.json <==
{
  "task": "rand_055",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.35504060983657837,
  "probe_test_acc": 0.32576367259025574,
  "balanced_acc": 0.3234115942015267,
  "majority_baseline": 0.17865755627009647,
  "control_task_acc": 0.16981510818004608,
  "selectivity": 0.15594856441020966,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.14710611632015927,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.32301586866378784,
  "rowsplit_balanced_acc": 0.32226145105649323,
  "rowsplit_probe_gap": 0.15694444009235928,
  "num_control_classes": 6,
  "control_test_acc": 0.32495981454849243,
  "control_majority": 0.17865755627009647,
  "control_probe_gap": 0.14630225827839596
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_055",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3307877779006958,
  "onpolicy_linear_balanced_acc": 0.3279453869243834,
  "onpolicy_linear_majority": 0.18167202572347266,
  "onpolicy_linear_gap": 0.14911575217722314,
  "onpolicy_linear_recovery": 0.18222003507707818,
  "onpolicy_linear_selectivity": 0.16438905894756317,
  "onpolicy_mlp_test_acc": 0.3573151230812073,
  "onpolicy_mlp_balanced_acc": 0.35642036701935975,
  "onpolicy_mlp_majority": 0.18167202572347266,
  "onpolicy_mlp_gap": 0.17564309735773462,
  "onpolicy_mlp_recovery": 0.21463655512084662,
  "onpolicy_mlp_selectivity": 0.1929260492324829,
  "random_linear_test_acc": 0.29079583287239075,
  "random_linear_balanced_acc": 0.25745889288960305,
  "random_linear_majority": 0.23733922829581994,
  "random_linear_gap": 0.05345660457657081,
  "random_linear_recovery": 0.0700922435765524,
  "random_linear_selectivity": 0.1211816817522049,
  "random_mlp_test_acc": 0.3056671917438507,
  "random_mlp_balanced_acc": 0.2802324306272658,
  "random_mlp_majority": 0.23733922829581994,
  "random_mlp_gap": 0.06832796344803077,
  "random_mlp_recovery": 0.08959155365412415,
  "random_mlp_selectivity": 0.1402733027935028,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994971001548411,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9851087391410084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_055",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.1875
  ],
  "train_success": [
    0.078125,
    0.1875
  ],
  "policy_loss": [
    0.251608669757843,
    -0.018117066472768784
  ],
  "value_loss": [
    0.05688641592860222,
    0.05077771097421646
  ],
  "entropy": [
    0.6631476879119873,
    0.006486864294856787
  ],
  "val_success": [
    0.11206896551724138,
    0.1896551724137931
  ],
  "test_short_success": [
    0.15625,
    0.21875
  ],
  "test_long_success": [
    0.234375,
    0.1953125
  ],
  "val_success_norm": [
    0.19042254542829717,
    0.3454243685427572
  ],
  "test_short_success_norm": [
    0.2499108446565696,
    0.3498701913454483
  ],
  "test_long_success_norm": [
    0.3748577049231324,
    0.31238142085653064
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1340/probe.json <==
{
  "task": "rand_055",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.31960418820381165,
  "probe_test_acc": 0.2926045060157776,
  "balanced_acc": 0.2823544401246789,
  "majority_baseline": 0.18890675241157556,
  "control_task_acc": 0.16860932111740112,
  "selectivity": 0.12399518489837646,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10369775360420203,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2958333194255829,
  "rowsplit_balanced_acc": 0.28312333089704017,
  "rowsplit_probe_gap": 0.09722220831447179,
  "num_control_classes": 6,
  "control_test_acc": 0.2926045060157776,
  "control_majority": 0.18890675241157556,
  "control_probe_gap": 0.10369775360420203
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_055",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28557074069976807,
  "onpolicy_linear_balanced_acc": 0.27782766485456273,
  "onpolicy_linear_majority": 0.18910771704180065,
  "onpolicy_linear_gap": 0.09646302365796741,
  "onpolicy_linear_recovery": 0.11895910922479451,
  "onpolicy_linear_selectivity": 0.11696141958236694,
  "onpolicy_mlp_test_acc": 0.3293810188770294,
  "onpolicy_mlp_balanced_acc": 0.3218731631599467,
  "onpolicy_mlp_majority": 0.18910771704180065,
  "onpolicy_mlp_gap": 0.14027330183522876,
  "onpolicy_mlp_recovery": 0.17298635686049524,
  "onpolicy_mlp_selectivity": 0.159967839717865,
  "random_linear_test_acc": 0.28155145049095154,
  "random_linear_balanced_acc": 0.2507464423696854,
  "random_linear_majority": 0.23733922829581994,
  "random_linear_gap": 0.0442122221951316,
  "random_linear_recovery": 0.05797101914175886,
  "random_linear_selectivity": 0.11233922839164734,
  "random_mlp_test_acc": 0.2966237962245941,
  "random_mlp_balanced_acc": 0.26920950382973297,
  "random_mlp_majority": 0.23733922829581994,
  "random_mlp_gap": 0.05928456792877418,
  "random_mlp_recovery": 0.0777338629811806,
  "random_mlp_selectivity": 0.12459807097911835,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9967988131989579,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9851087391410084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.75,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_055",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.203125
  ],
  "train_success": [
    0.1875,
    0.203125
  ],
  "policy_loss": [
    0.2309819608926773,
    -0.10221940279006958
  ],
  "value_loss": [
    0.1448705792427063,
    0.031833499670028687
  ],
  "entropy": [
    0.6750087738037109,
    0.042313382029533386
  ],
  "val_success": [
    0.08620689655172414,
    0.21551724137931033
  ],
  "test_short_success": [
    0.265625,
    0.109375
  ],
  "test_long_success": [
    0.1953125,
    0.1484375
  ],
  "val_success_norm": [
    0.14789062896426938,
    0.3639012443974432
  ],
  "test_short_success_norm": [
    0.4248449042916214,
    0.1749383425212358
  ],
  "test_long_success_norm": [
    0.3123814210912265,
    0.2374098799159307
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1341/probe.json <==
{
  "task": "rand_055",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.35825440287590027,
  "probe_test_acc": 0.33360129594802856,
  "balanced_acc": 0.3346577571412667,
  "majority_baseline": 0.1647909967845659,
  "control_task_acc": 0.17122186720371246,
  "selectivity": 0.1623794287443161,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.16881029916346266,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3351190388202667,
  "rowsplit_balanced_acc": 0.3326538183812918,
  "rowsplit_probe_gap": 0.15476189596312387,
  "num_control_classes": 6,
  "control_test_acc": 0.33360129594802856,
  "control_majority": 0.1647909967845659,
  "control_probe_gap": 0.16881029916346266
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_055",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.33340030908584595,
  "onpolicy_linear_balanced_acc": 0.3346271084730464,
  "onpolicy_linear_majority": 0.1657958199356913,
  "onpolicy_linear_gap": 0.16760448915015463,
  "onpolicy_linear_recovery": 0.20091542712868452,
  "onpolicy_linear_selectivity": 0.15755625069141388,
  "onpolicy_mlp_test_acc": 0.340032160282135,
  "onpolicy_mlp_balanced_acc": 0.3414512470934501,
  "onpolicy_mlp_majority": 0.1657958199356913,
  "onpolicy_mlp_gap": 0.1742363403464437,
  "onpolicy_mlp_recovery": 0.20886534077665714,
  "onpolicy_mlp_selectivity": 0.17805467545986176,
  "random_linear_test_acc": 0.3032556176185608,
  "random_linear_balanced_acc": 0.2741404724316738,
  "random_linear_majority": 0.23733922829581994,
  "random_linear_gap": 0.06591638932274085,
  "random_linear_recovery": 0.08642950020288762,
  "random_linear_selectivity": 0.13886654376983643,
  "random_mlp_test_acc": 0.3223472535610199,
  "random_mlp_balanced_acc": 0.3030293344838421,
  "random_mlp_majority": 0.23733922829581994,
  "random_mlp_gap": 0.08500802526519996,
  "random_mlp_recovery": 0.11146243312770357,
  "random_mlp_selectivity": 0.1629822999238968,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9995376120852907,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9851087391410084
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_055/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.75,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_056",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.875,
    0.890625
  ],
  "train_success": [
    0.875,
    0.890625
  ],
  "policy_loss": [
    0.03667907789349556,
    0.007424043491482735
  ],
  "value_loss": [
    0.24552230536937714,
    0.026179959997534752
  ],
  "entropy": [
    1.0144692659378052,
    0.9186623692512512
  ],
  "val_success": [
    0.8275862068965517,
    0.9224137931034483
  ],
  "test_short_success": [
    0.828125,
    0.875
  ],
  "test_long_success": [
    0.828125,
    0.9140625
  ],
  "val_success_norm": [
    0.8561491069663526,
    0.9542464531934713
  ],
  "test_short_success_norm": [
    0.8566810344827585,
    0.9051724137931033
  ],
  "test_long_success_norm": [
    0.8566810344827586,
    0.945581896551724
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1337/probe.json <==
{
  "task": "rand_056",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.639969527721405,
  "probe_test_acc": 0.6209806799888611,
  "balanced_acc": 0.6308354756457124,
  "majority_baseline": 0.4887459807073955,
  "control_task_acc": 0.24055466055870056,
  "selectivity": 0.3804260194301605,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.13223469928146558,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6376984119415283,
  "rowsplit_balanced_acc": 0.649384960523533,
  "rowsplit_probe_gap": 0.13650793575105213,
  "num_control_classes": 4,
  "control_test_acc": 0.6209806799888611,
  "control_majority": 0.4887459807073955,
  "control_probe_gap": 0.13223469928146558
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_056",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6199758648872375,
  "onpolicy_linear_balanced_acc": 0.6346234380402724,
  "onpolicy_linear_majority": 0.49638263665594856,
  "onpolicy_linear_gap": 0.12359322823128899,
  "onpolicy_linear_recovery": 0.2454109751312426,
  "onpolicy_linear_selectivity": 0.36776524782180786,
  "onpolicy_mlp_test_acc": 0.6173633337020874,
  "onpolicy_mlp_balanced_acc": 0.5899235609881116,
  "onpolicy_mlp_majority": 0.49638263665594856,
  "onpolicy_mlp_gap": 0.12098069704613884,
  "onpolicy_mlp_recovery": 0.24022344313710567,
  "onpolicy_mlp_selectivity": 0.3649517595767975,
  "random_linear_test_acc": 0.665996789932251,
  "random_linear_balanced_acc": 0.6594259362728057,
  "random_linear_majority": 0.5345659163987139,
  "random_linear_gap": 0.1314308735335371,
  "random_linear_recovery": 0.2823834312188604,
  "random_linear_selectivity": 0.4109726846218109,
  "random_mlp_test_acc": 0.659967839717865,
  "random_mlp_balanced_acc": 0.6774543711399875,
  "random_mlp_majority": 0.5345659163987139,
  "random_mlp_gap": 0.12540192331915112,
  "random_mlp_recovery": 0.2694300390484007,
  "random_mlp_selectivity": 0.4055466055870056,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.699148650702491,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7226247347221133
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 1.0,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 1.0,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_056",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.890625,
    0.921875
  ],
  "train_success": [
    0.890625,
    0.921875
  ],
  "policy_loss": [
    -0.3528510630130768,
    0.24184079468250275
  ],
  "value_loss": [
    0.2334545999765396,
    0.035659726709127426
  ],
  "entropy": [
    1.0059059858322144,
    0.8539777398109436
  ],
  "val_success": [
    0.8275862068965517,
    0.9396551724137931
  ],
  "test_short_success": [
    0.84375,
    0.890625
  ],
  "test_long_success": [
    0.859375,
    0.8828125
  ],
  "val_success_norm": [
    0.8561500261434468,
    0.9720844187299577
  ],
  "test_short_success_norm": [
    0.8728448275862069,
    0.9213362068965516
  ],
  "test_long_success_norm": [
    0.889008620689655,
    0.9132543103448274
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1338/probe.json <==
{
  "task": "rand_056",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6412381529808044,
  "probe_test_acc": 0.6396704316139221,
  "balanced_acc": 0.6513320325875397,
  "majority_baseline": 0.4977893890675241,
  "control_task_acc": 0.2431672066450119,
  "selectivity": 0.3965032249689102,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.141881042546398,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6283730268478394,
  "rowsplit_balanced_acc": 0.6333238245686789,
  "rowsplit_probe_gap": 0.12738096335577587,
  "num_control_classes": 4,
  "control_test_acc": 0.6394694447517395,
  "control_majority": 0.4977893890675241,
  "control_probe_gap": 0.14168005568421538
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_056",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6491157412528992,
  "onpolicy_linear_balanced_acc": 0.6508430337966853,
  "onpolicy_linear_majority": 0.47809485530546625,
  "onpolicy_linear_gap": 0.17102088594743292,
  "onpolicy_linear_recovery": 0.3276857637560363,
  "onpolicy_linear_selectivity": 0.3940916359424591,
  "onpolicy_mlp_test_acc": 0.6513263583183289,
  "onpolicy_mlp_balanced_acc": 0.6405406539666193,
  "onpolicy_mlp_majority": 0.47809485530546625,
  "onpolicy_mlp_gap": 0.1732315030128626,
  "onpolicy_mlp_recovery": 0.3319214320338869,
  "onpolicy_mlp_selectivity": 0.39529740810394287,
  "random_linear_test_acc": 0.7037781476974487,
  "random_linear_balanced_acc": 0.7001574579096622,
  "random_linear_majority": 0.5345659163987139,
  "random_linear_gap": 0.16921223129873486,
  "random_linear_recovery": 0.3635578855537585,
  "random_linear_selectivity": 0.4521704316139221,
  "random_mlp_test_acc": 0.7098070979118347,
  "random_mlp_balanced_acc": 0.694426215251576,
  "random_mlp_majority": 0.5345659163987139,
  "random_mlp_gap": 0.17524118151312085,
  "random_mlp_recovery": 0.3765112777242182,
  "random_mlp_selectivity": 0.46241964399814606,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.6947070466001181,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7226247347221133
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 0.75,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_056",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.78125,
    0.875
  ],
  "train_success": [
    0.78125,
    0.875
  ],
  "policy_loss": [
    -0.2664010226726532,
    -0.14049875736236572
  ],
  "value_loss": [
    0.09404418617486954,
    0.007957927882671356
  ],
  "entropy": [
    1.0617133378982544,
    0.788852334022522
  ],
  "val_success": [
    0.8620689655172413,
    0.9137931034482759
  ],
  "test_short_success": [
    0.890625,
    0.921875
  ],
  "test_long_success": [
    0.8203125,
    0.9375
  ],
  "val_success_norm": [
    0.8918209320845285,
    0.9453228036867245
  ],
  "test_short_success_norm": [
    0.9213362068965516,
    0.9536637931034481
  ],
  "test_long_success_norm": [
    0.8485991379310345,
    0.9698275862068964
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1339/probe.json <==
{
  "task": "rand_056",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6513870358467102,
  "probe_test_acc": 0.6051045060157776,
  "balanced_acc": 0.623015958236449,
  "majority_baseline": 0.48110932475884244,
  "control_task_acc": 0.25180867314338684,
  "selectivity": 0.35329583287239075,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12399518125693515,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.617460310459137,
  "rowsplit_balanced_acc": 0.6268616318182682,
  "rowsplit_probe_gap": 0.13095237395120046,
  "num_control_classes": 4,
  "control_test_acc": 0.6059083342552185,
  "control_majority": 0.48110932475884244,
  "control_probe_gap": 0.12479900949637607
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_056",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6304260492324829,
  "onpolicy_linear_balanced_acc": 0.6543871980526585,
  "onpolicy_linear_majority": 0.4853295819935691,
  "onpolicy_linear_gap": 0.14509646723891378,
  "onpolicy_linear_recovery": 0.28192113275315694,
  "onpolicy_linear_selectivity": 0.3758038580417633,
  "onpolicy_mlp_test_acc": 0.6454983949661255,
  "onpolicy_mlp_balanced_acc": 0.6313065969413512,
  "onpolicy_mlp_majority": 0.4853295819935691,
  "onpolicy_mlp_gap": 0.16016881297255636,
  "onpolicy_mlp_recovery": 0.31120656515089434,
  "onpolicy_mlp_selectivity": 0.3918810188770294,
  "random_linear_test_acc": 0.6808681488037109,
  "random_linear_balanced_acc": 0.6807545668613608,
  "random_linear_majority": 0.5345659163987139,
  "random_linear_gap": 0.14630223240499707,
  "random_linear_recovery": 0.3143350209185084,
  "random_linear_selectivity": 0.4296623468399048,
  "random_mlp_test_acc": 0.6872990131378174,
  "random_mlp_balanced_acc": 0.6702066358711495,
  "random_mlp_majority": 0.5345659163987139,
  "random_mlp_gap": 0.1527330967391035,
  "random_mlp_recovery": 0.3281519384170031,
  "random_mlp_selectivity": 0.43850480020046234,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.6990719540639543,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7226247347221133
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 0.5,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 1.0,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 1.0,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_056",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.78125,
    0.859375
  ],
  "train_success": [
    0.78125,
    0.859375
  ],
  "policy_loss": [
    -0.016573471948504448,
    0.06075211614370346
  ],
  "value_loss": [
    0.22873851656913757,
    0.039177898317575455
  ],
  "entropy": [
    1.037122130393982,
    0.8494663834571838
  ],
  "val_success": [
    0.8620689655172413,
    0.9137931034482759
  ],
  "test_short_success": [
    0.84375,
    0.921875
  ],
  "test_long_success": [
    0.875,
    0.96875
  ],
  "val_success_norm": [
    0.8918218820239738,
    0.9453296101852505
  ],
  "test_short_success_norm": [
    0.8728448275862067,
    0.9536637931034482
  ],
  "test_long_success_norm": [
    0.9051724137931033,
    1.002155172413793
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1340/probe.json <==
{
  "task": "rand_056",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.667117714881897,
  "probe_test_acc": 0.6322347521781921,
  "balanced_acc": 0.6364380957278771,
  "majority_baseline": 0.47889871382636656,
  "control_task_acc": 0.24738745391368866,
  "selectivity": 0.3848472982645035,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.15333603835182558,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6390873193740845,
  "rowsplit_balanced_acc": 0.6559541075963846,
  "rowsplit_probe_gap": 0.15396827175503686,
  "num_control_classes": 4,
  "control_test_acc": 0.6322347521781921,
  "control_majority": 0.47889871382636656,
  "control_probe_gap": 0.15333603835182558
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_056",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6567524075508118,
  "onpolicy_linear_balanced_acc": 0.6531215973651175,
  "onpolicy_linear_majority": 0.5317524115755627,
  "onpolicy_linear_gap": 0.12499999597524902,
  "onpolicy_linear_recovery": 0.2669527811042228,
  "onpolicy_linear_selectivity": 0.4145900309085846,
  "onpolicy_mlp_test_acc": 0.6426848769187927,
  "onpolicy_mlp_balanced_acc": 0.6362382487307141,
  "onpolicy_mlp_majority": 0.5317524115755627,
  "onpolicy_mlp_gap": 0.11093246534322998,
  "onpolicy_mlp_recovery": 0.23690984873300963,
  "onpolicy_mlp_selectivity": 0.3910771608352661,
  "random_linear_test_acc": 0.6870980858802795,
  "random_linear_balanced_acc": 0.6785899378654824,
  "random_linear_majority": 0.5345659163987139,
  "random_linear_gap": 0.15253216948156567,
  "random_linear_recovery": 0.3277202397842275,
  "random_linear_selectivity": 0.4385048449039459,
  "random_mlp_test_acc": 0.6446945071220398,
  "random_mlp_balanced_acc": 0.6042987251197902,
  "random_mlp_majority": 0.5345659163987139,
  "random_mlp_gap": 0.11012859072332593,
  "random_mlp_recovery": 0.23661479595823395,
  "random_mlp_selectivity": 0.38203373551368713,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.6973531070436425,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7226247347221133
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.75,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_056",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.796875,
    0.90625
  ],
  "train_success": [
    0.796875,
    0.90625
  ],
  "policy_loss": [
    -0.051477156579494476,
    -0.3227616250514984
  ],
  "value_loss": [
    0.4138028025627136,
    0.0029885019175708294
  ],
  "entropy": [
    1.060447096824646,
    0.7254348993301392
  ],
  "val_success": [
    0.8103448275862069,
    0.9051724137931034
  ],
  "test_short_success": [
    0.84375,
    0.890625
  ],
  "test_long_success": [
    0.8359375,
    0.8984375
  ],
  "val_success_norm": [
    0.8383139889551202,
    0.9364124412772893
  ],
  "test_short_success_norm": [
    0.8728448275862069,
    0.9213362068965516
  ],
  "test_long_success_norm": [
    0.8647629310344827,
    0.9294181034482758
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1341/probe.json <==
{
  "task": "rand_056",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6611975431442261,
  "probe_test_acc": 0.6467041969299316,
  "balanced_acc": 0.6628258449717185,
  "majority_baseline": 0.4640273311897106,
  "control_task_acc": 0.2552250921726227,
  "selectivity": 0.39147910475730896,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.18267686574022102,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6357142925262451,
  "rowsplit_balanced_acc": 0.6421614737774354,
  "rowsplit_probe_gap": 0.16765873697068956,
  "num_control_classes": 4,
  "control_test_acc": 0.6467041969299316,
  "control_majority": 0.4640273311897106,
  "control_probe_gap": 0.18267686574022102
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_056",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6551446914672852,
  "onpolicy_linear_balanced_acc": 0.6757142636966598,
  "onpolicy_linear_majority": 0.4670418006430868,
  "onpolicy_linear_gap": 0.18810289082419834,
  "onpolicy_linear_recovery": 0.352941170716897,
  "onpolicy_linear_selectivity": 0.4015273153781891,
  "onpolicy_mlp_test_acc": 0.6452974081039429,
  "onpolicy_mlp_balanced_acc": 0.6586809641242338,
  "onpolicy_mlp_majority": 0.4670418006430868,
  "onpolicy_mlp_gap": 0.17825560746085606,
  "onpolicy_mlp_recovery": 0.3344645183730089,
  "onpolicy_mlp_selectivity": 0.41036975383758545,
  "random_linear_test_acc": 0.7272909879684448,
  "random_linear_balanced_acc": 0.7226867013529099,
  "random_linear_majority": 0.5345659163987139,
  "random_linear_gap": 0.19272507156973095,
  "random_linear_recovery": 0.4140759741498192,
  "random_linear_selectivity": 0.481712207198143,
  "random_mlp_test_acc": 0.7381430864334106,
  "random_mlp_balanced_acc": 0.7194921587264664,
  "random_mlp_majority": 0.5345659163987139,
  "random_mlp_gap": 0.20357717003469677,
  "random_mlp_recovery": 0.4373920544441499,
  "random_mlp_selectivity": 0.48352089524269104,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7053826855693108,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7226247347221133
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_056/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 0.75,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_057",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.515625
  ],
  "train_success": [
    0.328125,
    0.515625
  ],
  "policy_loss": [
    -0.05445349961519241,
    -0.10680125653743744
  ],
  "value_loss": [
    0.1296619027853012,
    0.12072788178920746
  ],
  "entropy": [
    0.5987029075622559,
    0.006726694758981466
  ],
  "val_success": [
    0.3620689655172414,
    0.4396551724137931
  ],
  "test_short_success": [
    0.40625,
    0.40625
  ],
  "test_long_success": [
    0.40625,
    0.3515625
  ],
  "val_success_norm": [
    0.44433412558940616,
    0.5483605183922406
  ],
  "test_short_success_norm": [
    0.48636986603781407,
    0.486394046696053
  ],
  "test_long_success_norm": [
    0.48632567830029083,
    0.4208587439629927
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1337/probe.json <==
{
  "task": "rand_057",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.32087281346321106,
  "probe_test_acc": 0.29521703720092773,
  "balanced_acc": 0.26859007366348203,
  "majority_baseline": 0.22106109324758844,
  "control_task_acc": 0.16800643503665924,
  "selectivity": 0.1272106021642685,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0741559439533393,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.295634925365448,
  "rowsplit_balanced_acc": 0.2673066929892279,
  "rowsplit_probe_gap": 0.07757936980989244,
  "num_control_classes": 6,
  "control_test_acc": 0.29521703720092773,
  "control_majority": 0.22106109324758844,
  "control_probe_gap": 0.0741559439533393
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_057",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29059484601020813,
  "onpolicy_linear_balanced_acc": 0.2595194424347216,
  "onpolicy_linear_majority": 0.22467845659163987,
  "onpolicy_linear_gap": 0.06591638941856826,
  "onpolicy_linear_recovery": 0.08501813212721504,
  "onpolicy_linear_selectivity": 0.12560288608074188,
  "onpolicy_mlp_test_acc": 0.3267684876918793,
  "onpolicy_mlp_balanced_acc": 0.30870448555859964,
  "onpolicy_mlp_majority": 0.22467845659163987,
  "onpolicy_mlp_gap": 0.1020900311002394,
  "onpolicy_mlp_recovery": 0.13167444135686657,
  "onpolicy_mlp_selectivity": 0.1593649536371231,
  "random_linear_test_acc": 0.2546221911907196,
  "random_linear_balanced_acc": 0.24668208434777175,
  "random_linear_majority": 0.19051446945337622,
  "random_linear_gap": 0.06410772173734339,
  "random_linear_recovery": 0.07919563638654933,
  "random_linear_selectivity": 0.09204180538654327,
  "random_mlp_test_acc": 0.28235530853271484,
  "random_mlp_balanced_acc": 0.2758460779623684,
  "random_mlp_majority": 0.19051446945337622,
  "random_mlp_gap": 0.09184083907933863,
  "random_mlp_recovery": 0.1134558131228374,
  "random_mlp_selectivity": 0.10791800916194916,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.986734019635896,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9984449973108045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 1.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_057",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.375
  ],
  "train_success": [
    0.296875,
    0.375
  ],
  "policy_loss": [
    -0.1316228210926056,
    0.014691263437271118
  ],
  "value_loss": [
    0.10754896700382233,
    0.08694256097078323
  ],
  "entropy": [
    0.6860671639442444,
    0.0373857244849205
  ],
  "val_success": [
    0.3793103448275862,
    0.4396551724137931
  ],
  "test_short_success": [
    0.40625,
    0.234375
  ],
  "test_long_success": [
    0.296875,
    0.3515625
  ],
  "val_success_norm": [
    0.48359963884237267,
    0.5596216241128045
  ],
  "test_short_success_norm": [
    0.4863763281855308,
    0.28060035364637653
  ],
  "test_long_success_norm": [
    0.35539183530415686,
    0.42085877577481906
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1338/probe.json <==
{
  "task": "rand_057",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3238328695297241,
  "probe_test_acc": 0.2843649387359619,
  "balanced_acc": 0.2695319685487121,
  "majority_baseline": 0.20980707395498394,
  "control_task_acc": 0.17363344132900238,
  "selectivity": 0.11073149740695953,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07455786478097798,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2799603044986725,
  "rowsplit_balanced_acc": 0.2568792803192589,
  "rowsplit_probe_gap": 0.06746030449867249,
  "num_control_classes": 6,
  "control_test_acc": 0.2825562655925751,
  "control_majority": 0.20980707395498394,
  "control_probe_gap": 0.07274919163759114
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_057",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2829582095146179,
  "onpolicy_linear_balanced_acc": 0.2673211690888648,
  "onpolicy_linear_majority": 0.20759646302250803,
  "onpolicy_linear_gap": 0.07536174649210989,
  "onpolicy_linear_recovery": 0.09510526262864286,
  "onpolicy_linear_selectivity": 0.10651126503944397,
  "onpolicy_mlp_test_acc": 0.3026527464389801,
  "onpolicy_mlp_balanced_acc": 0.29085807626861265,
  "onpolicy_mlp_majority": 0.20759646302250803,
  "onpolicy_mlp_gap": 0.09505628341647207,
  "onpolicy_mlp_recovery": 0.11995943856970961,
  "onpolicy_mlp_selectivity": 0.13143087923526764,
  "random_linear_test_acc": 0.2554260492324829,
  "random_linear_balanced_acc": 0.2504302764220498,
  "random_linear_majority": 0.19051446945337622,
  "random_linear_gap": 0.06491157977910669,
  "random_linear_recovery": 0.08018868445403052,
  "random_linear_selectivity": 0.08480708301067352,
  "random_mlp_test_acc": 0.27029743790626526,
  "random_mlp_balanced_acc": 0.2629810964547829,
  "random_mlp_majority": 0.19051446945337622,
  "random_mlp_gap": 0.07978296845288904,
  "random_mlp_recovery": 0.09856009211061964,
  "random_mlp_selectivity": 0.10490354895591736,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9929543018893983,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9984449973108045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 1.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_057",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.40625
  ],
  "train_success": [
    0.28125,
    0.40625
  ],
  "policy_loss": [
    -0.2526499032974243,
    -0.23347577452659607
  ],
  "value_loss": [
    0.0918646901845932,
    0.050570014864206314
  ],
  "entropy": [
    0.6470474600791931,
    0.03793413192033768
  ],
  "val_success": [
    0.35344827586206895,
    0.35344827586206895
  ],
  "test_short_success": [
    0.375,
    0.234375
  ],
  "test_long_success": [
    0.34375,
    0.3125
  ],
  "val_success_norm": [
    0.4386526962187092,
    0.4460994053212594
  ],
  "test_short_success_norm": [
    0.4489872718677561,
    0.28058170325141657
  ],
  "test_long_success_norm": [
    0.4115063372519141,
    0.37409667651957845
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1339/probe.json <==
{
  "task": "rand_057",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.300067663192749,
  "probe_test_acc": 0.271503210067749,
  "balanced_acc": 0.2506792466878335,
  "majority_baseline": 0.20759646302250803,
  "control_task_acc": 0.16499195992946625,
  "selectivity": 0.10651125013828278,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06390674704524099,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26845237612724304,
  "rowsplit_balanced_acc": 0.24467279261897842,
  "rowsplit_probe_gap": 0.050198407873274786,
  "num_control_classes": 6,
  "control_test_acc": 0.2743167281150818,
  "control_majority": 0.20759646302250803,
  "control_probe_gap": 0.06672026509257376
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_057",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27713021636009216,
  "onpolicy_linear_balanced_acc": 0.2545947516061127,
  "onpolicy_linear_majority": 0.20538585209003216,
  "onpolicy_linear_gap": 0.07174436427006001,
  "onpolicy_linear_recovery": 0.09028830465549281,
  "onpolicy_linear_selectivity": 0.10610932111740112,
  "onpolicy_mlp_test_acc": 0.30747589468955994,
  "onpolicy_mlp_balanced_acc": 0.2933569711313911,
  "onpolicy_mlp_majority": 0.20538585209003216,
  "onpolicy_mlp_gap": 0.10209004259952778,
  "onpolicy_mlp_recovery": 0.12847750429318416,
  "onpolicy_mlp_selectivity": 0.14590033888816833,
  "random_linear_test_acc": 0.24216237664222717,
  "random_linear_balanced_acc": 0.23420046171596573,
  "random_linear_majority": 0.19051446945337622,
  "random_linear_gap": 0.051647907188850956,
  "random_linear_recovery": 0.06380337293240376,
  "random_linear_selectivity": 0.07154341042041779,
  "random_mlp_test_acc": 0.27331188321113586,
  "random_mlp_balanced_acc": 0.2680011895415115,
  "random_mlp_majority": 0.19051446945337622,
  "random_mlp_gap": 0.08279741375775965,
  "random_mlp_recovery": 0.10228399475139326,
  "random_mlp_selectivity": 0.10188905894756317,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9888061134035661,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9984449973108045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_057",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.765625,
    0.34375
  ],
  "train_success": [
    0.765625,
    0.34375
  ],
  "policy_loss": [
    0.1847842037677765,
    -0.04897018149495125
  ],
  "value_loss": [
    0.1384870558977127,
    0.06628476828336716
  ],
  "entropy": [
    0.6635677218437195,
    0.02329166978597641
  ],
  "val_success": [
    0.3620689655172414,
    0.39655172413793105
  ],
  "test_short_success": [
    0.296875,
    0.3125
  ],
  "test_long_success": [
    0.3203125,
    0.359375
  ],
  "val_success_norm": [
    0.4452843934499351,
    0.49416284232355845
  ],
  "test_short_success_norm": [
    0.35543211226106625,
    0.37415497068861336
  ],
  "test_long_success_norm": [
    0.38344909745946537,
    0.4302111709244474
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1340/probe.json <==
{
  "task": "rand_057",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.32603180408477783,
  "probe_test_acc": 0.28918811678886414,
  "balanced_acc": 0.26789169817460995,
  "majority_baseline": 0.210008038585209,
  "control_task_acc": 0.17041800916194916,
  "selectivity": 0.11877010762691498,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07918007820365514,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.28809523582458496,
  "rowsplit_balanced_acc": 0.2611520551775093,
  "rowsplit_probe_gap": 0.06825396598331512,
  "num_control_classes": 6,
  "control_test_acc": 0.28918811678886414,
  "control_majority": 0.210008038585209,
  "control_probe_gap": 0.07918007820365514
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_057",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27934083342552185,
  "onpolicy_linear_balanced_acc": 0.25672833495432,
  "onpolicy_linear_majority": 0.2170418006430868,
  "onpolicy_linear_gap": 0.06229903278243504,
  "onpolicy_linear_recovery": 0.07956878519645706,
  "onpolicy_linear_selectivity": 0.11173632740974426,
  "onpolicy_mlp_test_acc": 0.34043407440185547,
  "onpolicy_mlp_balanced_acc": 0.3216032841621969,
  "onpolicy_mlp_majority": 0.2170418006430868,
  "onpolicy_mlp_gap": 0.12339227375876866,
  "onpolicy_mlp_recovery": 0.15759752418471068,
  "onpolicy_mlp_selectivity": 0.1730305403470993,
  "random_linear_test_acc": 0.27552250027656555,
  "random_linear_balanced_acc": 0.2697204231376891,
  "random_linear_majority": 0.19051446945337622,
  "random_linear_gap": 0.08500803082318933,
  "random_linear_recovery": 0.10501488614106011,
  "random_linear_selectivity": 0.11032956838607788,
  "random_mlp_test_acc": 0.3080787658691406,
  "random_mlp_balanced_acc": 0.30491993653083044,
  "random_mlp_majority": 0.19051446945337622,
  "random_mlp_gap": 0.11756429641576441,
  "random_mlp_recovery": 0.14523335128223527,
  "random_mlp_selectivity": 0.14770899713039398,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9855361360618284,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9984449973108045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.75,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_057",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.3125
  ],
  "train_success": [
    0.28125,
    0.3125
  ],
  "policy_loss": [
    0.30809691548347473,
    -0.13265778124332428
  ],
  "value_loss": [
    0.15419428050518036,
    0.04426181688904762
  ],
  "entropy": [
    0.6748741269111633,
    0.07622760534286499
  ],
  "val_success": [
    0.28448275862068967,
    0.3103448275862069
  ],
  "test_short_success": [
    0.328125,
    0.28125
  ],
  "test_long_success": [
    0.3203125,
    0.2421875
  ],
  "val_success_norm": [
    0.3457838376886833,
    0.40018872843541925
  ],
  "test_short_success_norm": [
    0.39285324589458165,
    0.336725835480584
  ],
  "test_long_success_norm": [
    0.3834490793882899,
    0.28992492098251443
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1341/probe.json <==
{
  "task": "rand_057",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.31097766757011414,
  "probe_test_acc": 0.26627814769744873,
  "balanced_acc": 0.2448772385352547,
  "majority_baseline": 0.21784565916398713,
  "control_task_acc": 0.16720257699489594,
  "selectivity": 0.0990755707025528,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.048432488533461604,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2807539701461792,
  "rowsplit_balanced_acc": 0.25263566630235695,
  "rowsplit_probe_gap": 0.05436508125729031,
  "num_control_classes": 6,
  "control_test_acc": 0.26627814769744873,
  "control_majority": 0.21784565916398713,
  "control_probe_gap": 0.048432488533461604
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_057",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2674839198589325,
  "onpolicy_linear_balanced_acc": 0.24467106446634324,
  "onpolicy_linear_majority": 0.2222668810289389,
  "onpolicy_linear_gap": 0.04521703882999359,
  "onpolicy_linear_recovery": 0.05813953106409511,
  "onpolicy_linear_selectivity": 0.10470256209373474,
  "onpolicy_mlp_test_acc": 0.29983922839164734,
  "onpolicy_mlp_balanced_acc": 0.2809211722470606,
  "onpolicy_mlp_majority": 0.2222668810289389,
  "onpolicy_mlp_gap": 0.07757234736270843,
  "onpolicy_mlp_recovery": 0.0997416021903972,
  "onpolicy_mlp_selectivity": 0.14047427475452423,
  "random_linear_test_acc": 0.24799035489559174,
  "random_linear_balanced_acc": 0.2419228459487899,
  "random_linear_majority": 0.19051446945337622,
  "random_linear_gap": 0.05747588544221552,
  "random_linear_recovery": 0.07100298062573596,
  "random_linear_selectivity": 0.07214629650115967,
  "random_mlp_test_acc": 0.2658762037754059,
  "random_mlp_balanced_acc": 0.2621041784800087,
  "random_mlp_majority": 0.19051446945337622,
  "random_mlp_gap": 0.07536173432202967,
  "random_mlp_recovery": 0.0930983093312859,
  "random_mlp_selectivity": 0.09726688265800476,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9860874481796894,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9984449973108045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_057/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_058",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.546875
  ],
  "train_success": [
    0.40625,
    0.546875
  ],
  "policy_loss": [
    -0.12772203981876373,
    -0.2703520953655243
  ],
  "value_loss": [
    0.16729311645030975,
    0.0964670330286026
  ],
  "entropy": [
    1.0132688283920288,
    0.33147698640823364
  ],
  "val_success": [
    0.5086206896551724,
    0.5431034482758621
  ],
  "test_short_success": [
    0.4375,
    0.453125
  ],
  "test_long_success": [
    0.5,
    0.5390625
  ],
  "val_success_norm": [
    0.5971498137803464,
    0.6388952122305969
  ],
  "test_short_success_norm": [
    0.5113762233586863,
    0.5296396686318143
  ],
  "test_long_success_norm": [
    0.5844299616749263,
    0.63008855243078
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1337/probe.json <==
{
  "task": "rand_058",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.30641070008277893,
  "probe_test_acc": 0.27713021636009216,
  "balanced_acc": 0.26831230306656145,
  "majority_baseline": 0.20739549839228297,
  "control_task_acc": 0.1623794138431549,
  "selectivity": 0.11475080251693726,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0697347179678092,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27123016119003296,
  "rowsplit_balanced_acc": 0.26386413323969093,
  "rowsplit_probe_gap": 0.0783730183328901,
  "num_control_classes": 6,
  "control_test_acc": 0.27713021636009216,
  "control_majority": 0.20739549839228297,
  "control_probe_gap": 0.0697347179678092
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_058",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27230706810951233,
  "onpolicy_linear_balanced_acc": 0.26472513488181665,
  "onpolicy_linear_majority": 0.20196945337620578,
  "onpolicy_linear_gap": 0.07033761473330655,
  "onpolicy_linear_recovery": 0.08813900048172585,
  "onpolicy_linear_selectivity": 0.09887459874153137,
  "onpolicy_mlp_test_acc": 0.31350481510162354,
  "onpolicy_mlp_balanced_acc": 0.3097798445879701,
  "onpolicy_mlp_majority": 0.20196945337620578,
  "onpolicy_mlp_gap": 0.11153536172541775,
  "onpolicy_mlp_recovery": 0.13976327372089617,
  "onpolicy_mlp_selectivity": 0.15715433657169342,
  "random_linear_test_acc": 0.22809486091136932,
  "random_linear_balanced_acc": 0.22487820544122672,
  "random_linear_majority": 0.1872990353697749,
  "random_linear_gap": 0.040795825541594416,
  "random_linear_recovery": 0.05019783083456326,
  "random_linear_selectivity": 0.059887468814849854,
  "random_mlp_test_acc": 0.25944533944129944,
  "random_mlp_balanced_acc": 0.25766304590879424,
  "random_mlp_majority": 0.1872990353697749,
  "random_mlp_gap": 0.07214630407152453,
  "random_mlp_recovery": 0.08877349383281555,
  "random_mlp_selectivity": 0.09807074069976807,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9955310473393938,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991757057618628
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 1.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_058",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.453125
  ],
  "train_success": [
    0.390625,
    0.453125
  ],
  "policy_loss": [
    0.2490626722574234,
    -0.4465964734554291
  ],
  "value_loss": [
    0.09701281785964966,
    0.08126575499773026
  ],
  "entropy": [
    1.0071040391921997,
    0.39362087845802307
  ],
  "val_success": [
    0.5431034482758621,
    0.46551724137931033
  ],
  "test_short_success": [
    0.640625,
    0.484375
  ],
  "test_long_success": [
    0.4453125,
    0.46875
  ],
  "val_success_norm": [
    0.638168423157937,
    0.5475360740766138
  ],
  "test_short_success_norm": [
    0.7488009102801405,
    0.5661665302691546
  ],
  "test_long_success_norm": [
    0.5205079346167307,
    0.5479030890702474
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1338/probe.json <==
{
  "task": "rand_058",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2731732130050659,
  "probe_test_acc": 0.23452572524547577,
  "balanced_acc": 0.22864989922050447,
  "majority_baseline": 0.1866961414790997,
  "control_task_acc": 0.16800643503665924,
  "selectivity": 0.06651929020881653,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04782958376637608,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2400793582201004,
  "rowsplit_balanced_acc": 0.2344650514172614,
  "rowsplit_probe_gap": 0.04603173917248135,
  "num_control_classes": 6,
  "control_test_acc": 0.23794212937355042,
  "control_majority": 0.1866961414790997,
  "control_probe_gap": 0.05124598789445073
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_058",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24176044762134552,
  "onpolicy_linear_balanced_acc": 0.23436887363834877,
  "onpolicy_linear_majority": 0.1977491961414791,
  "onpolicy_linear_gap": 0.044011251479866426,
  "onpolicy_linear_recovery": 0.054859716273500836,
  "onpolicy_linear_selectivity": 0.0731511265039444,
  "onpolicy_mlp_test_acc": 0.27793407440185547,
  "onpolicy_mlp_balanced_acc": 0.27289613569720644,
  "onpolicy_mlp_majority": 0.1977491961414791,
  "onpolicy_mlp_gap": 0.08018487826037637,
  "onpolicy_mlp_recovery": 0.09994988833257336,
  "onpolicy_mlp_selectivity": 0.10188905894756317,
  "random_linear_test_acc": 0.22347266972064972,
  "random_linear_balanced_acc": 0.22086841823711675,
  "random_linear_majority": 0.1872990353697749,
  "random_linear_gap": 0.03617363435087481,
  "random_linear_recovery": 0.04451038687684299,
  "random_linear_selectivity": 0.048834413290023804,
  "random_mlp_test_acc": 0.24216237664222717,
  "random_mlp_balanced_acc": 0.2408666928209436,
  "random_mlp_majority": 0.1872990353697749,
  "random_mlp_gap": 0.054863341272452265,
  "random_mlp_recovery": 0.06750741497817074,
  "random_mlp_selectivity": 0.06872990727424622,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9970270726445272,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991757057618628
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 1.0,
  "6": 0.75,
  "7": 0.0,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_058",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.46875
  ],
  "train_success": [
    0.515625,
    0.46875
  ],
  "policy_loss": [
    -0.3377460241317749,
    -0.25582557916641235
  ],
  "value_loss": [
    0.10029253363609314,
    0.026043295860290527
  ],
  "entropy": [
    1.0618246793746948,
    0.16208216547966003
  ],
  "val_success": [
    0.45689655172413796,
    0.5775862068965517
  ],
  "test_short_success": [
    0.4375,
    0.59375
  ],
  "test_long_success": [
    0.4609375,
    0.4765625
  ],
  "val_success_norm": [
    0.5366622831943886,
    0.6789351286252241
  ],
  "test_short_success_norm": [
    0.5113762193145356,
    0.6940105983438296
  ],
  "test_long_success_norm": [
    0.5387713709190741,
    0.5570348072214155
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1339/probe.json <==
{
  "task": "rand_058",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.30725643038749695,
  "probe_test_acc": 0.2803456485271454,
  "balanced_acc": 0.26526915967165043,
  "majority_baseline": 0.192524115755627,
  "control_task_acc": 0.1615755558013916,
  "selectivity": 0.11877009272575378,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08782153277151838,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2716269791126251,
  "rowsplit_balanced_acc": 0.25826050968735964,
  "rowsplit_probe_gap": 0.07837301085865686,
  "num_control_classes": 6,
  "control_test_acc": 0.2797427773475647,
  "control_majority": 0.192524115755627,
  "control_probe_gap": 0.0872186615919377
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_058",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2753215432167053,
  "onpolicy_linear_balanced_acc": 0.2636703257226437,
  "onpolicy_linear_majority": 0.19433279742765272,
  "onpolicy_linear_gap": 0.0809887457890526,
  "onpolicy_linear_recovery": 0.10052382116396252,
  "onpolicy_linear_selectivity": 0.10550643503665924,
  "onpolicy_mlp_test_acc": 0.3070739507675171,
  "onpolicy_mlp_balanced_acc": 0.3001966786140759,
  "onpolicy_mlp_majority": 0.19433279742765272,
  "onpolicy_mlp_gap": 0.11274115333986437,
  "onpolicy_mlp_recovery": 0.13993514068824273,
  "onpolicy_mlp_selectivity": 0.14087620377540588,
  "random_linear_test_acc": 0.22829581797122955,
  "random_linear_balanced_acc": 0.22353331353305048,
  "random_linear_majority": 0.1872990353697749,
  "random_linear_gap": 0.040996782601454645,
  "random_linear_recovery": 0.050445101440365556,
  "random_linear_selectivity": 0.06571543216705322,
  "random_mlp_test_acc": 0.25482314825057983,
  "random_mlp_balanced_acc": 0.25386667388489587,
  "random_mlp_majority": 0.1872990353697749,
  "random_mlp_gap": 0.06752411288080493,
  "random_mlp_recovery": 0.08308604987509527,
  "random_mlp_selectivity": 0.09726688265800476,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9958924329446277,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991757057618628
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 1.0,
  "17": 0.5,
  "18": 0.5,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_058",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.546875
  ],
  "train_success": [
    0.546875,
    0.546875
  ],
  "policy_loss": [
    0.24829219281673431,
    0.0441984161734581
  ],
  "value_loss": [
    0.20118571817874908,
    0.07666625082492828
  ],
  "entropy": [
    1.0368996858596802,
    0.28509658575057983
  ],
  "val_success": [
    0.4482758620689655,
    0.5517241379310345
  ],
  "test_short_success": [
    0.546875,
    0.46875
  ],
  "test_long_success": [
    0.390625,
    0.5
  ],
  "val_success_norm": [
    0.5266558302197945,
    0.6488854725968359
  ],
  "test_short_success_norm": [
    0.6392202859904805,
    0.5479031027573202
  ],
  "test_long_success_norm": [
    0.456585907558547,
    0.5844299616749145
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1340/probe.json <==
{
  "task": "rand_058",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.30319687724113464,
  "probe_test_acc": 0.2773312032222748,
  "balanced_acc": 0.266025563609537,
  "majority_baseline": 0.1937299035369775,
  "control_task_acc": 0.1670016050338745,
  "selectivity": 0.11032959818840027,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08360129968529728,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27023810148239136,
  "rowsplit_balanced_acc": 0.259341108598982,
  "rowsplit_probe_gap": 0.07559524433953421,
  "num_control_classes": 6,
  "control_test_acc": 0.2773312032222748,
  "control_majority": 0.1937299035369775,
  "control_probe_gap": 0.08360129968529728
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_058",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26848873496055603,
  "onpolicy_linear_balanced_acc": 0.25771336720035004,
  "onpolicy_linear_majority": 0.19995980707395497,
  "onpolicy_linear_gap": 0.06852892788660106,
  "onpolicy_linear_recovery": 0.08565685635863524,
  "onpolicy_linear_selectivity": 0.09686493873596191,
  "onpolicy_mlp_test_acc": 0.30385851860046387,
  "onpolicy_mlp_balanced_acc": 0.29392943677451727,
  "onpolicy_mlp_majority": 0.19995980707395497,
  "onpolicy_mlp_gap": 0.1038987115265089,
  "onpolicy_mlp_recovery": 0.12986686474652306,
  "onpolicy_mlp_selectivity": 0.13082797825336456,
  "random_linear_test_acc": 0.2333199381828308,
  "random_linear_balanced_acc": 0.2298877992269631,
  "random_linear_majority": 0.1872990353697749,
  "random_linear_gap": 0.0460209028130559,
  "random_linear_recovery": 0.05662710494504603,
  "random_linear_selectivity": 0.065514475107193,
  "random_mlp_test_acc": 0.25281351804733276,
  "random_mlp_balanced_acc": 0.2503980519079391,
  "random_mlp_majority": 0.1872990353697749,
  "random_mlp_gap": 0.06551448267755786,
  "random_mlp_recovery": 0.08061327047564983,
  "random_mlp_selectivity": 0.09163989126682281,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9950717602001126,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991757057618628
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.25,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_058",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.671875
  ],
  "train_success": [
    0.46875,
    0.671875
  ],
  "policy_loss": [
    0.18461006879806519,
    -0.07374311238527298
  ],
  "value_loss": [
    0.20846116542816162,
    0.05232681706547737
  ],
  "entropy": [
    1.0604064464569092,
    0.3731009066104889
  ],
  "val_success": [
    0.4224137931034483,
    0.6551724137931034
  ],
  "test_short_success": [
    0.5,
    0.546875
  ],
  "test_long_success": [
    0.46875,
    0.59375
  ],
  "val_success_norm": [
    0.496355784258969,
    0.7686813704942553
  ],
  "test_short_success_norm": [
    0.5844299659435662,
    0.6392202938387963
  ],
  "test_long_success_norm": [
    0.5479030890702352,
    0.6940105794889734
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1341/probe.json <==
{
  "task": "rand_058",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.6217861771583557,
  "probe_test_acc": 0.6378617286682129,
  "balanced_acc": 0.5802671806071532,
  "majority_baseline": 0.22588424437299034,
  "control_task_acc": 0.16961415112018585,
  "selectivity": 0.46824757754802704,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4119774842952225,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6202380657196045,
  "rowsplit_balanced_acc": 0.5709081554138311,
  "rowsplit_probe_gap": 0.39206346254500135,
  "num_control_classes": 6,
  "control_test_acc": 0.6378617286682129,
  "control_majority": 0.22588424437299034,
  "control_probe_gap": 0.4119774842952225
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_058",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6306270360946655,
  "onpolicy_linear_balanced_acc": 0.5675468354245397,
  "onpolicy_linear_majority": 0.22608520900321544,
  "onpolicy_linear_gap": 0.4045418270914501,
  "onpolicy_linear_recovery": 0.522721405247223,
  "onpolicy_linear_selectivity": 0.4628215730190277,
  "onpolicy_mlp_test_acc": 0.63243567943573,
  "onpolicy_mlp_balanced_acc": 0.5878986758543616,
  "onpolicy_mlp_majority": 0.22608520900321544,
  "onpolicy_mlp_gap": 0.40635047043251454,
  "onpolicy_mlp_recovery": 0.5250584110288736,
  "onpolicy_mlp_selectivity": 0.4716639816761017,
  "random_linear_test_acc": 0.3551045060157776,
  "random_linear_balanced_acc": 0.34862458345858416,
  "random_linear_majority": 0.1872990353697749,
  "random_linear_gap": 0.16780547064600268,
  "random_linear_recovery": 0.20647873935076885,
  "random_linear_selectivity": 0.18549035489559174,
  "random_mlp_test_acc": 0.3872588276863098,
  "random_mlp_balanced_acc": 0.3843374596797741,
  "random_mlp_majority": 0.1872990353697749,
  "random_mlp_gap": 0.1999597923165349,
  "random_mlp_recovery": 0.24604350310758596,
  "random_mlp_selectivity": 0.21603696048259735,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9684767697728299,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991757057618628
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_058/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 1.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_059",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.3125
  ],
  "train_success": [
    0.109375,
    0.3125
  ],
  "policy_loss": [
    -0.1111111044883728,
    0.2526598572731018
  ],
  "value_loss": [
    0.058263543993234634,
    0.07261032611131668
  ],
  "entropy": [
    1.014618158340454,
    0.031190548092126846
  ],
  "val_success": [
    0.1206896551724138,
    0.22413793103448276
  ],
  "test_short_success": [
    0.15625,
    0.171875
  ],
  "test_long_success": [
    0.1796875,
    0.2734375
  ],
  "val_success_norm": [
    0.22350765547571602,
    0.4177777504948352
  ],
  "test_short_success_norm": [
    0.2889554794520842,
    0.3178510273972747
  ],
  "test_long_success_norm": [
    0.3322988013698629,
    0.5056720890410957
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1337/probe.json <==
{
  "task": "rand_059",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3357577919960022,
  "probe_test_acc": 0.30004018545150757,
  "balanced_acc": 0.2972660469473268,
  "majority_baseline": 0.19995980707395497,
  "control_task_acc": 0.1700160801410675,
  "selectivity": 0.13002410531044006,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1000803783775526,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3075396716594696,
  "rowsplit_balanced_acc": 0.30560350367163774,
  "rowsplit_probe_gap": 0.11071427483407278,
  "num_control_classes": 6,
  "control_test_acc": 0.30004018545150757,
  "control_majority": 0.19995980707395497,
  "control_probe_gap": 0.1000803783775526
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_059",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3163183331489563,
  "onpolicy_linear_balanced_acc": 0.313336756249314,
  "onpolicy_linear_majority": 0.1995578778135048,
  "onpolicy_linear_gap": 0.11676045533545149,
  "onpolicy_linear_recovery": 0.1458699537406996,
  "onpolicy_linear_selectivity": 0.1501205861568451,
  "onpolicy_mlp_test_acc": 0.3223472535610199,
  "onpolicy_mlp_balanced_acc": 0.3191767234384521,
  "onpolicy_mlp_majority": 0.1995578778135048,
  "onpolicy_mlp_gap": 0.12278937574751508,
  "onpolicy_mlp_recovery": 0.1534019416820575,
  "onpolicy_mlp_selectivity": 0.15213021636009216,
  "random_linear_test_acc": 0.22970257699489594,
  "random_linear_balanced_acc": 0.22794899306756056,
  "random_linear_majority": 0.17966237942122187,
  "random_linear_gap": 0.05004019757367406,
  "random_linear_recovery": 0.06099951570960366,
  "random_linear_selectivity": 0.06692121922969818,
  "random_mlp_test_acc": 0.2654742896556854,
  "random_mlp_balanced_acc": 0.265258751460653,
  "random_mlp_majority": 0.17966237942122187,
  "random_mlp_gap": 0.08581191023446355,
  "random_mlp_recovery": 0.10460560150090413,
  "random_mlp_selectivity": 0.09726689755916595,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9979871317937948,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991236879531011
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_059",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.1875
  ],
  "train_success": [
    0.125,
    0.1875
  ],
  "policy_loss": [
    -0.30925682187080383,
    0.0836881697177887
  ],
  "value_loss": [
    0.060258638113737106,
    0.03652168810367584
  ],
  "entropy": [
    1.005619764328003,
    0.01692265085875988
  ],
  "val_success": [
    0.16379310344827586,
    0.1206896551724138
  ],
  "test_short_success": [
    0.1875,
    0.140625
  ],
  "test_long_success": [
    0.15625,
    0.1953125
  ],
  "val_success_norm": [
    0.3035275242791879,
    0.22401694149977477
  ],
  "test_short_success_norm": [
    0.3467465753424683,
    0.2600599315069257
  ],
  "test_long_success_norm": [
    0.2889554794520547,
    0.36119434931506833
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1338/probe.json <==
{
  "task": "rand_059",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27630242705345154,
  "probe_test_acc": 0.246985524892807,
  "balanced_acc": 0.24501945719969065,
  "majority_baseline": 0.18388263665594856,
  "control_task_acc": 0.17162379622459412,
  "selectivity": 0.07536172866821289,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06310288823685845,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24246031045913696,
  "rowsplit_balanced_acc": 0.24050704139670395,
  "rowsplit_probe_gap": 0.06507935807818457,
  "num_control_classes": 6,
  "control_test_acc": 0.2491961419582367,
  "control_majority": 0.18388263665594856,
  "control_probe_gap": 0.06531350530228813
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_059",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24799035489559174,
  "onpolicy_linear_balanced_acc": 0.24596494687824044,
  "onpolicy_linear_majority": 0.18307877813504822,
  "onpolicy_linear_gap": 0.06491157676054352,
  "onpolicy_linear_recovery": 0.07945879605423482,
  "onpolicy_linear_selectivity": 0.07837620377540588,
  "onpolicy_mlp_test_acc": 0.28456592559814453,
  "onpolicy_mlp_balanced_acc": 0.2832911372347397,
  "onpolicy_mlp_majority": 0.18307877813504822,
  "onpolicy_mlp_gap": 0.10148714746309631,
  "onpolicy_mlp_recovery": 0.12423125357352208,
  "onpolicy_mlp_selectivity": 0.11716239154338837,
  "random_linear_test_acc": 0.24799035489559174,
  "random_linear_balanced_acc": 0.24866171077926777,
  "random_linear_majority": 0.17966237942122187,
  "random_linear_gap": 0.06832797547436986,
  "random_linear_recovery": 0.08329250513485165,
  "random_linear_selectivity": 0.0807877779006958,
  "random_mlp_test_acc": 0.26185691356658936,
  "random_mlp_balanced_acc": 0.2613935597933777,
  "random_mlp_majority": 0.17966237942122187,
  "random_mlp_gap": 0.08219453414536748,
  "random_mlp_recovery": 0.10019598282884581,
  "random_mlp_selectivity": 0.10188907384872437,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991064037540605,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991236879531011
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_059",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.15625
  ],
  "train_success": [
    0.1875,
    0.15625
  ],
  "policy_loss": [
    -0.3396109938621521,
    -0.41964057087898254
  ],
  "value_loss": [
    0.060263197869062424,
    0.031230248510837555
  ],
  "entropy": [
    1.061621069908142,
    0.06593948602676392
  ],
  "val_success": [
    0.15517241379310345,
    0.21551724137931033
  ],
  "test_short_success": [
    0.15625,
    0.109375
  ],
  "test_long_success": [
    0.1171875,
    0.1328125
  ],
  "val_success_norm": [
    0.2889653121122364,
    0.4023508061098086
  ],
  "test_short_success_norm": [
    0.2889554794520943,
    0.20226883561644066
  ],
  "test_long_success_norm": [
    0.21671660958904101,
    0.24561215753424648
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1339/probe.json <==
{
  "task": "rand_059",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2868741452693939,
  "probe_test_acc": 0.2524115741252899,
  "balanced_acc": 0.2475318802850408,
  "majority_baseline": 0.1812700964630225,
  "control_task_acc": 0.16338424384593964,
  "selectivity": 0.08902733027935028,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07114147766226742,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2551587224006653,
  "rowsplit_balanced_acc": 0.24861113969100912,
  "rowsplit_probe_gap": 0.07380951605145894,
  "num_control_classes": 6,
  "control_test_acc": 0.25,
  "control_majority": 0.1812700964630225,
  "control_probe_gap": 0.0687299035369775
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_059",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25401929020881653,
  "onpolicy_linear_balanced_acc": 0.2503048098553237,
  "onpolicy_linear_majority": 0.18106913183279744,
  "onpolicy_linear_gap": 0.07295015837601909,
  "onpolicy_linear_recovery": 0.08907975167584566,
  "onpolicy_linear_selectivity": 0.08983118832111359,
  "onpolicy_mlp_test_acc": 0.2996382713317871,
  "onpolicy_mlp_balanced_acc": 0.2977357608604406,
  "onpolicy_mlp_majority": 0.18106913183279744,
  "onpolicy_mlp_gap": 0.11856913949898967,
  "onpolicy_mlp_recovery": 0.14478528543483993,
  "onpolicy_mlp_selectivity": 0.13585209846496582,
  "random_linear_test_acc": 0.2226688116788864,
  "random_linear_balanced_acc": 0.22147337739900141,
  "random_linear_majority": 0.17966237942122187,
  "random_linear_gap": 0.04300643225766454,
  "random_linear_recovery": 0.052425283418456335,
  "random_linear_selectivity": 0.060490354895591736,
  "random_mlp_test_acc": 0.24738745391368866,
  "random_mlp_balanced_acc": 0.24616350938431494,
  "random_mlp_majority": 0.17966237942122187,
  "random_mlp_gap": 0.06772507449246679,
  "random_mlp_recovery": 0.082557562634619,
  "random_mlp_selectivity": 0.08641478419303894,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9980460933162358,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991236879531011
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_059",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.0625
  ],
  "train_success": [
    0.125,
    0.0625
  ],
  "policy_loss": [
    0.19661201536655426,
    0.013485850766301155
  ],
  "value_loss": [
    0.051012784242630005,
    0.01877502351999283
  ],
  "entropy": [
    1.0371006727218628,
    0.013275479897856712
  ],
  "val_success": [
    0.08620689655172414,
    0.16379310344827586
  ],
  "test_short_success": [
    0.125,
    0.15625
  ],
  "test_long_success": [
    0.1875,
    0.109375
  ],
  "val_success_norm": [
    0.15945227594259342,
    0.3034753452979096
  ],
  "test_short_success_norm": [
    0.2311643835616439,
    0.288955479452118
  ],
  "test_long_success_norm": [
    0.3467465753424656,
    0.20226883561643827
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1340/probe.json <==
{
  "task": "rand_059",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.29228687286376953,
  "probe_test_acc": 0.24718649685382843,
  "balanced_acc": 0.25426478503669697,
  "majority_baseline": 0.17865755627009647,
  "control_task_acc": 0.16720257699489594,
  "selectivity": 0.0799839198589325,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06852894058373196,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26091268658638,
  "rowsplit_balanced_acc": 0.2623429791424688,
  "rowsplit_probe_gap": 0.08313490880860222,
  "num_control_classes": 6,
  "control_test_acc": 0.24718649685382843,
  "control_majority": 0.17865755627009647,
  "control_probe_gap": 0.06852894058373196
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_059",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25341638922691345,
  "onpolicy_linear_balanced_acc": 0.2597897453171859,
  "onpolicy_linear_majority": 0.17845659163987138,
  "onpolicy_linear_gap": 0.07495979758704208,
  "onpolicy_linear_recovery": 0.09124264990047,
  "onpolicy_linear_selectivity": 0.08500802516937256,
  "onpolicy_mlp_test_acc": 0.2996382713317871,
  "onpolicy_mlp_balanced_acc": 0.3047572576150892,
  "onpolicy_mlp_majority": 0.17845659163987138,
  "onpolicy_mlp_gap": 0.12118167969191573,
  "onpolicy_mlp_recovery": 0.14750490169935732,
  "onpolicy_mlp_selectivity": 0.14147910475730896,
  "random_linear_test_acc": 0.2445739507675171,
  "random_linear_balanced_acc": 0.2449273913722553,
  "random_linear_majority": 0.17966237942122187,
  "random_linear_gap": 0.06491157134629522,
  "random_linear_recovery": 0.07912787335109382,
  "random_linear_selectivity": 0.07234726846218109,
  "random_mlp_test_acc": 0.2751205861568451,
  "random_mlp_balanced_acc": 0.27486251233608494,
  "random_mlp_majority": 0.17966237942122187,
  "random_mlp_gap": 0.09545820673562322,
  "random_mlp_recovery": 0.11636453618727613,
  "random_mlp_selectivity": 0.10510450601577759,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993781722353373,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991236879531011
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_059",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.15625
  ],
  "train_success": [
    0.15625,
    0.15625
  ],
  "policy_loss": [
    0.03145957738161087,
    0.060654472559690475
  ],
  "value_loss": [
    0.14091983437538147,
    0.02819657139480114
  ],
  "entropy": [
    1.0603352785110474,
    0.20693425834178925
  ],
  "val_success": [
    0.19827586206896552,
    0.1896551724137931
  ],
  "test_short_success": [
    0.15625,
    0.15625
  ],
  "test_long_success": [
    0.1953125,
    0.2109375
  ],
  "val_success_norm": [
    0.3676451426787894,
    0.3526005389758178
  ],
  "test_short_success_norm": [
    0.28895547945208006,
    0.2889554794521142
  ],
  "test_long_success_norm": [
    0.36119434931506833,
    0.39008989726027377
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1341/probe.json <==
{
  "task": "rand_059",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3169824182987213,
  "probe_test_acc": 0.2920016050338745,
  "balanced_acc": 0.2894349651748213,
  "majority_baseline": 0.18790192926045016,
  "control_task_acc": 0.15976688265800476,
  "selectivity": 0.13223472237586975,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10409967577342435,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.28730159997940063,
  "rowsplit_balanced_acc": 0.28428077094047804,
  "rowsplit_probe_gap": 0.1029762031540038,
  "num_control_classes": 6,
  "control_test_acc": 0.2920016050338745,
  "control_majority": 0.18790192926045016,
  "control_probe_gap": 0.10409967577342435
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_059",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2843649387359619,
  "onpolicy_linear_balanced_acc": 0.2804596281594773,
  "onpolicy_linear_majority": 0.1937299035369775,
  "onpolicy_linear_gap": 0.09063503519898441,
  "onpolicy_linear_recovery": 0.11241274555088396,
  "onpolicy_linear_selectivity": 0.11454983055591583,
  "onpolicy_mlp_test_acc": 0.31732314825057983,
  "onpolicy_mlp_balanced_acc": 0.3131273050315308,
  "onpolicy_mlp_majority": 0.1937299035369775,
  "onpolicy_mlp_gap": 0.12359324471360233,
  "onpolicy_mlp_recovery": 0.15329012604558456,
  "onpolicy_mlp_selectivity": 0.14991961419582367,
  "random_linear_test_acc": 0.24356913566589355,
  "random_linear_balanced_acc": 0.2418466245862978,
  "random_linear_majority": 0.17966237942122187,
  "random_linear_gap": 0.06390675624467168,
  "random_linear_recovery": 0.07790299340359781,
  "random_linear_selectivity": 0.08259646594524384,
  "random_mlp_test_acc": 0.27250802516937256,
  "random_mlp_balanced_acc": 0.2702850465512398,
  "random_mlp_majority": 0.17966237942122187,
  "random_mlp_gap": 0.09284564574815068,
  "random_mlp_recovery": 0.11317979746271382,
  "random_mlp_selectivity": 0.10711413621902466,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9978960153630304,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991236879531011
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_059/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_060",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.3125
  ],
  "train_success": [
    0.171875,
    0.3125
  ],
  "policy_loss": [
    -0.27672263979911804,
    -0.3990703225135803
  ],
  "value_loss": [
    0.09819923341274261,
    0.16748476028442383
  ],
  "entropy": [
    0.6009076833724976,
    0.00852160807698965
  ],
  "val_success": [
    0.13793103448275862,
    0.23275862068965517
  ],
  "test_short_success": [
    0.125,
    0.109375
  ],
  "test_long_success": [
    0.1015625,
    0.2109375
  ],
  "val_success_norm": [
    0.2744593672920573,
    0.4591326062526927
  ],
  "test_short_success_norm": [
    0.2332756671929977,
    0.20411603988553456
  ],
  "test_long_success_norm": [
    0.1895363194416793,
    0.3936523557635067
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1337/probe.json <==
{
  "task": "rand_060",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3033660352230072,
  "probe_test_acc": 0.2783360183238983,
  "balanced_acc": 0.2671704385910653,
  "majority_baseline": 0.1872990353697749,
  "control_task_acc": 0.1653938889503479,
  "selectivity": 0.11294212937355042,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09103698295412341,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27718254923820496,
  "rowsplit_balanced_acc": 0.2634430752825649,
  "rowsplit_probe_gap": 0.08174604130169702,
  "num_control_classes": 6,
  "control_test_acc": 0.2783360183238983,
  "control_majority": 0.1872990353697749,
  "control_probe_gap": 0.09103698295412341
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_060",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27793407440185547,
  "onpolicy_linear_balanced_acc": 0.265729132430752,
  "onpolicy_linear_majority": 0.18890675241157556,
  "onpolicy_linear_gap": 0.0890273219902799,
  "onpolicy_linear_recovery": 0.10976212939138573,
  "onpolicy_linear_selectivity": 0.10068327188491821,
  "onpolicy_mlp_test_acc": 0.3157154321670532,
  "onpolicy_mlp_balanced_acc": 0.3061481502858986,
  "onpolicy_mlp_majority": 0.18890675241157556,
  "onpolicy_mlp_gap": 0.12680867975547766,
  "onpolicy_mlp_recovery": 0.15634291141309634,
  "onpolicy_mlp_selectivity": 0.1487138271331787,
  "random_linear_test_acc": 0.2538183331489563,
  "random_linear_balanced_acc": 0.23614043224428727,
  "random_linear_majority": 0.2039790996784566,
  "random_linear_gap": 0.049839233470499705,
  "random_linear_recovery": 0.06261045840676761,
  "random_linear_selectivity": 0.09264470636844635,
  "random_mlp_test_acc": 0.28476688265800476,
  "random_mlp_balanced_acc": 0.26962919706837535,
  "random_mlp_majority": 0.2039790996784566,
  "random_mlp_gap": 0.08078778297954817,
  "random_mlp_recovery": 0.10148952489427712,
  "random_mlp_selectivity": 0.11796623468399048,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9956635565814134,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9934235056091368
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.75,
  "8": 0.75,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_060",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.28125
  ],
  "train_success": [
    0.109375,
    0.28125
  ],
  "policy_loss": [
    -0.3426070809364319,
    -0.474330335855484
  ],
  "value_loss": [
    0.06458210200071335,
    0.13472576439380646
  ],
  "entropy": [
    0.6864524483680725,
    0.04616812989115715
  ],
  "val_success": [
    0.13793103448275862,
    0.1896551724137931
  ],
  "test_short_success": [
    0.078125,
    0.140625
  ],
  "test_long_success": [
    0.1015625,
    0.171875
  ],
  "val_success_norm": [
    0.2688856338942477,
    0.3694694817985895
  ],
  "test_short_success_norm": [
    0.1457972587001124,
    0.2624350012512046
  ],
  "test_long_success_norm": [
    0.18953631944203145,
    0.320753771363044
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1338/probe.json <==
{
  "task": "rand_060",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.32231056690216064,
  "probe_test_acc": 0.2958199381828308,
  "balanced_acc": 0.2884364456250057,
  "majority_baseline": 0.19071543408360128,
  "control_task_acc": 0.1661977469921112,
  "selectivity": 0.1296221911907196,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10510450409922953,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.29900792241096497,
  "rowsplit_balanced_acc": 0.29266868921796746,
  "rowsplit_probe_gap": 0.10476189066493322,
  "num_control_classes": 6,
  "control_test_acc": 0.2986334264278412,
  "control_majority": 0.19071543408360128,
  "control_probe_gap": 0.1079179923442399
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_060",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29541799426078796,
  "onpolicy_linear_balanced_acc": 0.28950682481716494,
  "onpolicy_linear_majority": 0.18689710610932475,
  "onpolicy_linear_gap": 0.10852088815146321,
  "onpolicy_linear_recovery": 0.13346513579873479,
  "onpolicy_linear_selectivity": 0.11937297880649567,
  "onpolicy_mlp_test_acc": 0.34324759244918823,
  "onpolicy_mlp_balanced_acc": 0.3375879114776943,
  "onpolicy_mlp_majority": 0.18689710610932475,
  "onpolicy_mlp_gap": 0.15635048633986348,
  "onpolicy_mlp_recovery": 0.19228868512782024,
  "onpolicy_mlp_selectivity": 0.17825563251972198,
  "random_linear_test_acc": 0.2552250921726227,
  "random_linear_balanced_acc": 0.24088367013625486,
  "random_linear_majority": 0.2039790996784566,
  "random_linear_gap": 0.05124599249416609,
  "random_linear_recovery": 0.06437769721054543,
  "random_linear_selectivity": 0.093046635389328,
  "random_mlp_test_acc": 0.28918811678886414,
  "random_mlp_balanced_acc": 0.2754544162300286,
  "random_mlp_majority": 0.2039790996784566,
  "random_mlp_gap": 0.08520901711040754,
  "random_mlp_recovery": 0.10704369329497297,
  "random_mlp_selectivity": 0.13303859531879425,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9974866318699794,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9934235056091368
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_060",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.171875
  ],
  "train_success": [
    0.09375,
    0.171875
  ],
  "policy_loss": [
    -0.15412840247154236,
    -0.2769722044467926
  ],
  "value_loss": [
    0.05815881863236427,
    0.047566309571266174
  ],
  "entropy": [
    0.6465767621994019,
    0.0470547080039978
  ],
  "val_success": [
    0.12931034482758622,
    0.13793103448275862
  ],
  "test_short_success": [
    0.1875,
    0.171875
  ],
  "test_long_success": [
    0.140625,
    0.140625
  ],
  "val_success_norm": [
    0.25158583093822967,
    0.27902477348157656
  ],
  "test_short_success_norm": [
    0.34991338269015004,
    0.320753801199551
  ],
  "test_long_success_norm": [
    0.2624349038423117,
    0.26243490384251134
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1339/probe.json <==
{
  "task": "rand_060",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.33271312713623047,
  "probe_test_acc": 0.3163183331489563,
  "balanced_acc": 0.3132697737965437,
  "majority_baseline": 0.17403536977491962,
  "control_task_acc": 0.1776527315378189,
  "selectivity": 0.1386656016111374,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.14228296337403668,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.30813491344451904,
  "rowsplit_balanced_acc": 0.30507007886461535,
  "rowsplit_probe_gap": 0.1257936436032492,
  "num_control_classes": 6,
  "control_test_acc": 0.31893086433410645,
  "control_majority": 0.17403536977491962,
  "control_probe_gap": 0.14489549455918682
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_060",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3078778088092804,
  "onpolicy_linear_balanced_acc": 0.304196225733014,
  "onpolicy_linear_majority": 0.18207395498392284,
  "onpolicy_linear_gap": 0.12580385382535755,
  "onpolicy_linear_recovery": 0.15380834806756247,
  "onpolicy_linear_selectivity": 0.12821543216705322,
  "onpolicy_mlp_test_acc": 0.3384244441986084,
  "onpolicy_mlp_balanced_acc": 0.33549278538629584,
  "onpolicy_mlp_majority": 0.18207395498392284,
  "onpolicy_mlp_gap": 0.15635048921468556,
  "onpolicy_mlp_recovery": 0.19115479959023965,
  "onpolicy_mlp_selectivity": 0.1784566044807434,
  "random_linear_test_acc": 0.2614549696445465,
  "random_linear_balanced_acc": 0.2449112737888388,
  "random_linear_majority": 0.2039790996784566,
  "random_linear_gap": 0.057475869966089915,
  "random_linear_recovery": 0.07220397095462344,
  "random_linear_selectivity": 0.09606108069419861,
  "random_mlp_test_acc": 0.28396302461624146,
  "random_mlp_balanced_acc": 0.2674068036081701,
  "random_mlp_majority": 0.2039790996784566,
  "random_mlp_gap": 0.07998392493778486,
  "random_mlp_recovery": 0.10047967949770702,
  "random_mlp_selectivity": 0.11937299370765686,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990407689142718,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9934235056091368
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_060",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.09375
  ],
  "train_success": [
    0.1875,
    0.09375
  ],
  "policy_loss": [
    0.21618275344371796,
    0.10596518963575363
  ],
  "value_loss": [
    0.08325888961553574,
    0.025871453806757927
  ],
  "entropy": [
    0.6639214158058167,
    0.017257537692785263
  ],
  "val_success": [
    0.09482758620689655,
    0.15517241379310345
  ],
  "test_short_success": [
    0.171875,
    0.1875
  ],
  "test_long_success": [
    0.1953125,
    0.1640625
  ],
  "val_success_norm": [
    0.18638371171766285,
    0.30304078237558035
  ],
  "test_short_success_norm": [
    0.32075384698431086,
    0.3499132464968273
  ],
  "test_long_success_norm": [
    0.36449292200313577,
    0.30617405448262397
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1340/probe.json <==
{
  "task": "rand_060",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3060723841190338,
  "probe_test_acc": 0.2727090120315552,
  "balanced_acc": 0.2579716719686126,
  "majority_baseline": 0.20156752411575563,
  "control_task_acc": 0.1607716977596283,
  "selectivity": 0.11193731427192688,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07114148791579955,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2750000059604645,
  "rowsplit_balanced_acc": 0.25770717551706135,
  "rowsplit_probe_gap": 0.06607143453189304,
  "num_control_classes": 6,
  "control_test_acc": 0.2727090120315552,
  "control_majority": 0.20156752411575563,
  "control_probe_gap": 0.07114148791579955
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_060",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2743167281150818,
  "onpolicy_linear_balanced_acc": 0.25400043315875726,
  "onpolicy_linear_majority": 0.2120176848874598,
  "onpolicy_linear_gap": 0.062299043227621975,
  "onpolicy_linear_recovery": 0.0790614738843782,
  "onpolicy_linear_selectivity": 0.11595660448074341,
  "onpolicy_mlp_test_acc": 0.2986334264278412,
  "onpolicy_mlp_balanced_acc": 0.27727778385407964,
  "onpolicy_mlp_majority": 0.2120176848874598,
  "onpolicy_mlp_gap": 0.08661574154038137,
  "onpolicy_mlp_recovery": 0.1099209206592547,
  "onpolicy_mlp_selectivity": 0.1340433955192566,
  "random_linear_test_acc": 0.2532154321670532,
  "random_linear_balanced_acc": 0.23780491502056966,
  "random_linear_majority": 0.2039790996784566,
  "random_linear_gap": 0.04923633248859663,
  "random_linear_recovery": 0.06185306499955992,
  "random_linear_selectivity": 0.08440513908863068,
  "random_mlp_test_acc": 0.27110129594802856,
  "random_mlp_balanced_acc": 0.257792491948371,
  "random_mlp_majority": 0.2039790996784566,
  "random_mlp_gap": 0.06712219626957197,
  "random_mlp_recovery": 0.08432215315258525,
  "random_mlp_selectivity": 0.11032959818840027,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9914867096468261,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9934235056091368
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_060",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.1875
  ],
  "train_success": [
    0.09375,
    0.1875
  ],
  "policy_loss": [
    0.1999811828136444,
    -0.216597780585289
  ],
  "value_loss": [
    0.11460624635219574,
    0.039181482046842575
  ],
  "entropy": [
    0.6749664545059204,
    0.07488611340522766
  ],
  "val_success": [
    0.11206896551724138,
    0.15517241379310345
  ],
  "test_short_success": [
    0.171875,
    0.203125
  ],
  "test_long_success": [
    0.1328125,
    0.1328125
  ],
  "val_success_norm": [
    0.22489731041483568,
    0.3087569660150407
  ],
  "test_short_success_norm": [
    0.32075379878762655,
    0.3790729782655907
  ],
  "test_long_success_norm": [
    0.24785518696254266,
    0.24785518696233283
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1341/probe.json <==
{
  "task": "rand_060",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.30505749583244324,
  "probe_test_acc": 0.28094854950904846,
  "balanced_acc": 0.25732545643704624,
  "majority_baseline": 0.22086012861736334,
  "control_task_acc": 0.17041800916194916,
  "selectivity": 0.1105305403470993,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06008842089168512,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2700396776199341,
  "rowsplit_balanced_acc": 0.25114205237029813,
  "rowsplit_probe_gap": 0.06924602682628328,
  "num_control_classes": 6,
  "control_test_acc": 0.28094854950904846,
  "control_majority": 0.22086012861736334,
  "control_probe_gap": 0.06008842089168512
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_060",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2773312032222748,
  "onpolicy_linear_balanced_acc": 0.25425552228002607,
  "onpolicy_linear_majority": 0.21442926045016078,
  "onpolicy_linear_gap": 0.062901942772114,
  "onpolicy_linear_recovery": 0.08007164677258614,
  "onpolicy_linear_selectivity": 0.10490354895591736,
  "onpolicy_mlp_test_acc": 0.3131029009819031,
  "onpolicy_mlp_balanced_acc": 0.29708466630061287,
  "onpolicy_mlp_majority": 0.21442926045016078,
  "onpolicy_mlp_gap": 0.0986736405317423,
  "onpolicy_mlp_recovery": 0.12560758129597074,
  "onpolicy_mlp_selectivity": 0.15333601832389832,
  "random_linear_test_acc": 0.256028950214386,
  "random_linear_balanced_acc": 0.23694680035521698,
  "random_linear_majority": 0.2039790996784566,
  "random_linear_gap": 0.05204985053592939,
  "random_linear_recovery": 0.06538754260711555,
  "random_linear_selectivity": 0.08561094105243683,
  "random_mlp_test_acc": 0.2859726548194885,
  "random_mlp_balanced_acc": 0.2724984685258867,
  "random_mlp_majority": 0.2039790996784566,
  "random_mlp_gap": 0.08199355514103193,
  "random_mlp_recovery": 0.10300427426957205,
  "random_mlp_selectivity": 0.1127411425113678,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9925097074136545,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9934235056091368
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_060/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.75,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_061",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.640625
  ],
  "train_success": [
    0.359375,
    0.640625
  ],
  "policy_loss": [
    0.21176932752132416,
    0.007508988957852125
  ],
  "value_loss": [
    0.07716387510299683,
    0.08160226792097092
  ],
  "entropy": [
    0.6008365750312805,
    0.1970672309398651
  ],
  "val_success": [
    0.43103448275862066,
    0.7931034482758621
  ],
  "test_short_success": [
    0.578125,
    0.859375
  ],
  "test_long_success": [
    0.3984375,
    0.8125
  ],
  "val_success_norm": [
    0.5572158084458612,
    1.0166683182058232
  ],
  "test_short_success_norm": [
    0.7200655385989967,
    1.0703676965458597
  ],
  "test_long_success_norm": [
    0.4962612909735003,
    1.011983809044505
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1337/probe.json <==
{
  "task": "rand_061",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.4786977491961415,
  "control_task_acc": 0.21302251517772675,
  "selectivity": 0.7869774848222733,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5213022508038585,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.521031746031746,
  "num_control_classes": 5,
  "control_test_acc": 1.0,
  "control_majority": 0.4786977491961415,
  "control_probe_gap": 0.5213022508038585
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_061",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.48211414790996787,
  "onpolicy_linear_gap": 0.5178858520900321,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7968247532844543,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.48211414790996787,
  "onpolicy_mlp_gap": 0.5178858520900321,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7956189662218094,
  "random_linear_test_acc": 0.987942099571228,
  "random_linear_balanced_acc": 0.9883347112738411,
  "random_linear_majority": 0.2254823151125402,
  "random_linear_gap": 0.7624597844586878,
  "random_linear_recovery": 0.9844317300120474,
  "random_linear_selectivity": 0.7859726399183273,
  "random_mlp_test_acc": 0.9837218523025513,
  "random_mlp_balanced_acc": 0.9841807483959336,
  "random_mlp_majority": 0.2254823151125402,
  "random_mlp_gap": 0.758239537190011,
  "random_mlp_recovery": 0.9789828586033978,
  "random_mlp_selectivity": 0.7823552936315536,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8647432844400087,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9971757864695355
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_061",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.765625
  ],
  "train_success": [
    0.359375,
    0.765625
  ],
  "policy_loss": [
    -0.3202340304851532,
    -0.1550491601228714
  ],
  "value_loss": [
    0.12810181081295013,
    0.03933711722493172
  ],
  "entropy": [
    0.6860584616661072,
    0.1975148469209671
  ],
  "val_success": [
    0.4051724137931034,
    0.8017241379310345
  ],
  "test_short_success": [
    0.453125,
    0.828125
  ],
  "test_long_success": [
    0.46875,
    0.7578125
  ],
  "val_success_norm": [
    0.5147346684283677,
    1.0232780417018295
  ],
  "test_short_success_norm": [
    0.5643757444011992,
    1.03144528592455
  ],
  "test_long_success_norm": [
    0.5838368129044211,
    0.9438695141974847
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1338/probe.json <==
{
  "task": "rand_061",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9994925856590271,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.999833748960931,
  "majority_baseline": 0.48352090032154343,
  "control_task_acc": 0.20598874986171722,
  "selectivity": 0.7936093360185623,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.516077185558736,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.99804930537512,
  "rowsplit_probe_gap": 0.5230158917487614,
  "num_control_classes": 5,
  "control_test_acc": 0.9995980858802795,
  "control_majority": 0.48352090032154343,
  "control_probe_gap": 0.516077185558736
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_061",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9995980858802795,
  "onpolicy_linear_balanced_acc": 0.99983429991715,
  "onpolicy_linear_majority": 0.48512861736334406,
  "onpolicy_linear_gap": 0.5144694685169355,
  "onpolicy_linear_recovery": 0.9992193892819169,
  "onpolicy_linear_selectivity": 0.794011265039444,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.48512861736334406,
  "onpolicy_mlp_gap": 0.514871382636656,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7952170372009277,
  "random_linear_test_acc": 0.9786977767944336,
  "random_linear_balanced_acc": 0.9782131860404485,
  "random_linear_majority": 0.2254823151125402,
  "random_linear_gap": 0.7532154616818934,
  "random_linear_recovery": 0.9724961435726781,
  "random_linear_selectivity": 0.7793408632278442,
  "random_mlp_test_acc": 0.9694533944129944,
  "random_mlp_balanced_acc": 0.9694159650782721,
  "random_mlp_majority": 0.2254823151125402,
  "random_mlp_gap": 0.7439710793004541,
  "random_mlp_recovery": 0.9605604801761962,
  "random_mlp_selectivity": 0.7709003388881683,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8571768363891146,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9971757864695355
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 1.0,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 1.0,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 0.25,
  "25": 0.5,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_061",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.78125
  ],
  "train_success": [
    0.359375,
    0.78125
  ],
  "policy_loss": [
    0.11304029077291489,
    -0.4066116213798523
  ],
  "value_loss": [
    0.08771950751543045,
    0.01483999565243721
  ],
  "entropy": [
    0.6478703618049622,
    0.1694578230381012
  ],
  "val_success": [
    0.35344827586206895,
    0.8189655172413793
  ],
  "test_short_success": [
    0.40625,
    0.765625
  ],
  "test_long_success": [
    0.4375,
    0.8359375
  ],
  "val_success_norm": [
    0.45540634379075473,
    1.0464507984082216
  ],
  "test_short_success_norm": [
    0.5059920426090403,
    0.9536003345550742
  ],
  "test_long_success_norm": [
    0.5449143587180103,
    1.0411756496914277
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1339/probe.json <==
{
  "task": "rand_061",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9961096048355103,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9999170812603648,
  "majority_baseline": 0.4847266881028939,
  "control_task_acc": 0.19553858041763306,
  "selectivity": 0.8042604327201843,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5150723250349235,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9968253970146179,
  "rowsplit_balanced_acc": 0.9943907630062963,
  "rowsplit_probe_gap": 0.5198412700304909,
  "num_control_classes": 5,
  "control_test_acc": 0.9993970990180969,
  "control_majority": 0.4847266881028939,
  "control_probe_gap": 0.514670410915203
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_061",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.9999167013744273,
  "onpolicy_linear_majority": 0.482516077170418,
  "onpolicy_linear_gap": 0.5172829359673994,
  "onpolicy_linear_recovery": 0.9996116075237977,
  "onpolicy_linear_selectivity": 0.7956189513206482,
  "onpolicy_mlp_test_acc": 0.9989951848983765,
  "onpolicy_mlp_balanced_acc": 0.9995835068721366,
  "onpolicy_mlp_majority": 0.482516077170418,
  "onpolicy_mlp_gap": 0.5164791077279585,
  "onpolicy_mlp_recovery": 0.9980582679822607,
  "onpolicy_mlp_selectivity": 0.8002411723136902,
  "random_linear_test_acc": 0.6362540125846863,
  "random_linear_balanced_acc": 0.6342733951830077,
  "random_linear_majority": 0.2254823151125402,
  "random_linear_gap": 0.4107716974721461,
  "random_linear_recovery": 0.5303580608773739,
  "random_linear_selectivity": 0.43327973783016205,
  "random_mlp_test_acc": 0.6304260492324829,
  "random_mlp_balanced_acc": 0.6266431684720808,
  "random_mlp_majority": 0.2254823151125402,
  "random_mlp_gap": 0.4049437341199427,
  "random_mlp_recovery": 0.5228334252674715,
  "random_mlp_selectivity": 0.427049845457077,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8643900759955973,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9971757864695355
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 1.0,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_061",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.65625
  ],
  "train_success": [
    0.375,
    0.65625
  ],
  "policy_loss": [
    0.17794591188430786,
    0.0391128733754158
  ],
  "value_loss": [
    0.10618945211172104,
    0.0687340646982193
  ],
  "entropy": [
    0.6636960506439209,
    0.06364826112985611
  ],
  "val_success": [
    0.35344827586206895,
    0.5344827586206896
  ],
  "test_short_success": [
    0.421875,
    0.421875
  ],
  "test_long_success": [
    0.4375,
    0.453125
  ],
  "val_success_norm": [
    0.4449623526227187,
    0.6800238304163776
  ],
  "test_short_success_norm": [
    0.5254533018776514,
    0.5254531528272998
  ],
  "test_long_success_norm": [
    0.5449143587111983,
    0.5643755858157006
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1340/probe.json <==
{
  "task": "rand_061",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.48570704460144043,
  "probe_test_acc": 0.46000802516937256,
  "balanced_acc": 0.4520692116139678,
  "majority_baseline": 0.22688906752411575,
  "control_task_acc": 0.20136655867099762,
  "selectivity": 0.25864146649837494,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2331189576452568,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.46567460894584656,
  "rowsplit_balanced_acc": 0.45605607575935797,
  "rowsplit_probe_gap": 0.21765873592997353,
  "num_control_classes": 5,
  "control_test_acc": 0.46000802516937256,
  "control_majority": 0.22688906752411575,
  "control_probe_gap": 0.2331189576452568
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_061",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.45860129594802856,
  "onpolicy_linear_balanced_acc": 0.45082005847360607,
  "onpolicy_linear_majority": 0.2345257234726688,
  "onpolicy_linear_gap": 0.22407557247535975,
  "onpolicy_linear_recovery": 0.29272776283470464,
  "onpolicy_linear_selectivity": 0.25361737608909607,
  "onpolicy_mlp_test_acc": 0.46603697538375854,
  "onpolicy_mlp_balanced_acc": 0.46051723772169295,
  "onpolicy_mlp_majority": 0.2345257234726688,
  "onpolicy_mlp_gap": 0.23151125191108973,
  "onpolicy_mlp_recovery": 0.30244158296392293,
  "onpolicy_mlp_selectivity": 0.2636655867099762,
  "random_linear_test_acc": 0.4115755558013916,
  "random_linear_balanced_acc": 0.40632225288899004,
  "random_linear_majority": 0.2254823151125402,
  "random_linear_gap": 0.1860932406888514,
  "random_linear_recovery": 0.2402698405987869,
  "random_linear_selectivity": 0.2027733027935028,
  "random_mlp_test_acc": 0.4091639816761017,
  "random_mlp_balanced_acc": 0.4030416765492292,
  "random_mlp_majority": 0.2254823151125402,
  "random_mlp_gap": 0.1836816665635615,
  "random_mlp_recovery": 0.23715619429690765,
  "random_mlp_selectivity": 0.2073954939842224,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9952618371467085,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9971757864695355
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 1.0,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.25,
  "24": 1.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_061",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.828125
  ],
  "train_success": [
    0.40625,
    0.828125
  ],
  "policy_loss": [
    0.1309671401977539,
    0.19207970798015594
  ],
  "value_loss": [
    0.2708998918533325,
    0.020519765093922615
  ],
  "entropy": [
    0.6750805974006653,
    0.15943343937397003
  ],
  "val_success": [
    0.47413793103448276,
    0.7413793103448276
  ],
  "test_short_success": [
    0.484375,
    0.8125
  ],
  "test_long_success": [
    0.4453125,
    0.8125
  ],
  "val_success_norm": [
    0.6087793417850395,
    0.9467760256392189
  ],
  "test_short_success_norm": [
    0.603298194676124,
    1.011983971815817
  ],
  "test_long_success_norm": [
    0.5546449722631756,
    1.0119838090414406
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1341/probe.json <==
{
  "task": "rand_061",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.484927652733119,
  "control_task_acc": 0.2041800618171692,
  "selectivity": 0.7958199381828308,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.515072347266881,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9998019801980199,
  "rowsplit_probe_gap": 0.5119047507407173,
  "num_control_classes": 5,
  "control_test_acc": 1.0,
  "control_majority": 0.484927652733119,
  "control_probe_gap": 0.515072347266881
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_061",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.999917695473251,
  "onpolicy_linear_majority": 0.4883440514469453,
  "onpolicy_linear_gap": 0.5114549616908721,
  "onpolicy_linear_recovery": 0.9996071835717908,
  "onpolicy_linear_selectivity": 0.7946141213178635,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.4883440514469453,
  "onpolicy_mlp_gap": 0.5116559485530547,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.797226682305336,
  "random_linear_test_acc": 0.9409164190292358,
  "random_linear_balanced_acc": 0.9406870112954084,
  "random_linear_majority": 0.2254823151125402,
  "random_linear_gap": 0.7154341039166956,
  "random_linear_recovery": 0.9237156463646802,
  "random_linear_selectivity": 0.7447749376296997,
  "random_mlp_test_acc": 0.923432469367981,
  "random_mlp_balanced_acc": 0.9238185006739915,
  "random_mlp_majority": 0.2254823151125402,
  "random_mlp_gap": 0.6979501542554407,
  "random_mlp_recovery": 0.9011416625778602,
  "random_mlp_selectivity": 0.7196543365716934,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.855382834501392,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9971757864695355
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_061/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 0.25,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_062",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.671875
  ],
  "train_success": [
    0.390625,
    0.671875
  ],
  "policy_loss": [
    0.14707693457603455,
    -0.04586847126483917
  ],
  "value_loss": [
    0.11333657056093216,
    0.0523206852376461
  ],
  "entropy": [
    1.0142841339111328,
    0.11295218765735626
  ],
  "val_success": [
    0.3103448275862069,
    0.6551724137931034
  ],
  "test_short_success": [
    0.390625,
    0.578125
  ],
  "test_long_success": [
    0.34375,
    0.46875
  ],
  "val_success_norm": [
    0.41699106768888483,
    0.8805862742264211
  ],
  "test_short_success_norm": [
    0.5243799196020618,
    0.7760822810038698
  ],
  "test_long_success_norm": [
    0.4614543292375117,
    0.6292559035056977
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1337/probe.json <==
{
  "task": "rand_062",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.8300067782402039,
  "probe_test_acc": 0.859525740146637,
  "balanced_acc": 0.7697440777537476,
  "majority_baseline": 0.33681672025723475,
  "control_task_acc": 0.16860932111740112,
  "selectivity": 0.6909164190292358,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5227090198894022,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8281745910644531,
  "rowsplit_balanced_acc": 0.7348063205793544,
  "rowsplit_probe_gap": 0.4954364958263579,
  "num_control_classes": 6,
  "control_test_acc": 0.859525740146637,
  "control_majority": 0.33681672025723475,
  "control_probe_gap": 0.5227090198894022
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_062",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8816318511962891,
  "onpolicy_linear_balanced_acc": 0.8046379789927777,
  "onpolicy_linear_majority": 0.3432475884244373,
  "onpolicy_linear_gap": 0.5383842627718518,
  "onpolicy_linear_recovery": 0.8197674698753777,
  "onpolicy_linear_selectivity": 0.7077974528074265,
  "onpolicy_mlp_test_acc": 0.8575160503387451,
  "onpolicy_mlp_balanced_acc": 0.8030540786036303,
  "onpolicy_mlp_majority": 0.3432475884244373,
  "onpolicy_mlp_gap": 0.5142684619143079,
  "onpolicy_mlp_recovery": 0.7830476947630342,
  "onpolicy_mlp_selectivity": 0.6850883960723877,
  "random_linear_test_acc": 0.36635851860046387,
  "random_linear_balanced_acc": 0.3632754349314187,
  "random_linear_majority": 0.19232315112540194,
  "random_linear_gap": 0.17403536747506193,
  "random_linear_recovery": 0.21547648384073356,
  "random_linear_selectivity": 0.19533762335777283,
  "random_mlp_test_acc": 0.3902733027935028,
  "random_mlp_balanced_acc": 0.38768554547905376,
  "random_mlp_majority": 0.19232315112540194,
  "random_mlp_gap": 0.19795015166810087,
  "random_mlp_recovery": 0.24508583097797212,
  "random_mlp_selectivity": 0.2331189662218094,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8786565200543729,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9987629663282176
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.0,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_062",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.46875
  ],
  "train_success": [
    0.40625,
    0.46875
  ],
  "policy_loss": [
    -0.16775330901145935,
    0.025282174348831177
  ],
  "value_loss": [
    0.1370972841978073,
    0.05717623606324196
  ],
  "entropy": [
    1.005781650543213,
    0.16114357113838196
  ],
  "val_success": [
    0.3620689655172414,
    0.46551724137931033
  ],
  "test_short_success": [
    0.40625,
    0.421875
  ],
  "test_long_success": [
    0.40625,
    0.3984375
  ],
  "val_success_norm": [
    0.48606429903659687,
    0.6256215583964638
  ],
  "test_short_success_norm": [
    0.5453551163808639,
    0.5663303131682849
  ],
  "test_long_success_norm": [
    0.5453551163716046,
    0.534867517979843
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1338/probe.json <==
{
  "task": "rand_062",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5653755068778992,
  "probe_test_acc": 0.5448151230812073,
  "balanced_acc": 0.4854441954238547,
  "majority_baseline": 0.2596463022508039,
  "control_task_acc": 0.1593649536371231,
  "selectivity": 0.38545016944408417,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2851688208304034,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5394841432571411,
  "rowsplit_balanced_acc": 0.48010192963488274,
  "rowsplit_probe_gap": 0.2771825559555538,
  "num_control_classes": 6,
  "control_test_acc": 0.5450160503387451,
  "control_majority": 0.2596463022508039,
  "control_probe_gap": 0.28536974808794124
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_062",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5436093211174011,
  "onpolicy_linear_balanced_acc": 0.4844422771787282,
  "onpolicy_linear_majority": 0.26266077170418006,
  "onpolicy_linear_gap": 0.28094854941322106,
  "onpolicy_linear_recovery": 0.38103024853643713,
  "onpolicy_linear_selectivity": 0.3786173611879349,
  "onpolicy_mlp_test_acc": 0.547025740146637,
  "onpolicy_mlp_balanced_acc": 0.5021246894240662,
  "onpolicy_mlp_majority": 0.26266077170418006,
  "onpolicy_mlp_gap": 0.2843649684424569,
  "onpolicy_mlp_recovery": 0.3856636911882435,
  "onpolicy_mlp_selectivity": 0.38082799315452576,
  "random_linear_test_acc": 0.29059484601020813,
  "random_linear_balanced_acc": 0.28650385806486256,
  "random_linear_majority": 0.19232315112540194,
  "random_linear_gap": 0.0982716948848062,
  "random_linear_recovery": 0.12167204621716737,
  "random_linear_selectivity": 0.11897104978561401,
  "random_mlp_test_acc": 0.3133038580417633,
  "random_mlp_balanced_acc": 0.3109673204527795,
  "random_mlp_majority": 0.19232315112540194,
  "random_mlp_gap": 0.12098070691636137,
  "random_mlp_recovery": 0.1497885040099065,
  "random_mlp_selectivity": 0.15213023126125336,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9667510195735446,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9987629663282176
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_062",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.53125
  ],
  "train_success": [
    0.40625,
    0.53125
  ],
  "policy_loss": [
    -0.23630589246749878,
    0.09490299969911575
  ],
  "value_loss": [
    0.10827590525150299,
    0.01724136993288994
  ],
  "entropy": [
    1.0617547035217285,
    0.06352458149194717
  ],
  "val_success": [
    0.25,
    0.5517241379310345
  ],
  "test_short_success": [
    0.328125,
    0.390625
  ],
  "test_long_success": [
    0.34375,
    0.3515625
  ],
  "val_success_norm": [
    0.3359194583112646,
    0.7414363299300701
  ],
  "test_short_success_norm": [
    0.4404791324647426,
    0.524379919610466
  ],
  "test_long_success_norm": [
    0.4614543292375117,
    0.4719419276292733
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1339/probe.json <==
{
  "task": "rand_062",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.7178619503974915,
  "probe_test_acc": 0.734525740146637,
  "balanced_acc": 0.6213034986371533,
  "majority_baseline": 0.31772508038585207,
  "control_task_acc": 0.172226682305336,
  "selectivity": 0.562299057841301,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4168006597607849,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.70932537317276,
  "rowsplit_balanced_acc": 0.6033891768668449,
  "rowsplit_probe_gap": 0.3982142620616489,
  "num_control_classes": 6,
  "control_test_acc": 0.7343247532844543,
  "control_majority": 0.31772508038585207,
  "control_probe_gap": 0.4165996728986023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_062",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7602491974830627,
  "onpolicy_linear_balanced_acc": 0.6476736948033128,
  "onpolicy_linear_majority": 0.3267684887459807,
  "onpolicy_linear_gap": 0.43348070873708205,
  "onpolicy_linear_recovery": 0.6438805990076777,
  "onpolicy_linear_selectivity": 0.5896302312612534,
  "onpolicy_mlp_test_acc": 0.7413585186004639,
  "onpolicy_mlp_balanced_acc": 0.6481469793666671,
  "onpolicy_mlp_majority": 0.3267684887459807,
  "onpolicy_mlp_gap": 0.4145900298544832,
  "onpolicy_mlp_recovery": 0.6158208921062414,
  "onpolicy_mlp_selectivity": 0.5779742747545242,
  "random_linear_test_acc": 0.26808682084083557,
  "random_linear_balanced_acc": 0.2631698495736914,
  "random_linear_majority": 0.19232315112540194,
  "random_linear_gap": 0.07576366971543363,
  "random_linear_recovery": 0.09380443406419453,
  "random_linear_selectivity": 0.09123794734477997,
  "random_mlp_test_acc": 0.287982314825058,
  "random_mlp_balanced_acc": 0.28377274452731094,
  "random_mlp_majority": 0.19232315112540194,
  "random_mlp_gap": 0.09565916369965605,
  "random_mlp_recovery": 0.11843742188840223,
  "random_mlp_selectivity": 0.11836816370487213,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9027360622700858,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9987629663282176
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_062",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.59375
  ],
  "train_success": [
    0.34375,
    0.59375
  ],
  "policy_loss": [
    -0.09672809392213821,
    -0.004617791622877121
  ],
  "value_loss": [
    0.12852013111114502,
    0.06617043167352676
  ],
  "entropy": [
    1.0370049476623535,
    0.1721758246421814
  ],
  "val_success": [
    0.2672413793103448,
    0.5086206896551724
  ],
  "test_short_success": [
    0.34375,
    0.375
  ],
  "test_long_success": [
    0.2890625,
    0.328125
  ],
  "val_success_norm": [
    0.35881517051089806,
    0.6836534190029553
  ],
  "test_short_success_norm": [
    0.46145432924844054,
    0.5034047228144272
  ],
  "test_long_success_norm": [
    0.38804114049518024,
    0.4404791324539884
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1340/probe.json <==
{
  "task": "rand_062",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5898173451423645,
  "probe_test_acc": 0.574557900428772,
  "balanced_acc": 0.5050200823962597,
  "majority_baseline": 0.2767282958199357,
  "control_task_acc": 0.16901125013828278,
  "selectivity": 0.4055466502904892,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2978296046088363,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5680555701255798,
  "rowsplit_balanced_acc": 0.5004323674718874,
  "rowsplit_probe_gap": 0.29563493520494494,
  "num_control_classes": 6,
  "control_test_acc": 0.574557900428772,
  "control_majority": 0.2767282958199357,
  "control_probe_gap": 0.2978296046088363
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_062",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5713424682617188,
  "onpolicy_linear_balanced_acc": 0.5039606462591503,
  "onpolicy_linear_majority": 0.2717041800643087,
  "onpolicy_linear_gap": 0.29963828819741006,
  "onpolicy_linear_recovery": 0.41142387474346376,
  "onpolicy_linear_selectivity": 0.4003215730190277,
  "onpolicy_mlp_test_acc": 0.5727491974830627,
  "onpolicy_mlp_balanced_acc": 0.5106001046939052,
  "onpolicy_mlp_majority": 0.2717041800643087,
  "onpolicy_mlp_gap": 0.30104501741875406,
  "onpolicy_mlp_recovery": 0.4133554102306071,
  "onpolicy_mlp_selectivity": 0.4041398763656616,
  "random_linear_test_acc": 0.29220256209373474,
  "random_linear_balanced_acc": 0.2878126816948553,
  "random_linear_majority": 0.19232315112540194,
  "random_linear_gap": 0.0998794109683328,
  "random_linear_recovery": 0.12366258994237972,
  "random_linear_selectivity": 0.12901927530765533,
  "random_mlp_test_acc": 0.322950154542923,
  "random_mlp_balanced_acc": 0.3188749869075224,
  "random_mlp_majority": 0.19232315112540194,
  "random_mlp_gap": 0.13062700341752104,
  "random_mlp_recovery": 0.16173176636118058,
  "random_mlp_selectivity": 0.1577572226524353,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9572156183889586,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9987629663282176
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.75,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 1.0,
  "27": 0.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_062",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.234375
  ],
  "train_success": [
    0.328125,
    0.234375
  ],
  "policy_loss": [
    0.16168753802776337,
    0.0650399923324585
  ],
  "value_loss": [
    0.1759825199842453,
    0.04294384643435478
  ],
  "entropy": [
    1.060347557067871,
    0.08579818159341812
  ],
  "val_success": [
    0.3275862068965517,
    0.3620689655172414
  ],
  "test_short_success": [
    0.390625,
    0.34375
  ],
  "test_long_success": [
    0.328125,
    0.359375
  ],
  "val_success_norm": [
    0.44015424669893366,
    0.4867159188133417
  ],
  "test_short_success_norm": [
    0.524379919598752,
    0.46145432924913693
  ],
  "test_long_success_norm": [
    0.4404791324539884,
    0.4824295260210349
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1341/probe.json <==
{
  "task": "rand_062",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2950778007507324,
  "probe_test_acc": 0.2654742896556854,
  "balanced_acc": 0.25271054742345095,
  "majority_baseline": 0.20196945337620578,
  "control_task_acc": 0.1768488734960556,
  "selectivity": 0.08862541615962982,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06350483627947964,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25456348061561584,
  "rowsplit_balanced_acc": 0.24372968922607696,
  "rowsplit_probe_gap": 0.047619036171171414,
  "num_control_classes": 6,
  "control_test_acc": 0.2654742896556854,
  "control_majority": 0.20196945337620578,
  "control_probe_gap": 0.06350483627947964
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_062",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2787379324436188,
  "onpolicy_linear_balanced_acc": 0.26291476659320007,
  "onpolicy_linear_majority": 0.2110128617363344,
  "onpolicy_linear_gap": 0.06772507070728437,
  "onpolicy_linear_recovery": 0.08583799078946688,
  "onpolicy_linear_selectivity": 0.11113342642784119,
  "onpolicy_mlp_test_acc": 0.28918811678886414,
  "onpolicy_mlp_balanced_acc": 0.27581506608600986,
  "onpolicy_mlp_majority": 0.2110128617363344,
  "onpolicy_mlp_gap": 0.07817525505252973,
  "onpolicy_mlp_recovery": 0.0990830537802822,
  "onpolicy_mlp_selectivity": 0.12419615685939789,
  "random_linear_test_acc": 0.22809486091136932,
  "random_linear_balanced_acc": 0.22429594175342438,
  "random_linear_majority": 0.19232315112540194,
  "random_linear_gap": 0.03577170978596739,
  "random_linear_recovery": 0.044289631225422676,
  "random_linear_selectivity": 0.0671221911907196,
  "random_mlp_test_acc": 0.2592443823814392,
  "random_mlp_balanced_acc": 0.25607287383608784,
  "random_mlp_majority": 0.19232315112540194,
  "random_mlp_gap": 0.06692123125603727,
  "random_mlp_recovery": 0.08285644357552663,
  "random_mlp_selectivity": 0.09445337951183319,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9953476069202775,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9987629663282176
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_062/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_063",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.75
  ],
  "train_success": [
    0.546875,
    0.75
  ],
  "policy_loss": [
    0.01582578755915165,
    -0.09482397884130478
  ],
  "value_loss": [
    0.15960070490837097,
    0.04324852675199509
  ],
  "entropy": [
    1.0132232904434204,
    0.2714974582195282
  ],
  "val_success": [
    0.49137931034482757,
    0.7672413793103449
  ],
  "test_short_success": [
    0.46875,
    0.71875
  ],
  "test_long_success": [
    0.5703125,
    0.6015625
  ],
  "val_success_norm": [
    0.6118939790939466,
    0.9556881661657555
  ],
  "test_short_success_norm": [
    0.5832201884960668,
    0.894270956032841
  ],
  "test_long_success_norm": [
    0.7095845615978404,
    0.7484659074388187
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1337/probe.json <==
{
  "task": "rand_063",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9166103005409241,
  "probe_test_acc": 0.8989148139953613,
  "balanced_acc": 0.71480830748444,
  "majority_baseline": 0.6593649517684887,
  "control_task_acc": 0.24738745391368866,
  "selectivity": 0.6515273600816727,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.23954986222687258,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9055555462837219,
  "rowsplit_balanced_acc": 0.7233246554460827,
  "rowsplit_probe_gap": 0.23035713358530918,
  "num_control_classes": 4,
  "control_test_acc": 0.8989148139953613,
  "control_majority": 0.6593649517684887,
  "control_probe_gap": 0.23954986222687258
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_063",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9033359885215759,
  "onpolicy_linear_balanced_acc": 0.7327850483122821,
  "onpolicy_linear_majority": 0.6555466237942122,
  "onpolicy_linear_gap": 0.24778936472736368,
  "onpolicy_linear_recovery": 0.7193698243193476,
  "onpolicy_linear_selectivity": 0.655144676566124,
  "onpolicy_mlp_test_acc": 0.8981109261512756,
  "onpolicy_mlp_balanced_acc": 0.7507113901598033,
  "onpolicy_mlp_majority": 0.6555466237942122,
  "onpolicy_mlp_gap": 0.2425643023570634,
  "onpolicy_mlp_recovery": 0.7042006817553953,
  "onpolicy_mlp_selectivity": 0.6467041671276093,
  "random_linear_test_acc": 0.38745981454849243,
  "random_linear_balanced_acc": 0.3848025680055921,
  "random_linear_majority": 0.2797427652733119,
  "random_linear_gap": 0.10771704927518055,
  "random_linear_recovery": 0.14955358180616585,
  "random_linear_selectivity": 0.13002413511276245,
  "random_mlp_test_acc": 0.3826366662979126,
  "random_mlp_balanced_acc": 0.38023074080963437,
  "random_mlp_majority": 0.2797427652733119,
  "random_mlp_gap": 0.10289390102460072,
  "random_mlp_recovery": 0.14285715722611975,
  "random_mlp_selectivity": 0.14288586378097534,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6708372532788299,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970387588261364
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_063",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.84375
  ],
  "train_success": [
    0.53125,
    0.84375
  ],
  "policy_loss": [
    0.14055387675762177,
    0.10535212606191635
  ],
  "value_loss": [
    0.08609982579946518,
    0.04400483891367912
  ],
  "entropy": [
    1.0057928562164307,
    0.3370564877986908
  ],
  "val_success": [
    0.5603448275862069,
    0.7586206896551724
  ],
  "test_short_success": [
    0.546875,
    0.65625
  ],
  "test_long_success": [
    0.453125,
    0.734375
  ],
  "val_success_norm": [
    0.697691335001365,
    0.9443872004269669
  ],
  "test_short_success_norm": [
    0.680423552981958,
    0.8165082641137338
  ],
  "test_long_success_norm": [
    0.5637795146941748,
    0.9137116272629728
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1338/probe.json <==
{
  "task": "rand_063",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9707374572753906,
  "probe_test_acc": 0.9704582095146179,
  "balanced_acc": 0.8793663313361729,
  "majority_baseline": 0.6947347266881029,
  "control_task_acc": 0.23814308643341064,
  "selectivity": 0.7323151230812073,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.27572348282651504,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9696428775787354,
  "rowsplit_balanced_acc": 0.8660877766552255,
  "rowsplit_probe_gap": 0.26369049662635435,
  "num_control_classes": 4,
  "control_test_acc": 0.9702572226524353,
  "control_majority": 0.6947347266881029,
  "control_probe_gap": 0.2755224959643324
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_063",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9579983949661255,
  "onpolicy_linear_balanced_acc": 0.8392133050772906,
  "onpolicy_linear_majority": 0.685088424437299,
  "onpolicy_linear_gap": 0.2729099705288265,
  "onpolicy_linear_recovery": 0.866624131047505,
  "onpolicy_linear_selectivity": 0.7172427624464035,
  "onpolicy_mlp_test_acc": 0.9577974081039429,
  "onpolicy_mlp_balanced_acc": 0.8513303240844743,
  "onpolicy_mlp_majority": 0.685088424437299,
  "onpolicy_mlp_gap": 0.27270898366664387,
  "onpolicy_mlp_recovery": 0.8659858983568729,
  "onpolicy_mlp_selectivity": 0.7061896920204163,
  "random_linear_test_acc": 0.49196141958236694,
  "random_linear_balanced_acc": 0.4908353695558718,
  "random_linear_majority": 0.2797427652733119,
  "random_linear_gap": 0.21221865430905507,
  "random_linear_recovery": 0.29464286379516125,
  "random_linear_selectivity": 0.23814308643341064,
  "random_mlp_test_acc": 0.49959805607795715,
  "random_mlp_balanced_acc": 0.498016398499918,
  "random_mlp_majority": 0.2797427652733119,
  "random_mlp_gap": 0.21985529080464528,
  "random_mlp_recovery": 0.3052455153582352,
  "random_mlp_selectivity": 0.2536173462867737,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6028693649885024,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970387588261364
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 0.5,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_063",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.578125,
    0.828125
  ],
  "train_success": [
    0.578125,
    0.828125
  ],
  "policy_loss": [
    -0.0065063894726336,
    -0.13733717799186707
  ],
  "value_loss": [
    0.08017021417617798,
    0.006254588253796101
  ],
  "entropy": [
    1.0618865489959717,
    0.4807027280330658
  ],
  "val_success": [
    0.46551724137931033,
    0.8275862068965517
  ],
  "test_short_success": [
    0.359375,
    0.75
  ],
  "test_long_success": [
    0.5,
    0.7421875
  ],
  "val_success_norm": [
    0.5799552038073924,
    1.0311130986090276
  ],
  "test_short_success_norm": [
    0.44713547740385895,
    0.9331523015004815
  ],
  "test_long_success_norm": [
    0.6221015334556415,
    0.9234319637232173
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1339/probe.json <==
{
  "task": "rand_063",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9567828178405762,
  "probe_test_acc": 0.9497588276863098,
  "balanced_acc": 0.8232350373983524,
  "majority_baseline": 0.6844855305466238,
  "control_task_acc": 0.25200966000556946,
  "selectivity": 0.6977491676807404,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26527329713968606,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9511904716491699,
  "rowsplit_balanced_acc": 0.8075080200452764,
  "rowsplit_probe_gap": 0.2581349160936144,
  "num_control_classes": 4,
  "control_test_acc": 0.9503617286682129,
  "control_majority": 0.6844855305466238,
  "control_probe_gap": 0.26587619812158914
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_063",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9646302461624146,
  "onpolicy_linear_balanced_acc": 0.863251491218708,
  "onpolicy_linear_majority": 0.6915192926045016,
  "onpolicy_linear_gap": 0.2731109535579129,
  "onpolicy_linear_recovery": 0.8853420878854559,
  "onpolicy_linear_selectivity": 0.7134244441986084,
  "onpolicy_mlp_test_acc": 0.9387058019638062,
  "onpolicy_mlp_balanced_acc": 0.8053958750507492,
  "onpolicy_mlp_majority": 0.6915192926045016,
  "onpolicy_mlp_gap": 0.24718650935930453,
  "onpolicy_mlp_recovery": 0.80130297757127,
  "onpolicy_mlp_selectivity": 0.6814710795879364,
  "random_linear_test_acc": 0.43770095705986023,
  "random_linear_balanced_acc": 0.43534216097299855,
  "random_linear_majority": 0.2797427652733119,
  "random_linear_gap": 0.15795819178654835,
  "random_linear_recovery": 0.21930802520364526,
  "random_linear_selectivity": 0.17966237664222717,
  "random_mlp_test_acc": 0.468046635389328,
  "random_mlp_balanced_acc": 0.46518322169552484,
  "random_mlp_majority": 0.2797427652733119,
  "random_mlp_gap": 0.18830387011601613,
  "random_mlp_recovery": 0.2614397482414331,
  "random_mlp_selectivity": 0.21844856441020966,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6137278996021105,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970387588261364
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_063",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.609375,
    0.640625
  ],
  "train_success": [
    0.609375,
    0.640625
  ],
  "policy_loss": [
    0.18653486669063568,
    0.11463222652673721
  ],
  "value_loss": [
    0.19481895864009857,
    0.06711313128471375
  ],
  "entropy": [
    1.036865234375,
    0.3374777138233185
  ],
  "val_success": [
    0.5517241379310345,
    0.6724137931034483
  ],
  "test_short_success": [
    0.4375,
    0.484375
  ],
  "test_long_success": [
    0.578125,
    0.40625
  ],
  "val_success_norm": [
    0.687279422956454,
    0.8374166426322704
  ],
  "test_short_success_norm": [
    0.5443388430580121,
    0.6026608616088875
  ],
  "test_long_success_norm": [
    0.7193048980580852,
    0.5054574959327085
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1340/probe.json <==
{
  "task": "rand_063",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.7052605152130127,
  "probe_test_acc": 0.6730305552482605,
  "balanced_acc": 0.5192792883676346,
  "majority_baseline": 0.5002009646302251,
  "control_task_acc": 0.2566318213939667,
  "selectivity": 0.4163987338542938,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.17282959061803538,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6946428418159485,
  "rowsplit_balanced_acc": 0.5325876364273284,
  "rowsplit_probe_gap": 0.16408728626039293,
  "num_control_classes": 4,
  "control_test_acc": 0.6730305552482605,
  "control_majority": 0.5002009646302251,
  "control_probe_gap": 0.17282959061803538
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_063",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6364549994468689,
  "onpolicy_linear_balanced_acc": 0.5078299524329273,
  "onpolicy_linear_majority": 0.48814308681672025,
  "onpolicy_linear_gap": 0.14831191263014865,
  "onpolicy_linear_recovery": 0.28975268050554365,
  "onpolicy_linear_selectivity": 0.3812299072742462,
  "onpolicy_mlp_test_acc": 0.6388665437698364,
  "onpolicy_mlp_balanced_acc": 0.5256029209053885,
  "onpolicy_mlp_majority": 0.48814308681672025,
  "onpolicy_mlp_gap": 0.15072345695311617,
  "onpolicy_mlp_recovery": 0.2944640446795077,
  "onpolicy_mlp_selectivity": 0.38906751573085785,
  "random_linear_test_acc": 0.3203376233577728,
  "random_linear_balanced_acc": 0.3162055403720876,
  "random_linear_majority": 0.2797427652733119,
  "random_linear_gap": 0.04059485808446095,
  "random_linear_recovery": 0.05636161100119355,
  "random_linear_selectivity": 0.0701366662979126,
  "random_mlp_test_acc": 0.3390273451805115,
  "random_mlp_balanced_acc": 0.3354391492525284,
  "random_mlp_majority": 0.2797427652733119,
  "random_mlp_gap": 0.0592845799071996,
  "random_mlp_recovery": 0.08231028728187087,
  "random_mlp_selectivity": 0.08882638812065125,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8601376141420372,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970387588261364
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.25,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_063",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.75
  ],
  "train_success": [
    0.46875,
    0.75
  ],
  "policy_loss": [
    0.0981818363070488,
    -0.02455652877688408
  ],
  "value_loss": [
    0.2505509853363037,
    0.034183353185653687
  ],
  "entropy": [
    1.0602129697799683,
    0.45526447892189026
  ],
  "val_success": [
    0.5258620689655172,
    0.7672413793103449
  ],
  "test_short_success": [
    0.5,
    0.78125
  ],
  "test_long_success": [
    0.546875,
    0.640625
  ],
  "val_success_norm": [
    0.6546903305322109,
    0.9557517719553746
  ],
  "test_short_success_norm": [
    0.6221015345873333,
    0.9720336475469387
  ],
  "test_long_success_norm": [
    0.6804235522171076,
    0.7970675897400405
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1341/probe.json <==
{
  "task": "rand_063",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9662550687789917,
  "probe_test_acc": 0.9419212341308594,
  "balanced_acc": 0.843504766691538,
  "majority_baseline": 0.6822749196141479,
  "control_task_acc": 0.2447749227285385,
  "selectivity": 0.6971463114023209,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2596463145167115,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9561507701873779,
  "rowsplit_balanced_acc": 0.8296835368682909,
  "rowsplit_probe_gap": 0.2545634686000764,
  "num_control_classes": 4,
  "control_test_acc": 0.9419212341308594,
  "control_majority": 0.6822749196141479,
  "control_probe_gap": 0.2596463145167115
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_063",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9383038878440857,
  "onpolicy_linear_balanced_acc": 0.8108425778078496,
  "onpolicy_linear_majority": 0.6780546623794212,
  "onpolicy_linear_gap": 0.26024922546466445,
  "onpolicy_linear_recovery": 0.8083646354008555,
  "onpolicy_linear_selectivity": 0.689107745885849,
  "onpolicy_mlp_test_acc": 0.9403135180473328,
  "onpolicy_mlp_balanced_acc": 0.7955822490277119,
  "onpolicy_mlp_majority": 0.6780546623794212,
  "onpolicy_mlp_gap": 0.2622588556679115,
  "onpolicy_mlp_recovery": 0.8146067826488937,
  "onpolicy_mlp_selectivity": 0.6931270211935043,
  "random_linear_test_acc": 0.4238344132900238,
  "random_linear_balanced_acc": 0.42171961417479786,
  "random_linear_majority": 0.2797427652733119,
  "random_linear_gap": 0.14409164801671193,
  "random_linear_recovery": 0.20005581488034557,
  "random_linear_selectivity": 0.17504020035266876,
  "random_mlp_test_acc": 0.4529742896556854,
  "random_mlp_balanced_acc": 0.45031298754649973,
  "random_mlp_majority": 0.2797427652733119,
  "random_mlp_gap": 0.17323152438237355,
  "random_mlp_recovery": 0.24051341108445612,
  "random_mlp_selectivity": 0.19573956727981567,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6127907590681047,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9970387588261364
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_063/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_064",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.296875
  ],
  "train_success": [
    0.375,
    0.296875
  ],
  "policy_loss": [
    -0.0434313602745533,
    -0.1729929894208908
  ],
  "value_loss": [
    0.12124209851026535,
    0.09028420597314835
  ],
  "entropy": [
    0.5999118089675903,
    0.07661419361829758
  ],
  "val_success": [
    0.3103448275862069,
    0.46551724137931033
  ],
  "test_short_success": [
    0.390625,
    0.390625
  ],
  "test_long_success": [
    0.3515625,
    0.4140625
  ],
  "val_success_norm": [
    0.44866330684903705,
    0.672722207980891
  ],
  "test_short_success_norm": [
    0.5642361111111734,
    0.5642361111111673
  ],
  "test_long_success_norm": [
    0.5078125,
    0.5980902777777778
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1337/probe.json <==
{
  "task": "rand_064",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9117050170898438,
  "probe_test_acc": 0.922025740146637,
  "balanced_acc": 0.91834126667298,
  "majority_baseline": 0.4334807073954984,
  "control_task_acc": 0.24517685174942017,
  "selectivity": 0.6768488883972168,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4885450327511386,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9101190567016602,
  "rowsplit_balanced_acc": 0.9096499713241858,
  "rowsplit_probe_gap": 0.4914682630508665,
  "num_control_classes": 3,
  "control_test_acc": 0.9292604327201843,
  "control_majority": 0.4334807073954984,
  "control_probe_gap": 0.49577972532468595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_064",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9270498156547546,
  "onpolicy_linear_balanced_acc": 0.9277070350602552,
  "onpolicy_linear_majority": 0.43388263665594856,
  "onpolicy_linear_gap": 0.4931671789988061,
  "onpolicy_linear_recovery": 0.8711394684764142,
  "onpolicy_linear_selectivity": 0.6842845380306244,
  "onpolicy_mlp_test_acc": 0.9358922839164734,
  "onpolicy_mlp_balanced_acc": 0.9368147270713056,
  "onpolicy_mlp_majority": 0.43388263665594856,
  "onpolicy_mlp_gap": 0.5020096472605249,
  "onpolicy_mlp_recovery": 0.8867589651289924,
  "onpolicy_mlp_selectivity": 0.697950154542923,
  "random_linear_test_acc": 0.88987135887146,
  "random_linear_balanced_acc": 0.8929176164208843,
  "random_linear_majority": 0.34586012861736337,
  "random_linear_gap": 0.5440112302540966,
  "random_linear_recovery": 0.8316435888615621,
  "random_linear_selectivity": 0.6384645998477936,
  "random_mlp_test_acc": 0.8999196290969849,
  "random_mlp_balanced_acc": 0.8985117654401888,
  "random_mlp_majority": 0.34586012861736337,
  "random_mlp_gap": 0.5540595004796215,
  "random_mlp_recovery": 0.847004631147956,
  "random_mlp_selectivity": 0.649517685174942,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8970805333024011,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9648345564932584
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_064",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.453125
  ],
  "train_success": [
    0.390625,
    0.453125
  ],
  "policy_loss": [
    -0.14375093579292297,
    0.09477704763412476
  ],
  "value_loss": [
    0.11993183940649033,
    0.08539021015167236
  ],
  "entropy": [
    0.6858838200569153,
    0.03681062161922455
  ],
  "val_success": [
    0.31896551724137934,
    0.43103448275862066
  ],
  "test_short_success": [
    0.21875,
    0.421875
  ],
  "test_long_success": [
    0.3203125,
    0.390625
  ],
  "val_success_norm": [
    0.4609922978655104,
    0.6222383861935247
  ],
  "test_short_success_norm": [
    0.3159722222222221,
    0.60937500000001
  ],
  "test_long_success_norm": [
    0.4626736111111111,
    0.5642361111111112
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1338/probe.json <==
{
  "task": "rand_064",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9010487198829651,
  "probe_test_acc": 0.8918810486793518,
  "balanced_acc": 0.8813170289035436,
  "majority_baseline": 0.43086816720257237,
  "control_task_acc": 0.24115756154060364,
  "selectivity": 0.6507234871387482,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.46101288147677943,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8837301731109619,
  "rowsplit_balanced_acc": 0.8730466084100468,
  "rowsplit_probe_gap": 0.4609127127935016,
  "num_control_classes": 3,
  "control_test_acc": 0.9077572226524353,
  "control_majority": 0.43086816720257237,
  "control_probe_gap": 0.47688905544986293
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_064",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.895096480846405,
  "onpolicy_linear_balanced_acc": 0.885191393806673,
  "onpolicy_linear_majority": 0.42885852090032156,
  "onpolicy_linear_gap": 0.46623795994608347,
  "onpolicy_linear_recovery": 0.8163265618197435,
  "onpolicy_linear_selectivity": 0.6465032398700714,
  "onpolicy_mlp_test_acc": 0.9129823446273804,
  "onpolicy_mlp_balanced_acc": 0.9079805888851099,
  "onpolicy_mlp_majority": 0.42885852090032156,
  "onpolicy_mlp_gap": 0.4841238237270588,
  "onpolicy_mlp_recovery": 0.8476425569549065,
  "onpolicy_mlp_selectivity": 0.6489148139953613,
  "random_linear_test_acc": 0.821945309638977,
  "random_linear_balanced_acc": 0.8190161374831348,
  "random_linear_majority": 0.34586012861736337,
  "random_linear_gap": 0.4760851810216137,
  "random_linear_recovery": 0.7278033366401074,
  "random_linear_selectivity": 0.5693327784538269,
  "random_mlp_test_acc": 0.8663585186004639,
  "random_mlp_balanced_acc": 0.8601527282840755,
  "random_mlp_majority": 0.34586012861736337,
  "random_mlp_gap": 0.5204983899831005,
  "random_mlp_recovery": 0.7956989212153328,
  "random_mlp_selectivity": 0.6334405094385147,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8990664608576585,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9648345564932584
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_064",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.359375
  ],
  "train_success": [
    0.453125,
    0.359375
  ],
  "policy_loss": [
    0.08481699973344803,
    0.38826537132263184
  ],
  "value_loss": [
    0.10998010635375977,
    0.04052574187517166
  ],
  "entropy": [
    0.645566999912262,
    0.0741095319390297
  ],
  "val_success": [
    0.3793103448275862,
    0.5948275862068966
  ],
  "test_short_success": [
    0.390625,
    0.484375
  ],
  "test_long_success": [
    0.375,
    0.5
  ],
  "val_success_norm": [
    0.5490847796852003,
    0.8604416068034619
  ],
  "test_short_success_norm": [
    0.5642361111111621,
    0.6996527777778273
  ],
  "test_long_success_norm": [
    0.5416666666666667,
    0.7222222222222222
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1339/probe.json <==
{
  "task": "rand_064",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.8213802576065063,
  "probe_test_acc": 0.8143087029457092,
  "balanced_acc": 0.8268049717446255,
  "majority_baseline": 0.4119774919614148,
  "control_task_acc": 0.2616559565067291,
  "selectivity": 0.5526527464389801,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4023312109842944,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8162698149681091,
  "rowsplit_balanced_acc": 0.8253652009087532,
  "rowsplit_probe_gap": 0.4099206086189028,
  "num_control_classes": 3,
  "control_test_acc": 0.8183279633522034,
  "control_majority": 0.4119774919614148,
  "control_probe_gap": 0.40635047139078856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_064",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8241559267044067,
  "onpolicy_linear_balanced_acc": 0.8328475142788828,
  "onpolicy_linear_majority": 0.41318327974276525,
  "onpolicy_linear_gap": 0.4109726469616415,
  "onpolicy_linear_recovery": 0.7003424285209342,
  "onpolicy_linear_selectivity": 0.5627009570598602,
  "onpolicy_mlp_test_acc": 0.8651527166366577,
  "onpolicy_mlp_balanced_acc": 0.865032690399154,
  "onpolicy_mlp_majority": 0.41318327974276525,
  "onpolicy_mlp_gap": 0.45196943689389246,
  "onpolicy_mlp_recovery": 0.7702054513643866,
  "onpolicy_mlp_selectivity": 0.6207797229290009,
  "random_linear_test_acc": 0.7208601236343384,
  "random_linear_balanced_acc": 0.7279788089460667,
  "random_linear_majority": 0.34586012861736337,
  "random_linear_gap": 0.374999995016975,
  "random_linear_recovery": 0.5732718817832466,
  "random_linear_selectivity": 0.4612138271331787,
  "random_mlp_test_acc": 0.7584404945373535,
  "random_mlp_balanced_acc": 0.7668927493564521,
  "random_mlp_majority": 0.34586012861736337,
  "random_mlp_gap": 0.41258036591999014,
  "random_mlp_recovery": 0.630721935735137,
  "random_mlp_selectivity": 0.5070337355136871,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9067682115623719,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9648345564932584
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.75,
  "21": 1.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_064",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.390625
  ],
  "train_success": [
    0.375,
    0.390625
  ],
  "policy_loss": [
    -0.011343593709170818,
    0.044957082718610764
  ],
  "value_loss": [
    0.12129054218530655,
    0.07313694804906845
  ],
  "entropy": [
    0.6629352569580078,
    0.09463492035865784
  ],
  "val_success": [
    0.3448275862068966,
    0.35344827586206895
  ],
  "test_short_success": [
    0.296875,
    0.390625
  ],
  "test_long_success": [
    0.34375,
    0.4296875
  ],
  "val_success_norm": [
    0.4990069750826061,
    0.5116814765791714
  ],
  "test_short_success_norm": [
    0.42881944444445463,
    0.5642361111111645
  ],
  "test_long_success_norm": [
    0.4965277777777778,
    0.6206597222222222
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1340/probe.json <==
{
  "task": "rand_064",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.8536028265953064,
  "probe_test_acc": 0.8526929020881653,
  "balanced_acc": 0.8349596866071052,
  "majority_baseline": 0.42483922829581994,
  "control_task_acc": 0.24819131195545197,
  "selectivity": 0.6045015901327133,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.42785367379234535,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8450396656990051,
  "rowsplit_balanced_acc": 0.8190235833324759,
  "rowsplit_probe_gap": 0.43273807839741785,
  "num_control_classes": 3,
  "control_test_acc": 0.8854501843452454,
  "control_majority": 0.42483922829581994,
  "control_probe_gap": 0.4606109560494254
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_064",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8510851860046387,
  "onpolicy_linear_balanced_acc": 0.8300115517252266,
  "onpolicy_linear_majority": 0.420016077170418,
  "onpolicy_linear_gap": 0.43106910883422067,
  "onpolicy_linear_recovery": 0.7432432035894255,
  "onpolicy_linear_selectivity": 0.6012861579656601,
  "onpolicy_mlp_test_acc": 0.8490755558013916,
  "onpolicy_mlp_balanced_acc": 0.8070188142225437,
  "onpolicy_mlp_majority": 0.420016077170418,
  "onpolicy_mlp_gap": 0.4290594786309736,
  "onpolicy_mlp_recovery": 0.7397782278820945,
  "onpolicy_mlp_selectivity": 0.6077170372009277,
  "random_linear_test_acc": 0.7741157412528992,
  "random_linear_balanced_acc": 0.770957770943014,
  "random_linear_majority": 0.34586012861736337,
  "random_linear_gap": 0.4282556126355358,
  "random_linear_recovery": 0.6546850778723275,
  "random_linear_selectivity": 0.5130626857280731,
  "random_mlp_test_acc": 0.8052652478218079,
  "random_mlp_balanced_acc": 0.7949556735897971,
  "random_mlp_majority": 0.34586012861736337,
  "random_mlp_gap": 0.4594051192044445,
  "random_mlp_recovery": 0.7023041084981001,
  "random_mlp_selectivity": 0.5452170073986053,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.912017917770017,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9648345564932584
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_064",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.453125
  ],
  "train_success": [
    0.3125,
    0.453125
  ],
  "policy_loss": [
    0.272012859582901,
    0.1184733584523201
  ],
  "value_loss": [
    0.18309544026851654,
    0.04645397886633873
  ],
  "entropy": [
    0.6749926209449768,
    0.14000320434570312
  ],
  "val_success": [
    0.35344827586206895,
    0.3620689655172414
  ],
  "test_short_success": [
    0.328125,
    0.453125
  ],
  "test_long_success": [
    0.3671875,
    0.390625
  ],
  "val_success_norm": [
    0.5108886872474776,
    0.5225951791798376
  ],
  "test_short_success_norm": [
    0.47395833333335213,
    0.6545138888888886
  ],
  "test_long_success_norm": [
    0.5303819444444444,
    0.564236111111111
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1341/probe.json <==
{
  "task": "rand_064",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9600812196731567,
  "probe_test_acc": 0.965032160282135,
  "balanced_acc": 0.9516675498936252,
  "majority_baseline": 0.43147106109324757,
  "control_task_acc": 0.24678456783294678,
  "selectivity": 0.7182475924491882,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5335610991888875,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9589285850524902,
  "rowsplit_balanced_acc": 0.9474300368265532,
  "rowsplit_probe_gap": 0.5416666802905854,
  "num_control_classes": 3,
  "control_test_acc": 0.9726688265800476,
  "control_majority": 0.43147106109324757,
  "control_probe_gap": 0.5411977654868001
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_064",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9634244441986084,
  "onpolicy_linear_balanced_acc": 0.953943452415354,
  "onpolicy_linear_majority": 0.42765273311897106,
  "onpolicy_linear_gap": 0.5357717110796374,
  "onpolicy_linear_recovery": 0.9360955176728495,
  "onpolicy_linear_selectivity": 0.7126205861568451,
  "onpolicy_mlp_test_acc": 0.9332797527313232,
  "onpolicy_mlp_balanced_acc": 0.8969475495907222,
  "onpolicy_mlp_majority": 0.42765273311897106,
  "onpolicy_mlp_gap": 0.5056270196123522,
  "onpolicy_mlp_recovery": 0.8834269837047277,
  "onpolicy_mlp_selectivity": 0.6828778088092804,
  "random_linear_test_acc": 0.92262864112854,
  "random_linear_balanced_acc": 0.9203337990977404,
  "random_linear_majority": 0.34586012861736337,
  "random_linear_gap": 0.5767685125111767,
  "random_linear_recovery": 0.8817204664379771,
  "random_linear_selectivity": 0.6734324991703033,
  "random_mlp_test_acc": 0.8796221613883972,
  "random_mlp_balanced_acc": 0.8709768481021385,
  "random_mlp_majority": 0.34586012861736337,
  "random_mlp_gap": 0.5337620327710338,
  "random_mlp_recovery": 0.8159753840456727,
  "random_mlp_selectivity": 0.6266076862812042,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8994451865384521,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9648345564932584
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_064/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.75,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_065",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.28125
  ],
  "train_success": [
    0.421875,
    0.28125
  ],
  "policy_loss": [
    0.02850058302283287,
    0.14590932428836823
  ],
  "value_loss": [
    0.14899925887584686,
    0.07224635034799576
  ],
  "entropy": [
    1.013867974281311,
    0.32583746314048767
  ],
  "val_success": [
    0.3448275862068966,
    0.3448275862068966
  ],
  "test_short_success": [
    0.46875,
    0.34375
  ],
  "test_long_success": [
    0.359375,
    0.4140625
  ],
  "val_success_norm": [
    0.4549383060101833,
    0.45572437578677955
  ],
  "test_short_success_norm": [
    0.6152343773354296,
    0.45117187530383684
  ],
  "test_long_success_norm": [
    0.4716796875,
    0.5434570312500001
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1337/probe.json <==
{
  "task": "rand_065",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4139039218425751,
  "probe_test_acc": 0.39811092615127563,
  "balanced_acc": 0.3965329832483346,
  "majority_baseline": 0.3434485530546624,
  "control_task_acc": 0.33882635831832886,
  "selectivity": 0.05928456783294678,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05466237309661326,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3851190507411957,
  "rowsplit_balanced_acc": 0.383910363345485,
  "rowsplit_probe_gap": 0.0436507967729417,
  "num_control_classes": 3,
  "control_test_acc": 0.39811092615127563,
  "control_majority": 0.3434485530546624,
  "control_probe_gap": 0.05466237309661326
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_065",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.39971864223480225,
  "onpolicy_linear_balanced_acc": 0.39866660918753527,
  "onpolicy_linear_majority": 0.3444533762057878,
  "onpolicy_linear_gap": 0.05526526602901444,
  "onpolicy_linear_recovery": 0.08430409679962472,
  "onpolicy_linear_selectivity": 0.06672024726867676,
  "onpolicy_mlp_test_acc": 0.43549033999443054,
  "onpolicy_mlp_balanced_acc": 0.4347373791488609,
  "onpolicy_mlp_majority": 0.3444533762057878,
  "onpolicy_mlp_gap": 0.09103696378864273,
  "onpolicy_mlp_recovery": 0.13887183685232563,
  "onpolicy_mlp_selectivity": 0.08983117341995239,
  "random_linear_test_acc": 0.37700966000556946,
  "random_linear_balanced_acc": 0.37160655739252113,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.014871396339974585,
  "random_linear_recovery": 0.02331445122486249,
  "random_linear_selectivity": 0.041197776794433594,
  "random_mlp_test_acc": 0.42041799426078796,
  "random_mlp_balanced_acc": 0.41647255504673364,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.05827973059519309,
  "random_mlp_recovery": 0.09136734071886604,
  "random_mlp_selectivity": 0.09847265481948853,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9997298575685493,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998299747569995
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 1.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_065",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.25
  ],
  "train_success": [
    0.34375,
    0.25
  ],
  "policy_loss": [
    0.16809161007404327,
    -0.3949965536594391
  ],
  "value_loss": [
    0.06368402391672134,
    0.080297090113163
  ],
  "entropy": [
    1.006775140762329,
    0.14608930051326752
  ],
  "val_success": [
    0.31896551724137934,
    0.23275862068965517
  ],
  "test_short_success": [
    0.34375,
    0.390625
  ],
  "test_long_success": [
    0.375,
    0.25
  ],
  "val_success_norm": [
    0.4201193683033385,
    0.3102455320010156
  ],
  "test_short_success_norm": [
    0.45117187622792077,
    0.5126953128937618
  ],
  "test_long_success_norm": [
    0.4921875000000001,
    0.3281250000000001
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1338/probe.json <==
{
  "task": "rand_065",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4338633418083191,
  "probe_test_acc": 0.4178054630756378,
  "balanced_acc": 0.41277564572224534,
  "majority_baseline": 0.3633440514469453,
  "control_task_acc": 0.334003210067749,
  "selectivity": 0.0838022530078888,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0544614116286925,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4099206328392029,
  "rowsplit_balanced_acc": 0.4065950556158491,
  "rowsplit_probe_gap": 0.05376983918840922,
  "num_control_classes": 3,
  "control_test_acc": 0.4176045060157776,
  "control_majority": 0.3633440514469453,
  "control_probe_gap": 0.05426045456883227
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_065",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4061495065689087,
  "onpolicy_linear_balanced_acc": 0.4041705008777366,
  "onpolicy_linear_majority": 0.3430466237942122,
  "onpolicy_linear_gap": 0.0631028827746965,
  "onpolicy_linear_recovery": 0.09605382217402564,
  "onpolicy_linear_selectivity": 0.0815916359424591,
  "onpolicy_mlp_test_acc": 0.4342845678329468,
  "onpolicy_mlp_balanced_acc": 0.4320151354440866,
  "onpolicy_mlp_majority": 0.3430466237942122,
  "onpolicy_mlp_gap": 0.09123794403873459,
  "onpolicy_mlp_recovery": 0.1388803944743785,
  "onpolicy_mlp_selectivity": 0.09887459874153137,
  "random_linear_test_acc": 0.3999195992946625,
  "random_linear_balanced_acc": 0.3948482609342174,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.0377813356290676,
  "random_linear_recovery": 0.05923123065224965,
  "random_linear_selectivity": 0.06209805607795715,
  "random_mlp_test_acc": 0.41639870405197144,
  "random_mlp_balanced_acc": 0.4112577942051859,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.05426044038637656,
  "random_mlp_recovery": 0.08506614724719905,
  "random_mlp_selectivity": 0.0860128402709961,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993928000343685,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998299747569995
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_065",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.375
  ],
  "train_success": [
    0.390625,
    0.375
  ],
  "policy_loss": [
    -0.399929404258728,
    -0.05008389428257942
  ],
  "value_loss": [
    0.12167774885892868,
    0.025378955528140068
  ],
  "entropy": [
    1.061915636062622,
    0.23273275792598724
  ],
  "val_success": [
    0.35344827586206895,
    0.41379310344827586
  ],
  "test_short_success": [
    0.21875,
    0.265625
  ],
  "test_long_success": [
    0.328125,
    0.3515625
  ],
  "val_success_norm": [
    0.46773916851901487,
    0.546195666055399
  ],
  "test_short_success_norm": [
    0.2871093769085431,
    0.34863281661471746
  ],
  "test_long_success_norm": [
    0.4306640625,
    0.46142578125000006
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1339/probe.json <==
{
  "task": "rand_065",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5525202751159668,
  "probe_test_acc": 0.5375803709030151,
  "balanced_acc": 0.5288110522922912,
  "majority_baseline": 0.3605305466237942,
  "control_task_acc": 0.3315916359424591,
  "selectivity": 0.20598873496055603,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.17704982427922095,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5422618985176086,
  "rowsplit_balanced_acc": 0.5325130058171206,
  "rowsplit_probe_gap": 0.17698412073983089,
  "num_control_classes": 3,
  "control_test_acc": 0.5383842587471008,
  "control_majority": 0.3605305466237942,
  "control_probe_gap": 0.17785371212330664
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_065",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5518488883972168,
  "onpolicy_linear_balanced_acc": 0.5391505759305029,
  "onpolicy_linear_majority": 0.36394694533762056,
  "onpolicy_linear_gap": 0.18790194305959623,
  "onpolicy_linear_recovery": 0.2954186630851661,
  "onpolicy_linear_selectivity": 0.21583601832389832,
  "onpolicy_mlp_test_acc": 0.5321543216705322,
  "onpolicy_mlp_balanced_acc": 0.5228643861415309,
  "onpolicy_mlp_majority": 0.36394694533762056,
  "onpolicy_mlp_gap": 0.16820737633291166,
  "onpolicy_mlp_recovery": 0.2644549461714276,
  "onpolicy_mlp_selectivity": 0.19151926040649414,
  "random_linear_test_acc": 0.399517685174942,
  "random_linear_balanced_acc": 0.39578742562002933,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.037379421509347144,
  "random_linear_recovery": 0.058601134666197666,
  "random_linear_selectivity": 0.0586816668510437,
  "random_mlp_test_acc": 0.43408361077308655,
  "random_mlp_balanced_acc": 0.432858384450304,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.07194534710749168,
  "random_mlp_recovery": 0.11279144524476326,
  "random_mlp_selectivity": 0.093046635389328,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9951716790120474,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998299747569995
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 1.0,
  "24": 0.0,
  "25": 0.75,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_065",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.4375
  ],
  "train_success": [
    0.265625,
    0.4375
  ],
  "policy_loss": [
    0.12855082750320435,
    0.09405945986509323
  ],
  "value_loss": [
    0.060070961713790894,
    0.08240707963705063
  ],
  "entropy": [
    1.0370287895202637,
    0.189266175031662
  ],
  "val_success": [
    0.3017241379310345,
    0.4224137931034483
  ],
  "test_short_success": [
    0.375,
    0.390625
  ],
  "test_long_success": [
    0.3515625,
    0.296875
  ],
  "val_success_norm": [
    0.39835728868893727,
    0.559365042754107
  ],
  "test_short_success_norm": [
    0.4921875042083194,
    0.5126953136626095
  ],
  "test_long_success_norm": [
    0.46142578125,
    0.3896484375000001
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1340/probe.json <==
{
  "task": "rand_065",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.42582881450653076,
  "probe_test_acc": 0.4017283022403717,
  "balanced_acc": 0.40157006382589105,
  "majority_baseline": 0.33360128617363344,
  "control_task_acc": 0.34023311734199524,
  "selectivity": 0.061495184898376465,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06812701606673827,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4055555462837219,
  "rowsplit_balanced_acc": 0.40556335402100613,
  "rowsplit_probe_gap": 0.06686507009324572,
  "num_control_classes": 3,
  "control_test_acc": 0.4017283022403717,
  "control_majority": 0.33360128617363344,
  "control_probe_gap": 0.06812701606673827
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_065",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3987138271331787,
  "onpolicy_linear_balanced_acc": 0.39970927813552753,
  "onpolicy_linear_majority": 0.34766881028938906,
  "onpolicy_linear_gap": 0.05104501684378965,
  "onpolicy_linear_recovery": 0.0782501552109357,
  "onpolicy_linear_selectivity": 0.05305466055870056,
  "onpolicy_mlp_test_acc": 0.43267685174942017,
  "onpolicy_mlp_balanced_acc": 0.4332055895690829,
  "onpolicy_mlp_majority": 0.34766881028938906,
  "onpolicy_mlp_gap": 0.0850080414600311,
  "onpolicy_mlp_recovery": 0.13031423730903102,
  "onpolicy_mlp_selectivity": 0.09927654266357422,
  "random_linear_test_acc": 0.3705787658691406,
  "random_linear_balanced_acc": 0.3658693116314091,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.008440502203545752,
  "random_linear_recovery": 0.013232494947965868,
  "random_linear_selectivity": 0.03918808698654175,
  "random_mlp_test_acc": 0.4039389193058014,
  "random_mlp_balanced_acc": 0.3959522799112201,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.04180065564020652,
  "random_mlp_recovery": 0.06553247084614608,
  "random_mlp_selectivity": 0.07134246826171875,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9997487799072987,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998299747569995
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 0.0,
  "30": 0.5,
  "31": 1.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_065",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.265625
  ],
  "train_success": [
    0.328125,
    0.265625
  ],
  "policy_loss": [
    0.07336973398923874,
    -0.09792745858430862
  ],
  "value_loss": [
    0.17862240970134735,
    0.05222388729453087
  ],
  "entropy": [
    1.060365915298462,
    0.26256263256073
  ],
  "val_success": [
    0.27586206896551724,
    0.35344827586206895
  ],
  "test_short_success": [
    0.3125,
    0.375
  ],
  "test_long_success": [
    0.390625,
    0.28125
  ],
  "val_success_norm": [
    0.3665903147172597,
    0.4679377390605994
  ],
  "test_short_success_norm": [
    0.41015625296185515,
    0.49218750348301943
  ],
  "test_long_success_norm": [
    0.5126953125000001,
    0.3691406250000001
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1341/probe.json <==
{
  "task": "rand_065",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4490020275115967,
  "probe_test_acc": 0.41720256209373474,
  "balanced_acc": 0.4163311841063188,
  "majority_baseline": 0.35731511254019294,
  "control_task_acc": 0.33942925930023193,
  "selectivity": 0.07777330279350281,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.059887449553541805,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4164682626724243,
  "rowsplit_balanced_acc": 0.41549474295276384,
  "rowsplit_probe_gap": 0.06230159600575763,
  "num_control_classes": 3,
  "control_test_acc": 0.41720256209373474,
  "control_majority": 0.35731511254019294,
  "control_probe_gap": 0.059887449553541805
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_065",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.40574759244918823,
  "onpolicy_linear_balanced_acc": 0.4040471867918029,
  "onpolicy_linear_majority": 0.3595257234726688,
  "onpolicy_linear_gap": 0.04622186897651942,
  "onpolicy_linear_recovery": 0.072168189528447,
  "onpolicy_linear_selectivity": 0.07033762335777283,
  "onpolicy_mlp_test_acc": 0.41820740699768066,
  "onpolicy_mlp_balanced_acc": 0.4161976339689602,
  "onpolicy_mlp_majority": 0.3595257234726688,
  "onpolicy_mlp_gap": 0.05868168352501185,
  "onpolicy_mlp_recovery": 0.09162223320378379,
  "onpolicy_mlp_selectivity": 0.0799839198589325,
  "random_linear_test_acc": 0.38846462965011597,
  "random_linear_balanced_acc": 0.3853666366236826,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.026326365984521094,
  "random_linear_recovery": 0.04127284093855607,
  "random_linear_selectivity": 0.04561898112297058,
  "random_mlp_test_acc": 0.4107716977596283,
  "random_mlp_balanced_acc": 0.40697046137134896,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.04863343409403342,
  "random_mlp_recovery": 0.07624447638686525,
  "random_mlp_selectivity": 0.07114148139953613,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988234986610093,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.998299747569995
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_065/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.0,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.75,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.75,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_066",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.71875
  ],
  "train_success": [
    0.5625,
    0.71875
  ],
  "policy_loss": [
    -0.0930636003613472,
    -0.00939331203699112
  ],
  "value_loss": [
    0.183071106672287,
    0.08503938466310501
  ],
  "entropy": [
    1.0146256685256958,
    0.19433946907520294
  ],
  "val_success": [
    0.5689655172413793,
    0.5603448275862069
  ],
  "test_short_success": [
    0.578125,
    0.484375
  ],
  "test_long_success": [
    0.609375,
    0.515625
  ],
  "val_success_norm": [
    0.6432920372481664,
    0.633461582478739
  ],
  "test_short_success_norm": [
    0.6534571905999857,
    0.5474911596918512
  ],
  "test_long_success_norm": [
    0.68877920090223,
    0.5828131699941945
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1337/probe.json <==
{
  "task": "rand_066",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3047192096710205,
  "probe_test_acc": 0.2789389193058014,
  "balanced_acc": 0.2654388678713368,
  "majority_baseline": 0.20558681672025725,
  "control_task_acc": 0.16780546307563782,
  "selectivity": 0.11113345623016357,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07335210258554414,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27142858505249023,
  "rowsplit_balanced_acc": 0.257368447289741,
  "rowsplit_probe_gap": 0.06726191838582357,
  "num_control_classes": 6,
  "control_test_acc": 0.2789389193058014,
  "control_majority": 0.20558681672025725,
  "control_probe_gap": 0.07335210258554414
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_066",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2783360183238983,
  "onpolicy_linear_balanced_acc": 0.265895665114156,
  "onpolicy_linear_majority": 0.20016077170418006,
  "onpolicy_linear_gap": 0.07817524661971825,
  "onpolicy_linear_recovery": 0.09773870029641156,
  "onpolicy_linear_selectivity": 0.11897106468677521,
  "onpolicy_mlp_test_acc": 0.3070739507675171,
  "onpolicy_mlp_balanced_acc": 0.29286751879444967,
  "onpolicy_mlp_majority": 0.20016077170418006,
  "onpolicy_mlp_gap": 0.10691317906333703,
  "onpolicy_mlp_recovery": 0.13366833643697612,
  "onpolicy_mlp_selectivity": 0.14228294789791107,
  "random_linear_test_acc": 0.22286976873874664,
  "random_linear_balanced_acc": 0.22073160240587375,
  "random_linear_majority": 0.17845659163987138,
  "random_linear_gap": 0.04441317709887527,
  "random_linear_recovery": 0.05406065783855267,
  "random_linear_selectivity": 0.055265262722969055,
  "random_mlp_test_acc": 0.2506029009819031,
  "random_mlp_balanced_acc": 0.24799621805175273,
  "random_mlp_majority": 0.17845659163987138,
  "random_mlp_gap": 0.0721463093420317,
  "random_mlp_recovery": 0.08781801254548673,
  "random_mlp_selectivity": 0.08400322496891022,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9965463485645234,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985617307225159
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 1.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_066",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.734375
  ],
  "train_success": [
    0.421875,
    0.734375
  ],
  "policy_loss": [
    0.14319325983524323,
    0.025273224338889122
  ],
  "value_loss": [
    0.09203872829675674,
    0.049908097833395004
  ],
  "entropy": [
    1.0062369108200073,
    0.10876881331205368
  ],
  "val_success": [
    0.5344827586206896,
    0.47413793103448276
  ],
  "test_short_success": [
    0.390625,
    0.546875
  ],
  "test_long_success": [
    0.46875,
    0.4765625
  ],
  "val_success_norm": [
    0.6041716150980985,
    0.5359316475692537
  ],
  "test_short_success_norm": [
    0.4415251287840791,
    0.618135180297235
  ],
  "test_long_success_norm": [
    0.5298301545401769,
    0.5386606571158465
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1338/probe.json <==
{
  "task": "rand_066",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3936062157154083,
  "probe_test_acc": 0.36394694447517395,
  "balanced_acc": 0.34588565062820736,
  "majority_baseline": 0.2029742765273312,
  "control_task_acc": 0.1700160801410675,
  "selectivity": 0.19393086433410645,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.16097266794784276,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3658730089664459,
  "rowsplit_balanced_acc": 0.3509584858837647,
  "rowsplit_probe_gap": 0.1692460248394618,
  "num_control_classes": 6,
  "control_test_acc": 0.364549845457077,
  "control_majority": 0.2029742765273312,
  "control_probe_gap": 0.16157556892974584
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_066",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.36173632740974426,
  "onpolicy_linear_balanced_acc": 0.3433215767959343,
  "onpolicy_linear_majority": 0.20679260450160772,
  "onpolicy_linear_gap": 0.15494372290813654,
  "onpolicy_linear_recovery": 0.19533822274914808,
  "onpolicy_linear_selectivity": 0.1897106021642685,
  "onpolicy_mlp_test_acc": 0.38605305552482605,
  "onpolicy_mlp_balanced_acc": 0.3738424416959138,
  "onpolicy_mlp_majority": 0.20679260450160772,
  "onpolicy_mlp_gap": 0.17926045102321833,
  "onpolicy_mlp_recovery": 0.22599442723373053,
  "onpolicy_mlp_selectivity": 0.22729100286960602,
  "random_linear_test_acc": 0.26105305552482605,
  "random_linear_balanced_acc": 0.25906006567446077,
  "random_linear_majority": 0.17845659163987138,
  "random_linear_gap": 0.08259646388495467,
  "random_linear_recovery": 0.10053816151945559,
  "random_linear_selectivity": 0.09807074069976807,
  "random_mlp_test_acc": 0.2895900309085846,
  "random_mlp_balanced_acc": 0.2884993940843439,
  "random_mlp_majority": 0.17845659163987138,
  "random_mlp_gap": 0.11113343926871322,
  "random_mlp_recovery": 0.1352739710863789,
  "random_mlp_selectivity": 0.12540192902088165,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9938747833436089,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985617307225159
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.25,
  "16": 1.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.75,
  "28": 0.0,
  "29": 0.0,
  "30": 0.75,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_066",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.625
  ],
  "train_success": [
    0.59375,
    0.625
  ],
  "policy_loss": [
    -0.23035408556461334,
    0.04459596425294876
  ],
  "value_loss": [
    0.10001127421855927,
    0.025397177785634995
  ],
  "entropy": [
    1.061813473701477,
    0.2929038107395172
  ],
  "val_success": [
    0.4396551724137931,
    0.5603448275862069
  ],
  "test_short_success": [
    0.421875,
    0.640625
  ],
  "test_long_success": [
    0.4921875,
    0.3984375
  ],
  "val_success_norm": [
    0.4970418036500589,
    0.6335039259183166
  ],
  "test_short_success_norm": [
    0.476847139086485,
    0.7241012112052965
  ],
  "test_long_success_norm": [
    0.5563216622671857,
    0.45035563135915035
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1339/probe.json <==
{
  "task": "rand_066",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.34979701042175293,
  "probe_test_acc": 0.3169212341308594,
  "balanced_acc": 0.30253691140192235,
  "majority_baseline": 0.20156752411575563,
  "control_task_acc": 0.16036976873874664,
  "selectivity": 0.15655146539211273,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11535371001510375,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3192460238933563,
  "rowsplit_balanced_acc": 0.3034432374758751,
  "rowsplit_probe_gap": 0.11507935722668966,
  "num_control_classes": 6,
  "control_test_acc": 0.3157154321670532,
  "control_majority": 0.20156752411575563,
  "control_probe_gap": 0.1141479080512976
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_066",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3277733027935028,
  "onpolicy_linear_balanced_acc": 0.3134043837829292,
  "onpolicy_linear_majority": 0.19111736334405144,
  "onpolicy_linear_gap": 0.13665593944945137,
  "onpolicy_linear_recovery": 0.1689440881243404,
  "onpolicy_linear_selectivity": 0.15815915167331696,
  "onpolicy_mlp_test_acc": 0.3412379324436188,
  "onpolicy_mlp_balanced_acc": 0.3300558875454778,
  "onpolicy_mlp_majority": 0.19111736334405144,
  "onpolicy_mlp_gap": 0.15012056909956734,
  "onpolicy_mlp_recovery": 0.18559005014644647,
  "onpolicy_mlp_selectivity": 0.172226682305336,
  "random_linear_test_acc": 0.24557878077030182,
  "random_linear_balanced_acc": 0.24215325375596528,
  "random_linear_majority": 0.17845659163987138,
  "random_linear_gap": 0.06712218913043044,
  "random_linear_recovery": 0.08170254723899753,
  "random_linear_selectivity": 0.0815916359424591,
  "random_mlp_test_acc": 0.26105305552482605,
  "random_mlp_balanced_acc": 0.25852877532053614,
  "random_mlp_majority": 0.17845659163987138,
  "random_mlp_gap": 0.08259646388495467,
  "random_mlp_recovery": 0.10053816151945559,
  "random_mlp_selectivity": 0.10048231482505798,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9954961546531732,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985617307225159
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.25,
  "29": 1.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_066",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.609375,
    0.5625
  ],
  "train_success": [
    0.609375,
    0.5625
  ],
  "policy_loss": [
    -0.13773484528064728,
    -0.2408793419599533
  ],
  "value_loss": [
    0.26586541533470154,
    0.07315580546855927
  ],
  "entropy": [
    1.0368285179138184,
    0.17054139077663422
  ],
  "val_success": [
    0.5086206896551724,
    0.5431034482758621
  ],
  "test_short_success": [
    0.421875,
    0.515625
  ],
  "test_long_success": [
    0.46875,
    0.546875
  ],
  "val_success_norm": [
    0.5747953899541405,
    0.6139216978058649
  ],
  "test_short_success_norm": [
    0.47684713908628706,
    0.5828131699945062
  ],
  "test_long_success_norm": [
    0.5298301545401769,
    0.618135180296873
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1340/probe.json <==
{
  "task": "rand_066",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3404093384742737,
  "probe_test_acc": 0.3062700927257538,
  "balanced_acc": 0.28968357261547995,
  "majority_baseline": 0.1945337620578778,
  "control_task_acc": 0.1569533795118332,
  "selectivity": 0.1493167132139206,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11173633066787597,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.30793651938438416,
  "rowsplit_balanced_acc": 0.2908996233231354,
  "rowsplit_probe_gap": 0.11150794795581273,
  "num_control_classes": 6,
  "control_test_acc": 0.3062700927257538,
  "control_majority": 0.1945337620578778,
  "control_probe_gap": 0.11173633066787597
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_066",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.32495981454849243,
  "onpolicy_linear_balanced_acc": 0.3087088510948592,
  "onpolicy_linear_majority": 0.19915594855305466,
  "onpolicy_linear_gap": 0.12580386599543777,
  "onpolicy_linear_recovery": 0.15708909339856922,
  "onpolicy_linear_selectivity": 0.1569533795118332,
  "onpolicy_mlp_test_acc": 0.3323954939842224,
  "onpolicy_mlp_balanced_acc": 0.317611163527312,
  "onpolicy_mlp_majority": 0.19915594855305466,
  "onpolicy_mlp_gap": 0.13323954543116776,
  "onpolicy_mlp_recovery": 0.16637389662873042,
  "onpolicy_mlp_selectivity": 0.16901125013828278,
  "random_linear_test_acc": 0.23432475328445435,
  "random_linear_balanced_acc": 0.23212683060085856,
  "random_linear_majority": 0.17845659163987138,
  "random_linear_gap": 0.05586816164458297,
  "random_linear_recovery": 0.06800390712902271,
  "random_linear_selectivity": 0.06953375041484833,
  "random_mlp_test_acc": 0.26326367259025574,
  "random_mlp_balanced_acc": 0.2610735298463522,
  "random_mlp_majority": 0.17845659163987138,
  "random_mlp_gap": 0.08480708095038436,
  "random_mlp_recovery": 0.10322897133295318,
  "random_mlp_selectivity": 0.10409969091415405,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9953998503343564,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985617307225159
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 1.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 1.0,
  "21": 0.75,
  "22": 0.75,
  "23": 0.25,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.75,
  "29": 0.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_066",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.640625
  ],
  "train_success": [
    0.40625,
    0.640625
  ],
  "policy_loss": [
    -0.12766993045806885,
    -0.26683107018470764
  ],
  "value_loss": [
    0.3234216272830963,
    0.0614849254488945
  ],
  "entropy": [
    1.0599288940429688,
    0.28799575567245483
  ],
  "val_success": [
    0.5,
    0.5517241379310345
  ],
  "test_short_success": [
    0.453125,
    0.5625
  ],
  "test_long_success": [
    0.5234375,
    0.46875
  ],
  "val_success_norm": [
    0.5652395965738204,
    0.6237004885058263
  ],
  "test_short_success_norm": [
    0.5121691493891254,
    0.635796185448599
  ],
  "test_long_success_norm": [
    0.5916436725698642,
    0.5298301545401769
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1341/probe.json <==
{
  "task": "rand_066",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.32366374135017395,
  "probe_test_acc": 0.2956189811229706,
  "balanced_acc": 0.2798887735291567,
  "majority_baseline": 0.18488745980707397,
  "control_task_acc": 0.16639871895313263,
  "selectivity": 0.12922026216983795,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11073152131589661,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2914682626724243,
  "rowsplit_balanced_acc": 0.27617144994049775,
  "rowsplit_probe_gap": 0.09880953251369415,
  "num_control_classes": 6,
  "control_test_acc": 0.2956189811229706,
  "control_majority": 0.18488745980707397,
  "control_probe_gap": 0.11073152131589661
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_066",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2978295683860779,
  "onpolicy_linear_balanced_acc": 0.28706698717783924,
  "onpolicy_linear_majority": 0.19754823151125403,
  "onpolicy_linear_gap": 0.10028133687482385,
  "onpolicy_linear_recovery": 0.12496867825923452,
  "onpolicy_linear_selectivity": 0.13504821062088013,
  "onpolicy_mlp_test_acc": 0.31672024726867676,
  "onpolicy_mlp_balanced_acc": 0.3076590725291045,
  "onpolicy_mlp_majority": 0.19754823151125403,
  "onpolicy_mlp_gap": 0.11917201575742273,
  "onpolicy_mlp_recovery": 0.14850987989204495,
  "onpolicy_mlp_selectivity": 0.15072345733642578,
  "random_linear_test_acc": 0.2423633486032486,
  "random_linear_balanced_acc": 0.23957875289011596,
  "random_linear_majority": 0.17845659163987138,
  "random_linear_gap": 0.06390675696337722,
  "random_linear_recovery": 0.07778865524700711,
  "random_linear_selectivity": 0.07938103377819061,
  "random_mlp_test_acc": 0.2676848769187927,
  "random_mlp_balanced_acc": 0.26482396341869924,
  "random_mlp_majority": 0.17845659163987138,
  "random_mlp_gap": 0.08922828527892135,
  "random_mlp_recovery": 0.10861055468393166,
  "random_mlp_selectivity": 0.1051044911146164,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9975652177392141,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985617307225159
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_066/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 1.0,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.0,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.25,
  "30": 0.5,
  "31": 1.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_067",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.6875
  ],
  "train_success": [
    0.234375,
    0.6875
  ],
  "policy_loss": [
    0.05845887213945389,
    -0.1799340844154358
  ],
  "value_loss": [
    0.0873953327536583,
    0.06376597285270691
  ],
  "entropy": [
    1.0144678354263306,
    0.32120463252067566
  ],
  "val_success": [
    0.31896551724137934,
    0.5344827586206896
  ],
  "test_short_success": [
    0.25,
    0.265625
  ],
  "test_long_success": [
    0.28125,
    0.265625
  ],
  "val_success_norm": [
    0.4369004542132131,
    0.7321424633871494
  ],
  "test_short_success_norm": [
    0.34374999995692884,
    0.3652343748799331
  ],
  "test_long_success_norm": [
    0.3867187499999996,
    0.36523437499999967
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1337/probe.json <==
{
  "task": "rand_067",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.7028078436851501,
  "probe_test_acc": 0.6173633337020874,
  "balanced_acc": 0.5064570968631338,
  "majority_baseline": 0.4887459807073955,
  "control_task_acc": 0.23954984545707703,
  "selectivity": 0.3778134882450104,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1286173529946919,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6698412895202637,
  "rowsplit_balanced_acc": 0.5452132004211239,
  "rowsplit_probe_gap": 0.16567462285359702,
  "num_control_classes": 4,
  "control_test_acc": 0.6173633337020874,
  "control_majority": 0.4887459807073955,
  "control_probe_gap": 0.1286173529946919
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_067",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6197749376296997,
  "onpolicy_linear_balanced_acc": 0.49623557281407576,
  "onpolicy_linear_majority": 0.48854501607717044,
  "onpolicy_linear_gap": 0.13122992155252927,
  "onpolicy_linear_recovery": 0.25658156764062306,
  "onpolicy_linear_selectivity": 0.37178458273410797,
  "onpolicy_mlp_test_acc": 0.6286173462867737,
  "onpolicy_mlp_balanced_acc": 0.5174186427749419,
  "onpolicy_mlp_majority": 0.48854501607717044,
  "onpolicy_mlp_gap": 0.14007233020960325,
  "onpolicy_mlp_recovery": 0.27387030063771545,
  "onpolicy_mlp_selectivity": 0.38745978474617004,
  "random_linear_test_acc": 0.4170016050338745,
  "random_linear_balanced_acc": 0.39851159778520157,
  "random_linear_majority": 0.3137057877813505,
  "random_linear_gap": 0.10329581725252401,
  "random_linear_recovery": 0.15051244118552254,
  "random_linear_selectivity": 0.16016879677772522,
  "random_mlp_test_acc": 0.4358922839164734,
  "random_mlp_balanced_acc": 0.4225516512149238,
  "random_mlp_majority": 0.3137057877813505,
  "random_mlp_gap": 0.12218649613512289,
  "random_mlp_recovery": 0.17803806874622885,
  "random_mlp_selectivity": 0.18508842587471008,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8763256243262527,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9921639909340232
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_067",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.671875
  ],
  "train_success": [
    0.28125,
    0.671875
  ],
  "policy_loss": [
    0.08342616260051727,
    -0.007556512951850891
  ],
  "value_loss": [
    0.08470994979143143,
    0.0615379773080349
  ],
  "entropy": [
    1.005961537361145,
    0.2947593033313751
  ],
  "val_success": [
    0.19827586206896552,
    0.5
  ],
  "test_short_success": [
    0.3125,
    0.28125
  ],
  "test_long_success": [
    0.234375,
    0.2890625
  ],
  "val_success_norm": [
    0.2720915717536945,
    0.6856643165375272
  ],
  "test_short_success_norm": [
    0.42968749996299493,
    0.38671874992052585
  ],
  "test_long_success_norm": [
    0.32226562499999967,
    0.3974609374999996
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1338/probe.json <==
{
  "task": "rand_067",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6972259879112244,
  "probe_test_acc": 0.5994774699211121,
  "balanced_acc": 0.47929287921110986,
  "majority_baseline": 0.48352090032154343,
  "control_task_acc": 0.246985524892807,
  "selectivity": 0.35249194502830505,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11595656959956863,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6591269969940186,
  "rowsplit_balanced_acc": 0.5205341018090734,
  "rowsplit_probe_gap": 0.15674604461306618,
  "num_control_classes": 4,
  "control_test_acc": 0.5992765426635742,
  "control_majority": 0.48352090032154343,
  "control_probe_gap": 0.11575564234203078
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_067",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6193729639053345,
  "onpolicy_linear_balanced_acc": 0.49816969401716543,
  "onpolicy_linear_majority": 0.4897508038585209,
  "onpolicy_linear_gap": 0.1296221600468136,
  "onpolicy_linear_recovery": 0.2540369706155748,
  "onpolicy_linear_selectivity": 0.3739951550960541,
  "onpolicy_mlp_test_acc": 0.626406729221344,
  "onpolicy_mlp_balanced_acc": 0.5245048523653489,
  "onpolicy_mlp_majority": 0.4897508038585209,
  "onpolicy_mlp_gap": 0.13665592536282312,
  "onpolicy_mlp_recovery": 0.2678219317075257,
  "onpolicy_mlp_selectivity": 0.3705787658691406,
  "random_linear_test_acc": 0.4107716977596283,
  "random_linear_balanced_acc": 0.3920693934243214,
  "random_linear_majority": 0.3137057877813505,
  "random_linear_gap": 0.0970659099782778,
  "random_linear_recovery": 0.14143483691124753,
  "random_linear_selectivity": 0.16659967601299286,
  "random_mlp_test_acc": 0.4107716977596283,
  "random_mlp_balanced_acc": 0.3969927213914064,
  "random_mlp_majority": 0.3137057877813505,
  "random_mlp_gap": 0.0970659099782778,
  "random_mlp_recovery": 0.14143483691124753,
  "random_mlp_selectivity": 0.1661977469921112,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8801522656016422,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9921639909340232
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_067",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.703125
  ],
  "train_success": [
    0.265625,
    0.703125
  ],
  "policy_loss": [
    -0.19420775771141052,
    -0.20286275446414948
  ],
  "value_loss": [
    0.08425401896238327,
    0.010231276974081993
  ],
  "entropy": [
    1.0615854263305664,
    0.4229278266429901
  ],
  "val_success": [
    0.25,
    0.6724137931034483
  ],
  "test_short_success": [
    0.21875,
    0.671875
  ],
  "test_long_success": [
    0.1875,
    0.5078125
  ],
  "val_success_norm": [
    0.34303614440537344,
    0.9228075999804343
  ],
  "test_short_success_norm": [
    0.30078124999214556,
    0.9238281249581715
  ],
  "test_long_success_norm": [
    0.2578124999999998,
    0.6982421874999993
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1339/probe.json <==
{
  "task": "rand_067",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9300575256347656,
  "probe_test_acc": 0.8729903697967529,
  "balanced_acc": 0.7381392009791257,
  "majority_baseline": 0.6442926045016077,
  "control_task_acc": 0.2532154321670532,
  "selectivity": 0.6197749376296997,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.22869776529514518,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9109126925468445,
  "rowsplit_balanced_acc": 0.7851038443585138,
  "rowsplit_probe_gap": 0.2400793592135112,
  "num_control_classes": 4,
  "control_test_acc": 0.8727893829345703,
  "control_majority": 0.6442926045016077,
  "control_probe_gap": 0.22849677843296257
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_067",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8665595054626465,
  "onpolicy_linear_balanced_acc": 0.7262993864987415,
  "onpolicy_linear_majority": 0.6308279742765274,
  "onpolicy_linear_gap": 0.23573153118611911,
  "onpolicy_linear_recovery": 0.6385411536103042,
  "onpolicy_linear_selectivity": 0.6233922988176346,
  "onpolicy_mlp_test_acc": 0.8663585186004639,
  "onpolicy_mlp_balanced_acc": 0.7442689360335055,
  "onpolicy_mlp_majority": 0.6308279742765274,
  "onpolicy_mlp_gap": 0.2355305443239365,
  "onpolicy_mlp_recovery": 0.6379967275753446,
  "onpolicy_mlp_selectivity": 0.6163585186004639,
  "random_linear_test_acc": 0.478496789932251,
  "random_linear_balanced_acc": 0.46744063870868324,
  "random_linear_majority": 0.3137057877813505,
  "random_linear_gap": 0.16479100215090048,
  "random_linear_recovery": 0.24011713812675867,
  "random_linear_selectivity": 0.22829583287239075,
  "random_mlp_test_acc": 0.5068327784538269,
  "random_mlp_balanced_acc": 0.490183179629647,
  "random_mlp_majority": 0.3137057877813505,
  "random_mlp_gap": 0.1931269906724764,
  "random_mlp_recovery": 0.2814055360428236,
  "random_mlp_selectivity": 0.25562697649002075,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6993432087416821,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9921639909340232
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_067",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.640625
  ],
  "train_success": [
    0.421875,
    0.640625
  ],
  "policy_loss": [
    -0.11509080231189728,
    0.17792952060699463
  ],
  "value_loss": [
    0.1804315596818924,
    0.07131099700927734
  ],
  "entropy": [
    1.0369547605514526,
    0.45290783047676086
  ],
  "val_success": [
    0.25,
    0.6982758620689655
  ],
  "test_short_success": [
    0.3125,
    0.671875
  ],
  "test_long_success": [
    0.2265625,
    0.609375
  ],
  "val_success_norm": [
    0.3430768818131204,
    0.957775477446389
  ],
  "test_short_success_norm": [
    0.4296874999123428,
    0.9238281248761481
  ],
  "test_long_success_norm": [
    0.31152343749999967,
    0.8378906249999991
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1340/probe.json <==
{
  "task": "rand_067",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9843538403511047,
  "probe_test_acc": 0.9563906788825989,
  "balanced_acc": 0.8740048990048868,
  "majority_baseline": 0.6891077170418006,
  "control_task_acc": 0.24738745391368866,
  "selectivity": 0.7090032249689102,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26728296184079825,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9765872955322266,
  "rowsplit_balanced_acc": 0.9336192649098776,
  "rowsplit_probe_gap": 0.2658730098179408,
  "num_control_classes": 4,
  "control_test_acc": 0.9563906788825989,
  "control_majority": 0.6891077170418006,
  "control_probe_gap": 0.26728296184079825
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_067",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.963625431060791,
  "onpolicy_linear_balanced_acc": 0.9089883064454003,
  "onpolicy_linear_majority": 0.7001607717041801,
  "onpolicy_linear_gap": 0.2634646593566109,
  "onpolicy_linear_recovery": 0.8786864242349169,
  "onpolicy_linear_selectivity": 0.7126206159591675,
  "onpolicy_mlp_test_acc": 0.9712620377540588,
  "onpolicy_mlp_balanced_acc": 0.9296510297292394,
  "onpolicy_mlp_majority": 0.7001607717041801,
  "onpolicy_mlp_gap": 0.2711012660498787,
  "onpolicy_mlp_recovery": 0.9041554288634026,
  "onpolicy_mlp_selectivity": 0.7180466055870056,
  "random_linear_test_acc": 0.515474259853363,
  "random_linear_balanced_acc": 0.5058711480459647,
  "random_linear_majority": 0.3137057877813505,
  "random_linear_gap": 0.20176847207201254,
  "random_linear_recovery": 0.2939970474466572,
  "random_linear_selectivity": 0.26728294789791107,
  "random_mlp_test_acc": 0.5536575317382812,
  "random_mlp_balanced_acc": 0.547792509799917,
  "random_mlp_majority": 0.3137057877813505,
  "random_mlp_gap": 0.23995174395693075,
  "random_mlp_recovery": 0.34963393204383236,
  "random_mlp_selectivity": 0.304662361741066,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6250416134375681,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9921639909340232
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_067",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.671875
  ],
  "train_success": [
    0.3125,
    0.671875
  ],
  "policy_loss": [
    -0.029775675386190414,
    -0.011390089988708496
  ],
  "value_loss": [
    0.2501857876777649,
    0.05189649760723114
  ],
  "entropy": [
    1.060236930847168,
    0.45972907543182373
  ],
  "val_success": [
    0.28448275862068967,
    0.7327586206896551
  ],
  "test_short_success": [
    0.296875,
    0.65625
  ],
  "test_long_success": [
    0.1953125,
    0.5625
  ],
  "val_success_norm": [
    0.389605258901157,
    1.0049555846840383
  ],
  "test_short_success_norm": [
    0.40820312490642696,
    0.9023437499064486
  ],
  "test_long_success_norm": [
    0.2685546874999998,
    0.7734374999999992
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1341/probe.json <==
{
  "task": "rand_067",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.971160352230072,
  "probe_test_acc": 0.9421221613883972,
  "balanced_acc": 0.8528947203201915,
  "majority_baseline": 0.6870980707395499,
  "control_task_acc": 0.246985524892807,
  "selectivity": 0.6951366364955902,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25502409064884735,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9601190686225891,
  "rowsplit_balanced_acc": 0.8850045488240093,
  "rowsplit_probe_gap": 0.2569444654479859,
  "num_control_classes": 4,
  "control_test_acc": 0.9421221613883972,
  "control_majority": 0.6870980707395499,
  "control_probe_gap": 0.25502409064884735
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_067",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9503617286682129,
  "onpolicy_linear_balanced_acc": 0.866665885256695,
  "onpolicy_linear_majority": 0.6903135048231511,
  "onpolicy_linear_gap": 0.26004822384506177,
  "onpolicy_linear_recovery": 0.8397144463679607,
  "onpolicy_linear_selectivity": 0.7005627006292343,
  "onpolicy_mlp_test_acc": 0.9521704316139221,
  "onpolicy_mlp_balanced_acc": 0.8865122310461863,
  "onpolicy_mlp_majority": 0.6903135048231511,
  "onpolicy_mlp_gap": 0.261856926790771,
  "onpolicy_mlp_recovery": 0.8455548784626064,
  "onpolicy_mlp_selectivity": 0.7065916508436203,
  "random_linear_test_acc": 0.513464629650116,
  "random_linear_balanced_acc": 0.5032686211473205,
  "random_linear_majority": 0.3137057877813505,
  "random_linear_gap": 0.19975884186876547,
  "random_linear_recovery": 0.29106881321785566,
  "random_linear_selectivity": 0.2666800618171692,
  "random_mlp_test_acc": 0.5239148139953613,
  "random_mlp_balanced_acc": 0.5149724185798368,
  "random_mlp_majority": 0.3137057877813505,
  "random_mlp_gap": 0.21020902621401083,
  "random_mlp_recovery": 0.30629578753760406,
  "random_mlp_selectivity": 0.2753215730190277,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.629591392572507,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9921639909340232
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_067/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_068",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.1875
  ],
  "train_success": [
    0.109375,
    0.1875
  ],
  "policy_loss": [
    0.00289474637247622,
    -0.2932276129722595
  ],
  "value_loss": [
    0.047857437282800674,
    0.09473789483308792
  ],
  "entropy": [
    1.0142372846603394,
    0.1127224788069725
  ],
  "val_success": [
    0.13793103448275862,
    0.14655172413793102
  ],
  "test_short_success": [
    0.09375,
    0.0625
  ],
  "test_long_success": [
    0.1015625,
    0.1015625
  ],
  "val_success_norm": [
    0.2647923518398332,
    0.2807424238946957
  ],
  "test_short_success_norm": [
    0.1795827932485136,
    0.11972186216567307
  ],
  "test_long_success_norm": [
    0.19454802601921875,
    0.19454802601921875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1337/probe.json <==
{
  "task": "rand_068",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29457035660743713,
  "probe_test_acc": 0.25180867314338684,
  "balanced_acc": 0.24931786662906658,
  "majority_baseline": 0.15192926045016078,
  "control_task_acc": 0.14831189811229706,
  "selectivity": 0.10349677503108978,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09987941269322606,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2539682686328888,
  "rowsplit_balanced_acc": 0.2511701303692341,
  "rowsplit_probe_gap": 0.10476191942653959,
  "num_control_classes": 7,
  "control_test_acc": 0.25180867314338684,
  "control_majority": 0.15192926045016078,
  "control_probe_gap": 0.09987941269322606
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_068",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2568328082561493,
  "onpolicy_linear_balanced_acc": 0.25412273767809923,
  "onpolicy_linear_majority": 0.1495176848874598,
  "onpolicy_linear_gap": 0.10731512336868948,
  "onpolicy_linear_recovery": 0.12618148721233433,
  "onpolicy_linear_selectivity": 0.11394695937633514,
  "onpolicy_mlp_test_acc": 0.280546635389328,
  "onpolicy_mlp_balanced_acc": 0.278451958694831,
  "onpolicy_mlp_majority": 0.1495176848874598,
  "onpolicy_mlp_gap": 0.1310289505018682,
  "onpolicy_mlp_recovery": 0.1540642858452968,
  "onpolicy_mlp_selectivity": 0.13082799315452576,
  "random_linear_test_acc": 0.21322347223758698,
  "random_linear_balanced_acc": 0.21165507703391453,
  "random_linear_majority": 0.1587620578778135,
  "random_linear_gap": 0.054461414359773475,
  "random_linear_recovery": 0.06473960770526345,
  "random_linear_selectivity": 0.06772507727146149,
  "random_mlp_test_acc": 0.2278938889503479,
  "random_mlp_balanced_acc": 0.22635460208153318,
  "random_mlp_majority": 0.1587620578778135,
  "random_mlp_gap": 0.0691318310725344,
  "random_mlp_recovery": 0.08217868882392049,
  "random_mlp_selectivity": 0.07556270062923431,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988060059948694,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990980167189702
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_068",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.15625
  ],
  "train_success": [
    0.0625,
    0.15625
  ],
  "policy_loss": [
    -0.09972652047872543,
    0.08166293054819107
  ],
  "value_loss": [
    0.041144486516714096,
    0.02795460820198059
  ],
  "entropy": [
    1.0076779127120972,
    0.04855626821517944
  ],
  "val_success": [
    0.12931034482758622,
    0.1206896551724138
  ],
  "test_short_success": [
    0.03125,
    0.171875
  ],
  "test_long_success": [
    0.125,
    0.109375
  ],
  "val_success_norm": [
    0.24768452195192028,
    0.23223182838348835
  ],
  "test_short_success_norm": [
    0.05986093108283955,
    0.32923512095560514
  ],
  "test_long_success_norm": [
    0.23944372433134614,
    0.20951325878992788
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1338/probe.json <==
{
  "task": "rand_068",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26353180408477783,
  "probe_test_acc": 0.22126205265522003,
  "balanced_acc": 0.21751441837029814,
  "majority_baseline": 0.15655144694533762,
  "control_task_acc": 0.14228296279907227,
  "selectivity": 0.07897908985614777,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06471060570988241,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23134920001029968,
  "rowsplit_balanced_acc": 0.2287454132399728,
  "rowsplit_probe_gap": 0.07202380318490287,
  "num_control_classes": 7,
  "control_test_acc": 0.22045819461345673,
  "control_majority": 0.15655144694533762,
  "control_probe_gap": 0.0639067476681191
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_068",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.21864952147006989,
  "onpolicy_linear_balanced_acc": 0.2140634437056586,
  "onpolicy_linear_majority": 0.15755627009646303,
  "onpolicy_linear_gap": 0.061093251373606855,
  "onpolicy_linear_recovery": 0.07251908846256386,
  "onpolicy_linear_selectivity": 0.07897910475730896,
  "onpolicy_mlp_test_acc": 0.23894694447517395,
  "onpolicy_mlp_balanced_acc": 0.23716084082929964,
  "onpolicy_mlp_majority": 0.15755627009646303,
  "onpolicy_mlp_gap": 0.08139067437871092,
  "onpolicy_mlp_recovery": 0.09661259439610342,
  "onpolicy_mlp_selectivity": 0.09927652776241302,
  "random_linear_test_acc": 0.21081189811229706,
  "random_linear_balanced_acc": 0.20791203300431554,
  "random_linear_majority": 0.1587620578778135,
  "random_linear_gap": 0.05204984023448356,
  "random_linear_recovery": 0.06187291089507649,
  "random_linear_selectivity": 0.07073955237865448,
  "random_mlp_test_acc": 0.2339228242635727,
  "random_mlp_balanced_acc": 0.23079761031647336,
  "random_mlp_majority": 0.1587620578778135,
  "random_mlp_gap": 0.07516076638575919,
  "random_mlp_recovery": 0.0893454308493879,
  "random_mlp_selectivity": 0.08902733027935028,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998774494334508,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990980167189702
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_068",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.140625
  ],
  "train_success": [
    0.140625,
    0.140625
  ],
  "policy_loss": [
    -0.40913286805152893,
    0.30717167258262634
  ],
  "value_loss": [
    0.08521515130996704,
    0.002033000811934471
  ],
  "entropy": [
    1.0611907243728638,
    0.06569456309080124
  ],
  "val_success": [
    0.12931034482758622,
    0.1896551724137931
  ],
  "test_short_success": [
    0.140625,
    0.140625
  ],
  "test_long_success": [
    0.1015625,
    0.140625
  ],
  "val_success_norm": [
    0.24822754263321853,
    0.36384296395976906
  ],
  "test_short_success_norm": [
    0.26937418987276884,
    0.2693741898727695
  ],
  "test_long_success_norm": [
    0.19454802601921878,
    0.2693741898727644
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1339/probe.json <==
{
  "task": "rand_068",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2600642740726471,
  "probe_test_acc": 0.22307074069976807,
  "balanced_acc": 0.21781754097712205,
  "majority_baseline": 0.15192926045016078,
  "control_task_acc": 0.14067524671554565,
  "selectivity": 0.08239549398422241,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07114148024960729,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22936508059501648,
  "rowsplit_balanced_acc": 0.22496240288655073,
  "rowsplit_probe_gap": 0.07361111234104822,
  "num_control_classes": 7,
  "control_test_acc": 0.2240755558013916,
  "control_majority": 0.15192926045016078,
  "control_probe_gap": 0.07214629535123082
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_068",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2180466204881668,
  "onpolicy_linear_balanced_acc": 0.2137565010751467,
  "onpolicy_linear_majority": 0.15072347266881028,
  "onpolicy_linear_gap": 0.06732314781935653,
  "onpolicy_linear_recovery": 0.07927117452653054,
  "onpolicy_linear_selectivity": 0.0731511265039444,
  "onpolicy_mlp_test_acc": 0.2606511116027832,
  "onpolicy_mlp_balanced_acc": 0.257609028608735,
  "onpolicy_mlp_majority": 0.15072347266881028,
  "onpolicy_mlp_gap": 0.10992763893397292,
  "onpolicy_mlp_recovery": 0.12943680343952893,
  "onpolicy_mlp_selectivity": 0.11555464565753937,
  "random_linear_test_acc": 0.18770097196102142,
  "random_linear_balanced_acc": 0.18522421640121903,
  "random_linear_majority": 0.1587620578778135,
  "random_linear_gap": 0.028938914083207923,
  "random_linear_recovery": 0.03440039094076508,
  "random_linear_selectivity": 0.04541800916194916,
  "random_mlp_test_acc": 0.22387459874153137,
  "random_mlp_balanced_acc": 0.22323392835564482,
  "random_mlp_majority": 0.1587620578778135,
  "random_mlp_gap": 0.06511254086371787,
  "random_mlp_recovery": 0.07740086080694222,
  "random_mlp_selectivity": 0.07938103377819061,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989692305159925,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990980167189702
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_068",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.109375
  ],
  "train_success": [
    0.15625,
    0.109375
  ],
  "policy_loss": [
    -0.21658176183700562,
    -0.1573212444782257
  ],
  "value_loss": [
    0.09797597676515579,
    0.05088502913713455
  ],
  "entropy": [
    1.0369032621383667,
    0.05079806223511696
  ],
  "val_success": [
    0.15517241379310345,
    0.19827586206896552
  ],
  "test_short_success": [
    0.171875,
    0.140625
  ],
  "test_long_success": [
    0.125,
    0.1328125
  ],
  "val_success_norm": [
    0.29721858347657026,
    0.3803156818411549
  ],
  "test_short_success_norm": [
    0.3292351209556049,
    0.26937418987276956
  ],
  "test_long_success_norm": [
    0.23944372433134617,
    0.25440895710205524
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1340/probe.json <==
{
  "task": "rand_068",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.25152233242988586,
  "probe_test_acc": 0.2218649536371231,
  "balanced_acc": 0.2186098545554314,
  "majority_baseline": 0.15554662379421222,
  "control_task_acc": 0.1416800618171692,
  "selectivity": 0.08018489181995392,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06631832984291089,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22341269254684448,
  "rowsplit_balanced_acc": 0.21979319443568354,
  "rowsplit_probe_gap": 0.06349205762620957,
  "num_control_classes": 7,
  "control_test_acc": 0.2218649536371231,
  "control_majority": 0.15554662379421222,
  "control_probe_gap": 0.06631832984291089
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_068",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22930064797401428,
  "onpolicy_linear_balanced_acc": 0.22596592656906606,
  "onpolicy_linear_majority": 0.15514469453376206,
  "onpolicy_linear_gap": 0.07415595344025222,
  "onpolicy_linear_recovery": 0.08777355478560776,
  "onpolicy_linear_selectivity": 0.08601287007331848,
  "onpolicy_mlp_test_acc": 0.2590433955192566,
  "onpolicy_mlp_balanced_acc": 0.25694220830743064,
  "onpolicy_mlp_majority": 0.15514469453376206,
  "onpolicy_mlp_gap": 0.10389870098549453,
  "onpolicy_mlp_recovery": 0.12297810088102301,
  "onpolicy_mlp_selectivity": 0.1173633337020874,
  "random_linear_test_acc": 0.1951366513967514,
  "random_linear_balanced_acc": 0.19205449793644933,
  "random_linear_majority": 0.1587620578778135,
  "random_linear_gap": 0.0363745935189379,
  "random_linear_recovery": 0.043239363915488535,
  "random_linear_selectivity": 0.05164790153503418,
  "random_mlp_test_acc": 0.2202572375535965,
  "random_mlp_balanced_acc": 0.21708734726013182,
  "random_mlp_majority": 0.1587620578778135,
  "random_mlp_gap": 0.061495179675782996,
  "random_mlp_recovery": 0.07310081559166177,
  "random_mlp_selectivity": 0.08219453692436218,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991079914155896,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990980167189702
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.75,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_068",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.171875
  ],
  "train_success": [
    0.109375,
    0.171875
  ],
  "policy_loss": [
    0.12489183247089386,
    0.021127335727214813
  ],
  "value_loss": [
    0.10575256496667862,
    0.03770378604531288
  ],
  "entropy": [
    1.060010552406311,
    0.04133579879999161
  ],
  "val_success": [
    0.12931034482758622,
    0.1724137931034483
  ],
  "test_short_success": [
    0.125,
    0.1875
  ],
  "test_long_success": [
    0.125,
    0.140625
  ],
  "val_success_norm": [
    0.24766298764423428,
    0.33128793012615776
  ],
  "test_short_success_norm": [
    0.23944372433135053,
    0.35916558649702324
  ],
  "test_long_success_norm": [
    0.23944372433134617,
    0.2693741898727644
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1341/probe.json <==
{
  "task": "rand_068",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2651387155056,
  "probe_test_acc": 0.22909967601299286,
  "balanced_acc": 0.22482815838348122,
  "majority_baseline": 0.16258038585209003,
  "control_task_acc": 0.13846462965011597,
  "selectivity": 0.09063504636287689,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06651929016090283,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22003968060016632,
  "rowsplit_balanced_acc": 0.2171213997736439,
  "rowsplit_probe_gap": 0.06309523615572188,
  "num_control_classes": 7,
  "control_test_acc": 0.22909967601299286,
  "control_majority": 0.16258038585209003,
  "control_probe_gap": 0.06651929016090283
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_068",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23070739209651947,
  "onpolicy_linear_balanced_acc": 0.22824942473982146,
  "onpolicy_linear_majority": 0.1587620578778135,
  "onpolicy_linear_gap": 0.07194533421870597,
  "onpolicy_linear_recovery": 0.08552316843580528,
  "onpolicy_linear_selectivity": 0.09405145049095154,
  "onpolicy_mlp_test_acc": 0.24035370349884033,
  "onpolicy_mlp_balanced_acc": 0.2364391641746045,
  "onpolicy_mlp_majority": 0.1587620578778135,
  "onpolicy_mlp_gap": 0.08159164562102683,
  "onpolicy_mlp_recovery": 0.09698997338992582,
  "onpolicy_mlp_selectivity": 0.09385049343109131,
  "random_linear_test_acc": 0.2043810337781906,
  "random_linear_balanced_acc": 0.20073893608615542,
  "random_linear_majority": 0.1587620578778135,
  "random_linear_gap": 0.04561897590037711,
  "random_linear_recovery": 0.054228386067911256,
  "random_linear_selectivity": 0.05787782371044159,
  "random_mlp_test_acc": 0.2262861728668213,
  "random_mlp_balanced_acc": 0.22371688585411661,
  "random_mlp_majority": 0.1587620578778135,
  "random_mlp_gap": 0.06752411498900779,
  "random_mlp_recovery": 0.08026755761712918,
  "random_mlp_selectivity": 0.07274919748306274,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998980561896125,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990980167189702
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_068/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_069",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.4375
  ],
  "train_success": [
    0.3125,
    0.4375
  ],
  "policy_loss": [
    0.0011981214629486203,
    -0.36621329188346863
  ],
  "value_loss": [
    0.12292899191379547,
    0.10456061363220215
  ],
  "entropy": [
    0.5974844694137573,
    0.06440474838018417
  ],
  "val_success": [
    0.22413793103448276,
    0.4482758620689655
  ],
  "test_short_success": [
    0.1875,
    0.296875
  ],
  "test_long_success": [
    0.234375,
    0.3515625
  ],
  "val_success_norm": [
    0.4100835687953406,
    0.8213060410439408
  ],
  "test_short_success_norm": [
    0.34305555555562467,
    0.5431712962963654
  ],
  "test_long_success_norm": [
    0.42881944444444453,
    0.6432291666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1337/probe.json <==
{
  "task": "rand_069",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8895466923713684,
  "probe_test_acc": 0.8828375935554504,
  "balanced_acc": 0.8425303998488646,
  "majority_baseline": 0.40112540192926044,
  "control_task_acc": 0.20397910475730896,
  "selectivity": 0.6788584887981415,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.48171219162619,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8797619342803955,
  "rowsplit_balanced_acc": 0.8443405489193647,
  "rowsplit_probe_gap": 0.47539685491531614,
  "num_control_classes": 5,
  "control_test_acc": 0.8828375935554504,
  "control_majority": 0.40112540192926044,
  "control_probe_gap": 0.48171219162619
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_069",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8812298774719238,
  "onpolicy_linear_balanced_acc": 0.8403232202170325,
  "onpolicy_linear_majority": 0.3995176848874598,
  "onpolicy_linear_gap": 0.481712192584464,
  "onpolicy_linear_recovery": 0.8022087919345022,
  "onpolicy_linear_selectivity": 0.6762459576129913,
  "onpolicy_mlp_test_acc": 0.8585209250450134,
  "onpolicy_mlp_balanced_acc": 0.8239933831668242,
  "onpolicy_mlp_majority": 0.3995176848874598,
  "onpolicy_mlp_gap": 0.4590032401575536,
  "onpolicy_mlp_recovery": 0.7643909380937037,
  "onpolicy_mlp_selectivity": 0.6605707705020905,
  "random_linear_test_acc": 0.5233119130134583,
  "random_linear_balanced_acc": 0.5186546589663541,
  "random_linear_majority": 0.2305064308681672,
  "random_linear_gap": 0.29280548214529106,
  "random_linear_recovery": 0.38051712696656265,
  "random_linear_selectivity": 0.3301849067211151,
  "random_mlp_test_acc": 0.5293408632278442,
  "random_mlp_balanced_acc": 0.5266220352468476,
  "random_mlp_majority": 0.2305064308681672,
  "random_mlp_gap": 0.29883443235967705,
  "random_mlp_recovery": 0.388352085511035,
  "random_mlp_selectivity": 0.3261656165122986,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9193052219165079,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969320509147749
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.0,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_069",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.25
  ],
  "train_success": [
    0.1875,
    0.25
  ],
  "policy_loss": [
    -0.47540345788002014,
    -0.15727008879184723
  ],
  "value_loss": [
    0.0998721569776535,
    0.07874966412782669
  ],
  "entropy": [
    0.6864396929740906,
    0.0812690332531929
  ],
  "val_success": [
    0.1896551724137931,
    0.20689655172413793
  ],
  "test_short_success": [
    0.25,
    0.125
  ],
  "test_long_success": [
    0.25,
    0.265625
  ],
  "val_success_norm": [
    0.34817074149771643,
    0.3814014766544511
  ],
  "test_short_success_norm": [
    0.45740740740740743,
    0.2287037037037713
  ],
  "test_long_success_norm": [
    0.4574074074074075,
    0.48599537037037044
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1338/probe.json <==
{
  "task": "rand_069",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.37110960483551025,
  "probe_test_acc": 0.32516077160835266,
  "balanced_acc": 0.3208906389578348,
  "majority_baseline": 0.21885048231511253,
  "control_task_acc": 0.20317524671554565,
  "selectivity": 0.121985524892807,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10631028929324013,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3301587402820587,
  "rowsplit_balanced_acc": 0.3246484865294708,
  "rowsplit_probe_gap": 0.1079365180598365,
  "num_control_classes": 5,
  "control_test_acc": 0.3255627155303955,
  "control_majority": 0.21885048231511253,
  "control_probe_gap": 0.10671223321528298
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_069",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31229904294013977,
  "onpolicy_linear_balanced_acc": 0.30643097746065473,
  "onpolicy_linear_majority": 0.22005627009646303,
  "onpolicy_linear_gap": 0.09224277284367674,
  "onpolicy_linear_recovery": 0.11826849720951699,
  "onpolicy_linear_selectivity": 0.0998794287443161,
  "onpolicy_mlp_test_acc": 0.3583199381828308,
  "onpolicy_mlp_balanced_acc": 0.3538134932072424,
  "onpolicy_mlp_majority": 0.22005627009646303,
  "onpolicy_mlp_gap": 0.13826366808636778,
  "onpolicy_mlp_recovery": 0.17727390167425047,
  "onpolicy_mlp_selectivity": 0.15454180538654327,
  "random_linear_test_acc": 0.26627814769744873,
  "random_linear_balanced_acc": 0.25936923257900324,
  "random_linear_majority": 0.2305064308681672,
  "random_linear_gap": 0.03577171682928154,
  "random_linear_recovery": 0.0464873499458096,
  "random_linear_selectivity": 0.0625000149011612,
  "random_mlp_test_acc": 0.29381027817726135,
  "random_mlp_balanced_acc": 0.291489512017366,
  "random_mlp_majority": 0.2305064308681672,
  "random_mlp_gap": 0.06330384730909416,
  "random_mlp_recovery": 0.08226689585010513,
  "random_mlp_selectivity": 0.10269291698932648,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.996842915938193,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969320509147749
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_069",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.140625
  ],
  "train_success": [
    0.28125,
    0.140625
  ],
  "policy_loss": [
    -0.12248871475458145,
    -0.3156704306602478
  ],
  "value_loss": [
    0.1050298660993576,
    0.042682014405727386
  ],
  "entropy": [
    0.6464418768882751,
    0.019202644005417824
  ],
  "val_success": [
    0.21551724137931033,
    0.1724137931034483
  ],
  "test_short_success": [
    0.15625,
    0.234375
  ],
  "test_long_success": [
    0.171875,
    0.1796875
  ],
  "val_success_norm": [
    0.39432242025335895,
    0.317148667427557
  ],
  "test_short_success_norm": [
    0.2858796296296964,
    0.4288194444445122
  ],
  "test_long_success_norm": [
    0.31446759259259266,
    0.32876157407407414
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1339/probe.json <==
{
  "task": "rand_069",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.36062246561050415,
  "probe_test_acc": 0.3141077160835266,
  "balanced_acc": 0.31072583001658793,
  "majority_baseline": 0.20940514469453375,
  "control_task_acc": 0.19232314825057983,
  "selectivity": 0.12178456783294678,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10470257138899286,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3242063522338867,
  "rowsplit_balanced_acc": 0.3205598841575606,
  "rowsplit_probe_gap": 0.10873016175769623,
  "num_control_classes": 5,
  "control_test_acc": 0.31591638922691345,
  "control_majority": 0.20940514469453375,
  "control_probe_gap": 0.1065112445323797
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_069",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3102893829345703,
  "onpolicy_linear_balanced_acc": 0.30456749505673075,
  "onpolicy_linear_majority": 0.22347266881028938,
  "onpolicy_linear_gap": 0.08681671412428094,
  "onpolicy_linear_recovery": 0.11180123433810091,
  "onpolicy_linear_selectivity": 0.11153537034988403,
  "onpolicy_mlp_test_acc": 0.3536977469921112,
  "onpolicy_mlp_balanced_acc": 0.3503535057551802,
  "onpolicy_mlp_majority": 0.22347266881028938,
  "onpolicy_mlp_gap": 0.13022507818182183,
  "onpolicy_mlp_recovery": 0.16770186051572086,
  "onpolicy_mlp_selectivity": 0.14911575615406036,
  "random_linear_test_acc": 0.25040194392204285,
  "random_linear_balanced_acc": 0.24193484335377802,
  "random_linear_majority": 0.2305064308681672,
  "random_linear_gap": 0.019895513053875657,
  "random_linear_recovery": 0.025855333757139012,
  "random_linear_selectivity": 0.04722669720649719,
  "random_mlp_test_acc": 0.2996382713317871,
  "random_mlp_balanced_acc": 0.2901384431288415,
  "random_mlp_majority": 0.2305064308681672,
  "random_mlp_gap": 0.06913184046361992,
  "random_mlp_recovery": 0.08984069943770508,
  "random_mlp_selectivity": 0.09927652776241302,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9978581747513203,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969320509147749
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_069",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.4375
  ],
  "train_success": [
    0.109375,
    0.4375
  ],
  "policy_loss": [
    0.06800651550292969,
    0.27979031205177307
  ],
  "value_loss": [
    0.055746521800756454,
    0.07448339462280273
  ],
  "entropy": [
    0.6632357239723206,
    0.025542933493852615
  ],
  "val_success": [
    0.1896551724137931,
    0.4827586206896552
  ],
  "test_short_success": [
    0.3125,
    0.359375
  ],
  "test_long_success": [
    0.2578125,
    0.3359375
  ],
  "val_success_norm": [
    0.3481854873385019,
    0.8856163863936509
  ],
  "test_short_success_norm": [
    0.57175925925926,
    0.6575231481482845
  ],
  "test_long_success_norm": [
    0.4717013888888889,
    0.6146412037037037
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1340/probe.json <==
{
  "task": "rand_069",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9254904985427856,
  "probe_test_acc": 0.8952974081039429,
  "balanced_acc": 0.8594543895717145,
  "majority_baseline": 0.3952974276527331,
  "control_task_acc": 0.2043810337781906,
  "selectivity": 0.6909163743257523,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49999998045120975,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9109126925468445,
  "rowsplit_balanced_acc": 0.8780611798164447,
  "rowsplit_probe_gap": 0.5057539623881143,
  "num_control_classes": 5,
  "control_test_acc": 0.8952974081039429,
  "control_majority": 0.3952974276527331,
  "control_probe_gap": 0.49999998045120975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_069",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9238343834877014,
  "onpolicy_linear_balanced_acc": 0.8971688473571294,
  "onpolicy_linear_majority": 0.4087620578778135,
  "onpolicy_linear_gap": 0.5150723256098879,
  "onpolicy_linear_recovery": 0.8711760340702931,
  "onpolicy_linear_selectivity": 0.7150321304798126,
  "onpolicy_mlp_test_acc": 0.916599690914154,
  "onpolicy_mlp_balanced_acc": 0.8897064065510325,
  "onpolicy_mlp_majority": 0.4087620578778135,
  "onpolicy_mlp_gap": 0.5078376330363406,
  "onpolicy_mlp_recovery": 0.8589395180111593,
  "onpolicy_mlp_selectivity": 0.7202572524547577,
  "random_linear_test_acc": 0.4961816668510437,
  "random_linear_balanced_acc": 0.49328293676701707,
  "random_linear_majority": 0.2305064308681672,
  "random_linear_gap": 0.2656752359828765,
  "random_linear_recovery": 0.3452598522462245,
  "random_linear_selectivity": 0.2978295832872391,
  "random_mlp_test_acc": 0.5172829627990723,
  "random_mlp_balanced_acc": 0.5137540106697769,
  "random_mlp_majority": 0.2305064308681672,
  "random_mlp_gap": 0.2867765319309051,
  "random_mlp_recovery": 0.3726821684220903,
  "random_mlp_selectivity": 0.32134245336055756,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9136005869400362,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969320509147749
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 1.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 0.25,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_069",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.421875
  ],
  "train_success": [
    0.25,
    0.421875
  ],
  "policy_loss": [
    0.263596773147583,
    -0.5110636353492737
  ],
  "value_loss": [
    0.1466473489999771,
    0.05170205235481262
  ],
  "entropy": [
    0.675251305103302,
    0.06413906812667847
  ],
  "val_success": [
    0.1724137931034483,
    0.43103448275862066
  ],
  "test_short_success": [
    0.25,
    0.4375
  ],
  "test_long_success": [
    0.2421875,
    0.4140625
  ],
  "val_success_norm": [
    0.3172044568491825,
    0.7914681495370913
  ],
  "test_short_success_norm": [
    0.4574074074074056,
    0.8004629629630347
  ],
  "test_long_success_norm": [
    0.44311342592592595,
    0.7575810185185186
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1341/probe.json <==
{
  "task": "rand_069",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9412212371826172,
  "probe_test_acc": 0.9284566044807434,
  "balanced_acc": 0.9078177707261752,
  "majority_baseline": 0.3878617363344051,
  "control_task_acc": 0.19915594160556793,
  "selectivity": 0.7293006628751755,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5405948681463383,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.932539701461792,
  "rowsplit_balanced_acc": 0.916012778851172,
  "rowsplit_probe_gap": 0.5404762093983,
  "num_control_classes": 5,
  "control_test_acc": 0.9284566044807434,
  "control_majority": 0.3878617363344051,
  "control_probe_gap": 0.5405948681463383
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_069",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9487540125846863,
  "onpolicy_linear_balanced_acc": 0.9353666844746387,
  "onpolicy_linear_majority": 0.3963022508038585,
  "onpolicy_linear_gap": 0.5524517617808278,
  "onpolicy_linear_recovery": 0.9151131713120503,
  "onpolicy_linear_selectivity": 0.7463826239109039,
  "onpolicy_mlp_test_acc": 0.9423231482505798,
  "onpolicy_mlp_balanced_acc": 0.932370234565424,
  "onpolicy_mlp_majority": 0.3963022508038585,
  "onpolicy_mlp_gap": 0.5460208974467213,
  "onpolicy_mlp_recovery": 0.9044607142792561,
  "onpolicy_mlp_selectivity": 0.7431672066450119,
  "random_linear_test_acc": 0.7528135180473328,
  "random_linear_balanced_acc": 0.7511406945507022,
  "random_linear_majority": 0.2305064308681672,
  "random_linear_gap": 0.5223070871791655,
  "random_linear_recovery": 0.6787673193532326,
  "random_linear_selectivity": 0.5627009719610214,
  "random_mlp_test_acc": 0.7162379622459412,
  "random_mlp_balanced_acc": 0.715643264040543,
  "random_mlp_majority": 0.2305064308681672,
  "random_mlp_gap": 0.485731531377774,
  "random_mlp_recovery": 0.6312353356322287,
  "random_mlp_selectivity": 0.5138665735721588,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9264532268004004,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9969320509147749
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_069/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 1.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_070",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.53125
  ],
  "train_success": [
    0.546875,
    0.53125
  ],
  "policy_loss": [
    -0.01504520047456026,
    0.14604221284389496
  ],
  "value_loss": [
    0.14781871438026428,
    0.10019664466381073
  ],
  "entropy": [
    0.5994476079940796,
    0.1434359848499298
  ],
  "val_success": [
    0.47413793103448276,
    0.5258620689655172
  ],
  "test_short_success": [
    0.515625,
    0.40625
  ],
  "test_long_success": [
    0.5,
    0.484375
  ],
  "val_success_norm": [
    0.632183908045977,
    0.7011494252873564
  ],
  "test_short_success_norm": [
    0.6875,
    0.5416666666666666
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.6458333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1337/probe.json <==
{
  "task": "rand_070",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.6232239603996277,
  "probe_test_acc": 0.5938504934310913,
  "balanced_acc": 0.576341264481293,
  "majority_baseline": 0.519895498392283,
  "control_task_acc": 0.3321945369243622,
  "selectivity": 0.2616559565067291,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07395499503880831,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5992063283920288,
  "rowsplit_balanced_acc": 0.582479142727174,
  "rowsplit_probe_gap": 0.08690474109044155,
  "num_control_classes": 2,
  "control_test_acc": 0.583400309085846,
  "control_majority": 0.519895498392283,
  "control_probe_gap": 0.06350481069356295
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_070",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5956591367721558,
  "onpolicy_linear_balanced_acc": 0.5775035154680594,
  "onpolicy_linear_majority": 0.5265273311897106,
  "onpolicy_linear_gap": 0.06913180558244514,
  "onpolicy_linear_recovery": 0.14601012927769397,
  "onpolicy_linear_selectivity": 0.25020092725753784,
  "onpolicy_mlp_test_acc": 0.6059083342552185,
  "onpolicy_mlp_balanced_acc": 0.6050509742868622,
  "onpolicy_mlp_majority": 0.5265273311897106,
  "onpolicy_mlp_gap": 0.07938100306550788,
  "onpolicy_mlp_recovery": 0.16765699119438338,
  "onpolicy_mlp_selectivity": 0.2751205563545227,
  "random_linear_test_acc": 0.5500401854515076,
  "random_linear_balanced_acc": 0.5541128953292517,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.06651928512996413,
  "random_linear_recovery": 0.1287937598469656,
  "random_linear_selectivity": 0.21784564852714539,
  "random_mlp_test_acc": 0.5627009868621826,
  "random_mlp_balanced_acc": 0.5586043044489458,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.07918008654063918,
  "random_mlp_recovery": 0.15330743604133099,
  "random_mlp_selectivity": 0.2234726846218109,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9350371237036745,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9558227018766224
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.0,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_070",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.515625
  ],
  "train_success": [
    0.5,
    0.515625
  ],
  "policy_loss": [
    -0.25062814354896545,
    -0.052843451499938965
  ],
  "value_loss": [
    0.1288738250732422,
    0.08792542666196823
  ],
  "entropy": [
    0.6861828565597534,
    0.26134559512138367
  ],
  "val_success": [
    0.4224137931034483,
    0.5086206896551724
  ],
  "test_short_success": [
    0.53125,
    0.5625
  ],
  "test_long_success": [
    0.453125,
    0.46875
  ],
  "val_success_norm": [
    0.5632183908045977,
    0.6781609195402298
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.75
  ],
  "test_long_success_norm": [
    0.6041666666666666,
    0.625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1338/probe.json <==
{
  "task": "rand_070",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5838971734046936,
  "probe_test_acc": 0.5558681488037109,
  "balanced_acc": 0.5479202860391679,
  "majority_baseline": 0.5052250803858521,
  "control_task_acc": 0.350482314825058,
  "selectivity": 0.20538583397865295,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.050643068417858816,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5603174567222595,
  "rowsplit_balanced_acc": 0.5512934959149589,
  "rowsplit_probe_gap": 0.055555551960354776,
  "num_control_classes": 2,
  "control_test_acc": 0.5436093211174011,
  "control_majority": 0.49477491961414793,
  "control_probe_gap": 0.04883440150325319
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_070",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5671221613883972,
  "onpolicy_linear_balanced_acc": 0.5639806036251395,
  "onpolicy_linear_majority": 0.5096463022508039,
  "onpolicy_linear_gap": 0.057475859137593344,
  "onpolicy_linear_recovery": 0.11721306355273135,
  "onpolicy_linear_selectivity": 0.22206589579582214,
  "onpolicy_mlp_test_acc": 0.5811896920204163,
  "onpolicy_mlp_balanced_acc": 0.597594822379622,
  "onpolicy_mlp_majority": 0.5096463022508039,
  "onpolicy_mlp_gap": 0.07154338976961239,
  "onpolicy_mlp_recovery": 0.1459016014317997,
  "onpolicy_mlp_selectivity": 0.23733919858932495,
  "random_linear_test_acc": 0.5468247532844543,
  "random_linear_balanced_acc": 0.5501181206979318,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.06330385296291091,
  "random_linear_recovery": 0.12256808262390846,
  "random_linear_selectivity": 0.20920416712760925,
  "random_mlp_test_acc": 0.5697347521781921,
  "random_mlp_balanced_acc": 0.563130450008861,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.0862138518566487,
  "random_mlp_recovery": 0.16692611939248406,
  "random_mlp_selectivity": 0.23090839385986328,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9455998682452579,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9558227018766224
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 1.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.25,
  "28": 0.75,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_070",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.59375
  ],
  "train_success": [
    0.5,
    0.59375
  ],
  "policy_loss": [
    0.15056537091732025,
    -0.10699568688869476
  ],
  "value_loss": [
    0.09380339831113815,
    0.04772508889436722
  ],
  "entropy": [
    0.6462332010269165,
    0.044246044009923935
  ],
  "val_success": [
    0.5,
    0.6637931034482759
  ],
  "test_short_success": [
    0.53125,
    0.609375
  ],
  "test_long_success": [
    0.4921875,
    0.4296875
  ],
  "val_success_norm": [
    0.6666666666666666,
    0.8850574712643677
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.8124999999999999
  ],
  "test_long_success_norm": [
    0.65625,
    0.5729166666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1339/probe.json <==
{
  "task": "rand_070",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.8815121650695801,
  "probe_test_acc": 0.8808279633522034,
  "balanced_acc": 0.83452780002784,
  "majority_baseline": 0.6069131832797428,
  "control_task_acc": 0.34887459874153137,
  "selectivity": 0.531953364610672,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2739147800724606,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8787698149681091,
  "rowsplit_balanced_acc": 0.8474280355768368,
  "rowsplit_probe_gap": 0.26944441814271236,
  "num_control_classes": 2,
  "control_test_acc": 0.8860530257225037,
  "control_majority": 0.6069131832797428,
  "control_probe_gap": 0.2791398424427609
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_070",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8858520984649658,
  "onpolicy_linear_balanced_acc": 0.8359972317230967,
  "onpolicy_linear_majority": 0.6067122186495176,
  "onpolicy_linear_gap": 0.2791398798154482,
  "onpolicy_linear_recovery": 0.7097598579262494,
  "onpolicy_linear_selectivity": 0.5321543514728546,
  "onpolicy_mlp_test_acc": 0.8213424682617188,
  "onpolicy_mlp_balanced_acc": 0.7780198151015898,
  "onpolicy_mlp_majority": 0.6067122186495176,
  "onpolicy_mlp_gap": 0.21463024961220112,
  "onpolicy_mlp_recovery": 0.5457333275780851,
  "onpolicy_mlp_selectivity": 0.4831189811229706,
  "random_linear_test_acc": 0.6611736416816711,
  "random_linear_balanced_acc": 0.6562989741804166,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.1776527413601277,
  "random_linear_recovery": 0.34396888755174926,
  "random_linear_selectivity": 0.31672027707099915,
  "random_mlp_test_acc": 0.7063906788825989,
  "random_mlp_balanced_acc": 0.6869916576091505,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.22286977856105544,
  "random_mlp_recovery": 0.431517516778137,
  "random_mlp_selectivity": 0.37540194392204285,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8239084286711612,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9558227018766224
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_070",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.734375
  ],
  "train_success": [
    0.546875,
    0.734375
  ],
  "policy_loss": [
    0.004366865381598473,
    0.07352938503026962
  ],
  "value_loss": [
    0.12204074114561081,
    0.057014983147382736
  ],
  "entropy": [
    0.663616955280304,
    0.015974735841155052
  ],
  "val_success": [
    0.5258620689655172,
    0.6896551724137931
  ],
  "test_short_success": [
    0.59375,
    0.703125
  ],
  "test_long_success": [
    0.4453125,
    0.7265625
  ],
  "val_success_norm": [
    0.7011494252873561,
    0.9195402298850572
  ],
  "test_short_success_norm": [
    0.7916666666666666,
    0.9375
  ],
  "test_long_success_norm": [
    0.59375,
    0.96875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1340/probe.json <==
{
  "task": "rand_070",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9346244931221008,
  "probe_test_acc": 0.901125431060791,
  "balanced_acc": 0.8617437030430094,
  "majority_baseline": 0.6627813504823151,
  "control_task_acc": 0.33199357986450195,
  "selectivity": 0.5691318511962891,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2383440805784759,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9150793552398682,
  "rowsplit_balanced_acc": 0.8633727619396341,
  "rowsplit_probe_gap": 0.24682538698589995,
  "num_control_classes": 2,
  "control_test_acc": 0.9001205563545227,
  "control_majority": 0.6627813504823151,
  "control_probe_gap": 0.23733920587220758
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_070",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9055466055870056,
  "onpolicy_linear_balanced_acc": 0.8653801879734974,
  "onpolicy_linear_majority": 0.659967845659164,
  "onpolicy_linear_gap": 0.24557875992784162,
  "onpolicy_linear_recovery": 0.7222221686766784,
  "onpolicy_linear_selectivity": 0.5717443525791168,
  "onpolicy_mlp_test_acc": 0.9206189513206482,
  "onpolicy_mlp_balanced_acc": 0.8985149025341771,
  "onpolicy_mlp_majority": 0.659967845659164,
  "onpolicy_mlp_gap": 0.2606511056614842,
  "onpolicy_mlp_recovery": 0.7665484053023318,
  "onpolicy_mlp_selectivity": 0.5888263583183289,
  "random_linear_test_acc": 0.6571543216705322,
  "random_linear_balanced_acc": 0.6547669283148073,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.1736334213489888,
  "random_linear_recovery": 0.3361867333200655,
  "random_linear_selectivity": 0.3080787658691406,
  "random_mlp_test_acc": 0.6804662346839905,
  "random_mlp_balanced_acc": 0.6875822930210518,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.19694533436244704,
  "random_mlp_recovery": 0.3813229508900921,
  "random_mlp_selectivity": 0.33882635831832886,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7569317167479785,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9558227018766224
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.25,
  "30": 1.0,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_070",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.59375
  ],
  "train_success": [
    0.484375,
    0.59375
  ],
  "policy_loss": [
    0.102593332529068,
    -0.03311657905578613
  ],
  "value_loss": [
    0.33283084630966187,
    0.04815467819571495
  ],
  "entropy": [
    0.6752817630767822,
    0.07749214768409729
  ],
  "val_success": [
    0.47413793103448276,
    0.5689655172413793
  ],
  "test_short_success": [
    0.53125,
    0.328125
  ],
  "test_long_success": [
    0.5078125,
    0.5
  ],
  "val_success_norm": [
    0.632183908045977,
    0.7586206896551724
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.4375
  ],
  "test_long_success_norm": [
    0.6770833333333334,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1341/probe.json <==
{
  "task": "rand_070",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.598443865776062,
  "probe_test_acc": 0.5679260492324829,
  "balanced_acc": 0.5689885695351838,
  "majority_baseline": 0.5040192926045016,
  "control_task_acc": 0.340032160282135,
  "selectivity": 0.2278938889503479,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06390675662798129,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5751984119415283,
  "rowsplit_balanced_acc": 0.5679059005192905,
  "rowsplit_probe_gap": 0.07341269765581404,
  "num_control_classes": 2,
  "control_test_acc": 0.5606912970542908,
  "control_majority": 0.5040192926045016,
  "control_probe_gap": 0.05667200444978915
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_070",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5735530257225037,
  "onpolicy_linear_balanced_acc": 0.5777855487171623,
  "onpolicy_linear_majority": 0.5012057877813505,
  "onpolicy_linear_gap": 0.07234723794115316,
  "onpolicy_linear_recovery": 0.14504426107783164,
  "onpolicy_linear_selectivity": 0.2530144453048706,
  "onpolicy_mlp_test_acc": 0.6093247532844543,
  "onpolicy_mlp_balanced_acc": 0.6344170210530512,
  "onpolicy_mlp_majority": 0.5012057877813505,
  "onpolicy_mlp_gap": 0.10811896550310385,
  "onpolicy_mlp_recovery": 0.2167606657306385,
  "onpolicy_mlp_selectivity": 0.26346462965011597,
  "random_linear_test_acc": 0.5496382713317871,
  "random_linear_balanced_acc": 0.5474922222296147,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.06611737101024368,
  "random_linear_recovery": 0.1280155790455146,
  "random_linear_selectivity": 0.2088022530078888,
  "random_mlp_test_acc": 0.5777733325958252,
  "random_mlp_balanced_acc": 0.6006734198674764,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.09425243227428176,
  "random_mlp_recovery": 0.1824903124501269,
  "random_mlp_selectivity": 0.24135854840278625,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9476921127354071,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9558227018766224
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_070/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.75,
  "16": 0.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_071",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.359375
  ],
  "train_success": [
    0.140625,
    0.359375
  ],
  "policy_loss": [
    0.004749868530780077,
    0.06472256779670715
  ],
  "value_loss": [
    0.04622006043791771,
    0.10413262248039246
  ],
  "entropy": [
    0.6015892028808594,
    0.004055256024003029
  ],
  "val_success": [
    0.1724137931034483,
    0.16379310344827586
  ],
  "test_short_success": [
    0.09375,
    0.125
  ],
  "test_long_success": [
    0.171875,
    0.2109375
  ],
  "val_success_norm": [
    0.29800302860144806,
    0.2886914755506618
  ],
  "test_short_success_norm": [
    0.16204511674723887,
    0.21606015666320205
  ],
  "test_long_success_norm": [
    0.29708271403075115,
    0.3646015126741038
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1337/probe.json <==
{
  "task": "rand_071",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3655277490615845,
  "probe_test_acc": 0.3247588276863098,
  "balanced_acc": 0.3217489219518735,
  "majority_baseline": 0.1854903536977492,
  "control_task_acc": 0.1708199381828308,
  "selectivity": 0.153938889503479,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.13926847398856063,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.33392858505249023,
  "rowsplit_balanced_acc": 0.33136014546475073,
  "rowsplit_probe_gap": 0.1529762041001093,
  "num_control_classes": 6,
  "control_test_acc": 0.3247588276863098,
  "control_majority": 0.1854903536977492,
  "control_probe_gap": 0.13926847398856063
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_071",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.32274919748306274,
  "onpolicy_linear_balanced_acc": 0.3191212839875904,
  "onpolicy_linear_majority": 0.18890675241157556,
  "onpolicy_linear_gap": 0.13384244507148718,
  "onpolicy_linear_recovery": 0.16501486785820618,
  "onpolicy_linear_selectivity": 0.15072347223758698,
  "onpolicy_mlp_test_acc": 0.34425240755081177,
  "onpolicy_mlp_balanced_acc": 0.34212210779901503,
  "onpolicy_mlp_majority": 0.18890675241157556,
  "onpolicy_mlp_gap": 0.1553456551392362,
  "onpolicy_mlp_recovery": 0.19152625866522283,
  "onpolicy_mlp_selectivity": 0.18106912076473236,
  "random_linear_test_acc": 0.2982315123081207,
  "random_linear_balanced_acc": 0.29334030260350663,
  "random_linear_majority": 0.19995980707395497,
  "random_linear_gap": 0.09827170523416576,
  "random_linear_recovery": 0.12283346024747772,
  "random_linear_selectivity": 0.125,
  "random_mlp_test_acc": 0.29682475328445435,
  "random_mlp_balanced_acc": 0.2941640546858506,
  "random_mlp_majority": 0.19995980707395497,
  "random_mlp_gap": 0.09686494621049938,
  "random_mlp_recovery": 0.12107509980995852,
  "random_mlp_selectivity": 0.12821543216705322,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9982585119706977,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978692846705092
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_071",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.21875
  ],
  "train_success": [
    0.1875,
    0.21875
  ],
  "policy_loss": [
    0.09398706257343292,
    -0.14888815581798553
  ],
  "value_loss": [
    0.014049975201487541,
    0.06695868819952011
  ],
  "entropy": [
    0.6862277984619141,
    0.007480955217033625
  ],
  "val_success": [
    0.13793103448275862,
    0.14655172413793102
  ],
  "test_short_success": [
    0.171875,
    0.078125
  ],
  "test_long_success": [
    0.125,
    0.1484375
  ],
  "val_success_norm": [
    0.24954438749401167,
    0.275808339877082
  ],
  "test_short_success_norm": [
    0.29708271621263743,
    0.13503759750866387
  ],
  "test_long_success_norm": [
    0.21606015565872816,
    0.2565714348447397
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1338/probe.json <==
{
  "task": "rand_071",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.29769960045814514,
  "probe_test_acc": 0.2934083640575409,
  "balanced_acc": 0.2917663528469447,
  "majority_baseline": 0.18629421221864953,
  "control_task_acc": 0.17162379622459412,
  "selectivity": 0.12178456783294678,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10711415183889136,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2845238149166107,
  "rowsplit_balanced_acc": 0.2814340195700646,
  "rowsplit_probe_gap": 0.10079365618645197,
  "num_control_classes": 6,
  "control_test_acc": 0.29159969091415405,
  "control_majority": 0.18629421221864953,
  "control_probe_gap": 0.10530547869550452
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_071",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28536978363990784,
  "onpolicy_linear_balanced_acc": 0.28451267172282385,
  "onpolicy_linear_majority": 0.18709807073954984,
  "onpolicy_linear_gap": 0.098271712900358,
  "onpolicy_linear_recovery": 0.12088999836642308,
  "onpolicy_linear_selectivity": 0.11495177447795868,
  "onpolicy_mlp_test_acc": 0.23030546307563782,
  "onpolicy_mlp_balanced_acc": 0.227757280804869,
  "onpolicy_mlp_majority": 0.18709807073954984,
  "onpolicy_mlp_gap": 0.043207392336087974,
  "onpolicy_mlp_recovery": 0.05315203566486373,
  "onpolicy_mlp_selectivity": 0.0633038580417633,
  "random_linear_test_acc": 0.26266077160835266,
  "random_linear_balanced_acc": 0.2567507575176273,
  "random_linear_majority": 0.19995980707395497,
  "random_linear_gap": 0.06270096453439769,
  "random_linear_recovery": 0.07837226815452472,
  "random_linear_selectivity": 0.08963023126125336,
  "random_mlp_test_acc": 0.31511253118515015,
  "random_mlp_balanced_acc": 0.30953486351638193,
  "random_mlp_majority": 0.19995980707395497,
  "random_mlp_gap": 0.11515272411119518,
  "random_mlp_recovery": 0.14393367374461372,
  "random_mlp_selectivity": 0.14007233083248138,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989705332757937,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978692846705092
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_071",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.078125
  ],
  "train_success": [
    0.21875,
    0.078125
  ],
  "policy_loss": [
    -0.022322695702314377,
    0.4689893424510956
  ],
  "value_loss": [
    0.08232388645410538,
    0.0040770480409264565
  ],
  "entropy": [
    0.6467539668083191,
    0.03458571806550026
  ],
  "val_success": [
    0.15517241379310345,
    0.20689655172413793
  ],
  "test_short_success": [
    0.1875,
    0.21875
  ],
  "test_long_success": [
    0.1796875,
    0.1953125
  ],
  "val_success_norm": [
    0.27406530103460053,
    0.36312453778153836
  ],
  "test_short_success_norm": [
    0.32409023404195747,
    0.3781052737089259
  ],
  "test_long_success_norm": [
    0.3105864737594217,
    0.33759399321676276
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1339/probe.json <==
{
  "task": "rand_071",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.38700947165489197,
  "probe_test_acc": 0.36535370349884033,
  "balanced_acc": 0.3566649163036007,
  "majority_baseline": 0.1772508038585209,
  "control_task_acc": 0.16961415112018585,
  "selectivity": 0.19573955237865448,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.18810289964031943,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.36150792241096497,
  "rowsplit_balanced_acc": 0.35217359150945754,
  "rowsplit_probe_gap": 0.17420633510937766,
  "num_control_classes": 6,
  "control_test_acc": 0.3657556176185608,
  "control_majority": 0.1772508038585209,
  "control_probe_gap": 0.18850481376003989
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_071",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3671623766422272,
  "onpolicy_linear_balanced_acc": 0.3591406713161898,
  "onpolicy_linear_majority": 0.18287781350482316,
  "onpolicy_linear_gap": 0.18428456313740402,
  "onpolicy_linear_recovery": 0.225528771808097,
  "onpolicy_linear_selectivity": 0.1943327933549881,
  "onpolicy_mlp_test_acc": 0.3880627155303955,
  "onpolicy_mlp_balanced_acc": 0.3780588336712611,
  "onpolicy_mlp_majority": 0.18287781350482316,
  "onpolicy_mlp_gap": 0.20518490202557235,
  "onpolicy_mlp_recovery": 0.25110675663532905,
  "onpolicy_mlp_selectivity": 0.21221865713596344,
  "random_linear_test_acc": 0.30506432056427,
  "random_linear_balanced_acc": 0.29992985615886564,
  "random_linear_majority": 0.19995980707395497,
  "random_linear_gap": 0.10510451349031505,
  "random_linear_recovery": 0.13137404147897708,
  "random_linear_selectivity": 0.13705788552761078,
  "random_mlp_test_acc": 0.3368167281150818,
  "random_mlp_balanced_acc": 0.3320574974389019,
  "random_mlp_majority": 0.19995980707395497,
  "random_mlp_gap": 0.13685692104112682,
  "random_mlp_recovery": 0.1710625569205343,
  "random_mlp_selectivity": 0.17745177447795868,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9964087948522993,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978692846705092
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_071",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.375
  ],
  "train_success": [
    0.078125,
    0.375
  ],
  "policy_loss": [
    0.06627476215362549,
    -0.14572985470294952
  ],
  "value_loss": [
    0.07634726166725159,
    0.07092805206775665
  ],
  "entropy": [
    0.6636440753936768,
    0.007882965728640556
  ],
  "val_success": [
    0.13793103448275862,
    0.39655172413793105
  ],
  "test_short_success": [
    0.171875,
    0.3125
  ],
  "test_long_success": [
    0.1328125,
    0.3359375
  ],
  "val_success_norm": [
    0.24400166976573254,
    0.71297759824582
  ],
  "test_short_success_norm": [
    0.2970827149597902,
    0.5401503897153097
  ],
  "test_long_success_norm": [
    0.2295639153873987,
    0.580661668332832
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1340/probe.json <==
{
  "task": "rand_071",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9772496819496155,
  "probe_test_acc": 0.985932469367981,
  "balanced_acc": 0.9853757626667781,
  "majority_baseline": 0.3615353697749196,
  "control_task_acc": 0.17323151230812073,
  "selectivity": 0.8127009570598602,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6243970995930613,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.973809540271759,
  "rowsplit_balanced_acc": 0.9677055848127688,
  "rowsplit_probe_gap": 0.6202381117003304,
  "num_control_classes": 6,
  "control_test_acc": 0.985932469367981,
  "control_majority": 0.3615353697749196,
  "control_probe_gap": 0.6243970995930613
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_071",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9819132089614868,
  "onpolicy_linear_balanced_acc": 0.9802730954189475,
  "onpolicy_linear_majority": 0.36354501607717044,
  "onpolicy_linear_gap": 0.6183681928843163,
  "onpolicy_linear_recovery": 0.9715819790945243,
  "onpolicy_linear_selectivity": 0.8161173909902573,
  "onpolicy_mlp_test_acc": 0.98512864112854,
  "onpolicy_mlp_balanced_acc": 0.983433716304173,
  "onpolicy_mlp_majority": 0.36354501607717044,
  "onpolicy_mlp_gap": 0.6215836250513695,
  "onpolicy_mlp_recovery": 0.9766340758622087,
  "onpolicy_mlp_selectivity": 0.8127009868621826,
  "random_linear_test_acc": 0.5315514206886292,
  "random_linear_balanced_acc": 0.5286972076543662,
  "random_linear_majority": 0.19995980707395497,
  "random_linear_gap": 0.33159161361467415,
  "random_linear_recovery": 0.4144686936314038,
  "random_linear_selectivity": 0.35912376642227173,
  "random_mlp_test_acc": 0.5291398763656616,
  "random_mlp_balanced_acc": 0.5275734759197812,
  "random_mlp_majority": 0.19995980707395497,
  "random_mlp_gap": 0.3291800692917066,
  "random_mlp_recovery": 0.4114544146685587,
  "random_mlp_selectivity": 0.3683681786060333,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9146400012449457,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978692846705092
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.0,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_071",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.09375
  ],
  "train_success": [
    0.125,
    0.09375
  ],
  "policy_loss": [
    0.19506534934043884,
    0.21956771612167358
  ],
  "value_loss": [
    0.11859779804944992,
    0.0008792279404588044
  ],
  "entropy": [
    0.6750932335853577,
    0.009250589646399021
  ],
  "val_success": [
    0.1206896551724138,
    0.1724137931034483
  ],
  "test_short_success": [
    0.171875,
    0.234375
  ],
  "test_long_success": [
    0.171875,
    0.171875
  ],
  "val_success_norm": [
    0.21482507214557311,
    0.3147809205029031
  ],
  "test_short_success_norm": [
    0.2970827144183968,
    0.40511279200759065
  ],
  "test_long_success_norm": [
    0.29708271403075126,
    0.29708271403075126
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1341/probe.json <==
{
  "task": "rand_071",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28442150354385376,
  "probe_test_acc": 0.2787379324436188,
  "balanced_acc": 0.2786568851921299,
  "majority_baseline": 0.18790192926045016,
  "control_task_acc": 0.16659967601299286,
  "selectivity": 0.11213825643062592,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09083600318316862,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2650793790817261,
  "rowsplit_balanced_acc": 0.2629096370219218,
  "rowsplit_probe_gap": 0.08134922035156733,
  "num_control_classes": 6,
  "control_test_acc": 0.2787379324436188,
  "control_majority": 0.18790192926045016,
  "control_probe_gap": 0.09083600318316862
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_071",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2799437344074249,
  "onpolicy_linear_balanced_acc": 0.2789457876165902,
  "onpolicy_linear_majority": 0.1864951768488746,
  "onpolicy_linear_gap": 0.09344855755855033,
  "onpolicy_linear_recovery": 0.1148715470383761,
  "onpolicy_linear_selectivity": 0.10148714482784271,
  "onpolicy_mlp_test_acc": 0.32134243845939636,
  "onpolicy_mlp_balanced_acc": 0.3182472216052589,
  "onpolicy_mlp_majority": 0.1864951768488746,
  "onpolicy_mlp_gap": 0.13484726161052177,
  "onpolicy_mlp_recovery": 0.16576086308645166,
  "onpolicy_mlp_selectivity": 0.14569935202598572,
  "random_linear_test_acc": 0.25803858041763306,
  "random_linear_balanced_acc": 0.25443116904648266,
  "random_linear_majority": 0.19995980707395497,
  "random_linear_gap": 0.058078773343678086,
  "random_linear_recovery": 0.07259481943183677,
  "random_linear_selectivity": 0.08480706810951233,
  "random_mlp_test_acc": 0.31149518489837646,
  "random_mlp_balanced_acc": 0.3065544419693926,
  "random_mlp_majority": 0.19995980707395497,
  "random_mlp_gap": 0.1115353778244215,
  "random_mlp_recovery": 0.13941221804931458,
  "random_mlp_selectivity": 0.1410771757364273,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989678715221894,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9978692846705092
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_071/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_072",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.765625
  ],
  "train_success": [
    0.375,
    0.765625
  ],
  "policy_loss": [
    -0.3725860118865967,
    -0.00021751280291937292
  ],
  "value_loss": [
    0.17341600358486176,
    0.07261127978563309
  ],
  "entropy": [
    0.5992212891578674,
    0.018248967826366425
  ],
  "val_success": [
    0.4051724137931034,
    0.6810344827586207
  ],
  "test_short_success": [
    0.40625,
    0.546875
  ],
  "test_long_success": [
    0.3828125,
    0.5546875
  ],
  "val_success_norm": [
    0.4897403437288346,
    0.8232624189997438
  ],
  "test_short_success_norm": [
    0.48996463072551144,
    0.659567764491576
  ],
  "test_long_success_norm": [
    0.4616973714410137,
    0.6689900688226971
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1337/probe.json <==
{
  "task": "rand_072",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9515392184257507,
  "probe_test_acc": 0.9527733325958252,
  "balanced_acc": 0.915706235947701,
  "majority_baseline": 0.5789790996784566,
  "control_task_acc": 0.19855305552482605,
  "selectivity": 0.7542202770709991,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3737942329173686,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.949999988079071,
  "rowsplit_balanced_acc": 0.9094058923664932,
  "rowsplit_probe_gap": 0.3714285595076424,
  "num_control_classes": 5,
  "control_test_acc": 0.9527733325958252,
  "control_majority": 0.5789790996784566,
  "control_probe_gap": 0.3737942329173686
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_072",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9465433955192566,
  "onpolicy_linear_balanced_acc": 0.8996284300471855,
  "onpolicy_linear_majority": 0.579983922829582,
  "onpolicy_linear_gap": 0.3665594726896746,
  "onpolicy_linear_recovery": 0.8727272421549381,
  "onpolicy_linear_selectivity": 0.7520096302032471,
  "onpolicy_mlp_test_acc": 0.949557900428772,
  "onpolicy_mlp_balanced_acc": 0.9103235715579142,
  "onpolicy_mlp_majority": 0.579983922829582,
  "onpolicy_mlp_gap": 0.36957397759919,
  "onpolicy_mlp_recovery": 0.8799043600639088,
  "onpolicy_mlp_selectivity": 0.7431672215461731,
  "random_linear_test_acc": 0.6328375935554504,
  "random_linear_balanced_acc": 0.6274355380167638,
  "random_linear_majority": 0.2520096463022508,
  "random_linear_gap": 0.38082794725319963,
  "random_linear_recovery": 0.5091348375958951,
  "random_linear_selectivity": 0.42865753173828125,
  "random_mlp_test_acc": 0.6322347521781921,
  "random_mlp_balanced_acc": 0.6223475991883087,
  "random_mlp_majority": 0.2520096463022508,
  "random_mlp_gap": 0.3802251058759413,
  "random_mlp_recovery": 0.5083288895321558,
  "random_mlp_selectivity": 0.42644697427749634,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7630162993331486,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9938796683567045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_072",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.578125
  ],
  "train_success": [
    0.3125,
    0.578125
  ],
  "policy_loss": [
    -0.1572483330965042,
    -0.08013805001974106
  ],
  "value_loss": [
    0.08607912063598633,
    0.07512827962636948
  ],
  "entropy": [
    0.6859003901481628,
    0.01321136299520731
  ],
  "val_success": [
    0.39655172413793105,
    0.6551724137931034
  ],
  "test_short_success": [
    0.328125,
    0.5625
  ],
  "test_long_success": [
    0.4453125,
    0.5625
  ],
  "val_success_norm": [
    0.47937954027687263,
    0.7910548216697697
  ],
  "test_short_success_norm": [
    0.39574069606608797,
    0.6784125523834916
  ],
  "test_long_success_norm": [
    0.5370765341252439,
    0.6784124641583056
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1338/probe.json <==
{
  "task": "rand_072",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9378383159637451,
  "probe_test_acc": 0.9260450005531311,
  "balanced_acc": 0.8612020029063366,
  "majority_baseline": 0.5717443729903537,
  "control_task_acc": 0.19875401258468628,
  "selectivity": 0.7272909879684448,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.35430062756277736,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9279761910438538,
  "rowsplit_balanced_acc": 0.8633671054181781,
  "rowsplit_probe_gap": 0.3456349212025839,
  "num_control_classes": 5,
  "control_test_acc": 0.9260450005531311,
  "control_majority": 0.5717443729903537,
  "control_probe_gap": 0.35430062756277736
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_072",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9079582095146179,
  "onpolicy_linear_balanced_acc": 0.8406414191129276,
  "onpolicy_linear_majority": 0.5691318327974276,
  "onpolicy_linear_gap": 0.3388263767171903,
  "onpolicy_linear_recovery": 0.7863806205898968,
  "onpolicy_linear_selectivity": 0.7049839347600937,
  "onpolicy_mlp_test_acc": 0.8969051241874695,
  "onpolicy_mlp_balanced_acc": 0.84257250924434,
  "onpolicy_mlp_majority": 0.5691318327974276,
  "onpolicy_mlp_gap": 0.32777329139004185,
  "onpolicy_mlp_recovery": 0.7607275643455449,
  "onpolicy_mlp_selectivity": 0.7061896920204163,
  "random_linear_test_acc": 0.5480305552482605,
  "random_linear_balanced_acc": 0.5393170946370291,
  "random_linear_majority": 0.2520096463022508,
  "random_linear_gap": 0.2960209089460097,
  "random_linear_recovery": 0.3957549819761806,
  "random_linear_selectivity": 0.35631029307842255,
  "random_mlp_test_acc": 0.5367765426635742,
  "random_mlp_balanced_acc": 0.5222984047547726,
  "random_mlp_majority": 0.2520096463022508,
  "random_mlp_gap": 0.2847668963613234,
  "random_mlp_recovery": 0.3807093165754823,
  "random_mlp_selectivity": 0.3329984098672867,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7751555275570654,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9938796683567045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 1.0,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_072",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.703125
  ],
  "train_success": [
    0.40625,
    0.703125
  ],
  "policy_loss": [
    -0.2749934494495392,
    -0.00933682918548584
  ],
  "value_loss": [
    0.11064880341291428,
    0.041209232062101364
  ],
  "entropy": [
    0.6471495032310486,
    0.033879898488521576
  ],
  "val_success": [
    0.4482758620689655,
    0.7413793103448276
  ],
  "test_short_success": [
    0.328125,
    0.53125
  ],
  "test_long_success": [
    0.4296875,
    0.578125
  ],
  "val_success_norm": [
    0.5412461526893217,
    0.8956736106602693
  ],
  "test_short_success_norm": [
    0.39574065102901185,
    0.6407229632680482
  ],
  "test_long_success_norm": [
    0.5182317434543564,
    0.6972572548292983
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1339/probe.json <==
{
  "task": "rand_072",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.891407310962677,
  "probe_test_acc": 0.8472668528556824,
  "balanced_acc": 0.7580613812752384,
  "majority_baseline": 0.5303456591639871,
  "control_task_acc": 0.19935691356658936,
  "selectivity": 0.647909939289093,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.31692119369169525,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.865674614906311,
  "rowsplit_balanced_acc": 0.7867789385539228,
  "rowsplit_probe_gap": 0.3307539799856761,
  "num_control_classes": 5,
  "control_test_acc": 0.8470659255981445,
  "control_majority": 0.5303456591639871,
  "control_probe_gap": 0.3167202664341574
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_072",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8498794436454773,
  "onpolicy_linear_balanced_acc": 0.7551315956311436,
  "onpolicy_linear_majority": 0.5241157556270096,
  "onpolicy_linear_gap": 0.32576368801846767,
  "onpolicy_linear_recovery": 0.6845439660388071,
  "onpolicy_linear_selectivity": 0.6461013108491898,
  "onpolicy_mlp_test_acc": 0.855506420135498,
  "onpolicy_mlp_balanced_acc": 0.7683992621021188,
  "onpolicy_mlp_majority": 0.5241157556270096,
  "onpolicy_mlp_gap": 0.3313906645084884,
  "onpolicy_mlp_recovery": 0.6963682206901344,
  "onpolicy_mlp_selectivity": 0.6621784418821335,
  "random_linear_test_acc": 0.5570739507675171,
  "random_linear_balanced_acc": 0.548943163445424,
  "random_linear_majority": 0.2520096463022508,
  "random_linear_gap": 0.3050643044652663,
  "random_linear_recovery": 0.40784523885522966,
  "random_linear_selectivity": 0.35028134286403656,
  "random_mlp_test_acc": 0.5769694447517395,
  "random_mlp_balanced_acc": 0.5689530838372437,
  "random_mlp_majority": 0.2520096463022508,
  "random_mlp_gap": 0.3249597984494887,
  "random_mlp_recovery": 0.4344438358636904,
  "random_mlp_selectivity": 0.3703778088092804,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8137309019320411,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9938796683567045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 1.0,
  "22": 0.25,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_072",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.65625
  ],
  "train_success": [
    0.484375,
    0.65625
  ],
  "policy_loss": [
    -0.05109240487217903,
    -0.1099339947104454
  ],
  "value_loss": [
    0.1266028881072998,
    0.05092222988605499
  ],
  "entropy": [
    0.6632662415504456,
    0.0063787708058953285
  ],
  "val_success": [
    0.3879310344827586,
    0.6637931034482759
  ],
  "test_short_success": [
    0.421875,
    0.515625
  ],
  "test_long_success": [
    0.4296875,
    0.515625
  ],
  "val_success_norm": [
    0.468653623139941,
    0.8022965045763784
  ],
  "test_short_success_norm": [
    0.5088094546867352,
    0.6218781478633439
  ],
  "test_long_success_norm": [
    0.5182317434542087,
    0.6218780921449645
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1340/probe.json <==
{
  "task": "rand_072",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8943673968315125,
  "probe_test_acc": 0.9091640114784241,
  "balanced_acc": 0.8443259394848932,
  "majority_baseline": 0.5687299035369775,
  "control_task_acc": 0.19614148139953613,
  "selectivity": 0.7130225300788879,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3404341079414466,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8892857432365417,
  "rowsplit_balanced_acc": 0.8067851246085848,
  "rowsplit_probe_gap": 0.3299603464111449,
  "num_control_classes": 5,
  "control_test_acc": 0.9091640114784241,
  "control_majority": 0.5687299035369775,
  "control_probe_gap": 0.3404341079414466
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_072",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9188103079795837,
  "onpolicy_linear_balanced_acc": 0.8661161259480942,
  "onpolicy_linear_majority": 0.5751607717041801,
  "onpolicy_linear_gap": 0.3436495362754036,
  "onpolicy_linear_recovery": 0.80889313742025,
  "onpolicy_linear_selectivity": 0.7238746136426926,
  "onpolicy_mlp_test_acc": 0.9190112352371216,
  "onpolicy_mlp_balanced_acc": 0.8617736386461905,
  "onpolicy_mlp_majority": 0.5751607717041801,
  "onpolicy_mlp_gap": 0.34385046353294146,
  "onpolicy_mlp_recovery": 0.8093660863481159,
  "onpolicy_mlp_selectivity": 0.7148311734199524,
  "random_linear_test_acc": 0.50743567943573,
  "random_linear_balanced_acc": 0.49753787787300735,
  "random_linear_majority": 0.2520096463022508,
  "random_linear_gap": 0.25542603313347917,
  "random_linear_recovery": 0.3414830577303042,
  "random_linear_selectivity": 0.3054662197828293,
  "random_mlp_test_acc": 0.5273311734199524,
  "random_mlp_balanced_acc": 0.5176030624785073,
  "random_mlp_majority": 0.2520096463022508,
  "random_mlp_gap": 0.2753215271177016,
  "random_mlp_recovery": 0.3680816547387649,
  "random_mlp_selectivity": 0.32958197593688965,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.786529235894139,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9938796683567045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_072",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.5
  ],
  "train_success": [
    0.34375,
    0.5
  ],
  "policy_loss": [
    0.10248547047376633,
    -0.0160429198294878
  ],
  "value_loss": [
    0.2577832341194153,
    0.049443021416664124
  ],
  "entropy": [
    0.6747024059295654,
    0.019158173352479935
  ],
  "val_success": [
    0.4051724137931034,
    0.5948275862068966
  ],
  "test_short_success": [
    0.40625,
    0.625
  ],
  "test_long_success": [
    0.3671875,
    0.5703125
  ],
  "val_success_norm": [
    0.4890366620542147,
    0.7188817669583029
  ],
  "test_short_success_norm": [
    0.4899646349092901,
    0.7537916761272923
  ],
  "test_long_success_norm": [
    0.442852580770158,
    0.6878348594939482
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1341/probe.json <==
{
  "task": "rand_072",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.969468891620636,
  "probe_test_acc": 0.9547829627990723,
  "balanced_acc": 0.9271271872041721,
  "majority_baseline": 0.5383842443729904,
  "control_task_acc": 0.20538584887981415,
  "selectivity": 0.7493971139192581,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4163987184260819,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9589285850524902,
  "rowsplit_balanced_acc": 0.9311902272244297,
  "rowsplit_probe_gap": 0.41408731521122044,
  "num_control_classes": 5,
  "control_test_acc": 0.9547829627990723,
  "control_majority": 0.5383842443729904,
  "control_probe_gap": 0.4163987184260819
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_072",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.966438889503479,
  "onpolicy_linear_balanced_acc": 0.9422073010574588,
  "onpolicy_linear_majority": 0.5528536977491961,
  "onpolicy_linear_gap": 0.4135851917542829,
  "onpolicy_linear_recovery": 0.9249437816491288,
  "onpolicy_linear_selectivity": 0.7686896920204163,
  "onpolicy_mlp_test_acc": 0.9634244441986084,
  "onpolicy_mlp_balanced_acc": 0.934809996001771,
  "onpolicy_mlp_majority": 0.5528536977491961,
  "onpolicy_mlp_gap": 0.41057074644941227,
  "onpolicy_mlp_recovery": 0.9182022626212474,
  "onpolicy_mlp_selectivity": 0.7668810337781906,
  "random_linear_test_acc": 0.6750401854515076,
  "random_linear_balanced_acc": 0.6688297349899955,
  "random_linear_majority": 0.2520096463022508,
  "random_linear_gap": 0.42303053914925676,
  "random_linear_recovery": 0.5655561426132997,
  "random_linear_selectivity": 0.47126205265522003,
  "random_mlp_test_acc": 0.6750401854515076,
  "random_mlp_balanced_acc": 0.6699141507551559,
  "random_mlp_majority": 0.2520096463022508,
  "random_mlp_gap": 0.42303053914925676,
  "random_mlp_recovery": 0.5655561426132997,
  "random_mlp_selectivity": 0.4670417904853821,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7944140325858857,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9938796683567045
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_072/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 1.0,
  "7": 0.25,
  "8": 0.25,
  "9": 1.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_073",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.171875
  ],
  "train_success": [
    0.171875,
    0.171875
  ],
  "policy_loss": [
    0.14578406512737274,
    -0.12184985727071762
  ],
  "value_loss": [
    0.046611346304416656,
    0.07819642871618271
  ],
  "entropy": [
    0.6013476252555847,
    0.05310922488570213
  ],
  "val_success": [
    0.1206896551724138,
    0.1724137931034483
  ],
  "test_short_success": [
    0.203125,
    0.1875
  ],
  "test_long_success": [
    0.1484375,
    0.1640625
  ],
  "val_success_norm": [
    0.24287908262778876,
    0.34692719358785956
  ],
  "test_short_success_norm": [
    0.4081558641976936,
    0.37675925925920994
  ],
  "test_long_success_norm": [
    0.29826774691358027,
    0.3296643518518519
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1337/probe.json <==
{
  "task": "rand_073",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2701285481452942,
  "probe_test_acc": 0.24035370349884033,
  "balanced_acc": 0.2359662156765659,
  "majority_baseline": 0.16117363344051447,
  "control_task_acc": 0.13987138867378235,
  "selectivity": 0.10048231482505798,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07918007005832586,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23095238208770752,
  "rowsplit_balanced_acc": 0.2258512349305985,
  "rowsplit_probe_gap": 0.06369047732580277,
  "num_control_classes": 7,
  "control_test_acc": 0.24035370349884033,
  "control_majority": 0.16117363344051447,
  "control_probe_gap": 0.07918007005832586
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_073",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2393488734960556,
  "onpolicy_linear_balanced_acc": 0.23371169529056093,
  "onpolicy_linear_majority": 0.16820739549839228,
  "onpolicy_linear_gap": 0.07114147799766332,
  "onpolicy_linear_recovery": 0.08552790396626545,
  "onpolicy_linear_selectivity": 0.0960610955953598,
  "onpolicy_mlp_test_acc": 0.2676848769187927,
  "onpolicy_mlp_balanced_acc": 0.26131793001990966,
  "onpolicy_mlp_majority": 0.16820739549839228,
  "onpolicy_mlp_gap": 0.09947748142040044,
  "onpolicy_mlp_recovery": 0.11959409218359811,
  "onpolicy_mlp_selectivity": 0.13143086433410645,
  "random_linear_test_acc": 0.20759646594524384,
  "random_linear_balanced_acc": 0.20265363821261267,
  "random_linear_majority": 0.16941318327974275,
  "random_linear_gap": 0.038183282665501084,
  "random_linear_recovery": 0.045971452829308826,
  "random_linear_selectivity": 0.06008842587471008,
  "random_mlp_test_acc": 0.23914791643619537,
  "random_mlp_balanced_acc": 0.23433519035557568,
  "random_mlp_majority": 0.16941318327974275,
  "random_mlp_gap": 0.06973473315645262,
  "random_mlp_recovery": 0.08395839152831072,
  "random_mlp_selectivity": 0.09947749972343445,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9981993599980349,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9989747923315683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_073",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.171875
  ],
  "train_success": [
    0.078125,
    0.171875
  ],
  "policy_loss": [
    -0.055658597499132156,
    0.19042140245437622
  ],
  "value_loss": [
    0.00980338454246521,
    0.03347329422831535
  ],
  "entropy": [
    0.6862629652023315,
    0.004164915066212416
  ],
  "val_success": [
    0.22413793103448276,
    0.10344827586206896
  ],
  "test_short_success": [
    0.109375,
    0.171875
  ],
  "test_long_success": [
    0.1171875,
    0.109375
  ],
  "val_success_norm": [
    0.44661001792811966,
    0.2084638873326885
  ],
  "test_short_success_norm": [
    0.2197762345679306,
    0.3453626543213275
  ],
  "test_long_success_norm": [
    0.23547453703703708,
    0.21977623456790127
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1338/probe.json <==
{
  "task": "rand_073",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2710588574409485,
  "probe_test_acc": 0.23733922839164734,
  "balanced_acc": 0.23282949450292484,
  "majority_baseline": 0.16619774919614147,
  "control_task_acc": 0.13745979964733124,
  "selectivity": 0.0998794287443161,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07114147919550587,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23928570747375488,
  "rowsplit_balanced_acc": 0.2343081018273529,
  "rowsplit_probe_gap": 0.07857142175946916,
  "num_control_classes": 7,
  "control_test_acc": 0.237741157412529,
  "control_majority": 0.16619774919614147,
  "control_probe_gap": 0.07154340821638752
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_073",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23352089524269104,
  "onpolicy_linear_balanced_acc": 0.2308927098434175,
  "onpolicy_linear_majority": 0.16338424437299034,
  "onpolicy_linear_gap": 0.0701366508697007,
  "onpolicy_linear_recovery": 0.08383376765016351,
  "onpolicy_linear_selectivity": 0.08661575615406036,
  "onpolicy_mlp_test_acc": 0.28175240755081177,
  "onpolicy_mlp_balanced_acc": 0.277639149030798,
  "onpolicy_mlp_majority": 0.16338424437299034,
  "onpolicy_mlp_gap": 0.11836816317782142,
  "onpolicy_mlp_recovery": 0.14148450155484973,
  "onpolicy_mlp_selectivity": 0.14147908985614777,
  "random_linear_test_acc": 0.21663987636566162,
  "random_linear_balanced_acc": 0.2123139005325034,
  "random_linear_majority": 0.16941318327974275,
  "random_linear_gap": 0.04722669308591887,
  "random_linear_recovery": 0.05685943014651156,
  "random_linear_selectivity": 0.07676848769187927,
  "random_mlp_test_acc": 0.25482314825057983,
  "random_mlp_balanced_acc": 0.2485311237524907,
  "random_mlp_majority": 0.16941318327974275,
  "random_mlp_gap": 0.08540996497083708,
  "random_mlp_recovery": 0.10283086999634293,
  "random_mlp_selectivity": 0.11454983055591583,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9987337636566659,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9989747923315683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_073",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.109375
  ],
  "train_success": [
    0.125,
    0.109375
  ],
  "policy_loss": [
    -0.045858170837163925,
    0.15652590990066528
  ],
  "value_loss": [
    0.05578063800930977,
    0.005835543852299452
  ],
  "entropy": [
    0.648037850856781,
    0.06122026965022087
  ],
  "val_success": [
    0.09482758620689655,
    0.12931034482758622
  ],
  "test_short_success": [
    0.125,
    0.140625
  ],
  "test_long_success": [
    0.1484375,
    0.1484375
  ],
  "val_success_norm": [
    0.18866381552827138,
    0.2579371613219055
  ],
  "test_short_success_norm": [
    0.2511728395061699,
    0.2825694444444438
  ],
  "test_long_success_norm": [
    0.29826774691358027,
    0.29826774691358027
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1339/probe.json <==
{
  "task": "rand_073",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.24213464558124542,
  "probe_test_acc": 0.20538584887981415,
  "balanced_acc": 0.20051176637722748,
  "majority_baseline": 0.16840836012861737,
  "control_task_acc": 0.14087620377540588,
  "selectivity": 0.06450964510440826,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.036977488751196774,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2003968209028244,
  "rowsplit_balanced_acc": 0.19782338071312297,
  "rowsplit_probe_gap": 0.038095233601237094,
  "num_control_classes": 7,
  "control_test_acc": 0.21302251517772675,
  "control_majority": 0.16840836012861737,
  "control_probe_gap": 0.04461415504910937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_073",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.21463023126125336,
  "onpolicy_linear_balanced_acc": 0.21033648640758398,
  "onpolicy_linear_majority": 0.16740353697749197,
  "onpolicy_linear_gap": 0.04722669428376139,
  "onpolicy_linear_recovery": 0.056722189417329635,
  "onpolicy_linear_selectivity": 0.06450964510440826,
  "onpolicy_mlp_test_acc": 0.26406753063201904,
  "onpolicy_mlp_balanced_acc": 0.26339225867711535,
  "onpolicy_mlp_majority": 0.16740353697749197,
  "onpolicy_mlp_gap": 0.09666399365452708,
  "onpolicy_mlp_recovery": 0.116099452673166,
  "onpolicy_mlp_selectivity": 0.12138263881206512,
  "random_linear_test_acc": 0.18729902803897858,
  "random_linear_balanced_acc": 0.18131114277990074,
  "random_linear_majority": 0.16941318327974275,
  "random_linear_gap": 0.017885844759235825,
  "random_linear_recovery": 0.02153398585094543,
  "random_linear_selectivity": 0.04059484601020813,
  "random_mlp_test_acc": 0.22548231482505798,
  "random_mlp_balanced_acc": 0.22044143613131675,
  "random_mlp_majority": 0.16941318327974275,
  "random_mlp_gap": 0.05606913154531523,
  "random_mlp_recovery": 0.06750544364129896,
  "random_mlp_selectivity": 0.0815916359424591,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990760890128129,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9989747923315683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.75,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_073",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.046875
  ],
  "train_success": [
    0.09375,
    0.046875
  ],
  "policy_loss": [
    0.31716302037239075,
    0.07640398293733597
  ],
  "value_loss": [
    0.061251502484083176,
    0.006730665452778339
  ],
  "entropy": [
    0.6635826230049133,
    0.008158485405147076
  ],
  "val_success": [
    0.10344827586206896,
    0.20689655172413793
  ],
  "test_short_success": [
    0.15625,
    0.125
  ],
  "test_long_success": [
    0.1484375,
    0.1484375
  ],
  "val_success_norm": [
    0.20598532754267473,
    0.4096579681006889
  ],
  "test_short_success_norm": [
    0.3139660493827131,
    0.25117283950612246
  ],
  "test_long_success_norm": [
    0.29826774691358027,
    0.29826774691358027
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1340/probe.json <==
{
  "task": "rand_073",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2523680627346039,
  "probe_test_acc": 0.2331189662218094,
  "balanced_acc": 0.23018882023642537,
  "majority_baseline": 0.1647909967845659,
  "control_task_acc": 0.1471061110496521,
  "selectivity": 0.08601285517215729,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06832796943724348,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23055554926395416,
  "rowsplit_balanced_acc": 0.22556204822590795,
  "rowsplit_probe_gap": 0.07182539053379544,
  "num_control_classes": 7,
  "control_test_acc": 0.2331189662218094,
  "control_majority": 0.1647909967845659,
  "control_probe_gap": 0.06832796943724348
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_073",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23110932111740112,
  "onpolicy_linear_balanced_acc": 0.22853307294296,
  "onpolicy_linear_majority": 0.16459003215434084,
  "onpolicy_linear_gap": 0.06651928896306028,
  "onpolicy_linear_recovery": 0.07962472501327592,
  "onpolicy_linear_selectivity": 0.08340032398700714,
  "onpolicy_mlp_test_acc": 0.2751205861568451,
  "onpolicy_mlp_balanced_acc": 0.26881050369898046,
  "onpolicy_mlp_majority": 0.16459003215434084,
  "onpolicy_mlp_gap": 0.11053055400250425,
  "onpolicy_mlp_recovery": 0.1323069609613811,
  "onpolicy_mlp_selectivity": 0.12922026216983795,
  "random_linear_test_acc": 0.2164389044046402,
  "random_linear_balanced_acc": 0.212859218065409,
  "random_linear_majority": 0.16941318327974275,
  "random_linear_gap": 0.047025721124897446,
  "random_linear_recovery": 0.05661746632409622,
  "random_linear_selectivity": 0.06792604923248291,
  "random_mlp_test_acc": 0.24658359587192535,
  "random_mlp_balanced_acc": 0.23767466432400192,
  "random_mlp_majority": 0.16941318327974275,
  "random_mlp_gap": 0.0771704125921826,
  "random_mlp_recovery": 0.09291071208775722,
  "random_mlp_selectivity": 0.1020900309085846,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9976104622659956,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9989747923315683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 0.0,
  "11": 0.75,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_073",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.09375
  ],
  "train_success": [
    0.1875,
    0.09375
  ],
  "policy_loss": [
    0.10312145948410034,
    -0.3299799859523773
  ],
  "value_loss": [
    0.17153400182724,
    0.02400311268866062
  ],
  "entropy": [
    0.6748989820480347,
    0.05618015304207802
  ],
  "val_success": [
    0.14655172413793102,
    0.23275862068965517
  ],
  "test_short_success": [
    0.140625,
    0.09375
  ],
  "test_long_success": [
    0.1328125,
    0.171875
  ],
  "val_success_norm": [
    0.299069183205571,
    0.45955604326891775
  ],
  "test_short_success_norm": [
    0.28256944444444415,
    0.18837962962963445
  ],
  "test_long_success_norm": [
    0.2668711419753087,
    0.34536265432098767
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1341/probe.json <==
{
  "task": "rand_073",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2889039218425751,
  "probe_test_acc": 0.2570337653160095,
  "balanced_acc": 0.24610857108434686,
  "majority_baseline": 0.1875,
  "control_task_acc": 0.15132637321949005,
  "selectivity": 0.10570739209651947,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06953376531600952,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2551587224006653,
  "rowsplit_balanced_acc": 0.24379880678210372,
  "rowsplit_probe_gap": 0.07162697636891927,
  "num_control_classes": 7,
  "control_test_acc": 0.2570337653160095,
  "control_majority": 0.1875,
  "control_probe_gap": 0.06953376531600952
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_073",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2644694447517395,
  "onpolicy_linear_balanced_acc": 0.2529394492583908,
  "onpolicy_linear_majority": 0.1877009646302251,
  "onpolicy_linear_gap": 0.07676848012151441,
  "onpolicy_linear_recovery": 0.09450765885320528,
  "onpolicy_linear_selectivity": 0.12238745391368866,
  "onpolicy_mlp_test_acc": 0.3072749078273773,
  "onpolicy_mlp_balanced_acc": 0.29297664594575296,
  "onpolicy_mlp_majority": 0.1877009646302251,
  "onpolicy_mlp_gap": 0.11957394319715223,
  "onpolicy_mlp_recovery": 0.14720433976967578,
  "onpolicy_mlp_selectivity": 0.16438905894756317,
  "random_linear_test_acc": 0.23030546307563782,
  "random_linear_balanced_acc": 0.22667151396622223,
  "random_linear_majority": 0.16941318327974275,
  "random_linear_gap": 0.060892279795895066,
  "random_linear_recovery": 0.07331236009300117,
  "random_linear_selectivity": 0.09445337951183319,
  "random_mlp_test_acc": 0.26105305552482605,
  "random_mlp_balanced_acc": 0.25821704396597933,
  "random_mlp_majority": 0.16941318327974275,
  "random_mlp_gap": 0.0916398722450833,
  "random_mlp_recovery": 0.11033147938338604,
  "random_mlp_selectivity": 0.11877009272575378,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9920897478618966,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9989747923315683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_073/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_074",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.171875
  ],
  "train_success": [
    0.203125,
    0.171875
  ],
  "policy_loss": [
    -0.14052534103393555,
    -0.10501572489738464
  ],
  "value_loss": [
    0.10788534581661224,
    0.07176858931779861
  ],
  "entropy": [
    0.5985456705093384,
    0.019241157919168472
  ],
  "val_success": [
    0.05172413793103448,
    0.1896551724137931
  ],
  "test_short_success": [
    0.078125,
    0.109375
  ],
  "test_long_success": [
    0.1640625,
    0.125
  ],
  "val_success_norm": [
    0.09682064345227763,
    0.35621844211168385
  ],
  "test_short_success_norm": [
    0.14772910334245737,
    0.20682078372171558
  ],
  "test_long_success_norm": [
    0.3102314203788786,
    0.23636679647793618
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1337/probe.json <==
{
  "task": "rand_074",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3539411425590515,
  "probe_test_acc": 0.3171221911907196,
  "balanced_acc": 0.2416061551159841,
  "majority_baseline": 0.279943729903537,
  "control_task_acc": 0.14469453692436218,
  "selectivity": 0.17242765426635742,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03717846128718261,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3321428596973419,
  "rowsplit_balanced_acc": 0.24431118911279223,
  "rowsplit_probe_gap": 0.047817462871945104,
  "num_control_classes": 7,
  "control_test_acc": 0.3171221911907196,
  "control_majority": 0.279943729903537,
  "control_probe_gap": 0.03717846128718261
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_074",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3141077160835266,
  "onpolicy_linear_balanced_acc": 0.23740895108805787,
  "onpolicy_linear_majority": 0.2827572347266881,
  "onpolicy_linear_gap": 0.03135048135683849,
  "onpolicy_linear_recovery": 0.04370972127532315,
  "onpolicy_linear_selectivity": 0.16981510818004608,
  "onpolicy_mlp_test_acc": 0.3291800618171692,
  "onpolicy_mlp_balanced_acc": 0.27052042091567186,
  "onpolicy_mlp_majority": 0.2827572347266881,
  "onpolicy_mlp_gap": 0.04642282709048107,
  "onpolicy_mlp_recovery": 0.06472400885464662,
  "onpolicy_mlp_selectivity": 0.1875,
  "random_linear_test_acc": 0.2568328082561493,
  "random_linear_balanced_acc": 0.22827658083620678,
  "random_linear_majority": 0.2079983922829582,
  "random_linear_gap": 0.0488344159731911,
  "random_linear_recovery": 0.06165949096234431,
  "random_linear_selectivity": 0.10932476818561554,
  "random_mlp_test_acc": 0.2616559565067291,
  "random_mlp_balanced_acc": 0.2396729959602387,
  "random_mlp_majority": 0.2079983922829582,
  "random_mlp_gap": 0.05365756422377094,
  "random_mlp_recovery": 0.06774931225005942,
  "random_mlp_selectivity": 0.12178456783294678,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9543799325070408,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9873287202112773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_074",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.203125
  ],
  "train_success": [
    0.1875,
    0.203125
  ],
  "policy_loss": [
    -0.4973415732383728,
    0.0490337610244751
  ],
  "value_loss": [
    0.1207289844751358,
    0.05071945860981941
  ],
  "entropy": [
    0.6860522031784058,
    0.0009349921601824462
  ],
  "val_success": [
    0.1724137931034483,
    0.1724137931034483
  ],
  "test_short_success": [
    0.140625,
    0.15625
  ],
  "test_long_success": [
    0.1015625,
    0.0625
  ],
  "val_success_norm": [
    0.3240367034140175,
    0.3232775935356892
  ],
  "test_short_success_norm": [
    0.2659124838404807,
    0.2954582981120977
  ],
  "test_long_success_norm": [
    0.19204802214009414,
    0.11818339823956125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1338/probe.json <==
{
  "task": "rand_074",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.4415595531463623,
  "probe_test_acc": 0.39750802516937256,
  "balanced_acc": 0.32578632962017495,
  "majority_baseline": 0.25984726688102894,
  "control_task_acc": 0.1454983949661255,
  "selectivity": 0.25200963020324707,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.13766075828834362,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4107142984867096,
  "rowsplit_balanced_acc": 0.3184381532236107,
  "rowsplit_probe_gap": 0.12361112388353501,
  "num_control_classes": 7,
  "control_test_acc": 0.3956993520259857,
  "control_majority": 0.25984726688102894,
  "control_probe_gap": 0.13585208514495678
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_074",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4063504934310913,
  "onpolicy_linear_balanced_acc": 0.3266668816087804,
  "onpolicy_linear_majority": 0.28436495176848875,
  "onpolicy_linear_gap": 0.12198554166260256,
  "onpolicy_linear_recovery": 0.1704577521238726,
  "onpolicy_linear_selectivity": 0.2658762186765671,
  "onpolicy_mlp_test_acc": 0.4123794138431549,
  "onpolicy_mlp_balanced_acc": 0.3478175307866978,
  "onpolicy_mlp_majority": 0.28436495176848875,
  "onpolicy_mlp_gap": 0.12801446207466616,
  "onpolicy_mlp_recovery": 0.17888232611163685,
  "onpolicy_mlp_selectivity": 0.2666800618171692,
  "random_linear_test_acc": 0.30285370349884033,
  "random_linear_balanced_acc": 0.26592769814992384,
  "random_linear_majority": 0.2079983922829582,
  "random_linear_gap": 0.09485531121588214,
  "random_linear_recovery": 0.11976656397113158,
  "random_linear_selectivity": 0.16097266972064972,
  "random_mlp_test_acc": 0.3291800618171692,
  "random_mlp_balanced_acc": 0.29829767111038813,
  "random_mlp_majority": 0.2079983922829582,
  "random_mlp_gap": 0.121181669534211,
  "random_mlp_recovery": 0.15300684790718955,
  "random_mlp_selectivity": 0.18649516999721527,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9497840789373944,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9873287202112773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_074",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.25
  ],
  "train_success": [
    0.21875,
    0.25
  ],
  "policy_loss": [
    -0.07686812430620193,
    0.14122512936592102
  ],
  "value_loss": [
    0.09074459969997406,
    0.029700517654418945
  ],
  "entropy": [
    0.6477096080780029,
    0.006187389604747295
  ],
  "val_success": [
    0.15517241379310345,
    0.21551724137931033
  ],
  "test_short_success": [
    0.140625,
    0.125
  ],
  "test_long_success": [
    0.21875,
    0.171875
  ],
  "val_success_norm": [
    0.29088375937612093,
    0.4033625352198341
  ],
  "test_short_success_norm": [
    0.2659126230846072,
    0.23636662522246615
  ],
  "test_long_success_norm": [
    0.4136418938395609,
    0.32500434515394844
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1339/probe.json <==
{
  "task": "rand_074",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.6339648365974426,
  "probe_test_acc": 0.6579582095146179,
  "balanced_acc": 0.518901020312026,
  "majority_baseline": 0.29883440514469456,
  "control_task_acc": 0.1394694596529007,
  "selectivity": 0.5184887498617172,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.35912380436992336,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6311507821083069,
  "rowsplit_balanced_acc": 0.504142366472505,
  "rowsplit_probe_gap": 0.3545634805210053,
  "num_control_classes": 7,
  "control_test_acc": 0.6573553085327148,
  "control_majority": 0.29883440514469456,
  "control_probe_gap": 0.3585209033880203
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_074",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6605707406997681,
  "onpolicy_linear_balanced_acc": 0.5235174327160687,
  "onpolicy_linear_majority": 0.29883440514469456,
  "onpolicy_linear_gap": 0.3617363355550735,
  "onpolicy_linear_recovery": 0.5159071383554158,
  "onpolicy_linear_selectivity": 0.5158762037754059,
  "onpolicy_mlp_test_acc": 0.6651929020881653,
  "onpolicy_mlp_balanced_acc": 0.5428655095611867,
  "onpolicy_mlp_majority": 0.29883440514469456,
  "onpolicy_mlp_gap": 0.3663584969434707,
  "onpolicy_mlp_recovery": 0.5224992492951305,
  "onpolicy_mlp_selectivity": 0.5215031951665878,
  "random_linear_test_acc": 0.41358521580696106,
  "random_linear_balanced_acc": 0.3811737935446509,
  "random_linear_majority": 0.2079983922829582,
  "random_linear_gap": 0.20558682352400287,
  "random_linear_recovery": 0.25957879570044107,
  "random_linear_selectivity": 0.2668810337781906,
  "random_mlp_test_acc": 0.4350884258747101,
  "random_mlp_balanced_acc": 0.40509297219759083,
  "random_mlp_majority": 0.2079983922829582,
  "random_mlp_gap": 0.2270900335917519,
  "random_mlp_recovery": 0.28672925834878393,
  "random_mlp_selectivity": 0.2978295832872391,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9252659112848685,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9873287202112773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_074",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.203125
  ],
  "train_success": [
    0.140625,
    0.203125
  ],
  "policy_loss": [
    0.14344985783100128,
    0.17720280587673187
  ],
  "value_loss": [
    0.05829820781946182,
    0.04042050242424011
  ],
  "entropy": [
    0.6630657315254211,
    0.052547190338373184
  ],
  "val_success": [
    0.1206896551724138,
    0.1724137931034483
  ],
  "test_short_success": [
    0.078125,
    0.09375
  ],
  "test_long_success": [
    0.09375,
    0.1015625
  ],
  "val_success_norm": [
    0.2270105585697497,
    0.32362889044319537
  ],
  "test_short_success_norm": [
    0.14772923957589812,
    0.17727495248353703
  ],
  "test_long_success_norm": [
    0.177275097359963,
    0.19204802213755112
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1340/probe.json <==
{
  "task": "rand_074",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.38667118549346924,
  "probe_test_acc": 0.32877814769744873,
  "balanced_acc": 0.25425271749204403,
  "majority_baseline": 0.27190514469453375,
  "control_task_acc": 0.13967041671276093,
  "selectivity": 0.1891077309846878,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05687300300291498,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3380952477455139,
  "rowsplit_balanced_acc": 0.25745431972399235,
  "rowsplit_probe_gap": 0.060515882666148824,
  "num_control_classes": 7,
  "control_test_acc": 0.32877814769744873,
  "control_majority": 0.27190514469453375,
  "control_probe_gap": 0.05687300300291498
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_074",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3293810188770294,
  "onpolicy_linear_balanced_acc": 0.257632898382628,
  "onpolicy_linear_majority": 0.26065112540192925,
  "onpolicy_linear_gap": 0.06872989347510017,
  "onpolicy_linear_recovery": 0.09296002988097267,
  "onpolicy_linear_selectivity": 0.19172024726867676,
  "onpolicy_mlp_test_acc": 0.34947749972343445,
  "onpolicy_mlp_balanced_acc": 0.29218645752016364,
  "onpolicy_mlp_majority": 0.26065112540192925,
  "onpolicy_mlp_gap": 0.0888263743215052,
  "onpolicy_mlp_recovery": 0.1201413532546371,
  "onpolicy_mlp_selectivity": 0.20759646594524384,
  "random_linear_test_acc": 0.26185691356658936,
  "random_linear_balanced_acc": 0.23179025536909986,
  "random_linear_majority": 0.2079983922829582,
  "random_linear_gap": 0.05385852128363117,
  "random_linear_recovery": 0.06800304539643459,
  "random_linear_selectivity": 0.11575563251972198,
  "random_mlp_test_acc": 0.27029743790626526,
  "random_mlp_balanced_acc": 0.24305616201443728,
  "random_mlp_majority": 0.2079983922829582,
  "random_mlp_gap": 0.06229904562330707,
  "random_mlp_recovery": 0.0786602514644953,
  "random_mlp_selectivity": 0.12299036979675293,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9588951744058104,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9873287202112773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_074",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.1875
  ],
  "train_success": [
    0.21875,
    0.1875
  ],
  "policy_loss": [
    0.16995318233966827,
    -0.025641802698373795
  ],
  "value_loss": [
    0.16560065746307373,
    0.033799830824136734
  ],
  "entropy": [
    0.6750253438949585,
    0.01899348571896553
  ],
  "val_success": [
    0.1896551724137931,
    0.1810344827586207
  ],
  "test_short_success": [
    0.140625,
    0.15625
  ],
  "test_long_success": [
    0.2578125,
    0.109375
  ],
  "val_success_norm": [
    0.35442537906732324,
    0.3385781451399823
  ],
  "test_short_success_norm": [
    0.2659125309248137,
    0.29545848035364863
  ],
  "test_long_success_norm": [
    0.48750651773774917,
    0.20682094691832625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1341/probe.json <==
{
  "task": "rand_074",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3512347638607025,
  "probe_test_acc": 0.31450966000556946,
  "balanced_acc": 0.25145957468911423,
  "majority_baseline": 0.2612540192926045,
  "control_task_acc": 0.14509646594524384,
  "selectivity": 0.16941319406032562,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05325564071296496,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.30992063879966736,
  "rowsplit_balanced_acc": 0.2317325065152178,
  "rowsplit_probe_gap": 0.04484127372030228,
  "num_control_classes": 7,
  "control_test_acc": 0.31450966000556946,
  "control_majority": 0.2612540192926045,
  "control_probe_gap": 0.05325564071296496
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_074",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3195337653160095,
  "onpolicy_linear_balanced_acc": 0.25122298932622783,
  "onpolicy_linear_majority": 0.26788585209003213,
  "onpolicy_linear_gap": 0.05164791322597739,
  "onpolicy_linear_recovery": 0.07054625753841985,
  "onpolicy_linear_selectivity": 0.17443729937076569,
  "onpolicy_mlp_test_acc": 0.3177250921726227,
  "onpolicy_mlp_balanced_acc": 0.2662678251852814,
  "onpolicy_mlp_majority": 0.26788585209003213,
  "onpolicy_mlp_gap": 0.04983924008259055,
  "onpolicy_mlp_recovery": 0.068075777834469,
  "onpolicy_mlp_selectivity": 0.1822749376296997,
  "random_linear_test_acc": 0.25040194392204285,
  "random_linear_balanced_acc": 0.21821995799061095,
  "random_linear_majority": 0.2079983922829582,
  "random_linear_gap": 0.04240355163908466,
  "random_linear_recovery": 0.053539729245390834,
  "random_linear_selectivity": 0.1036977618932724,
  "random_mlp_test_acc": 0.2690916359424591,
  "random_mlp_balanced_acc": 0.250312228477006,
  "random_mlp_majority": 0.2079983922829582,
  "random_mlp_gap": 0.06109324365950092,
  "random_mlp_recovery": 0.07713777732800725,
  "random_mlp_selectivity": 0.12600481510162354,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9585881536083937,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9873287202112773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_074/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 1.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.75,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_075",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.15625
  ],
  "train_success": [
    0.09375,
    0.15625
  ],
  "policy_loss": [
    -0.17146344482898712,
    0.12817470729351044
  ],
  "value_loss": [
    0.0603262297809124,
    0.0425088107585907
  ],
  "entropy": [
    1.014228105545044,
    0.36100679636001587
  ],
  "val_success": [
    0.1896551724137931,
    0.19827586206896552
  ],
  "test_short_success": [
    0.15625,
    0.21875
  ],
  "test_long_success": [
    0.1640625,
    0.2265625
  ],
  "val_success_norm": [
    0.2673818732858476,
    0.3001424704537617
  ],
  "test_short_success_norm": [
    0.21237952698976195,
    0.2973275172030173
  ],
  "test_long_success_norm": [
    0.22299230000869374,
    0.3079417501853692
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1337/probe.json <==
{
  "task": "rand_075",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.300067663192749,
  "probe_test_acc": 0.2568328082561493,
  "balanced_acc": 0.25595116405647345,
  "majority_baseline": 0.2090032154340836,
  "control_task_acc": 0.18991157412528992,
  "selectivity": 0.06692123413085938,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0478295928220657,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2626984119415283,
  "rowsplit_balanced_acc": 0.2606730428353351,
  "rowsplit_probe_gap": 0.05138888813200451,
  "num_control_classes": 5,
  "control_test_acc": 0.2568328082561493,
  "control_majority": 0.2090032154340836,
  "control_probe_gap": 0.0478295928220657
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_075",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2554260492324829,
  "onpolicy_linear_balanced_acc": 0.2505633149492387,
  "onpolicy_linear_majority": 0.21945337620578778,
  "onpolicy_linear_gap": 0.03597267302669513,
  "onpolicy_linear_recovery": 0.046086514155724755,
  "onpolicy_linear_selectivity": 0.054863348603248596,
  "onpolicy_mlp_test_acc": 0.2974276542663574,
  "onpolicy_mlp_balanced_acc": 0.29539660651577004,
  "onpolicy_mlp_majority": 0.21945337620578778,
  "onpolicy_mlp_gap": 0.07797427806056964,
  "onpolicy_mlp_recovery": 0.09989701535257325,
  "onpolicy_mlp_selectivity": 0.09967845678329468,
  "random_linear_test_acc": 0.2644694447517395,
  "random_linear_balanced_acc": 0.2547776607219817,
  "random_linear_majority": 0.2284967845659164,
  "random_linear_gap": 0.0359726601858231,
  "random_linear_recovery": 0.04662671453103822,
  "random_linear_selectivity": 0.053657546639442444,
  "random_mlp_test_acc": 0.29019293189048767,
  "random_mlp_balanced_acc": 0.2810902313945288,
  "random_mlp_majority": 0.2284967845659164,
  "random_mlp_gap": 0.061696147324571265,
  "random_mlp_recovery": 0.07996874943658938,
  "random_mlp_selectivity": 0.0922427773475647,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9982591086956223,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960470905102705
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_075",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.4375
  ],
  "train_success": [
    0.125,
    0.4375
  ],
  "policy_loss": [
    -0.46876534819602966,
    0.1357073038816452
  ],
  "value_loss": [
    0.07433740049600601,
    0.09925752878189087
  ],
  "entropy": [
    1.0075088739395142,
    0.08230462670326233
  ],
  "val_success": [
    0.1896551724137931,
    0.20689655172413793
  ],
  "test_short_success": [
    0.09375,
    0.203125
  ],
  "test_long_success": [
    0.1640625,
    0.2109375
  ],
  "val_success_norm": [
    0.266372122569396,
    0.2937757002773296
  ],
  "test_short_success_norm": [
    0.12742331665659795,
    0.2760998129487696
  ],
  "test_long_success_norm": [
    0.22299230026548328,
    0.28670438672486753
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1338/probe.json <==
{
  "task": "rand_075",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3239174485206604,
  "probe_test_acc": 0.2837620675563812,
  "balanced_acc": 0.275443747767452,
  "majority_baseline": 0.22065916398713825,
  "control_task_acc": 0.19774919748306274,
  "selectivity": 0.08601287007331848,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06310290356924297,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27222222089767456,
  "rowsplit_balanced_acc": 0.2643055043664957,
  "rowsplit_probe_gap": 0.05158730026275393,
  "num_control_classes": 5,
  "control_test_acc": 0.2835610806941986,
  "control_majority": 0.22065916398713825,
  "control_probe_gap": 0.06290191670706036
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_075",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.284967839717865,
  "onpolicy_linear_balanced_acc": 0.2770050847593711,
  "onpolicy_linear_majority": 0.22005627009646303,
  "onpolicy_linear_gap": 0.06491156962140196,
  "onpolicy_linear_recovery": 0.08322596506985214,
  "onpolicy_linear_selectivity": 0.08942925930023193,
  "onpolicy_mlp_test_acc": 0.33360129594802856,
  "onpolicy_mlp_balanced_acc": 0.32752397376784026,
  "onpolicy_mlp_majority": 0.22005627009646303,
  "onpolicy_mlp_gap": 0.11354502585156553,
  "onpolicy_mlp_recovery": 0.14558104834769134,
  "onpolicy_mlp_selectivity": 0.15273313224315643,
  "random_linear_test_acc": 0.27090030908584595,
  "random_linear_balanced_acc": 0.2602492888837947,
  "random_linear_majority": 0.2284967845659164,
  "random_linear_gap": 0.04240352451992954,
  "random_linear_recovery": 0.05496221360020041,
  "random_linear_selectivity": 0.07636654376983643,
  "random_mlp_test_acc": 0.290996789932251,
  "random_mlp_balanced_acc": 0.28441431873395884,
  "random_mlp_majority": 0.2284967845659164,
  "random_mlp_gap": 0.06250000536633457,
  "random_mlp_recovery": 0.08101068682023464,
  "random_mlp_selectivity": 0.08942925930023193,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9942336189185924,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960470905102705
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.75,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_075",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.265625
  ],
  "train_success": [
    0.203125,
    0.265625
  ],
  "policy_loss": [
    -0.19694198668003082,
    -0.19508855044841766
  ],
  "value_loss": [
    0.07754900306463242,
    0.03215144947171211
  ],
  "entropy": [
    1.0617448091506958,
    0.002957674441859126
  ],
  "val_success": [
    0.25,
    0.20689655172413793
  ],
  "test_short_success": [
    0.25,
    0.3125
  ],
  "test_long_success": [
    0.234375,
    0.1796875
  ],
  "val_success_norm": [
    0.3681957712463057,
    0.32748362668005615
  ],
  "test_short_success_norm": [
    0.33980515781253995,
    0.42476821638049045
  ],
  "test_long_success_norm": [
    0.31856042995868145,
    0.2442296632281719
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1339/probe.json <==
{
  "task": "rand_075",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3015054166316986,
  "probe_test_acc": 0.2713022530078888,
  "balanced_acc": 0.27059118146233724,
  "majority_baseline": 0.20960610932475884,
  "control_task_acc": 0.19533762335777283,
  "selectivity": 0.07596462965011597,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06169614368312995,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26130953431129456,
  "rowsplit_balanced_acc": 0.2606394753338466,
  "rowsplit_probe_gap": 0.04801588351764377,
  "num_control_classes": 5,
  "control_test_acc": 0.2751205861568451,
  "control_majority": 0.20960610932475884,
  "control_probe_gap": 0.06551447683208625
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_075",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2759244441986084,
  "onpolicy_linear_balanced_acc": 0.27543749998903344,
  "onpolicy_linear_majority": 0.20860128617363344,
  "onpolicy_linear_gap": 0.06732315802497496,
  "onpolicy_linear_recovery": 0.08506857144039498,
  "onpolicy_linear_selectivity": 0.08440515398979187,
  "onpolicy_mlp_test_acc": 0.2986334264278412,
  "onpolicy_mlp_balanced_acc": 0.2981167623524727,
  "onpolicy_mlp_majority": 0.20860128617363344,
  "onpolicy_mlp_gap": 0.09003214025420775,
  "onpolicy_mlp_recovery": 0.11376331384076632,
  "onpolicy_mlp_selectivity": 0.09626203775405884,
  "random_linear_test_acc": 0.2737138271331787,
  "random_linear_balanced_acc": 0.26589877914097915,
  "random_linear_majority": 0.2284967845659164,
  "random_linear_gap": 0.045217042567262306,
  "random_linear_recovery": 0.05860901375741006,
  "random_linear_selectivity": 0.06872990727424622,
  "random_mlp_test_acc": 0.2897909879684448,
  "random_mlp_balanced_acc": 0.2853817920334668,
  "random_mlp_majority": 0.2284967845659164,
  "random_mlp_gap": 0.06129420340252842,
  "random_mlp_recovery": 0.07944776143031555,
  "random_mlp_selectivity": 0.09344854950904846,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993525060033206,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960470905102705
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_075",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.015625,
    0.125
  ],
  "train_success": [
    0.015625,
    0.125
  ],
  "policy_loss": [
    0.06857769191265106,
    -0.03373060002923012
  ],
  "value_loss": [
    0.02006041444838047,
    0.039228010922670364
  ],
  "entropy": [
    1.0368918180465698,
    0.0914863869547844
  ],
  "val_success": [
    0.12931034482758622,
    0.23275862068965517
  ],
  "test_short_success": [
    0.25,
    0.203125
  ],
  "test_long_success": [
    0.265625,
    0.21875
  ],
  "val_success_norm": [
    0.18123674115707095,
    0.3704767061323671
  ],
  "test_short_success_norm": [
    0.33984108156708676,
    0.2761079368841096
  ],
  "test_long_success_norm": [
    0.3610351536397937,
    0.2973230685058231
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1340/probe.json <==
{
  "task": "rand_075",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3161366581916809,
  "probe_test_acc": 0.29159969091415405,
  "balanced_acc": 0.2881634667395462,
  "majority_baseline": 0.21643890675241156,
  "control_task_acc": 0.19955787062644958,
  "selectivity": 0.09204182028770447,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07516078416174249,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2845238149166107,
  "rowsplit_balanced_acc": 0.28302788000003065,
  "rowsplit_probe_gap": 0.0744047672975631,
  "num_control_classes": 5,
  "control_test_acc": 0.29159969091415405,
  "control_majority": 0.21643890675241156,
  "control_probe_gap": 0.07516078416174249
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_075",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27552250027656555,
  "onpolicy_linear_balanced_acc": 0.27434607408043976,
  "onpolicy_linear_majority": 0.21141479099678456,
  "onpolicy_linear_gap": 0.06410770927978099,
  "onpolicy_linear_recovery": 0.08129458750667436,
  "onpolicy_linear_selectivity": 0.07154339551925659,
  "onpolicy_mlp_test_acc": 0.33199357986450195,
  "onpolicy_mlp_balanced_acc": 0.33105256797480986,
  "onpolicy_mlp_majority": 0.21141479099678456,
  "onpolicy_mlp_gap": 0.12057878886771739,
  "onpolicy_mlp_recovery": 0.15290521238678942,
  "onpolicy_mlp_selectivity": 0.14228296279907227,
  "random_linear_test_acc": 0.25502410531044006,
  "random_linear_balanced_acc": 0.2455376875540387,
  "random_linear_majority": 0.2284967845659164,
  "random_linear_gap": 0.026527320744523658,
  "random_linear_recovery": 0.03438394061598065,
  "random_linear_selectivity": 0.0586816668510437,
  "random_mlp_test_acc": 0.302049845457077,
  "random_mlp_balanced_acc": 0.29614597205140136,
  "random_mlp_majority": 0.2284967845659164,
  "random_mlp_gap": 0.07355306089116062,
  "random_mlp_recovery": 0.09533733550258276,
  "random_mlp_selectivity": 0.09927652776241302,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9992280155213312,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960470905102705
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_075",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.203125
  ],
  "train_success": [
    0.125,
    0.203125
  ],
  "policy_loss": [
    0.05677492916584015,
    0.06927689164876938
  ],
  "value_loss": [
    0.13094064593315125,
    0.037185851484537125
  ],
  "entropy": [
    1.0603091716766357,
    0.07595327496528625
  ],
  "val_success": [
    0.16379310344827586,
    0.16379310344827586
  ],
  "test_short_success": [
    0.171875,
    0.21875
  ],
  "test_long_success": [
    0.2421875,
    0.1796875
  ],
  "val_success_norm": [
    0.23804431733660092,
    0.23749624675710584
  ],
  "test_short_success_norm": [
    0.2336400437126983,
    0.29734173577487233
  ],
  "test_long_success_norm": [
    0.32917910946062984,
    0.24422966510223126
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1341/probe.json <==
{
  "task": "rand_075",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3144451975822449,
  "probe_test_acc": 0.2875804007053375,
  "balanced_acc": 0.27993344267921905,
  "majority_baseline": 0.22688906752411575,
  "control_task_acc": 0.20056270062923431,
  "selectivity": 0.08701770007610321,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.060691333181221774,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2797619104385376,
  "rowsplit_balanced_acc": 0.27333009247107204,
  "rowsplit_probe_gap": 0.05694445012107727,
  "num_control_classes": 5,
  "control_test_acc": 0.2875804007053375,
  "control_majority": 0.22688906752411575,
  "control_probe_gap": 0.060691333181221774
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_075",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28858521580696106,
  "onpolicy_linear_balanced_acc": 0.2800698997091251,
  "onpolicy_linear_majority": 0.23191318327974275,
  "onpolicy_linear_gap": 0.05667203252721831,
  "onpolicy_linear_recovery": 0.07378336835568768,
  "onpolicy_linear_selectivity": 0.08299839496612549,
  "onpolicy_mlp_test_acc": 0.3225482404232025,
  "onpolicy_mlp_balanced_acc": 0.31384129695779434,
  "onpolicy_mlp_majority": 0.23191318327974275,
  "onpolicy_mlp_gap": 0.09063505714345976,
  "onpolicy_mlp_recovery": 0.11800105817526316,
  "onpolicy_mlp_selectivity": 0.1258038729429245,
  "random_linear_test_acc": 0.2682877779006958,
  "random_linear_balanced_acc": 0.258116112360817,
  "random_linear_majority": 0.2284967845659164,
  "random_linear_gap": 0.039790993334779395,
  "random_linear_recovery": 0.051575926760578865,
  "random_linear_selectivity": 0.07114148139953613,
  "random_mlp_test_acc": 0.29300642013549805,
  "random_mlp_balanced_acc": 0.2867572981574313,
  "random_mlp_majority": 0.2284967845659164,
  "random_mlp_gap": 0.06450963556958164,
  "random_mlp_recovery": 0.08361551096489665,
  "random_mlp_selectivity": 0.09244371950626373,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9960118960166839,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960470905102705
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_075/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_076",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.796875
  ],
  "train_success": [
    0.484375,
    0.796875
  ],
  "policy_loss": [
    -0.06758689135313034,
    -0.030674541369080544
  ],
  "value_loss": [
    0.16804291307926178,
    0.04296905919909477
  ],
  "entropy": [
    1.0144901275634766,
    0.4910106658935547
  ],
  "val_success": [
    0.47413793103448276,
    0.8017241379310345
  ],
  "test_short_success": [
    0.5,
    0.8125
  ],
  "test_long_success": [
    0.5390625,
    0.7890625
  ],
  "val_success_norm": [
    0.5926857317791631,
    1.0021865572655813
  ],
  "test_short_success_norm": [
    0.625,
    1.015625
  ],
  "test_long_success_norm": [
    0.673828125,
    0.986328125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1337/probe.json <==
{
  "task": "rand_076",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9994925856590271,
  "probe_test_acc": 0.9991961121559143,
  "balanced_acc": 0.9980908597024124,
  "majority_baseline": 0.7528135048231511,
  "control_task_acc": 0.24819131195545197,
  "selectivity": 0.7510048002004623,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24638260733276318,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9984126687049866,
  "rowsplit_balanced_acc": 0.9947215461324571,
  "rowsplit_probe_gap": 0.2371031448954628,
  "num_control_classes": 3,
  "control_test_acc": 0.9993970990180969,
  "control_majority": 0.7528135048231511,
  "control_probe_gap": 0.2465835941949458
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_076",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.998593270778656,
  "onpolicy_linear_balanced_acc": 0.993618355796721,
  "onpolicy_linear_majority": 0.7542202572347267,
  "onpolicy_linear_gap": 0.24437301354392926,
  "onpolicy_linear_recovery": 0.9942764639367067,
  "onpolicy_linear_selectivity": 0.7530144900083542,
  "onpolicy_mlp_test_acc": 0.9989951848983765,
  "onpolicy_mlp_balanced_acc": 0.9948934690861,
  "onpolicy_mlp_majority": 0.7542202572347267,
  "onpolicy_mlp_gap": 0.24477492766364972,
  "onpolicy_mlp_recovery": 0.9959117253101564,
  "onpolicy_mlp_selectivity": 0.7538183331489563,
  "random_linear_test_acc": 0.9083601236343384,
  "random_linear_balanced_acc": 0.8994432728844768,
  "random_linear_majority": 0.4829180064308682,
  "random_linear_gap": 0.4254421172034702,
  "random_linear_recovery": 0.8227749612143288,
  "random_linear_selectivity": 0.6657958179712296,
  "random_mlp_test_acc": 0.8888665437698364,
  "random_mlp_balanced_acc": 0.8850295364597871,
  "random_mlp_majority": 0.4829180064308682,
  "random_mlp_gap": 0.40594853733896824,
  "random_mlp_recovery": 0.7850757566260033,
  "random_mlp_selectivity": 0.6424839049577713,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.548267735991402,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8719213839071558
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_076",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.640625,
    0.875
  ],
  "train_success": [
    0.640625,
    0.875
  ],
  "policy_loss": [
    -0.03596506640315056,
    0.04235544428229332
  ],
  "value_loss": [
    0.15428069233894348,
    0.03222651407122612
  ],
  "entropy": [
    1.006946086883545,
    0.4992564916610718
  ],
  "val_success": [
    0.5258620689655172,
    0.8103448275862069
  ],
  "test_short_success": [
    0.53125,
    0.71875
  ],
  "test_long_success": [
    0.46875,
    0.75
  ],
  "val_success_norm": [
    0.657355406570042,
    1.012962379777891
  ],
  "test_short_success_norm": [
    0.6640625,
    0.8984375
  ],
  "test_long_success_norm": [
    0.5859375,
    0.9375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1338/probe.json <==
{
  "task": "rand_076",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9995771050453186,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.755024115755627,
  "control_task_acc": 0.24859324097633362,
  "selectivity": 0.7514067590236664,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.244975884244373,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9986111111111111,
  "rowsplit_probe_gap": 0.23908729042325705,
  "num_control_classes": 3,
  "control_test_acc": 1.0,
  "control_majority": 0.755024115755627,
  "control_probe_gap": 0.244975884244373
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_076",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9993970990180969,
  "onpolicy_linear_balanced_acc": 0.9998003726377429,
  "onpolicy_linear_majority": 0.755024115755627,
  "onpolicy_linear_gap": 0.24437298326246992,
  "onpolicy_linear_recovery": 0.9975389374192373,
  "onpolicy_linear_selectivity": 0.7526125311851501,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.755024115755627,
  "onpolicy_mlp_gap": 0.244975884244373,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7524115741252899,
  "random_linear_test_acc": 0.9208199381828308,
  "random_linear_balanced_acc": 0.9121212999389716,
  "random_linear_majority": 0.4829180064308682,
  "random_linear_gap": 0.4379019317519626,
  "random_linear_recovery": 0.8468713612117242,
  "random_linear_selectivity": 0.6692122220993042,
  "random_mlp_test_acc": 0.9200160503387451,
  "random_mlp_balanced_acc": 0.9140634029871945,
  "random_mlp_majority": 0.4829180064308682,
  "random_mlp_gap": 0.43709804390787693,
  "random_mlp_recovery": 0.8453166989839083,
  "random_mlp_selectivity": 0.6635851860046387,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5493606184703432,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8719213839071558
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 1.0,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_076",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.859375
  ],
  "train_success": [
    0.484375,
    0.859375
  ],
  "policy_loss": [
    -0.2902199327945709,
    -0.11973749846220016
  ],
  "value_loss": [
    0.05865120887756348,
    0.005905452184379101
  ],
  "entropy": [
    1.0623736381530762,
    0.4497554302215576
  ],
  "val_success": [
    0.49137931034482757,
    0.8017241379310345
  ],
  "test_short_success": [
    0.546875,
    0.796875
  ],
  "test_long_success": [
    0.5703125,
    0.8046875
  ],
  "val_success_norm": [
    0.6142426816906715,
    1.0021920231010168
  ],
  "test_short_success_norm": [
    0.68359375,
    0.99609375
  ],
  "test_long_success_norm": [
    0.712890625,
    1.005859375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1339/probe.json <==
{
  "task": "rand_076",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9997462630271912,
  "probe_test_acc": 0.9981912970542908,
  "balanced_acc": 0.9964646643275619,
  "majority_baseline": 0.7459807073954984,
  "control_task_acc": 0.23754020035266876,
  "selectivity": 0.760651096701622,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2522105896587924,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.9964793410240955,
  "rowsplit_probe_gap": 0.24404763778050742,
  "num_control_classes": 3,
  "control_test_acc": 0.9979903697967529,
  "control_majority": 0.7459807073954984,
  "control_probe_gap": 0.25200966240125455
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_076",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9945739507675171,
  "onpolicy_linear_balanced_acc": 0.9876671301442471,
  "onpolicy_linear_majority": 0.7433681672025724,
  "onpolicy_linear_gap": 0.2512057835649447,
  "onpolicy_linear_recovery": 0.9788566789500118,
  "onpolicy_linear_selectivity": 0.748794212937355,
  "onpolicy_mlp_test_acc": 0.9941720366477966,
  "onpolicy_mlp_balanced_acc": 0.9870625352228445,
  "onpolicy_mlp_majority": 0.7433681672025724,
  "onpolicy_mlp_gap": 0.25080386944522426,
  "onpolicy_mlp_recovery": 0.9772905672352671,
  "onpolicy_mlp_selectivity": 0.7465836107730865,
  "random_linear_test_acc": 0.8993167281150818,
  "random_linear_balanced_acc": 0.8982701061850744,
  "random_linear_majority": 0.4829180064308682,
  "random_linear_gap": 0.4163987216842136,
  "random_linear_recovery": 0.8052856739606091,
  "random_linear_selectivity": 0.6505225151777267,
  "random_mlp_test_acc": 0.8860530257225037,
  "random_mlp_balanced_acc": 0.890145632586736,
  "random_mlp_majority": 0.4829180064308682,
  "random_mlp_gap": 0.4031350192916355,
  "random_mlp_recovery": 0.7796346117353977,
  "random_mlp_selectivity": 0.6412781029939651,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.559881885719074,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8719213839071558
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_076",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.65625,
    0.796875
  ],
  "train_success": [
    0.65625,
    0.796875
  ],
  "policy_loss": [
    0.005351698491722345,
    0.00335966725833714
  ],
  "value_loss": [
    0.2656453549861908,
    0.042651448398828506
  ],
  "entropy": [
    1.0367841720581055,
    0.6254950165748596
  ],
  "val_success": [
    0.5,
    0.7672413793103449
  ],
  "test_short_success": [
    0.5,
    0.828125
  ],
  "test_long_success": [
    0.515625,
    0.7421875
  ],
  "val_success_norm": [
    0.6250125728343415,
    0.9590830703538108
  ],
  "test_short_success_norm": [
    0.625,
    1.03515625
  ],
  "test_long_success_norm": [
    0.64453125,
    0.927734375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1340/probe.json <==
{
  "task": "rand_076",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9994925856590271,
  "probe_test_acc": 0.9987941980361938,
  "balanced_acc": 0.999362952728261,
  "majority_baseline": 0.7455787781350482,
  "control_task_acc": 0.24417202174663544,
  "selectivity": 0.7546221762895584,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2532154199011456,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9976190328598022,
  "rowsplit_balanced_acc": 0.9937606241695678,
  "rowsplit_probe_gap": 0.24087300111377052,
  "num_control_classes": 3,
  "control_test_acc": 0.9987941980361938,
  "control_majority": 0.7455787781350482,
  "control_probe_gap": 0.2532154199011456
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_076",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.998593270778656,
  "onpolicy_linear_balanced_acc": 0.9955071443012506,
  "onpolicy_linear_majority": 0.7504019292604501,
  "onpolicy_linear_gap": 0.24819134151820588,
  "onpolicy_linear_recovery": 0.9943640220568376,
  "onpolicy_linear_selectivity": 0.7580386102199554,
  "onpolicy_mlp_test_acc": 0.998593270778656,
  "onpolicy_mlp_balanced_acc": 0.995272164264042,
  "onpolicy_mlp_majority": 0.7504019292604501,
  "onpolicy_mlp_gap": 0.24819134151820588,
  "onpolicy_mlp_recovery": 0.9943640220568376,
  "onpolicy_mlp_selectivity": 0.7532154619693756,
  "random_linear_test_acc": 0.8995176553726196,
  "random_linear_balanced_acc": 0.8948346673388293,
  "random_linear_majority": 0.4829180064308682,
  "random_linear_gap": 0.41659964894175144,
  "random_linear_recovery": 0.8056742530641879,
  "random_linear_selectivity": 0.6426848471164703,
  "random_mlp_test_acc": 0.8963022232055664,
  "random_mlp_balanced_acc": 0.8965815101461299,
  "random_mlp_majority": 0.4829180064308682,
  "random_mlp_gap": 0.4133842167746982,
  "random_mlp_recovery": 0.7994558346952579,
  "random_mlp_selectivity": 0.6467041522264481,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5478531524111847,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8719213839071558
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_076",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.609375,
    0.796875
  ],
  "train_success": [
    0.609375,
    0.796875
  ],
  "policy_loss": [
    -0.03564726933836937,
    0.19709846377372742
  ],
  "value_loss": [
    0.37272077798843384,
    0.04347943887114525
  ],
  "entropy": [
    1.0598573684692383,
    0.5302069187164307
  ],
  "val_success": [
    0.5172413793103449,
    0.8017241379310345
  ],
  "test_short_success": [
    0.5,
    0.78125
  ],
  "test_long_success": [
    0.5390625,
    0.7578125
  ],
  "val_success_norm": [
    0.6465801932406249,
    1.0021853634821798
  ],
  "test_short_success_norm": [
    0.625,
    0.9765625
  ],
  "test_long_success_norm": [
    0.673828125,
    0.947265625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1341/probe.json <==
{
  "task": "rand_076",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.999154269695282,
  "probe_test_acc": 0.9979903697967529,
  "balanced_acc": 0.9990908950641602,
  "majority_baseline": 0.7502009646302251,
  "control_task_acc": 0.24859324097633362,
  "selectivity": 0.7493971288204193,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2477894051665278,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9964285492897034,
  "rowsplit_balanced_acc": 0.9918026333519798,
  "rowsplit_probe_gap": 0.24047616833732244,
  "num_control_classes": 3,
  "control_test_acc": 0.9983922839164734,
  "control_majority": 0.7502009646302251,
  "control_probe_gap": 0.24819131928624827
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_076",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9989951848983765,
  "onpolicy_linear_balanced_acc": 0.9984934140553621,
  "onpolicy_linear_majority": 0.7514067524115756,
  "onpolicy_linear_gap": 0.24758843248680085,
  "onpolicy_linear_recovery": 0.9959579951934691,
  "onpolicy_linear_selectivity": 0.7526125460863113,
  "onpolicy_mlp_test_acc": 0.9995980858802795,
  "onpolicy_mlp_balanced_acc": 0.9993880048959608,
  "onpolicy_mlp_majority": 0.7514067524115756,
  "onpolicy_mlp_gap": 0.24819133346870392,
  "onpolicy_mlp_recovery": 0.9983832460309385,
  "onpolicy_mlp_selectivity": 0.7504019439220428,
  "random_linear_test_acc": 0.9312701225280762,
  "random_linear_balanced_acc": 0.9342594174055104,
  "random_linear_majority": 0.4829180064308682,
  "random_linear_gap": 0.448352116097208,
  "random_linear_recovery": 0.8670812785463301,
  "random_linear_selectivity": 0.6862942427396774,
  "random_mlp_test_acc": 0.9298633337020874,
  "random_mlp_balanced_acc": 0.9368693173393396,
  "random_mlp_majority": 0.4829180064308682,
  "random_mlp_gap": 0.4469453272712192,
  "random_mlp_recovery": 0.8643606484654439,
  "random_mlp_selectivity": 0.6889067441225052,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5537682241312174,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8719213839071558
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_076/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 1.0,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_077",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.6875
  ],
  "train_success": [
    0.515625,
    0.6875
  ],
  "policy_loss": [
    -0.3268395960330963,
    0.15893632173538208
  ],
  "value_loss": [
    0.2618817985057831,
    0.09121715277433395
  ],
  "entropy": [
    1.0146595239639282,
    0.30293527245521545
  ],
  "val_success": [
    0.5172413793103449,
    0.7327586206896551
  ],
  "test_short_success": [
    0.421875,
    0.640625
  ],
  "test_long_success": [
    0.453125,
    0.7578125
  ],
  "val_success_norm": [
    0.6079230369652909,
    0.8613581703976495
  ],
  "test_short_success_norm": [
    0.49582998916047494,
    0.752927020577111
  ],
  "test_long_success_norm": [
    0.5325581365056054,
    0.8906575731214433
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1337/probe.json <==
{
  "task": "rand_077",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9691305756568909,
  "probe_test_acc": 0.9594051241874695,
  "balanced_acc": 0.948855794271112,
  "majority_baseline": 0.329983922829582,
  "control_task_acc": 0.1454983949661255,
  "selectivity": 0.813906729221344,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6294212013578875,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9581349492073059,
  "rowsplit_balanced_acc": 0.9481265369556807,
  "rowsplit_probe_gap": 0.6452381238104805,
  "num_control_classes": 7,
  "control_test_acc": 0.9594051241874695,
  "control_majority": 0.329983922829582,
  "control_probe_gap": 0.6294212013578875
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_077",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9698553085327148,
  "onpolicy_linear_balanced_acc": 0.9594568787521315,
  "onpolicy_linear_majority": 0.31008842443729906,
  "onpolicy_linear_gap": 0.6597668840954158,
  "onpolicy_linear_recovery": 0.9563064419629447,
  "onpolicy_linear_selectivity": 0.824758842587471,
  "onpolicy_mlp_test_acc": 0.9393087029457092,
  "onpolicy_mlp_balanced_acc": 0.8969478095995926,
  "onpolicy_mlp_majority": 0.31008842443729906,
  "onpolicy_mlp_gap": 0.6292202785084102,
  "onpolicy_mlp_recovery": 0.9120303250386976,
  "onpolicy_mlp_selectivity": 0.7913987338542938,
  "random_linear_test_acc": 0.8436495065689087,
  "random_linear_balanced_acc": 0.8409145056660149,
  "random_linear_majority": 0.24758842443729903,
  "random_linear_gap": 0.5960610821316097,
  "random_linear_recovery": 0.7922008399270538,
  "random_linear_selectivity": 0.702974259853363,
  "random_mlp_test_acc": 0.8211414813995361,
  "random_mlp_balanced_acc": 0.8181835515349244,
  "random_mlp_majority": 0.24758842443729903,
  "random_mlp_gap": 0.5735530569622371,
  "random_mlp_recovery": 0.7622863278429732,
  "random_mlp_selectivity": 0.6790594905614853,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8745991847519401,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9625044312076295
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_077",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.671875
  ],
  "train_success": [
    0.390625,
    0.671875
  ],
  "policy_loss": [
    -0.18950866162776947,
    -0.3686671555042267
  ],
  "value_loss": [
    0.12361602485179901,
    0.05629350617527962
  ],
  "entropy": [
    1.0065157413482666,
    0.33264049887657166
  ],
  "val_success": [
    0.3879310344827586,
    0.7068965517241379
  ],
  "test_short_success": [
    0.34375,
    0.609375
  ],
  "test_long_success": [
    0.3671875,
    0.6640625
  ],
  "val_success_norm": [
    0.45607758413812766,
    0.8308264424530636
  ],
  "test_short_success_norm": [
    0.40400962079746994,
    0.7161988732318056
  ],
  "test_long_success_norm": [
    0.43155573130626634,
    0.7804731310858009
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1338/probe.json <==
{
  "task": "rand_077",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9010487198829651,
  "probe_test_acc": 0.8872588276863098,
  "balanced_acc": 0.8520253897609297,
  "majority_baseline": 0.2869774919614148,
  "control_task_acc": 0.13323955237865448,
  "selectivity": 0.7540192753076553,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6002813357248951,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8896825313568115,
  "rowsplit_balanced_acc": 0.8549116792618026,
  "rowsplit_probe_gap": 0.5898809440552242,
  "num_control_classes": 7,
  "control_test_acc": 0.887057900428772,
  "control_majority": 0.2869774919614148,
  "control_probe_gap": 0.6000804084673572
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_077",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8627411723136902,
  "onpolicy_linear_balanced_acc": 0.8276937628556019,
  "onpolicy_linear_majority": 0.29059485530546625,
  "onpolicy_linear_gap": 0.5721463170082239,
  "onpolicy_linear_recovery": 0.8065156015390715,
  "onpolicy_linear_selectivity": 0.7264871597290039,
  "onpolicy_mlp_test_acc": 0.8428456783294678,
  "onpolicy_mlp_balanced_acc": 0.8170519314378881,
  "onpolicy_mlp_majority": 0.29059485530546625,
  "onpolicy_mlp_gap": 0.5522508230240015,
  "onpolicy_mlp_recovery": 0.7784702819737767,
  "onpolicy_mlp_selectivity": 0.7025723606348038,
  "random_linear_test_acc": 0.7767282724380493,
  "random_linear_balanced_acc": 0.7748550982629426,
  "random_linear_majority": 0.24758842443729903,
  "random_linear_gap": 0.5291398480007503,
  "random_linear_recovery": 0.7032585159326211,
  "random_linear_selectivity": 0.6302250623703003,
  "random_mlp_test_acc": 0.7431672215461731,
  "random_mlp_balanced_acc": 0.738901076039018,
  "random_mlp_majority": 0.24758842443729903,
  "random_mlp_gap": 0.4955787971088741,
  "random_mlp_recovery": 0.6586538713711959,
  "random_mlp_selectivity": 0.5994775146245956,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9016086096073899,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9625044312076295
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 1.0,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 1.0,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_077",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.65625
  ],
  "train_success": [
    0.375,
    0.65625
  ],
  "policy_loss": [
    -0.053250934928655624,
    -0.1850455403327942
  ],
  "value_loss": [
    0.06679236143827438,
    0.01914648711681366
  ],
  "entropy": [
    1.061731219291687,
    0.2765756845474243
  ],
  "val_success": [
    0.4482758620689655,
    0.7327586206896551
  ],
  "test_short_success": [
    0.40625,
    0.75
  ],
  "test_long_success": [
    0.4921875,
    0.7578125
  ],
  "val_success_norm": [
    0.5269039793445347,
    0.8612084238588916
  ],
  "test_short_success_norm": [
    0.4774659154879036,
    0.8814755362852912
  ],
  "test_long_success_norm": [
    0.5784683206871231,
    0.8906575731214433
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1339/probe.json <==
{
  "task": "rand_077",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.976488471031189,
  "probe_test_acc": 0.9519694447517395,
  "balanced_acc": 0.9371089812765334,
  "majority_baseline": 0.2845659163987138,
  "control_task_acc": 0.13987138867378235,
  "selectivity": 0.8120980560779572,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6674035283530257,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9628968238830566,
  "rowsplit_balanced_acc": 0.9536231870926296,
  "rowsplit_probe_gap": 0.6755952365814694,
  "num_control_classes": 7,
  "control_test_acc": 0.9517685174942017,
  "control_majority": 0.2845659163987138,
  "control_probe_gap": 0.6672026010954879
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_077",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9461414813995361,
  "onpolicy_linear_balanced_acc": 0.927304643088754,
  "onpolicy_linear_majority": 0.2771302250803859,
  "onpolicy_linear_gap": 0.6690112563191503,
  "onpolicy_linear_recovery": 0.9254934699594362,
  "onpolicy_linear_selectivity": 0.811294212937355,
  "onpolicy_mlp_test_acc": 0.9467443823814392,
  "onpolicy_mlp_balanced_acc": 0.9320762027290759,
  "onpolicy_mlp_majority": 0.2771302250803859,
  "onpolicy_mlp_gap": 0.6696141573010533,
  "onpolicy_mlp_recovery": 0.9263275081262279,
  "onpolicy_mlp_selectivity": 0.803255632519722,
  "random_linear_test_acc": 0.8346061110496521,
  "random_linear_balanced_acc": 0.8337837335110814,
  "random_linear_majority": 0.24758842443729903,
  "random_linear_gap": 0.5870176866123531,
  "random_linear_recovery": 0.7801816262241102,
  "random_linear_selectivity": 0.6875,
  "random_mlp_test_acc": 0.8193327784538269,
  "random_mlp_balanced_acc": 0.8185178089372042,
  "random_mlp_majority": 0.24758842443729903,
  "random_mlp_gap": 0.5717443540165279,
  "random_mlp_recovery": 0.7598824534151289,
  "random_mlp_selectivity": 0.6726285964250565,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9058864357173088,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9625044312076295
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 1.0,
  "8": 0.75,
  "9": 1.0,
  "10": 1.0,
  "11": 0.25,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 0.25,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_077",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.640625
  ],
  "train_success": [
    0.453125,
    0.640625
  ],
  "policy_loss": [
    0.04602598026394844,
    0.07791425287723541
  ],
  "value_loss": [
    0.18840104341506958,
    0.07419341057538986
  ],
  "entropy": [
    1.0367358922958374,
    0.275918573141098
  ],
  "val_success": [
    0.4396551724137931,
    0.6896551724137931
  ],
  "test_short_success": [
    0.46875,
    0.703125
  ],
  "test_long_success": [
    0.390625,
    0.65625
  ],
  "val_success_norm": [
    0.516696085798455,
    0.81048426387152
  ],
  "test_short_success_norm": [
    0.5509222101783395,
    0.8263833152674719
  ],
  "test_long_success_norm": [
    0.459101841815177,
    0.7712910942494973
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1340/probe.json <==
{
  "task": "rand_077",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9145805239677429,
  "probe_test_acc": 0.8786173462867737,
  "balanced_acc": 0.8407844077264176,
  "majority_baseline": 0.3116961414790997,
  "control_task_acc": 0.14208199083805084,
  "selectivity": 0.7365353554487228,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5669212048076739,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8940476179122925,
  "rowsplit_balanced_acc": 0.8632991560731599,
  "rowsplit_probe_gap": 0.5742063480710227,
  "num_control_classes": 7,
  "control_test_acc": 0.8786173462867737,
  "control_majority": 0.3116961414790997,
  "control_probe_gap": 0.5669212048076739
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_077",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8838424682617188,
  "onpolicy_linear_balanced_acc": 0.8406316509870846,
  "onpolicy_linear_majority": 0.3165192926045016,
  "onpolicy_linear_gap": 0.5673231756572171,
  "onpolicy_linear_recovery": 0.8300500211909181,
  "onpolicy_linear_selectivity": 0.7477894127368927,
  "onpolicy_mlp_test_acc": 0.7680867910385132,
  "onpolicy_mlp_balanced_acc": 0.7462769275958347,
  "onpolicy_mlp_majority": 0.3165192926045016,
  "onpolicy_mlp_gap": 0.45156749843401156,
  "onpolicy_mlp_recovery": 0.6606879953565544,
  "onpolicy_mlp_selectivity": 0.6284163743257523,
  "random_linear_test_acc": 0.7309083342552185,
  "random_linear_balanced_acc": 0.7279231696120474,
  "random_linear_majority": 0.24758842443729903,
  "random_linear_gap": 0.4833199098179195,
  "random_linear_recovery": 0.642361076723816,
  "random_linear_selectivity": 0.5880224853754044,
  "random_mlp_test_acc": 0.666599690914154,
  "random_mlp_balanced_acc": 0.6691562845871406,
  "random_mlp_majority": 0.24758842443729903,
  "random_mlp_gap": 0.41901126647685505,
  "random_mlp_recovery": 0.5568910421978714,
  "random_mlp_selectivity": 0.5184887647628784,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8851022570747248,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9625044312076295
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 0.0,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_077",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.78125
  ],
  "train_success": [
    0.359375,
    0.78125
  ],
  "policy_loss": [
    0.06023373454809189,
    0.05094997212290764
  ],
  "value_loss": [
    0.2432045042514801,
    0.03878932073712349
  ],
  "entropy": [
    1.0600677728652954,
    0.2989499568939209
  ],
  "val_success": [
    0.3793103448275862,
    0.7155172413793104
  ],
  "test_short_success": [
    0.3125,
    0.625
  ],
  "test_long_success": [
    0.4140625,
    0.6484375
  ],
  "val_success_norm": [
    0.4458384908007708,
    0.8409439888512565
  ],
  "test_short_success_norm": [
    0.36728147345235274,
    0.7345629469043811
  ],
  "test_long_success_norm": [
    0.4866479523240876,
    0.7621090574131938
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1341/probe.json <==
{
  "task": "rand_077",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9496785998344421,
  "probe_test_acc": 0.9095659255981445,
  "balanced_acc": 0.8820105255483439,
  "majority_baseline": 0.32616559485530544,
  "control_task_acc": 0.1531350463628769,
  "selectivity": 0.7564308792352676,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.583400330742839,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9321428537368774,
  "rowsplit_balanced_acc": 0.908518405583285,
  "rowsplit_probe_gap": 0.5984126950067188,
  "num_control_classes": 7,
  "control_test_acc": 0.9095659255981445,
  "control_majority": 0.32616559485530544,
  "control_probe_gap": 0.583400330742839
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_077",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.931471049785614,
  "onpolicy_linear_balanced_acc": 0.9015915604112453,
  "onpolicy_linear_majority": 0.3432475884244373,
  "onpolicy_linear_gap": 0.5882234613611768,
  "onpolicy_linear_recovery": 0.8956548175438236,
  "onpolicy_linear_selectivity": 0.7976286113262177,
  "onpolicy_mlp_test_acc": 0.9250401854515076,
  "onpolicy_mlp_balanced_acc": 0.9001023036963346,
  "onpolicy_mlp_majority": 0.3432475884244373,
  "onpolicy_mlp_gap": 0.5817925970270703,
  "onpolicy_mlp_recovery": 0.885862901715637,
  "onpolicy_mlp_selectivity": 0.7773311883211136,
  "random_linear_test_acc": 0.8368167281150818,
  "random_linear_balanced_acc": 0.8376263676115029,
  "random_linear_majority": 0.24758842443729903,
  "random_linear_gap": 0.5892283036777828,
  "random_linear_recovery": 0.783119668563207,
  "random_linear_selectivity": 0.694734737277031,
  "random_mlp_test_acc": 0.8120980858802795,
  "random_mlp_balanced_acc": 0.8088670566920346,
  "random_mlp_majority": 0.24758842443729903,
  "random_mlp_gap": 0.5645096614429805,
  "random_mlp_recovery": 0.7502671141400297,
  "random_mlp_selectivity": 0.6828778237104416,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8775373812620041,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9625044312076295
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_077/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 1.0,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 1.0,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_078",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.578125
  ],
  "train_success": [
    0.484375,
    0.578125
  ],
  "policy_loss": [
    -0.08861727267503738,
    -0.10923529416322708
  ],
  "value_loss": [
    0.17905759811401367,
    0.11024770885705948
  ],
  "entropy": [
    1.0144819021224976,
    0.19930069148540497
  ],
  "val_success": [
    0.45689655172413796,
    0.3620689655172414
  ],
  "test_short_success": [
    0.4375,
    0.421875
  ],
  "test_long_success": [
    0.375,
    0.4296875
  ],
  "val_success_norm": [
    0.5947912583459074,
    0.4714624530859186
  ],
  "test_short_success_norm": [
    0.5681243467860595,
    0.5478341915437008
  ],
  "test_long_success_norm": [
    0.48696372581661596,
    0.5579792691648724
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1337/probe.json <==
{
  "task": "rand_078",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3385487198829651,
  "probe_test_acc": 0.29983922839164734,
  "balanced_acc": 0.29180459600509323,
  "majority_baseline": 0.23191318327974275,
  "control_task_acc": 0.199758842587471,
  "selectivity": 0.10008038580417633,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06792604511190459,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.30218252539634705,
  "rowsplit_balanced_acc": 0.295138140736466,
  "rowsplit_probe_gap": 0.07599204920587085,
  "num_control_classes": 5,
  "control_test_acc": 0.29983922839164734,
  "control_majority": 0.23191318327974275,
  "control_probe_gap": 0.06792604511190459
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_078",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3092845678329468,
  "onpolicy_linear_balanced_acc": 0.298398669538814,
  "onpolicy_linear_majority": 0.2377411575562701,
  "onpolicy_linear_gap": 0.07154341027667668,
  "onpolicy_linear_recovery": 0.09385710770807888,
  "onpolicy_linear_selectivity": 0.11113344132900238,
  "onpolicy_mlp_test_acc": 0.33279743790626526,
  "onpolicy_mlp_balanced_acc": 0.32401396649319764,
  "onpolicy_mlp_majority": 0.2377411575562701,
  "onpolicy_mlp_gap": 0.09505628034999516,
  "onpolicy_mlp_recovery": 0.12470341445335512,
  "onpolicy_mlp_selectivity": 0.13846464455127716,
  "random_linear_test_acc": 0.25502410531044006,
  "random_linear_balanced_acc": 0.2506070232156965,
  "random_linear_majority": 0.2162379421221865,
  "random_linear_gap": 0.038786163188253564,
  "random_linear_recovery": 0.04948716616019224,
  "random_linear_selectivity": 0.052652716636657715,
  "random_mlp_test_acc": 0.2978295683860779,
  "random_mlp_balanced_acc": 0.2948070624252343,
  "random_mlp_majority": 0.2162379421221865,
  "random_mlp_gap": 0.08159162626389138,
  "random_mlp_recovery": 0.1041025467408009,
  "random_mlp_selectivity": 0.0982716977596283,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9963453403936762,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9983456442671601
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_078",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.359375
  ],
  "train_success": [
    0.390625,
    0.359375
  ],
  "policy_loss": [
    0.41335800290107727,
    -0.2985430657863617
  ],
  "value_loss": [
    0.060063932090997696,
    0.0796881839632988
  ],
  "entropy": [
    1.0063769817352295,
    0.13665035367012024
  ],
  "val_success": [
    0.31896551724137934,
    0.4051724137931034
  ],
  "test_short_success": [
    0.390625,
    0.328125
  ],
  "test_long_success": [
    0.4375,
    0.3359375
  ],
  "val_success_norm": [
    0.4147904416731635,
    0.5267523309446973
  ],
  "test_short_success_norm": [
    0.5072538810589782,
    0.4260932600895383
  ],
  "test_long_success_norm": [
    0.568124346786052,
    0.43623833771071846
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1338/probe.json <==
{
  "task": "rand_078",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3448071777820587,
  "probe_test_acc": 0.3108922839164734,
  "balanced_acc": 0.30423438972269545,
  "majority_baseline": 0.23593247588424437,
  "control_task_acc": 0.20699356496334076,
  "selectivity": 0.10389871895313263,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07495980803222901,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3136904835700989,
  "rowsplit_balanced_acc": 0.3084623244503844,
  "rowsplit_probe_gap": 0.07976191214152745,
  "num_control_classes": 5,
  "control_test_acc": 0.3133038580417633,
  "control_majority": 0.23593247588424437,
  "control_probe_gap": 0.07737138215751893
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_078",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.30285370349884033,
  "onpolicy_linear_balanced_acc": 0.29918115599558476,
  "onpolicy_linear_majority": 0.22909967845659163,
  "onpolicy_linear_gap": 0.0737540250422487,
  "onpolicy_linear_recovery": 0.09567258305793262,
  "onpolicy_linear_selectivity": 0.09786978363990784,
  "onpolicy_mlp_test_acc": 0.34184083342552185,
  "onpolicy_mlp_balanced_acc": 0.337179065455007,
  "onpolicy_mlp_majority": 0.22909967845659163,
  "onpolicy_mlp_gap": 0.11274115496893022,
  "onpolicy_mlp_recovery": 0.14624608632048924,
  "onpolicy_mlp_selectivity": 0.14670418202877045,
  "random_linear_test_acc": 0.26647910475730896,
  "random_linear_balanced_acc": 0.2640777792395923,
  "random_linear_majority": 0.2162379421221865,
  "random_linear_gap": 0.05024116263512246,
  "random_linear_recovery": 0.06410257058265881,
  "random_linear_selectivity": 0.06812702119350433,
  "random_mlp_test_acc": 0.2903938889503479,
  "random_mlp_balanced_acc": 0.28919379207718093,
  "random_mlp_majority": 0.2162379421221865,
  "random_mlp_gap": 0.0741559468281614,
  "random_mlp_recovery": 0.09461538241459773,
  "random_mlp_selectivity": 0.0854099690914154,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9971823413747509,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9983456442671601
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 1.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_078",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.390625
  ],
  "train_success": [
    0.453125,
    0.390625
  ],
  "policy_loss": [
    -0.37496960163116455,
    -0.054614827036857605
  ],
  "value_loss": [
    0.08947925269603729,
    0.029609832912683487
  ],
  "entropy": [
    1.0622080564498901,
    0.09226930886507034
  ],
  "val_success": [
    0.41379310344827586,
    0.41379310344827586
  ],
  "test_short_success": [
    0.4375,
    0.421875
  ],
  "test_long_success": [
    0.359375,
    0.390625
  ],
  "val_success_norm": [
    0.5383741509909824,
    0.5384837730405138
  ],
  "test_short_success_norm": [
    0.5681243467860602,
    0.5478341915436968
  ],
  "test_long_success_norm": [
    0.46667357057425696,
    0.507253881058975
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1339/probe.json <==
{
  "task": "rand_078",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.4292963445186615,
  "probe_test_acc": 0.37982314825057983,
  "balanced_acc": 0.37298396056151106,
  "majority_baseline": 0.27270900321543406,
  "control_task_acc": 0.19614148139953613,
  "selectivity": 0.1836816668510437,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10711414503514577,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.40337300300598145,
  "rowsplit_balanced_acc": 0.39618188033916446,
  "rowsplit_probe_gap": 0.13670633633931478,
  "num_control_classes": 5,
  "control_test_acc": 0.3818328082561493,
  "control_majority": 0.27270900321543406,
  "control_probe_gap": 0.10912380504071523
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_078",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.378014475107193,
  "onpolicy_linear_balanced_acc": 0.3721142376415806,
  "onpolicy_linear_majority": 0.2682877813504823,
  "onpolicy_linear_gap": 0.10972669375671068,
  "onpolicy_linear_recovery": 0.14995881025360952,
  "onpolicy_linear_selectivity": 0.18549035489559174,
  "onpolicy_mlp_test_acc": 0.4123794138431549,
  "onpolicy_mlp_balanced_acc": 0.40139527721991286,
  "onpolicy_mlp_majority": 0.2682877813504823,
  "onpolicy_mlp_gap": 0.1440916324926726,
  "onpolicy_mlp_recovery": 0.1969239119152812,
  "onpolicy_mlp_selectivity": 0.21603697538375854,
  "random_linear_test_acc": 0.2986334264278412,
  "random_linear_balanced_acc": 0.29486745909795303,
  "random_linear_majority": 0.2162379421221865,
  "random_linear_gap": 0.08239548430565469,
  "random_linear_recovery": 0.10512818715511224,
  "random_linear_selectivity": 0.10651123523712158,
  "random_mlp_test_acc": 0.3239549696445465,
  "random_mlp_balanced_acc": 0.3210628908781712,
  "random_mlp_majority": 0.2162379421221865,
  "random_mlp_gap": 0.10771702752236001,
  "random_mlp_recovery": 0.13743587921827266,
  "random_mlp_selectivity": 0.11977490782737732,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.974821974130539,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9983456442671601
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_078",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.4375
  ],
  "train_success": [
    0.390625,
    0.4375
  ],
  "policy_loss": [
    0.0367836058139801,
    0.017793573439121246
  ],
  "value_loss": [
    0.19286613166332245,
    0.07787710428237915
  ],
  "entropy": [
    1.036791205406189,
    0.24328702688217163
  ],
  "val_success": [
    0.4051724137931034,
    0.4051724137931034
  ],
  "test_short_success": [
    0.4375,
    0.484375
  ],
  "test_long_success": [
    0.40625,
    0.375
  ],
  "val_success_norm": [
    0.5261540179200085,
    0.5277382176516129
  ],
  "test_short_success_norm": [
    0.5681243467860558,
    0.6289948125131328
  ],
  "test_long_success_norm": [
    0.527544036301334,
    0.48696372581661596
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1340/probe.json <==
{
  "task": "rand_078",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.34641405940055847,
  "probe_test_acc": 0.30767685174942017,
  "balanced_acc": 0.3006018647227086,
  "majority_baseline": 0.22367363344051447,
  "control_task_acc": 0.19634243845939636,
  "selectivity": 0.1113344132900238,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0840032183089057,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31706348061561584,
  "rowsplit_balanced_acc": 0.3088096775756661,
  "rowsplit_probe_gap": 0.08650792506006028,
  "num_control_classes": 5,
  "control_test_acc": 0.30767685174942017,
  "control_majority": 0.22367363344051447,
  "control_probe_gap": 0.0840032183089057
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_078",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.30747589468955994,
  "onpolicy_linear_balanced_acc": 0.30376545900913754,
  "onpolicy_linear_majority": 0.2212620578778135,
  "onpolicy_linear_gap": 0.08621383681174644,
  "onpolicy_linear_recovery": 0.11070969083232265,
  "onpolicy_linear_selectivity": 0.11354503035545349,
  "onpolicy_mlp_test_acc": 0.3313906788825989,
  "onpolicy_mlp_balanced_acc": 0.32771746401517926,
  "onpolicy_mlp_majority": 0.2212620578778135,
  "onpolicy_mlp_gap": 0.11012862100478538,
  "onpolicy_mlp_recovery": 0.1414193595147902,
  "onpolicy_mlp_selectivity": 0.13303859531879425,
  "random_linear_test_acc": 0.2765273451805115,
  "random_linear_balanced_acc": 0.2720771393074736,
  "random_linear_majority": 0.2162379421221865,
  "random_linear_gap": 0.060289403058324975,
  "random_linear_recovery": 0.07692309477390387,
  "random_linear_selectivity": 0.07495981454849243,
  "random_mlp_test_acc": 0.3131029009819031,
  "random_mlp_balanced_acc": 0.3108276801064572,
  "random_mlp_majority": 0.2162379421221865,
  "random_mlp_gap": 0.09686495885971658,
  "random_mlp_recovery": 0.123589752637423,
  "random_mlp_selectivity": 0.11254020035266876,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9978168447345842,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9983456442671601
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.75,
  "9": 0.75,
  "10": 0.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.0,
  "20": 0.75,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_078",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.53125
  ],
  "train_success": [
    0.34375,
    0.53125
  ],
  "policy_loss": [
    -0.08094577491283417,
    0.27688655257225037
  ],
  "value_loss": [
    0.2291523814201355,
    0.05798260495066643
  ],
  "entropy": [
    1.0602623224258423,
    0.07623044401407242
  ],
  "val_success": [
    0.41379310344827586,
    0.5431034482758621
  ],
  "test_short_success": [
    0.34375,
    0.5
  ],
  "test_long_success": [
    0.4921875,
    0.359375
  ],
  "val_success_norm": [
    0.537789470599469,
    0.706735440875102
  ],
  "test_short_success_norm": [
    0.4463834153318974,
    0.6492849677554957
  ],
  "test_long_success_norm": [
    0.6391398901343084,
    0.46667357057425696
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1341/probe.json <==
{
  "task": "rand_078",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.7731732130050659,
  "probe_test_acc": 0.701567530632019,
  "balanced_acc": 0.6576693678786352,
  "majority_baseline": 0.35008038585209006,
  "control_task_acc": 0.19774919748306274,
  "selectivity": 0.5038183331489563,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.351487144779929,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7404761910438538,
  "rowsplit_balanced_acc": 0.700242644516839,
  "rowsplit_probe_gap": 0.3833333339009966,
  "num_control_classes": 5,
  "control_test_acc": 0.701567530632019,
  "control_majority": 0.35008038585209006,
  "control_probe_gap": 0.351487144779929
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_078",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6961414813995361,
  "onpolicy_linear_balanced_acc": 0.6561830492708657,
  "onpolicy_linear_majority": 0.33762057877813506,
  "onpolicy_linear_gap": 0.35852090262140107,
  "onpolicy_linear_recovery": 0.5412621393944452,
  "onpolicy_linear_selectivity": 0.49718649685382843,
  "onpolicy_mlp_test_acc": 0.6961414813995361,
  "onpolicy_mlp_balanced_acc": 0.6624537211078175,
  "onpolicy_mlp_majority": 0.33762057877813506,
  "onpolicy_mlp_gap": 0.35852090262140107,
  "onpolicy_mlp_recovery": 0.5412621393944452,
  "onpolicy_mlp_selectivity": 0.4975884258747101,
  "random_linear_test_acc": 0.39730706810951233,
  "random_linear_balanced_acc": 0.394886778495872,
  "random_linear_majority": 0.2162379421221865,
  "random_linear_gap": 0.18106912598732583,
  "random_linear_recovery": 0.23102563356741881,
  "random_linear_selectivity": 0.19614146649837494,
  "random_mlp_test_acc": 0.4115755558013916,
  "random_mlp_balanced_acc": 0.4093275688536749,
  "random_mlp_majority": 0.2162379421221865,
  "random_mlp_gap": 0.1953376136792051,
  "random_mlp_recovery": 0.24923076042762168,
  "random_mlp_selectivity": 0.21141478419303894,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9467641897569082,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9983456442671601
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_078/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 1.0,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_079",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.515625
  ],
  "train_success": [
    0.171875,
    0.515625
  ],
  "policy_loss": [
    0.2154395878314972,
    0.05841466411948204
  ],
  "value_loss": [
    0.025590721517801285,
    0.12504585087299347
  ],
  "entropy": [
    0.6006262898445129,
    0.015104509890079498
  ],
  "val_success": [
    0.3017241379310345,
    0.29310344827586204
  ],
  "test_short_success": [
    0.328125,
    0.21875
  ],
  "test_long_success": [
    0.2734375,
    0.2421875
  ],
  "val_success_norm": [
    0.4341075583048876,
    0.4213324973560051
  ],
  "test_short_success_norm": [
    0.46666353882985534,
    0.31110838958037124
  ],
  "test_long_success_norm": [
    0.38888238834764366,
    0.34443868657501986
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1337/probe.json <==
{
  "task": "rand_079",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.25152233242988586,
  "probe_test_acc": 0.24899516999721527,
  "balanced_acc": 0.24682536772487157,
  "majority_baseline": 0.1587620578778135,
  "control_task_acc": 0.14971864223480225,
  "selectivity": 0.09927652776241302,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09023311211940177,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22797618806362152,
  "rowsplit_balanced_acc": 0.22516216458807617,
  "rowsplit_probe_gap": 0.06607142615885961,
  "num_control_classes": 7,
  "control_test_acc": 0.24899516999721527,
  "control_majority": 0.1587620578778135,
  "control_probe_gap": 0.09023311211940177
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_079",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2508038580417633,
  "onpolicy_linear_balanced_acc": 0.24849605418776283,
  "onpolicy_linear_majority": 0.15815916398713825,
  "onpolicy_linear_gap": 0.09264469405462505,
  "onpolicy_linear_recovery": 0.11005013072709818,
  "onpolicy_linear_selectivity": 0.10048231482505798,
  "onpolicy_mlp_test_acc": 0.26346462965011597,
  "onpolicy_mlp_balanced_acc": 0.2664347942245492,
  "onpolicy_mlp_majority": 0.15815916398713825,
  "onpolicy_mlp_gap": 0.10530546566297772,
  "onpolicy_mlp_recovery": 0.12508951948889405,
  "onpolicy_mlp_selectivity": 0.1241961419582367,
  "random_linear_test_acc": 0.23452572524547577,
  "random_linear_balanced_acc": 0.2253033266050865,
  "random_linear_majority": 0.17986334405144694,
  "random_linear_gap": 0.05466238119402883,
  "random_linear_recovery": 0.06665033296287368,
  "random_linear_selectivity": 0.08802251517772675,
  "random_mlp_test_acc": 0.26406753063201904,
  "random_mlp_balanced_acc": 0.2545598908764563,
  "random_mlp_majority": 0.17986334405144694,
  "random_mlp_gap": 0.0842041865805721,
  "random_mlp_recovery": 0.1026709219370073,
  "random_mlp_selectivity": 0.11032958328723907,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988440870479602,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972592351075856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.75,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_079",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.234375
  ],
  "train_success": [
    0.3125,
    0.234375
  ],
  "policy_loss": [
    -0.4608938694000244,
    -0.3367438316345215
  ],
  "value_loss": [
    0.1266806274652481,
    0.08701159805059433
  ],
  "entropy": [
    0.6861124634742737,
    0.07794801145792007
  ],
  "val_success": [
    0.2413793103448276,
    0.35344827586206895
  ],
  "test_short_success": [
    0.4375,
    0.265625
  ],
  "test_long_success": [
    0.3125,
    0.3671875
  ],
  "val_success_norm": [
    0.34978585424318,
    0.5124068007636039
  ],
  "test_short_success_norm": [
    0.6222140000354275,
    0.3777751929698358
  ],
  "test_long_success_norm": [
    0.444437015376841,
    0.5222134923803249
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1338/probe.json <==
{
  "task": "rand_079",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29964479804039,
  "probe_test_acc": 0.2735128700733185,
  "balanced_acc": 0.26877015163685575,
  "majority_baseline": 0.164991961414791,
  "control_task_acc": 0.14730706810951233,
  "selectivity": 0.12620580196380615,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10852090865852748,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26051586866378784,
  "rowsplit_balanced_acc": 0.255775484664936,
  "rowsplit_probe_gap": 0.09999999564791481,
  "num_control_classes": 7,
  "control_test_acc": 0.27170416712760925,
  "control_majority": 0.164991961414791,
  "control_probe_gap": 0.10671220571281825
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_079",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26868972182273865,
  "onpolicy_linear_balanced_acc": 0.2647041790002459,
  "onpolicy_linear_majority": 0.1579581993569132,
  "onpolicy_linear_gap": 0.11073152246582546,
  "onpolicy_linear_recovery": 0.13150359326729058,
  "onpolicy_linear_selectivity": 0.11635853350162506,
  "onpolicy_mlp_test_acc": 0.2978295683860779,
  "onpolicy_mlp_balanced_acc": 0.2930130431666277,
  "onpolicy_mlp_majority": 0.1579581993569132,
  "onpolicy_mlp_gap": 0.1398713690291647,
  "onpolicy_mlp_recovery": 0.16610976904275027,
  "onpolicy_mlp_selectivity": 0.1623794138431549,
  "random_linear_test_acc": 0.23191317915916443,
  "random_linear_balanced_acc": 0.2195783188675465,
  "random_linear_majority": 0.17986334405144694,
  "random_linear_gap": 0.05204983510771749,
  "random_linear_recovery": 0.0634648320254845,
  "random_linear_selectivity": 0.1051044911146164,
  "random_mlp_test_acc": 0.2751205861568451,
  "random_mlp_balanced_acc": 0.26709148623016643,
  "random_mlp_majority": 0.17986334405144694,
  "random_mlp_gap": 0.09525724210539815,
  "random_mlp_recovery": 0.1161480119373833,
  "random_mlp_selectivity": 0.14007236063480377,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988000829848427,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972592351075856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_079",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.234375
  ],
  "train_success": [
    0.359375,
    0.234375
  ],
  "policy_loss": [
    -0.035754792392253876,
    0.0998605489730835
  ],
  "value_loss": [
    0.11500466614961624,
    0.02818070538341999
  ],
  "entropy": [
    0.6478351950645447,
    0.0012050600489601493
  ],
  "val_success": [
    0.35344827586206895,
    0.19827586206896552
  ],
  "test_short_success": [
    0.328125,
    0.40625
  ],
  "test_long_success": [
    0.2734375,
    0.296875
  ],
  "val_success_norm": [
    0.5093227488283116,
    0.2843590043093346
  ],
  "test_short_success_norm": [
    0.4666625737588874,
    0.5777727811410216
  ],
  "test_long_success_norm": [
    0.38888238791032526,
    0.4222151640233994
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1339/probe.json <==
{
  "task": "rand_079",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2500845789909363,
  "probe_test_acc": 0.2333199381828308,
  "balanced_acc": 0.22111958065865997,
  "majority_baseline": 0.17282958199356913,
  "control_task_acc": 0.14308682084083557,
  "selectivity": 0.09023311734199524,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.060490356189261685,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21408730745315552,
  "rowsplit_balanced_acc": 0.1970491739069153,
  "rowsplit_probe_gap": 0.02638889475474282,
  "num_control_classes": 7,
  "control_test_acc": 0.22990353405475616,
  "control_majority": 0.17282958199356913,
  "control_probe_gap": 0.05707395206118704
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_079",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23211415112018585,
  "onpolicy_linear_balanced_acc": 0.21962484924059833,
  "onpolicy_linear_majority": 0.17483922829581994,
  "onpolicy_linear_gap": 0.057274922824365915,
  "onpolicy_linear_recovery": 0.0694106224973319,
  "onpolicy_linear_selectivity": 0.09063504636287689,
  "onpolicy_mlp_test_acc": 0.2325160801410675,
  "onpolicy_mlp_balanced_acc": 0.22487668427990734,
  "onpolicy_mlp_majority": 0.17483922829581994,
  "onpolicy_mlp_gap": 0.05767685184524757,
  "onpolicy_mlp_recovery": 0.06989771426740184,
  "onpolicy_mlp_selectivity": 0.08661575615406036,
  "random_linear_test_acc": 0.21061092615127563,
  "random_linear_balanced_acc": 0.19691798975847477,
  "random_linear_majority": 0.17986334405144694,
  "random_linear_gap": 0.030747582099828696,
  "random_linear_recovery": 0.037490803364064594,
  "random_linear_selectivity": 0.05888262391090393,
  "random_mlp_test_acc": 0.24176044762134552,
  "random_mlp_balanced_acc": 0.22925497207827103,
  "random_mlp_majority": 0.17986334405144694,
  "random_mlp_gap": 0.06189710356989858,
  "random_mlp_recovery": 0.07547169501686238,
  "random_mlp_selectivity": 0.0952572375535965,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9960174706631862,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972592351075856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 1.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.75,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_079",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.140625
  ],
  "train_success": [
    0.25,
    0.140625
  ],
  "policy_loss": [
    0.0023088096641004086,
    -0.003712584264576435
  ],
  "value_loss": [
    0.10015392303466797,
    0.04094907268881798
  ],
  "entropy": [
    0.6633720397949219,
    0.06970935314893723
  ],
  "val_success": [
    0.25862068965517243,
    0.2672413793103448
  ],
  "test_short_success": [
    0.28125,
    0.28125
  ],
  "test_long_success": [
    0.296875,
    0.3203125
  ],
  "val_success_norm": [
    0.3757117867394242,
    0.38830606759970643
  ],
  "test_short_success_norm": [
    0.39999677229412567,
    0.3999944344414298
  ],
  "test_long_success_norm": [
    0.42221516434891604,
    0.4555479404482335
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1340/probe.json <==
{
  "task": "rand_079",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2817997336387634,
  "probe_test_acc": 0.2423633486032486,
  "balanced_acc": 0.2394359697379886,
  "majority_baseline": 0.16057073954983922,
  "control_task_acc": 0.14469453692436218,
  "selectivity": 0.09766881167888641,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08179260905340938,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22460317611694336,
  "rowsplit_balanced_acc": 0.2225715694479231,
  "rowsplit_probe_gap": 0.07519841421218146,
  "num_control_classes": 7,
  "control_test_acc": 0.2423633486032486,
  "control_majority": 0.16057073954983922,
  "control_probe_gap": 0.08179260905340938
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_079",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24899516999721527,
  "onpolicy_linear_balanced_acc": 0.24507704786092988,
  "onpolicy_linear_majority": 0.1567524115755627,
  "onpolicy_linear_gap": 0.09224275842165258,
  "onpolicy_linear_recovery": 0.10938988701290354,
  "onpolicy_linear_selectivity": 0.09967845678329468,
  "onpolicy_mlp_test_acc": 0.27250802516937256,
  "onpolicy_mlp_balanced_acc": 0.26924820088530044,
  "onpolicy_mlp_majority": 0.1567524115755627,
  "onpolicy_mlp_gap": 0.11575561359380987,
  "onpolicy_mlp_recovery": 0.13727357798922735,
  "onpolicy_mlp_selectivity": 0.13062699139118195,
  "random_linear_test_acc": 0.2112138271331787,
  "random_linear_balanced_acc": 0.2015295110377985,
  "random_linear_majority": 0.17986334405144694,
  "random_linear_gap": 0.03135048308173177,
  "random_linear_recovery": 0.038225925953123574,
  "random_linear_selectivity": 0.06993569433689117,
  "random_mlp_test_acc": 0.24718649685382843,
  "random_mlp_balanced_acc": 0.23728396056390633,
  "random_mlp_majority": 0.17986334405144694,
  "random_mlp_gap": 0.06732315280238149,
  "random_mlp_recovery": 0.08208772564191383,
  "random_mlp_selectivity": 0.1067122220993042,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990139528732382,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972592351075856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.75,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_079",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.34375
  ],
  "train_success": [
    0.265625,
    0.34375
  ],
  "policy_loss": [
    0.16809625923633575,
    0.29595881700515747
  ],
  "value_loss": [
    0.21283400058746338,
    0.030507270246744156
  ],
  "entropy": [
    0.6749921441078186,
    0.03899599239230156
  ],
  "val_success": [
    0.23275862068965517,
    0.31896551724137934
  ],
  "test_short_success": [
    0.359375,
    0.375
  ],
  "test_long_success": [
    0.328125,
    0.28125
  ],
  "val_success_norm": [
    0.33348689216404476,
    0.4613280036033821
  ],
  "test_short_success_norm": [
    0.5111053053346193,
    0.5333276218057849
  ],
  "test_long_success_norm": [
    0.46665886556590996,
    0.39999331335874044
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1341/probe.json <==
{
  "task": "rand_079",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2731732130050659,
  "probe_test_acc": 0.2355305403470993,
  "balanced_acc": 0.22909031645566505,
  "majority_baseline": 0.17343247588424437,
  "control_task_acc": 0.13926848769187927,
  "selectivity": 0.09626205265522003,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06209806446285493,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2361111044883728,
  "rowsplit_balanced_acc": 0.23009189226710247,
  "rowsplit_probe_gap": 0.06944443782170615,
  "num_control_classes": 7,
  "control_test_acc": 0.2355305403470993,
  "control_majority": 0.17343247588424437,
  "control_probe_gap": 0.06209806446285493
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_079",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23271703720092773,
  "onpolicy_linear_balanced_acc": 0.22637973460055338,
  "onpolicy_linear_majority": 0.17162379421221866,
  "onpolicy_linear_gap": 0.06109324298870908,
  "onpolicy_linear_recovery": 0.07375060094900932,
  "onpolicy_linear_selectivity": 0.09023311734199524,
  "onpolicy_mlp_test_acc": 0.274517685174942,
  "onpolicy_mlp_balanced_acc": 0.2705315405339727,
  "onpolicy_mlp_majority": 0.17162379421221866,
  "onpolicy_mlp_gap": 0.10289389096272336,
  "onpolicy_mlp_recovery": 0.12421154813937686,
  "onpolicy_mlp_selectivity": 0.12861736118793488,
  "random_linear_test_acc": 0.22809486091136932,
  "random_linear_balanced_acc": 0.2165806679444913,
  "random_linear_majority": 0.17986334405144694,
  "random_linear_gap": 0.048231516859922385,
  "random_linear_recovery": 0.058809122248217056,
  "random_linear_selectivity": 0.08681672811508179,
  "random_mlp_test_acc": 0.26245981454849243,
  "random_mlp_balanced_acc": 0.2551878074366207,
  "random_mlp_majority": 0.17986334405144694,
  "random_mlp_gap": 0.0825964704970455,
  "random_mlp_recovery": 0.10071061925834315,
  "random_mlp_selectivity": 0.12700966000556946,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9983017319850843,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972592351075856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_079/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_080",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.3125
  ],
  "train_success": [
    0.265625,
    0.3125
  ],
  "policy_loss": [
    -0.0031037372536957264,
    -0.15108497440814972
  ],
  "value_loss": [
    0.0930328294634819,
    0.09877552837133408
  ],
  "entropy": [
    0.6020252108573914,
    0.06217384710907936
  ],
  "val_success": [
    0.21551724137931033,
    0.35344827586206895
  ],
  "test_short_success": [
    0.25,
    0.390625
  ],
  "test_long_success": [
    0.2265625,
    0.34375
  ],
  "val_success_norm": [
    0.3155105010470329,
    0.5039778798830495
  ],
  "test_short_success_norm": [
    0.34955221382701523,
    0.5461594567625893
  ],
  "test_long_success_norm": [
    0.31676794119025065,
    0.48061342601003765
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1337/probe.json <==
{
  "task": "rand_080",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.640561580657959,
  "probe_test_acc": 0.6300241351127625,
  "balanced_acc": 0.6455742752169863,
  "majority_baseline": 0.3721864951768489,
  "control_task_acc": 0.2385450154542923,
  "selectivity": 0.39147911965847015,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2578376399359136,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6341269612312317,
  "rowsplit_balanced_acc": 0.6482905906255496,
  "rowsplit_probe_gap": 0.26904759615186663,
  "num_control_classes": 4,
  "control_test_acc": 0.6300241351127625,
  "control_majority": 0.3721864951768489,
  "control_probe_gap": 0.2578376399359136
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_080",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.611535370349884,
  "onpolicy_linear_balanced_acc": 0.6301924291148692,
  "onpolicy_linear_majority": 0.3741961414790997,
  "onpolicy_linear_gap": 0.23733922887078435,
  "onpolicy_linear_recovery": 0.3792549784396349,
  "onpolicy_linear_selectivity": 0.3689710646867752,
  "onpolicy_mlp_test_acc": 0.6627813577651978,
  "onpolicy_mlp_balanced_acc": 0.6747621347530561,
  "onpolicy_mlp_majority": 0.3741961414790997,
  "onpolicy_mlp_gap": 0.28858521628609807,
  "onpolicy_mlp_recovery": 0.46114323578664873,
  "onpolicy_mlp_selectivity": 0.4268488883972168,
  "random_linear_test_acc": 0.6686093211174011,
  "random_linear_balanced_acc": 0.6854138179049539,
  "random_linear_majority": 0.3020498392282958,
  "random_linear_gap": 0.3665594818891053,
  "random_linear_recovery": 0.5251943512468148,
  "random_linear_selectivity": 0.4290594756603241,
  "random_mlp_test_acc": 0.737942099571228,
  "random_mlp_balanced_acc": 0.7499471975560663,
  "random_mlp_majority": 0.3020498392282958,
  "random_mlp_gap": 0.4358922603429322,
  "random_mlp_recovery": 0.624532072406113,
  "random_mlp_selectivity": 0.4784967601299286,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9126522659997897,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9694200295654285
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.75,
  "19": 0.0,
  "20": 0.75,
  "21": 0.0,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_080",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.15625
  ],
  "train_success": [
    0.25,
    0.15625
  ],
  "policy_loss": [
    0.026594026014208794,
    0.03919095918536186
  ],
  "value_loss": [
    0.054619383066892624,
    0.0826602503657341
  ],
  "entropy": [
    0.6857931017875671,
    0.09195899218320847
  ],
  "val_success": [
    0.3706896551724138,
    0.3879310344827586
  ],
  "test_short_success": [
    0.265625,
    0.296875
  ],
  "test_long_success": [
    0.3125,
    0.3984375
  ],
  "val_success_norm": [
    0.5314560259944094,
    0.5547641760673546
  ],
  "test_short_success_norm": [
    0.37140005186838254,
    0.41508137514697574
  ],
  "test_long_success_norm": [
    0.4369212965210728,
    0.5570746536368316
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1338/probe.json <==
{
  "task": "rand_080",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5855040550231934,
  "probe_test_acc": 0.5755627155303955,
  "balanced_acc": 0.6004017742815497,
  "majority_baseline": 0.38565112540192925,
  "control_task_acc": 0.25100481510162354,
  "selectivity": 0.324557900428772,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.18991159012846626,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.574404776096344,
  "rowsplit_balanced_acc": 0.5978106588311647,
  "rowsplit_probe_gap": 0.1978174745090424,
  "num_control_classes": 4,
  "control_test_acc": 0.5787781476974487,
  "control_majority": 0.38565112540192925,
  "control_probe_gap": 0.19312702229551948
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_080",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5675241351127625,
  "onpolicy_linear_balanced_acc": 0.5885558164378909,
  "onpolicy_linear_majority": 0.3866559485530547,
  "onpolicy_linear_gap": 0.18086818655970777,
  "onpolicy_linear_recovery": 0.2948886292008866,
  "onpolicy_linear_selectivity": 0.31611737608909607,
  "onpolicy_mlp_test_acc": 0.5952572226524353,
  "onpolicy_mlp_balanced_acc": 0.6538635553582701,
  "onpolicy_mlp_majority": 0.3866559485530547,
  "onpolicy_mlp_gap": 0.20860127409938062,
  "onpolicy_mlp_recovery": 0.34010482959322347,
  "onpolicy_mlp_selectivity": 0.34103697538375854,
  "random_linear_test_acc": 0.602090060710907,
  "random_linear_balanced_acc": 0.6171458650095921,
  "random_linear_majority": 0.3020498392282958,
  "random_linear_gap": 0.30004022148261117,
  "random_linear_recovery": 0.4298877460689528,
  "random_linear_selectivity": 0.3498794436454773,
  "random_mlp_test_acc": 0.6334404945373535,
  "random_mlp_balanced_acc": 0.6408571609049165,
  "random_mlp_majority": 0.3020498392282958,
  "random_mlp_gap": 0.3313906553090577,
  "random_mlp_recovery": 0.47480561497779183,
  "random_mlp_selectivity": 0.3758038282394409,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8926710686379459,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9694200295654285
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_080",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.4375
  ],
  "train_success": [
    0.421875,
    0.4375
  ],
  "policy_loss": [
    0.15988540649414062,
    0.14476032555103302
  ],
  "value_loss": [
    0.08357196301221848,
    0.04373814910650253
  ],
  "entropy": [
    0.6459931135177612,
    0.05408759415149689
  ],
  "val_success": [
    0.31896551724137934,
    0.31896551724137934
  ],
  "test_short_success": [
    0.453125,
    0.359375
  ],
  "test_long_success": [
    0.421875,
    0.3828125
  ],
  "val_success_norm": [
    0.45999325148054193,
    0.4562795325172582
  ],
  "test_short_success_norm": [
    0.6335678010709608,
    0.5024696917142811
  ],
  "test_long_success_norm": [
    0.5898437526829721,
    0.5352285907553775
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1339/probe.json <==
{
  "task": "rand_080",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6021651029586792,
  "probe_test_acc": 0.6012861728668213,
  "balanced_acc": 0.623222715462092,
  "majority_baseline": 0.35771704180064307,
  "control_task_acc": 0.2516077160835266,
  "selectivity": 0.3496784567832947,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24356913106617822,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5771825313568115,
  "rowsplit_balanced_acc": 0.6023521081115035,
  "rowsplit_probe_gap": 0.22083332500760516,
  "num_control_classes": 4,
  "control_test_acc": 0.6000803709030151,
  "control_majority": 0.35771704180064307,
  "control_probe_gap": 0.24236332910237207
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_080",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5934485793113708,
  "onpolicy_linear_balanced_acc": 0.6164598692004253,
  "onpolicy_linear_majority": 0.35731511254019294,
  "onpolicy_linear_gap": 0.2361334667711779,
  "onpolicy_linear_recovery": 0.36741717656453454,
  "onpolicy_linear_selectivity": 0.3329984247684479,
  "onpolicy_mlp_test_acc": 0.6161575317382812,
  "onpolicy_mlp_balanced_acc": 0.6655157732728749,
  "onpolicy_mlp_majority": 0.35731511254019294,
  "onpolicy_mlp_gap": 0.2588424191980883,
  "onpolicy_mlp_recovery": 0.40275168165406117,
  "onpolicy_mlp_selectivity": 0.36535367369651794,
  "random_linear_test_acc": 0.6288183331489563,
  "random_linear_balanced_acc": 0.653250083431519,
  "random_linear_majority": 0.3020498392282958,
  "random_linear_gap": 0.3267684939206605,
  "random_linear_recovery": 0.46818313439366727,
  "random_linear_selectivity": 0.3788183331489563,
  "random_mlp_test_acc": 0.6503215432167053,
  "random_mlp_balanced_acc": 0.6744610707808236,
  "random_mlp_majority": 0.3020498392282958,
  "random_mlp_gap": 0.3482717039884095,
  "random_mlp_recovery": 0.4989922254668372,
  "random_mlp_selectivity": 0.4041398763656616,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9309261109913831,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9694200295654285
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.75,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_080",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.609375
  ],
  "train_success": [
    0.09375,
    0.609375
  ],
  "policy_loss": [
    -0.05304241180419922,
    0.2005886435508728
  ],
  "value_loss": [
    0.06005176156759262,
    0.08945004642009735
  ],
  "entropy": [
    0.6631561517715454,
    0.010869535617530346
  ],
  "val_success": [
    0.22413793103448276,
    0.3620689655172414
  ],
  "test_short_success": [
    0.375,
    0.421875
  ],
  "test_long_success": [
    0.21875,
    0.3359375
  ],
  "val_success_norm": [
    0.33326469708673884,
    0.514899027520084
  ],
  "test_short_success_norm": [
    0.5243112874272144,
    0.5898563835806548
  ],
  "test_long_success_norm": [
    0.3058449086554397,
    0.46969039615580027
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1340/probe.json <==
{
  "task": "rand_080",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6067320704460144,
  "probe_test_acc": 0.5809887647628784,
  "balanced_acc": 0.6230652155612886,
  "majority_baseline": 0.3832395498392283,
  "control_task_acc": 0.2584405243396759,
  "selectivity": 0.3225482404232025,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1977492149236501,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5769841074943542,
  "rowsplit_balanced_acc": 0.6179426739998681,
  "rowsplit_probe_gap": 0.2051587106689574,
  "num_control_classes": 4,
  "control_test_acc": 0.5809887647628784,
  "control_majority": 0.3832395498392283,
  "control_probe_gap": 0.1977492149236501
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_080",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5852090120315552,
  "onpolicy_linear_balanced_acc": 0.6330152512552709,
  "onpolicy_linear_majority": 0.38183279742765275,
  "onpolicy_linear_gap": 0.20337621460390243,
  "onpolicy_linear_recovery": 0.3289987138715925,
  "onpolicy_linear_selectivity": 0.32877814769744873,
  "onpolicy_mlp_test_acc": 0.6294212341308594,
  "onpolicy_mlp_balanced_acc": 0.6455298020859572,
  "onpolicy_mlp_majority": 0.38183279742765275,
  "onpolicy_mlp_gap": 0.24758843670320663,
  "onpolicy_mlp_recovery": 0.40052017588919253,
  "onpolicy_mlp_selectivity": 0.37781351804733276,
  "random_linear_test_acc": 0.6712218523025513,
  "random_linear_balanced_acc": 0.6977677634534885,
  "random_linear_majority": 0.3020498392282958,
  "random_linear_gap": 0.36917201307425546,
  "random_linear_recovery": 0.5289374998725871,
  "random_linear_selectivity": 0.4230305403470993,
  "random_mlp_test_acc": 0.7278938889503479,
  "random_mlp_balanced_acc": 0.7430564966539258,
  "random_mlp_majority": 0.3020498392282958,
  "random_mlp_gap": 0.4258440497220521,
  "random_mlp_recovery": 0.61013532721478,
  "random_mlp_selectivity": 0.4764871299266815,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9012408947228137,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9694200295654285
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 0.75,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_080",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.25
  ],
  "train_success": [
    0.3125,
    0.25
  ],
  "policy_loss": [
    0.011374336667358875,
    0.12255898863077164
  ],
  "value_loss": [
    0.2586122155189514,
    0.031643372029066086
  ],
  "entropy": [
    0.6752120852470398,
    0.031398527324199677
  ],
  "val_success": [
    0.2672413793103448,
    0.4396551724137931
  ],
  "test_short_success": [
    0.296875,
    0.46875
  ],
  "test_long_success": [
    0.2734375,
    0.3828125
  ],
  "val_success_norm": [
    0.3828405751675059,
    0.6295686254976354
  ],
  "test_short_success_norm": [
    0.415090520725735,
    0.6553889904209815
  ],
  "test_long_success_norm": [
    0.382306137194947,
    0.5352285901533737
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1341/probe.json <==
{
  "task": "rand_080",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6068166494369507,
  "probe_test_acc": 0.5823954939842224,
  "balanced_acc": 0.6280802554394316,
  "majority_baseline": 0.38886655948553056,
  "control_task_acc": 0.24296623468399048,
  "selectivity": 0.33942925930023193,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.19352893449869185,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5825396776199341,
  "rowsplit_balanced_acc": 0.6101378404088765,
  "rowsplit_probe_gap": 0.2067460268262833,
  "num_control_classes": 4,
  "control_test_acc": 0.5823954939842224,
  "control_majority": 0.38886655948553056,
  "control_probe_gap": 0.19352893449869185
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_080",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.581993579864502,
  "onpolicy_linear_balanced_acc": 0.627879925735164,
  "onpolicy_linear_majority": 0.385048231511254,
  "onpolicy_linear_gap": 0.19694534835324795,
  "onpolicy_linear_recovery": 0.3202614553613601,
  "onpolicy_linear_selectivity": 0.3368167281150818,
  "onpolicy_mlp_test_acc": 0.611535370349884,
  "onpolicy_mlp_balanced_acc": 0.6580588538420646,
  "onpolicy_mlp_majority": 0.385048231511254,
  "onpolicy_mlp_gap": 0.22648713883863003,
  "onpolicy_mlp_recovery": 0.3683006545297461,
  "onpolicy_mlp_selectivity": 0.3551045060157776,
  "random_linear_test_acc": 0.6340433955192566,
  "random_linear_balanced_acc": 0.6587459558608215,
  "random_linear_majority": 0.3020498392282958,
  "random_linear_gap": 0.3319935562909608,
  "random_linear_recovery": 0.4756694316452118,
  "random_linear_selectivity": 0.38223472237586975,
  "random_mlp_test_acc": 0.665996789932251,
  "random_mlp_balanced_acc": 0.6902211346935407,
  "random_mlp_majority": 0.3020498392282958,
  "random_mlp_gap": 0.36394695070395516,
  "random_mlp_recovery": 0.5214512026210425,
  "random_mlp_selectivity": 0.4232315123081207,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8960775918025262,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9694200295654285
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_080/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 1.0,
  "7": 0.0,
  "8": 1.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.0,
  "20": 0.75,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_081",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.484375
  ],
  "train_success": [
    0.3125,
    0.484375
  ],
  "policy_loss": [
    0.12424499541521072,
    0.14705106616020203
  ],
  "value_loss": [
    0.08908184617757797,
    0.10360632836818695
  ],
  "entropy": [
    0.6003045439720154,
    0.05088501796126366
  ],
  "val_success": [
    0.3448275862068966,
    0.45689655172413796
  ],
  "test_short_success": [
    0.234375,
    0.34375
  ],
  "test_long_success": [
    0.265625,
    0.4375
  ],
  "val_success_norm": [
    0.49881070386096266,
    0.6609581372385669
  ],
  "test_short_success_norm": [
    0.33854166666667856,
    0.49652777777778634
  ],
  "test_long_success_norm": [
    0.3836805555555555,
    0.6319444444444444
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1337/probe.json <==
{
  "task": "rand_081",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9948409795761108,
  "probe_test_acc": 0.9903537034988403,
  "balanced_acc": 0.9903322393238603,
  "majority_baseline": 0.41941318327974275,
  "control_task_acc": 0.32576367259025574,
  "selectivity": 0.6645900309085846,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5709405202190976,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9928571581840515,
  "rowsplit_balanced_acc": 0.992840497697325,
  "rowsplit_probe_gap": 0.5738095391364324,
  "num_control_classes": 3,
  "control_test_acc": 0.9903537034988403,
  "control_majority": 0.41941318327974275,
  "control_probe_gap": 0.5709405202190976
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_081",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9901527166366577,
  "onpolicy_linear_balanced_acc": 0.9900525339526539,
  "onpolicy_linear_majority": 0.4182073954983923,
  "onpolicy_linear_gap": 0.5719453211382655,
  "onpolicy_linear_recovery": 0.9830742376455989,
  "onpolicy_linear_selectivity": 0.664389044046402,
  "onpolicy_mlp_test_acc": 0.9971864819526672,
  "onpolicy_mlp_balanced_acc": 0.9973174207644431,
  "onpolicy_mlp_majority": 0.4182073954983923,
  "onpolicy_mlp_gap": 0.578979086454275,
  "onpolicy_mlp_recovery": 0.9951640532630301,
  "onpolicy_mlp_selectivity": 0.6736334264278412,
  "random_linear_test_acc": 0.9967845678329468,
  "random_linear_balanced_acc": 0.9967046800706295,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.6356511273184773,
  "random_linear_recovery": 0.9949669737454366,
  "random_linear_selectivity": 0.6591639816761017,
  "random_mlp_test_acc": 0.998593270778656,
  "random_mlp_balanced_acc": 0.99855448274807,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.6374598302641865,
  "random_mlp_recovery": 0.9977980860001863,
  "random_mlp_selectivity": 0.6621784865856171,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9715237709803577,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965992557856129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_081",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.40625
  ],
  "train_success": [
    0.34375,
    0.40625
  ],
  "policy_loss": [
    -0.35114577412605286,
    0.32760292291641235
  ],
  "value_loss": [
    0.12056706100702286,
    0.07788895070552826
  ],
  "entropy": [
    0.6858858466148376,
    0.03013099730014801
  ],
  "val_success": [
    0.29310344827586204,
    0.3706896551724138
  ],
  "test_short_success": [
    0.34375,
    0.484375
  ],
  "test_long_success": [
    0.3046875,
    0.40625
  ],
  "val_success_norm": [
    0.4242923233115074,
    0.5368250807828236
  ],
  "test_short_success_norm": [
    0.49652777777777274,
    0.6996527777777897
  ],
  "test_long_success_norm": [
    0.44010416666666663,
    0.5868055555555556
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1338/probe.json <==
{
  "task": "rand_081",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9865527749061584,
  "probe_test_acc": 0.9819132089614868,
  "balanced_acc": 0.9822993638532419,
  "majority_baseline": 0.4103697749196141,
  "control_task_acc": 0.3398312032222748,
  "selectivity": 0.642082005739212,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5715434340418727,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9839285612106323,
  "rowsplit_balanced_acc": 0.9843275633327493,
  "rowsplit_probe_gap": 0.5767857040677752,
  "num_control_classes": 3,
  "control_test_acc": 0.9823151230812073,
  "control_majority": 0.4103697749196141,
  "control_probe_gap": 0.5719453481615931
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_081",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9795016050338745,
  "onpolicy_linear_balanced_acc": 0.9801196955041513,
  "onpolicy_linear_majority": 0.40936495176848875,
  "onpolicy_linear_gap": 0.5701366532653858,
  "onpolicy_linear_recovery": 0.965294313252317,
  "onpolicy_linear_selectivity": 0.6432877779006958,
  "onpolicy_mlp_test_acc": 0.9869372844696045,
  "onpolicy_mlp_balanced_acc": 0.9872871972295031,
  "onpolicy_mlp_majority": 0.40936495176848875,
  "onpolicy_mlp_gap": 0.5775723327011157,
  "onpolicy_mlp_recovery": 0.9778836092278843,
  "onpolicy_mlp_selectivity": 0.6416800618171692,
  "random_linear_test_acc": 0.9933681488037109,
  "random_linear_balanced_acc": 0.9932395880098287,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.6322347082892414,
  "random_linear_recovery": 0.9896193483634054,
  "random_linear_selectivity": 0.6579581797122955,
  "random_mlp_test_acc": 0.9943729639053345,
  "random_mlp_balanced_acc": 0.9942336532032722,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.633239523390865,
  "random_mlp_recovery": 0.9911921574057705,
  "random_mlp_selectivity": 0.6625803709030151,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9867837560654142,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965992557856129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 1.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_081",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.390625
  ],
  "train_success": [
    0.203125,
    0.390625
  ],
  "policy_loss": [
    -0.46911126375198364,
    -0.5414540767669678
  ],
  "value_loss": [
    0.12097910046577454,
    0.051982581615448
  ],
  "entropy": [
    0.6465271711349487,
    0.026506023481488228
  ],
  "val_success": [
    0.29310344827586204,
    0.3620689655172414
  ],
  "test_short_success": [
    0.296875,
    0.4375
  ],
  "test_long_success": [
    0.3046875,
    0.4453125
  ],
  "val_success_norm": [
    0.4247642875960996,
    0.5245096504465259
  ],
  "test_short_success_norm": [
    0.42881944444443953,
    0.6319444444444507
  ],
  "test_long_success_norm": [
    0.44010416666666663,
    0.6432291666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1339/probe.json <==
{
  "task": "rand_081",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9943335652351379,
  "probe_test_acc": 0.9909566044807434,
  "balanced_acc": 0.9906452553612346,
  "majority_baseline": 0.4230305466237942,
  "control_task_acc": 0.3323954939842224,
  "selectivity": 0.658561110496521,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5679260578569492,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9910714030265808,
  "rowsplit_balanced_acc": 0.990788074567187,
  "rowsplit_probe_gap": 0.5769841014392791,
  "num_control_classes": 3,
  "control_test_acc": 0.9911575317382812,
  "control_majority": 0.4230305466237942,
  "control_probe_gap": 0.568126985114487
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_081",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9897508025169373,
  "onpolicy_linear_balanced_acc": 0.9887585635814302,
  "onpolicy_linear_majority": 0.4242363344051447,
  "onpolicy_linear_gap": 0.5655144681117925,
  "onpolicy_linear_recovery": 0.9821989505494868,
  "onpolicy_linear_selectivity": 0.6392684876918793,
  "onpolicy_mlp_test_acc": 0.9957797527313232,
  "onpolicy_mlp_balanced_acc": 0.9943442794936725,
  "onpolicy_mlp_majority": 0.4242363344051447,
  "onpolicy_mlp_gap": 0.5715434183261785,
  "onpolicy_mlp_recovery": 0.9926701743773348,
  "onpolicy_mlp_selectivity": 0.6702170372009277,
  "random_linear_test_acc": 0.9907556176185608,
  "random_linear_balanced_acc": 0.9909696614572642,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.6296221771040913,
  "random_linear_recovery": 0.9855300261937586,
  "random_linear_selectivity": 0.6651929020881653,
  "random_mlp_test_acc": 0.9957797527313232,
  "random_mlp_balanced_acc": 0.9958400972024851,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.6346463122168537,
  "random_mlp_recovery": 0.9933941647030715,
  "random_mlp_selectivity": 0.6535369753837585,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9432125633387887,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965992557856129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 0.25,
  "14": 0.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_081",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.515625
  ],
  "train_success": [
    0.359375,
    0.515625
  ],
  "policy_loss": [
    0.45398250222206116,
    -0.04905981197953224
  ],
  "value_loss": [
    0.07662900537252426,
    0.08145313709974289
  ],
  "entropy": [
    0.6636313796043396,
    0.21219995617866516
  ],
  "val_success": [
    0.3620689655172414,
    0.3620689655172414
  ],
  "test_short_success": [
    0.296875,
    0.34375
  ],
  "test_long_success": [
    0.3125,
    0.4453125
  ],
  "val_success_norm": [
    0.5240240768401767,
    0.5240611998154228
  ],
  "test_short_success_norm": [
    0.4288194444444573,
    0.4965277777777992
  ],
  "test_long_success_norm": [
    0.4513888888888889,
    0.6432291666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1340/probe.json <==
{
  "task": "rand_081",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9879059791564941,
  "probe_test_acc": 0.9819132089614868,
  "balanced_acc": 0.9829443465241782,
  "majority_baseline": 0.41438906752411575,
  "control_task_acc": 0.3352090120315552,
  "selectivity": 0.6467041969299316,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5675241414373711,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9807539582252502,
  "rowsplit_balanced_acc": 0.98082902609361,
  "rowsplit_probe_gap": 0.5664682439395359,
  "num_control_classes": 3,
  "control_test_acc": 0.9819132089614868,
  "control_majority": 0.41438906752411575,
  "control_probe_gap": 0.5675241414373711
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_081",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9831189513206482,
  "onpolicy_linear_balanced_acc": 0.9843449368205195,
  "onpolicy_linear_majority": 0.4129823151125402,
  "onpolicy_linear_gap": 0.570136636208108,
  "onpolicy_linear_recovery": 0.9712426914657807,
  "onpolicy_linear_selectivity": 0.6501205563545227,
  "onpolicy_mlp_test_acc": 0.9921624064445496,
  "onpolicy_mlp_balanced_acc": 0.9924236522276891,
  "onpolicy_mlp_majority": 0.4129823151125402,
  "onpolicy_mlp_gap": 0.5791800913320093,
  "onpolicy_mlp_recovery": 0.9866484541143713,
  "onpolicy_mlp_selectivity": 0.6637862026691437,
  "random_linear_test_acc": 0.9895498156547546,
  "random_linear_balanced_acc": 0.9895487118004737,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.6284163751402851,
  "random_linear_recovery": 0.9836426180239255,
  "random_linear_selectivity": 0.6607716679573059,
  "random_mlp_test_acc": 0.9951768517494202,
  "random_mlp_balanced_acc": 0.9951874285905838,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.6340434112349507,
  "random_mlp_recovery": 0.992450460618155,
  "random_mlp_selectivity": 0.6553456485271454,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9818963810399515,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965992557856129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_081",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.453125
  ],
  "train_success": [
    0.40625,
    0.453125
  ],
  "policy_loss": [
    0.1210642158985138,
    -0.18658052384853363
  ],
  "value_loss": [
    0.2747473120689392,
    0.0482482984662056
  ],
  "entropy": [
    0.6751179099082947,
    0.140968918800354
  ],
  "val_success": [
    0.21551724137931033,
    0.47413793103448276
  ],
  "test_short_success": [
    0.28125,
    0.359375
  ],
  "test_long_success": [
    0.2890625,
    0.4296875
  ],
  "val_success_norm": [
    0.3114304098641595,
    0.6855745745479872
  ],
  "test_short_success_norm": [
    0.4062500000000101,
    0.5190972222222336
  ],
  "test_long_success_norm": [
    0.4175347222222222,
    0.6206597222222223
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1341/probe.json <==
{
  "task": "rand_081",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9831698536872864,
  "probe_test_acc": 0.9762861728668213,
  "balanced_acc": 0.97642155360316,
  "majority_baseline": 0.40353697749196143,
  "control_task_acc": 0.3412379324436188,
  "selectivity": 0.6350482404232025,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5727491953748598,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9765872955322266,
  "rowsplit_balanced_acc": 0.9765505449751504,
  "rowsplit_probe_gap": 0.5672618987068297,
  "num_control_classes": 3,
  "control_test_acc": 0.9762861728668213,
  "control_majority": 0.40353697749196143,
  "control_probe_gap": 0.5727491953748598
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_081",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9809083342552185,
  "onpolicy_linear_balanced_acc": 0.9806070895064044,
  "onpolicy_linear_majority": 0.40313504823151125,
  "onpolicy_linear_gap": 0.5777732860237073,
  "onpolicy_linear_recovery": 0.9680134246646355,
  "onpolicy_linear_selectivity": 0.6454983651638031,
  "onpolicy_mlp_test_acc": 0.987942099571228,
  "onpolicy_mlp_balanced_acc": 0.9880307971067674,
  "onpolicy_mlp_majority": 0.40313504823151125,
  "onpolicy_mlp_gap": 0.5848070513397168,
  "onpolicy_mlp_recovery": 0.9797979419078892,
  "onpolicy_mlp_selectivity": 0.6575562357902527,
  "random_linear_test_acc": 0.9815112352371216,
  "random_linear_balanced_acc": 0.981228096284725,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.6203777947226521,
  "random_linear_recovery": 0.9710600523875171,
  "random_linear_selectivity": 0.6360530257225037,
  "random_mlp_test_acc": 0.9883440732955933,
  "random_mlp_balanced_acc": 0.988125909825002,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.6272106327811238,
  "random_mlp_recovery": 0.9817553031515798,
  "random_mlp_selectivity": 0.6549437642097473,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.98073792741283,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965992557856129
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_081/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_082",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.359375
  ],
  "train_success": [
    0.265625,
    0.359375
  ],
  "policy_loss": [
    -0.23938356339931488,
    -0.0374118946492672
  ],
  "value_loss": [
    0.14123448729515076,
    0.08981623500585556
  ],
  "entropy": [
    1.013733148574829,
    0.394029438495636
  ],
  "val_success": [
    0.29310344827586204,
    0.3275862068965517
  ],
  "test_short_success": [
    0.390625,
    0.40625
  ],
  "test_long_success": [
    0.3359375,
    0.3203125
  ],
  "val_success_norm": [
    0.4396551724137931,
    0.49137931034482757
  ],
  "test_short_success_norm": [
    0.5859375,
    0.609375
  ],
  "test_long_success_norm": [
    0.50390625,
    0.48046875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1337/probe.json <==
{
  "task": "rand_082",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.40214818716049194,
  "probe_test_acc": 0.3812299072742462,
  "balanced_acc": 0.3809619473487438,
  "majority_baseline": 0.3382234726688103,
  "control_task_acc": 0.33259645104408264,
  "selectivity": 0.048633456230163574,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.043006434605435906,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.36468252539634705,
  "rowsplit_balanced_acc": 0.3645280135846571,
  "rowsplit_probe_gap": 0.023611096824918465,
  "num_control_classes": 3,
  "control_test_acc": 0.3812299072742462,
  "control_majority": 0.3382234726688103,
  "control_probe_gap": 0.043006434605435906
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_082",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.375,
  "onpolicy_linear_balanced_acc": 0.37511357463825484,
  "onpolicy_linear_majority": 0.33681672025723475,
  "onpolicy_linear_gap": 0.03818327974276525,
  "onpolicy_linear_recovery": 0.057575757575757544,
  "onpolicy_linear_selectivity": 0.04602089524269104,
  "onpolicy_mlp_test_acc": 0.4358922839164734,
  "onpolicy_mlp_balanced_acc": 0.4355243276321102,
  "onpolicy_mlp_majority": 0.33681672025723475,
  "onpolicy_mlp_gap": 0.09907556365923864,
  "onpolicy_mlp_recovery": 0.14939394083890045,
  "onpolicy_mlp_selectivity": 0.09023311734199524,
  "random_linear_test_acc": 0.37520095705986023,
  "random_linear_balanced_acc": 0.37434932439206275,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.01406751654539079,
  "random_linear_recovery": 0.02201949113868027,
  "random_linear_selectivity": 0.039590030908584595,
  "random_mlp_test_acc": 0.4023312032222748,
  "random_mlp_balanced_acc": 0.39496101208028617,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.04119776270780534,
  "random_mlp_recovery": 0.06448570847248801,
  "random_mlp_selectivity": 0.07355305552482605,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9998248448623835,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992550756195236
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 1.0,
  "28": 0.0,
  "29": 0.75,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_082",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.234375
  ],
  "train_success": [
    0.46875,
    0.234375
  ],
  "policy_loss": [
    -0.23950359225273132,
    -0.27470090985298157
  ],
  "value_loss": [
    0.1485874354839325,
    0.07304046303033829
  ],
  "entropy": [
    1.0061019659042358,
    0.07907876372337341
  ],
  "val_success": [
    0.31896551724137934,
    0.43103448275862066
  ],
  "test_short_success": [
    0.328125,
    0.390625
  ],
  "test_long_success": [
    0.328125,
    0.3828125
  ],
  "val_success_norm": [
    0.47844827586206895,
    0.646551724137931
  ],
  "test_short_success_norm": [
    0.4921875,
    0.5859375
  ],
  "test_long_success_norm": [
    0.4921875,
    0.57421875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1338/probe.json <==
{
  "task": "rand_082",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4100981056690216,
  "probe_test_acc": 0.3987138271331787,
  "balanced_acc": 0.3966147728668621,
  "majority_baseline": 0.3486736334405145,
  "control_task_acc": 0.32516077160835266,
  "selectivity": 0.07355305552482605,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.050040193692664214,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3908730149269104,
  "rowsplit_balanced_acc": 0.3887971806307344,
  "rowsplit_probe_gap": 0.04523809429198977,
  "num_control_classes": 3,
  "control_test_acc": 0.39971864223480225,
  "control_majority": 0.3486736334405145,
  "control_probe_gap": 0.05104500879428775
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_082",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3977090120315552,
  "onpolicy_linear_balanced_acc": 0.39547436495836513,
  "onpolicy_linear_majority": 0.3508842443729904,
  "onpolicy_linear_gap": 0.0468247676585648,
  "onpolicy_linear_recovery": 0.07213623649195618,
  "onpolicy_linear_selectivity": 0.06852895021438599,
  "onpolicy_mlp_test_acc": 0.4176045060157776,
  "onpolicy_mlp_balanced_acc": 0.41772666406949815,
  "onpolicy_mlp_majority": 0.3508842443729904,
  "onpolicy_mlp_gap": 0.06672026164278722,
  "onpolicy_mlp_recovery": 0.10278638449984805,
  "onpolicy_mlp_selectivity": 0.08299839496612549,
  "random_linear_test_acc": 0.37861737608909607,
  "random_linear_balanced_acc": 0.3767278714573525,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.01748393557462663,
  "random_linear_recovery": 0.027367116520711582,
  "random_linear_selectivity": 0.048633456230163574,
  "random_mlp_test_acc": 0.39911574125289917,
  "random_mlp_balanced_acc": 0.4008502981678044,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.03798230073842973,
  "random_mlp_recovery": 0.059452635569180984,
  "random_mlp_selectivity": 0.05747586488723755,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998960101171683,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992550756195236
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 1.0,
  "25": 0.25,
  "26": 0.75,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_082",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.28125
  ],
  "train_success": [
    0.34375,
    0.28125
  ],
  "policy_loss": [
    -0.2116059958934784,
    -0.08730071783065796
  ],
  "value_loss": [
    0.09816248714923859,
    0.018939698114991188
  ],
  "entropy": [
    1.0614351034164429,
    0.20631256699562073
  ],
  "val_success": [
    0.3275862068965517,
    0.31896551724137934
  ],
  "test_short_success": [
    0.359375,
    0.265625
  ],
  "test_long_success": [
    0.265625,
    0.3046875
  ],
  "val_success_norm": [
    0.49137931034482757,
    0.47844827586206895
  ],
  "test_short_success_norm": [
    0.5390625,
    0.3984375
  ],
  "test_long_success_norm": [
    0.3984375,
    0.45703125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1339/probe.json <==
{
  "task": "rand_082",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4109438359737396,
  "probe_test_acc": 0.37761253118515015,
  "balanced_acc": 0.37747281933490745,
  "majority_baseline": 0.3516881028938907,
  "control_task_acc": 0.33098873496055603,
  "selectivity": 0.046623796224594116,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02592442829125946,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3950396776199341,
  "rowsplit_balanced_acc": 0.39419520576394934,
  "rowsplit_probe_gap": 0.0452380903183468,
  "num_control_classes": 3,
  "control_test_acc": 0.3828376233577728,
  "control_majority": 0.3516881028938907,
  "control_probe_gap": 0.03114952046388214
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_082",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3850482404232025,
  "onpolicy_linear_balanced_acc": 0.3815345177690945,
  "onpolicy_linear_majority": 0.3595257234726688,
  "onpolicy_linear_gap": 0.025522516950533702,
  "onpolicy_linear_recovery": 0.03984940205392397,
  "onpolicy_linear_selectivity": 0.05124598741531372,
  "onpolicy_mlp_test_acc": 0.412982314825058,
  "onpolicy_mlp_balanced_acc": 0.41419874268782597,
  "onpolicy_mlp_majority": 0.3595257234726688,
  "onpolicy_mlp_gap": 0.05345659135238917,
  "onpolicy_mlp_recovery": 0.08346407234687434,
  "onpolicy_mlp_selectivity": 0.07435691356658936,
  "random_linear_test_acc": 0.36776527762413025,
  "random_linear_balanced_acc": 0.3638227461032937,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.00663183710966081,
  "random_linear_recovery": 0.010380629587188484,
  "random_linear_selectivity": 0.030747592449188232,
  "random_mlp_test_acc": 0.4033360183238983,
  "random_mlp_balanced_acc": 0.40278460843289315,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.042202577809428876,
  "random_mlp_recovery": 0.06605851751485313,
  "random_mlp_selectivity": 0.06893086433410645,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986221811428082,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992550756195236
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 1.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_082",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.53125
  ],
  "train_success": [
    0.375,
    0.53125
  ],
  "policy_loss": [
    -0.07191409170627594,
    -0.1987716108560562
  ],
  "value_loss": [
    0.15781326591968536,
    0.06446680426597595
  ],
  "entropy": [
    1.0370428562164307,
    0.24555741250514984
  ],
  "val_success": [
    0.3275862068965517,
    0.6206896551724138
  ],
  "test_short_success": [
    0.359375,
    0.578125
  ],
  "test_long_success": [
    0.3046875,
    0.671875
  ],
  "val_success_norm": [
    0.49137931034482757,
    0.9310344827586207
  ],
  "test_short_success_norm": [
    0.5390625,
    0.8671875
  ],
  "test_long_success_norm": [
    0.45703125,
    1.0078125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1340/probe.json <==
{
  "task": "rand_082",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9929803609848022,
  "probe_test_acc": 0.9835209250450134,
  "balanced_acc": 0.9743770800972721,
  "majority_baseline": 0.6065112540192926,
  "control_task_acc": 0.33802250027656555,
  "selectivity": 0.6454984247684479,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3770096710257208,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9886904954910278,
  "rowsplit_balanced_acc": 0.982503985399885,
  "rowsplit_probe_gap": 0.3767857335862659,
  "num_control_classes": 3,
  "control_test_acc": 0.9835209250450134,
  "control_majority": 0.6065112540192926,
  "control_probe_gap": 0.3770096710257208
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_082",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9847266674041748,
  "onpolicy_linear_balanced_acc": 0.9756593501496681,
  "onpolicy_linear_majority": 0.6036977491961415,
  "onpolicy_linear_gap": 0.3810289182080333,
  "onpolicy_linear_recovery": 0.9614603940178367,
  "onpolicy_linear_selectivity": 0.633842408657074,
  "onpolicy_mlp_test_acc": 0.9887459874153137,
  "onpolicy_mlp_balanced_acc": 0.9827966727211067,
  "onpolicy_mlp_majority": 0.6036977491961415,
  "onpolicy_mlp_gap": 0.3850482382191722,
  "onpolicy_mlp_recovery": 0.9716024510033474,
  "onpolicy_mlp_selectivity": 0.6461012959480286,
  "random_linear_test_acc": 0.7686896920204163,
  "random_linear_balanced_acc": 0.768030452714747,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.4075562515059468,
  "random_linear_recovery": 0.6379364289064459,
  "random_linear_selectivity": 0.43850481510162354,
  "random_mlp_test_acc": 0.7839630246162415,
  "random_mlp_balanced_acc": 0.7834161066115902,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.422829584101772,
  "random_mlp_recovery": 0.6618433502643655,
  "random_mlp_selectivity": 0.4521704316139221,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8197449448145777,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992550756195236
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.25,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_082",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.28125
  ],
  "train_success": [
    0.359375,
    0.28125
  ],
  "policy_loss": [
    0.008202992379665375,
    0.3599373400211334
  ],
  "value_loss": [
    0.24876494705677032,
    0.042984042316675186
  ],
  "entropy": [
    1.0598773956298828,
    0.08579038083553314
  ],
  "val_success": [
    0.3103448275862069,
    0.4051724137931034
  ],
  "test_short_success": [
    0.359375,
    0.34375
  ],
  "test_long_success": [
    0.3359375,
    0.3515625
  ],
  "val_success_norm": [
    0.46551724137931033,
    0.6077586206896551
  ],
  "test_short_success_norm": [
    0.5390625,
    0.515625
  ],
  "test_long_success_norm": [
    0.50390625,
    0.52734375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1341/probe.json <==
{
  "task": "rand_082",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4866373538970947,
  "probe_test_acc": 0.4551848769187927,
  "balanced_acc": 0.45203284894774254,
  "majority_baseline": 0.3617363344051447,
  "control_task_acc": 0.34103697538375854,
  "selectivity": 0.11414790153503418,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09344854251364804,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.45297619700431824,
  "rowsplit_balanced_acc": 0.4473780988269011,
  "rowsplit_probe_gap": 0.08948413351225476,
  "num_control_classes": 3,
  "control_test_acc": 0.4551848769187927,
  "control_majority": 0.3617363344051447,
  "control_probe_gap": 0.09344854251364804
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_082",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4628215432167053,
  "onpolicy_linear_balanced_acc": 0.45668066344029173,
  "onpolicy_linear_majority": 0.3687700964630225,
  "onpolicy_linear_gap": 0.09405144675368282,
  "onpolicy_linear_recovery": 0.14899713436686587,
  "onpolicy_linear_selectivity": 0.11776527762413025,
  "onpolicy_mlp_test_acc": 0.4863344132900238,
  "onpolicy_mlp_balanced_acc": 0.48122372160639754,
  "onpolicy_mlp_majority": 0.3687700964630225,
  "onpolicy_mlp_gap": 0.1175643168270013,
  "onpolicy_mlp_recovery": 0.18624643124201162,
  "onpolicy_mlp_selectivity": 0.15494373440742493,
  "random_linear_test_acc": 0.41117364168167114,
  "random_linear_balanced_acc": 0.411786003227612,
  "random_linear_majority": 0.36113344051446944,
  "random_linear_gap": 0.0500402011672017,
  "random_linear_recovery": 0.07832653067253718,
  "random_linear_selectivity": 0.07134243845939636,
  "random_mlp_test_acc": 0.40192925930023193,
  "random_mlp_balanced_acc": 0.4008374564281609,
  "random_mlp_majority": 0.36113344051446944,
  "random_mlp_gap": 0.040795818785762494,
  "random_mlp_recovery": 0.06385655686629575,
  "random_mlp_selectivity": 0.06390675902366638,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9966870635890346,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992550756195236
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_082/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 1.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_083",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.671875
  ],
  "train_success": [
    0.5,
    0.671875
  ],
  "policy_loss": [
    -0.0263083316385746,
    -0.21988706290721893
  ],
  "value_loss": [
    0.1626640409231186,
    0.060633279383182526
  ],
  "entropy": [
    0.5983961820602417,
    0.06305728852748871
  ],
  "val_success": [
    0.3879310344827586,
    0.7327586206896551
  ],
  "test_short_success": [
    0.40625,
    0.671875
  ],
  "test_long_success": [
    0.46875,
    0.6640625
  ],
  "val_success_norm": [
    0.45983932794917104,
    0.8657346691785078
  ],
  "test_short_success_norm": [
    0.4767684613261898,
    0.7885016864846764
  ],
  "test_long_success_norm": [
    0.5501174546196821,
    0.7793330607112163
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1337/probe.json <==
{
  "task": "rand_083",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9772496819496155,
  "probe_test_acc": 0.9919614195823669,
  "balanced_acc": 0.9845169012523364,
  "majority_baseline": 0.3267684887459807,
  "control_task_acc": 0.13826367259025574,
  "selectivity": 0.8536977469921112,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6651929308363862,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9757936596870422,
  "rowsplit_balanced_acc": 0.9594586566689286,
  "rowsplit_probe_gap": 0.6571428660362486,
  "num_control_classes": 7,
  "control_test_acc": 0.9919614195823669,
  "control_majority": 0.3267684887459807,
  "control_probe_gap": 0.6651929308363862
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_083",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9883440732955933,
  "onpolicy_linear_balanced_acc": 0.9781013954188558,
  "onpolicy_linear_majority": 0.33239549839228294,
  "onpolicy_linear_gap": 0.6559485749033103,
  "onpolicy_linear_recovery": 0.9825406708967105,
  "onpolicy_linear_selectivity": 0.8538987338542938,
  "onpolicy_mlp_test_acc": 0.9853295683860779,
  "onpolicy_mlp_balanced_acc": 0.9751385698517048,
  "onpolicy_mlp_majority": 0.33239549839228294,
  "onpolicy_mlp_gap": 0.6529340699937949,
  "onpolicy_mlp_recovery": 0.9780252655897422,
  "onpolicy_mlp_selectivity": 0.8470658957958221,
  "random_linear_test_acc": 0.7341237664222717,
  "random_linear_balanced_acc": 0.7314661797754101,
  "random_linear_majority": 0.18388263665594856,
  "random_linear_gap": 0.5502411297663232,
  "random_linear_recovery": 0.6742181388124167,
  "random_linear_selectivity": 0.5966639667749405,
  "random_mlp_test_acc": 0.6963424682617188,
  "random_mlp_balanced_acc": 0.6924566951631741,
  "random_mlp_majority": 0.18388263665594856,
  "random_mlp_gap": 0.5124598316057702,
  "random_mlp_recovery": 0.6279241866708477,
  "random_mlp_selectivity": 0.5512460023164749,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8588050547153037,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965263495248138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_083",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.734375
  ],
  "train_success": [
    0.4375,
    0.734375
  ],
  "policy_loss": [
    -0.23033373057842255,
    -0.10467848181724548
  ],
  "value_loss": [
    0.16376431286334991,
    0.04305163025856018
  ],
  "entropy": [
    0.6861854791641235,
    0.12615783512592316
  ],
  "val_success": [
    0.5172413793103449,
    0.6551724137931034
  ],
  "test_short_success": [
    0.4375,
    0.6875
  ],
  "test_long_success": [
    0.46875,
    0.6875
  ],
  "val_success_norm": [
    0.6128530071950468,
    0.7789038781651811
  ],
  "test_short_success_norm": [
    0.5134429575694717,
    0.8068389341251434
  ],
  "test_long_success_norm": [
    0.5501174546196821,
    0.8068389334422005
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1338/probe.json <==
{
  "task": "rand_083",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9953484535217285,
  "probe_test_acc": 0.9915595054626465,
  "balanced_acc": 0.9847341948877235,
  "majority_baseline": 0.2845659163987138,
  "control_task_acc": 0.1410771757364273,
  "selectivity": 0.8504823297262192,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7069935890639327,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9938492178916931,
  "rowsplit_balanced_acc": 0.9882163300262555,
  "rowsplit_probe_gap": 0.6819444559869312,
  "num_control_classes": 7,
  "control_test_acc": 0.9915595054626465,
  "control_majority": 0.2845659163987138,
  "control_probe_gap": 0.7069935890639327
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_083",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.99256432056427,
  "onpolicy_linear_balanced_acc": 0.9860300503886366,
  "onpolicy_linear_majority": 0.302451768488746,
  "onpolicy_linear_gap": 0.690112552075524,
  "onpolicy_linear_recovery": 0.9893402648020189,
  "onpolicy_linear_selectivity": 0.8502813577651978,
  "onpolicy_mlp_test_acc": 0.9919614195823669,
  "onpolicy_mlp_balanced_acc": 0.9849806431207322,
  "onpolicy_mlp_majority": 0.302451768488746,
  "onpolicy_mlp_gap": 0.689509651093621,
  "onpolicy_mlp_recovery": 0.9884759504009962,
  "onpolicy_mlp_selectivity": 0.8524919599294662,
  "random_linear_test_acc": 0.9172025918960571,
  "random_linear_balanced_acc": 0.9164665680500452,
  "random_linear_majority": 0.18388263665594856,
  "random_linear_gap": 0.7333199552401086,
  "random_linear_recovery": 0.8985471798263434,
  "random_linear_selectivity": 0.7664791196584702,
  "random_mlp_test_acc": 0.887660801410675,
  "random_mlp_balanced_acc": 0.8860552351069014,
  "random_mlp_majority": 0.18388263665594856,
  "random_mlp_gap": 0.7037781647547265,
  "random_mlp_recovery": 0.8623492114798126,
  "random_mlp_selectivity": 0.7433681935071945,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8722862929828498,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965263495248138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.25,
  "17": 1.0,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_083",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.71875
  ],
  "train_success": [
    0.40625,
    0.71875
  ],
  "policy_loss": [
    -0.21281395852565765,
    0.07730545103549957
  ],
  "value_loss": [
    0.18396584689617157,
    0.037026721984148026
  ],
  "entropy": [
    0.6457504034042358,
    0.12063000351190567
  ],
  "val_success": [
    0.47413793103448276,
    0.7758620689655172
  ],
  "test_short_success": [
    0.4375,
    0.71875
  ],
  "test_long_success": [
    0.4765625,
    0.78125
  ],
  "val_success_norm": [
    0.5644496575541603,
    0.9187380407699105
  ],
  "test_short_success_norm": [
    0.5134429579075699,
    0.8435134305888345
  ],
  "test_long_success_norm": [
    0.5592860788633436,
    0.9168624243661369
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1339/probe.json <==
{
  "task": "rand_083",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9994080066680908,
  "probe_test_acc": 0.993971049785614,
  "balanced_acc": 0.9868799544482633,
  "majority_baseline": 0.31390675241157556,
  "control_task_acc": 0.14127813279628754,
  "selectivity": 0.8526929169893265,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6800642973740385,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9962301850318909,
  "rowsplit_balanced_acc": 0.993874034992551,
  "rowsplit_probe_gap": 0.6761905024922084,
  "num_control_classes": 7,
  "control_test_acc": 0.993971049785614,
  "control_majority": 0.31390675241157556,
  "control_probe_gap": 0.6800642973740385
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_083",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.999738356881214,
  "onpolicy_linear_majority": 0.32636655948553056,
  "onpolicy_linear_gap": 0.6734324536522869,
  "onpolicy_linear_recovery": 0.9997016376413422,
  "onpolicy_linear_selectivity": 0.8623392134904861,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.32636655948553056,
  "onpolicy_mlp_gap": 0.6736334405144695,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.8687700927257538,
  "random_linear_test_acc": 0.8293810486793518,
  "random_linear_balanced_acc": 0.8283667517377845,
  "random_linear_majority": 0.18388263665594856,
  "random_linear_gap": 0.6454984120234033,
  "random_linear_recovery": 0.790938216751651,
  "random_linear_selectivity": 0.6858922988176346,
  "random_mlp_test_acc": 0.8040595054626465,
  "random_mlp_balanced_acc": 0.8032722976813746,
  "random_mlp_majority": 0.18388263665594856,
  "random_mlp_gap": 0.620176868806698,
  "random_mlp_recovery": 0.7599113763068527,
  "random_mlp_selectivity": 0.6581591814756393,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.85599164634141,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965263495248138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_083",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.671875
  ],
  "train_success": [
    0.265625,
    0.671875
  ],
  "policy_loss": [
    -0.03970810025930405,
    -0.08180762827396393
  ],
  "value_loss": [
    0.10050699859857559,
    0.06329797208309174
  ],
  "entropy": [
    0.6630973219871521,
    0.08687438815832138
  ],
  "val_success": [
    0.3793103448275862,
    0.6810344827586207
  ],
  "test_short_success": [
    0.4375,
    0.6875
  ],
  "test_long_success": [
    0.359375,
    0.609375
  ],
  "val_success_norm": [
    0.44573749764256415,
    0.8087537055466021
  ],
  "test_short_success_norm": [
    0.5134429583565415,
    0.8068389342626191
  ],
  "test_long_success_norm": [
    0.42175671520842295,
    0.7151526910055868
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1340/probe.json <==
{
  "task": "rand_083",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9662550687789917,
  "probe_test_acc": 0.9658359885215759,
  "balanced_acc": 0.9423756978883036,
  "majority_baseline": 0.3279742765273312,
  "control_task_acc": 0.13745979964733124,
  "selectivity": 0.8283761888742447,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6378617119942447,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9646825194358826,
  "rowsplit_balanced_acc": 0.9389373319876132,
  "rowsplit_probe_gap": 0.6398809321342953,
  "num_control_classes": 7,
  "control_test_acc": 0.9658359885215759,
  "control_majority": 0.3279742765273312,
  "control_probe_gap": 0.6378617119942447
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_083",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9674437046051025,
  "onpolicy_linear_balanced_acc": 0.9399002980253831,
  "onpolicy_linear_majority": 0.32857717041800644,
  "onpolicy_linear_gap": 0.638866534187096,
  "onpolicy_linear_recovery": 0.9515114858171176,
  "onpolicy_linear_selectivity": 0.8259645998477936,
  "onpolicy_mlp_test_acc": 0.9634244441986084,
  "onpolicy_mlp_balanced_acc": 0.9380742858447247,
  "onpolicy_mlp_majority": 0.32857717041800644,
  "onpolicy_mlp_gap": 0.6348472737806019,
  "onpolicy_mlp_recovery": 0.9455253021048414,
  "onpolicy_mlp_selectivity": 0.8193328082561493,
  "random_linear_test_acc": 0.6063103079795837,
  "random_linear_balanced_acc": 0.6020456911543695,
  "random_linear_majority": 0.18388263665594856,
  "random_linear_gap": 0.4224276713236352,
  "random_linear_recovery": 0.5176065236410757,
  "random_linear_selectivity": 0.4612138420343399,
  "random_mlp_test_acc": 0.583400309085846,
  "random_mlp_balanced_acc": 0.5788821807924265,
  "random_mlp_majority": 0.18388263665594856,
  "random_mlp_gap": 0.3995176724298974,
  "random_mlp_recovery": 0.48953458212538026,
  "random_mlp_selectivity": 0.43709805607795715,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8735809871190165,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965263495248138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_083",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.75
  ],
  "train_success": [
    0.421875,
    0.75
  ],
  "policy_loss": [
    0.3407309949398041,
    0.05549465864896774
  ],
  "value_loss": [
    0.20812907814979553,
    0.026302071288228035
  ],
  "entropy": [
    0.6749786138534546,
    0.035051774233579636
  ],
  "val_success": [
    0.4224137931034483,
    0.7413793103448276
  ],
  "test_short_success": [
    0.453125,
    0.625
  ],
  "test_long_success": [
    0.40625,
    0.5703125
  ],
  "val_success_norm": [
    0.5030579279864462,
    0.8817837507942798
  ],
  "test_short_success_norm": [
    0.5317802068826527,
    0.7334899406560531
  ],
  "test_long_success_norm": [
    0.47676846067039125,
    0.66930956978728
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1341/probe.json <==
{
  "task": "rand_083",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9596583247184753,
  "probe_test_acc": 0.9443327784538269,
  "balanced_acc": 0.8913623504238473,
  "majority_baseline": 0.29943729903536975,
  "control_task_acc": 0.1448954939842224,
  "selectivity": 0.7994372844696045,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6448954794184572,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9517857432365417,
  "rowsplit_balanced_acc": 0.9136269976037672,
  "rowsplit_probe_gap": 0.6448412987920973,
  "num_control_classes": 7,
  "control_test_acc": 0.9443327784538269,
  "control_majority": 0.29943729903536975,
  "control_probe_gap": 0.6448954794184572
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_083",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9421221613883972,
  "onpolicy_linear_balanced_acc": 0.8948030517335936,
  "onpolicy_linear_majority": 0.29180064308681675,
  "onpolicy_linear_gap": 0.6503215183015805,
  "onpolicy_linear_recovery": 0.9182746524031398,
  "onpolicy_linear_selectivity": 0.8014469146728516,
  "onpolicy_mlp_test_acc": 0.9375,
  "onpolicy_mlp_balanced_acc": 0.8881670161500654,
  "onpolicy_mlp_majority": 0.29180064308681675,
  "onpolicy_mlp_gap": 0.6456993569131833,
  "onpolicy_mlp_recovery": 0.9117480136208853,
  "onpolicy_mlp_selectivity": 0.7952170372009277,
  "random_linear_test_acc": 0.48372185230255127,
  "random_linear_balanced_acc": 0.47957107973047136,
  "random_linear_majority": 0.18388263665594856,
  "random_linear_gap": 0.2998392156466027,
  "random_linear_recovery": 0.3673971773103903,
  "random_linear_selectivity": 0.33480706810951233,
  "random_mlp_test_acc": 0.48733922839164734,
  "random_mlp_balanced_acc": 0.48112471360004455,
  "random_mlp_majority": 0.18388263665594856,
  "random_mlp_gap": 0.3034565917356988,
  "random_mlp_recovery": 0.37182959873844795,
  "random_mlp_selectivity": 0.3466639816761017,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8809843503068143,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9965263495248138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_083/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.25,
  "15": 0.75,
  "16": 1.0,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.0,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_084",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.65625
  ],
  "train_success": [
    0.328125,
    0.65625
  ],
  "policy_loss": [
    -0.058934811502695084,
    -0.03259751945734024
  ],
  "value_loss": [
    0.15785637497901917,
    0.06210057809948921
  ],
  "entropy": [
    1.0147151947021484,
    0.23769605159759521
  ],
  "val_success": [
    0.3620689655172414,
    0.646551724137931
  ],
  "test_short_success": [
    0.34375,
    0.6875
  ],
  "test_long_success": [
    0.3828125,
    0.65625
  ],
  "val_success_norm": [
    0.5431034482758621,
    0.9698275862068966
  ],
  "test_short_success_norm": [
    0.515625,
    1.03125
  ],
  "test_long_success_norm": [
    0.57421875,
    0.984375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1337/probe.json <==
{
  "task": "rand_084",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6012861736334405,
  "control_task_acc": 0.3452572226524353,
  "selectivity": 0.6547427773475647,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3987138263665595,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4033730158730159,
  "num_control_classes": 3,
  "control_test_acc": 1.0,
  "control_majority": 0.6012861736334405,
  "control_probe_gap": 0.3987138263665595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_084",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9991961121559143,
  "onpolicy_linear_balanced_acc": 0.9995609702557348,
  "onpolicy_linear_majority": 0.6103295819935691,
  "onpolicy_linear_gap": 0.3888665301623452,
  "onpolicy_linear_recovery": 0.9979370057183237,
  "onpolicy_linear_selectivity": 0.6706189513206482,
  "onpolicy_mlp_test_acc": 0.9993970990180969,
  "onpolicy_mlp_balanced_acc": 0.9996707276918011,
  "onpolicy_mlp_majority": 0.6103295819935691,
  "onpolicy_mlp_gap": 0.3890675170245278,
  "onpolicy_mlp_recovery": 0.9984527925291646,
  "onpolicy_mlp_selectivity": 0.6672025620937347,
  "random_linear_test_acc": 0.9993970990180969,
  "random_linear_balanced_acc": 0.9993886310663918,
  "random_linear_majority": 0.3528938906752412,
  "random_linear_gap": 0.6465032083428557,
  "random_linear_recovery": 0.999068312022997,
  "random_linear_selectivity": 0.6637861728668213,
  "random_mlp_test_acc": 0.9993970990180969,
  "random_mlp_balanced_acc": 0.9993886310663918,
  "random_mlp_majority": 0.3528938906752412,
  "random_mlp_gap": 0.6465032083428557,
  "random_mlp_recovery": 0.999068312022997,
  "random_mlp_selectivity": 0.668006420135498,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8577507686845912,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993389272488318
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_084",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.703125
  ],
  "train_success": [
    0.328125,
    0.703125
  ],
  "policy_loss": [
    0.08322005718946457,
    0.05573810264468193
  ],
  "value_loss": [
    0.08039034903049469,
    0.06221773102879524
  ],
  "entropy": [
    1.0068625211715698,
    0.24312227964401245
  ],
  "val_success": [
    0.31896551724137934,
    0.6379310344827587
  ],
  "test_short_success": [
    0.328125,
    0.578125
  ],
  "test_long_success": [
    0.265625,
    0.625
  ],
  "val_success_norm": [
    0.47844827586206895,
    0.9568965517241379
  ],
  "test_short_success_norm": [
    0.4921875,
    0.8671875
  ],
  "test_long_success_norm": [
    0.3984375,
    0.9375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1338/probe.json <==
{
  "task": "rand_084",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9986467957496643,
  "probe_test_acc": 0.9977893829345703,
  "balanced_acc": 0.9981167401327649,
  "majority_baseline": 0.582395498392283,
  "control_task_acc": 0.3398312032222748,
  "selectivity": 0.6579581797122955,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4153938845422873,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9984126687049866,
  "rowsplit_balanced_acc": 0.9984830116181826,
  "rowsplit_probe_gap": 0.41765870045101827,
  "num_control_classes": 3,
  "control_test_acc": 0.9977893829345703,
  "control_majority": 0.582395498392283,
  "control_probe_gap": 0.4153938845422873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_084",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9983922839164734,
  "onpolicy_linear_balanced_acc": 0.9984563152739985,
  "onpolicy_linear_majority": 0.5854099678456591,
  "onpolicy_linear_gap": 0.41298231607081426,
  "onpolicy_linear_recovery": 0.9961221545169033,
  "onpolicy_linear_selectivity": 0.6519292593002319,
  "onpolicy_mlp_test_acc": 0.9983922839164734,
  "onpolicy_mlp_balanced_acc": 0.9984563152739985,
  "onpolicy_mlp_majority": 0.5854099678456591,
  "onpolicy_mlp_gap": 0.41298231607081426,
  "onpolicy_mlp_recovery": 0.9961221545169033,
  "onpolicy_mlp_selectivity": 0.6688102781772614,
  "random_linear_test_acc": 0.9855305552482605,
  "random_linear_balanced_acc": 0.9852804792986962,
  "random_linear_majority": 0.3528938906752412,
  "random_linear_gap": 0.6326366645730193,
  "random_linear_recovery": 0.9776397648805417,
  "random_linear_selectivity": 0.635450154542923,
  "random_mlp_test_acc": 0.9895498156547546,
  "random_mlp_balanced_acc": 0.9893496796061081,
  "random_mlp_majority": 0.3528938906752412,
  "random_mlp_gap": 0.6366559249795134,
  "random_mlp_recovery": 0.9838508952478444,
  "random_mlp_selectivity": 0.6545417904853821,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8800523048040947,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993389272488318
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_084",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.6875
  ],
  "train_success": [
    0.359375,
    0.6875
  ],
  "policy_loss": [
    -0.17450954020023346,
    -0.057922735810279846
  ],
  "value_loss": [
    0.09444885700941086,
    0.015698477625846863
  ],
  "entropy": [
    1.0619193315505981,
    0.19846072793006897
  ],
  "val_success": [
    0.3620689655172414,
    0.6120689655172413
  ],
  "test_short_success": [
    0.390625,
    0.703125
  ],
  "test_long_success": [
    0.296875,
    0.671875
  ],
  "val_success_norm": [
    0.5431034482758621,
    0.9181034482758621
  ],
  "test_short_success_norm": [
    0.5859375,
    1.0546875
  ],
  "test_long_success_norm": [
    0.4453125,
    1.0078125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1339/probe.json <==
{
  "task": "rand_084",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9950101375579834,
  "probe_test_acc": 0.9941720366477966,
  "balanced_acc": 0.9930975650958264,
  "majority_baseline": 0.5838022508038585,
  "control_task_acc": 0.33199357986450195,
  "selectivity": 0.6621784567832947,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.41036978584393813,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9944444298744202,
  "rowsplit_balanced_acc": 0.9937376535380261,
  "rowsplit_probe_gap": 0.4111110965410868,
  "num_control_classes": 3,
  "control_test_acc": 0.9937701225280762,
  "control_majority": 0.5838022508038585,
  "control_probe_gap": 0.40996787172421767
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_084",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9969855546951294,
  "onpolicy_linear_balanced_acc": 0.9967718790316792,
  "onpolicy_linear_majority": 0.592644694533762,
  "onpolicy_linear_gap": 0.4043408601613674,
  "onpolicy_linear_recovery": 0.9925999606132037,
  "onpolicy_linear_selectivity": 0.6704180240631104,
  "onpolicy_mlp_test_acc": 0.9979903697967529,
  "onpolicy_mlp_balanced_acc": 0.9977703364212284,
  "onpolicy_mlp_majority": 0.592644694533762,
  "onpolicy_mlp_gap": 0.4053456752629909,
  "onpolicy_mlp_recovery": 0.9950666404088024,
  "onpolicy_mlp_selectivity": 0.6599678695201874,
  "random_linear_test_acc": 0.9716640114784241,
  "random_linear_balanced_acc": 0.971171255794799,
  "random_linear_majority": 0.3528938906752412,
  "random_linear_gap": 0.6187701208031828,
  "random_linear_recovery": 0.9562112177380864,
  "random_linear_selectivity": 0.6408762335777283,
  "random_mlp_test_acc": 0.984525740146637,
  "random_mlp_balanced_acc": 0.9841760566854566,
  "random_mlp_majority": 0.3528938906752412,
  "random_mlp_gap": 0.6316318494713957,
  "random_mlp_recovery": 0.976086982288716,
  "random_mlp_selectivity": 0.6541398763656616,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8743361301158141,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993389272488318
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_084",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.65625
  ],
  "train_success": [
    0.40625,
    0.65625
  ],
  "policy_loss": [
    0.11310270428657532,
    -0.16878700256347656
  ],
  "value_loss": [
    0.1930054873228073,
    0.0519644133746624
  ],
  "entropy": [
    1.0368468761444092,
    0.2523077726364136
  ],
  "val_success": [
    0.3793103448275862,
    0.6293103448275862
  ],
  "test_short_success": [
    0.359375,
    0.640625
  ],
  "test_long_success": [
    0.28125,
    0.625
  ],
  "val_success_norm": [
    0.5689655172413793,
    0.9439655172413793
  ],
  "test_short_success_norm": [
    0.5390625,
    0.9609375
  ],
  "test_long_success_norm": [
    0.421875,
    0.9375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1340/probe.json <==
{
  "task": "rand_084",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9988159537315369,
  "probe_test_acc": 0.9979903697967529,
  "balanced_acc": 0.9975040122439042,
  "majority_baseline": 0.6105305466237942,
  "control_task_acc": 0.3408360183238983,
  "selectivity": 0.6571543514728546,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3874598231729587,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.9978851759873583,
  "rowsplit_probe_gap": 0.39384922508209474,
  "num_control_classes": 3,
  "control_test_acc": 0.9979903697967529,
  "control_majority": 0.6105305466237942,
  "control_probe_gap": 0.3874598231729587
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_084",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9995980858802795,
  "onpolicy_linear_balanced_acc": 0.9995432369041709,
  "onpolicy_linear_majority": 0.6095257234726688,
  "onpolicy_linear_gap": 0.3900723624076108,
  "onpolicy_linear_recovery": 0.998970702697,
  "onpolicy_linear_selectivity": 0.6483119130134583,
  "onpolicy_mlp_test_acc": 0.9989951848983765,
  "onpolicy_mlp_balanced_acc": 0.9992135303430102,
  "onpolicy_mlp_majority": 0.6095257234726688,
  "onpolicy_mlp_gap": 0.3894694614257077,
  "onpolicy_mlp_recovery": 0.9974266804191051,
  "onpolicy_mlp_selectivity": 0.6694131791591644,
  "random_linear_test_acc": 0.9913585186004639,
  "random_linear_balanced_acc": 0.9911418935553291,
  "random_linear_majority": 0.3528938906752412,
  "random_linear_gap": 0.6384646279252226,
  "random_linear_recovery": 0.9866459591788534,
  "random_linear_selectivity": 0.6601687967777252,
  "random_mlp_test_acc": 0.9871382713317871,
  "random_mlp_balanced_acc": 0.9868572449580154,
  "random_mlp_majority": 0.3528938906752412,
  "random_mlp_gap": 0.6342443806565459,
  "random_mlp_recovery": 0.9801242354493704,
  "random_mlp_selectivity": 0.6438906788825989,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8568762647033581,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993389272488318
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_084",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.5625
  ],
  "train_success": [
    0.21875,
    0.5625
  ],
  "policy_loss": [
    0.022353917360305786,
    0.43953442573547363
  ],
  "value_loss": [
    0.18457846343517303,
    0.06982879340648651
  ],
  "entropy": [
    1.0600659847259521,
    0.32676777243614197
  ],
  "val_success": [
    0.4224137931034483,
    0.6810344827586207
  ],
  "test_short_success": [
    0.328125,
    0.65625
  ],
  "test_long_success": [
    0.34375,
    0.640625
  ],
  "val_success_norm": [
    0.6336206896551724,
    1.021551724137931
  ],
  "test_short_success_norm": [
    0.4921875,
    0.984375
  ],
  "test_long_success_norm": [
    0.515625,
    0.9609375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1341/probe.json <==
{
  "task": "rand_084",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9970399141311646,
  "probe_test_acc": 0.9989951848983765,
  "balanced_acc": 0.9983786890338614,
  "majority_baseline": 0.5834003215434084,
  "control_task_acc": 0.33721864223480225,
  "selectivity": 0.6617765426635742,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4155948633549681,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9980158805847168,
  "rowsplit_balanced_acc": 0.9976070467247347,
  "rowsplit_probe_gap": 0.409722229791066,
  "num_control_classes": 3,
  "control_test_acc": 0.9989951848983765,
  "control_majority": 0.5834003215434084,
  "control_probe_gap": 0.4155948633549681
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_084",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9993970990180969,
  "onpolicy_linear_balanced_acc": 0.9989583333333334,
  "onpolicy_linear_majority": 0.5966639871382636,
  "onpolicy_linear_gap": 0.4027331118798333,
  "onpolicy_linear_recovery": 0.9985052141076484,
  "onpolicy_linear_selectivity": 0.6643890738487244,
  "onpolicy_mlp_test_acc": 0.9993970990180969,
  "onpolicy_mlp_balanced_acc": 0.9989583333333334,
  "onpolicy_mlp_majority": 0.5966639871382636,
  "onpolicy_mlp_gap": 0.4027331118798333,
  "onpolicy_mlp_recovery": 0.9985052141076484,
  "onpolicy_mlp_selectivity": 0.6637861728668213,
  "random_linear_test_acc": 0.9901527166366577,
  "random_linear_balanced_acc": 0.9900907214203815,
  "random_linear_majority": 0.3528938906752412,
  "random_linear_gap": 0.6372588259614165,
  "random_linear_recovery": 0.9847825832248475,
  "random_linear_selectivity": 0.6487137973308563,
  "random_mlp_test_acc": 0.9947749376296997,
  "random_mlp_balanced_acc": 0.9946896484305979,
  "random_mlp_majority": 0.3528938906752412,
  "random_mlp_gap": 0.6418810469544585,
  "random_mlp_recovery": 0.9919254936786912,
  "random_mlp_selectivity": 0.6551447212696075,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8716002834743566,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993389272488318
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_084/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.25,
  "11": 1.0,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_085",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.671875
  ],
  "train_success": [
    0.453125,
    0.671875
  ],
  "policy_loss": [
    -0.34826579689979553,
    -0.034605201333761215
  ],
  "value_loss": [
    0.16305473446846008,
    0.06888126581907272
  ],
  "entropy": [
    0.5995890498161316,
    0.027434716001152992
  ],
  "val_success": [
    0.49137931034482757,
    0.6896551724137931
  ],
  "test_short_success": [
    0.53125,
    0.5625
  ],
  "test_long_success": [
    0.546875,
    0.5859375
  ],
  "val_success_norm": [
    0.6551724137931033,
    0.9195402298850575
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.75
  ],
  "test_long_success_norm": [
    0.7291666666666665,
    0.78125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1337/probe.json <==
{
  "task": "rand_085",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5457543730735779,
  "probe_test_acc": 0.5516479015350342,
  "balanced_acc": 0.5443389314053749,
  "majority_baseline": 0.2815514469453376,
  "control_task_acc": 0.25200966000556946,
  "selectivity": 0.2996382415294647,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.27009645458969656,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5299603343009949,
  "rowsplit_balanced_acc": 0.522414415282201,
  "rowsplit_probe_gap": 0.24722223906289964,
  "num_control_classes": 2,
  "control_test_acc": 0.7013665437698364,
  "control_majority": 0.4945739549839228,
  "control_probe_gap": 0.2067925887859136
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_085",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5176848769187927,
  "onpolicy_linear_balanced_acc": 0.5117691439296416,
  "onpolicy_linear_majority": 0.27110128617363344,
  "onpolicy_linear_gap": 0.2465835907451593,
  "onpolicy_linear_recovery": 0.33829609802809835,
  "onpolicy_linear_selectivity": 0.2706993520259857,
  "onpolicy_mlp_test_acc": 0.5341640114784241,
  "onpolicy_mlp_balanced_acc": 0.5295110369829463,
  "onpolicy_mlp_majority": 0.27110128617363344,
  "onpolicy_mlp_gap": 0.26306272530479063,
  "onpolicy_mlp_recovery": 0.3609043620393268,
  "onpolicy_mlp_selectivity": 0.2889871597290039,
  "random_linear_test_acc": 0.34103697538375854,
  "random_linear_balanced_acc": 0.341020850624939,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.07576366348665242,
  "random_linear_recovery": 0.10311815905623152,
  "random_linear_selectivity": 0.08701768517494202,
  "random_mlp_test_acc": 0.3818328082561493,
  "random_mlp_balanced_acc": 0.3806914824254455,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.11655949635904317,
  "random_mlp_recovery": 0.1586433407775161,
  "random_mlp_selectivity": 0.12620580196380615,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9960258202531035,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997454
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_085",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.625
  ],
  "train_success": [
    0.390625,
    0.625
  ],
  "policy_loss": [
    -0.20889735221862793,
    0.28142908215522766
  ],
  "value_loss": [
    0.1168714165687561,
    0.08564681559801102
  ],
  "entropy": [
    0.6861892342567444,
    0.09939280897378922
  ],
  "val_success": [
    0.4482758620689655,
    0.47413793103448276
  ],
  "test_short_success": [
    0.40625,
    0.46875
  ],
  "test_long_success": [
    0.546875,
    0.4765625
  ],
  "val_success_norm": [
    0.5977011494252873,
    0.632183908045977
  ],
  "test_short_success_norm": [
    0.5416666666666666,
    0.625
  ],
  "test_long_success_norm": [
    0.7291666666666666,
    0.6354166666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1338/probe.json <==
{
  "task": "rand_085",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.39309877157211304,
  "probe_test_acc": 0.38143086433410645,
  "balanced_acc": 0.38106936343342346,
  "majority_baseline": 0.25884244372990356,
  "control_task_acc": 0.25803858041763306,
  "selectivity": 0.12339228391647339,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12258842060420289,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3728174567222595,
  "rowsplit_balanced_acc": 0.37292082670958493,
  "rowsplit_probe_gap": 0.11309523450003728,
  "num_control_classes": 2,
  "control_test_acc": 0.5862138271331787,
  "control_majority": 0.5012057877813505,
  "control_probe_gap": 0.08500803935182821
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_085",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3796221911907196,
  "onpolicy_linear_balanced_acc": 0.37917404588221837,
  "onpolicy_linear_majority": 0.2558279742765273,
  "onpolicy_linear_gap": 0.12379421691419229,
  "onpolicy_linear_recovery": 0.16635161311504748,
  "onpolicy_linear_selectivity": 0.131028950214386,
  "onpolicy_mlp_test_acc": 0.41800642013549805,
  "onpolicy_mlp_balanced_acc": 0.4176508707448901,
  "onpolicy_mlp_majority": 0.2558279742765273,
  "onpolicy_mlp_gap": 0.16217844585897073,
  "onpolicy_mlp_recovery": 0.21793139254502789,
  "onpolicy_mlp_selectivity": 0.1700160652399063,
  "random_linear_test_acc": 0.32053858041763306,
  "random_linear_balanced_acc": 0.32044896430878694,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.05526526852052693,
  "random_linear_recovery": 0.07521881185944804,
  "random_linear_selectivity": 0.065514475107193,
  "random_mlp_test_acc": 0.34807074069976807,
  "random_mlp_balanced_acc": 0.3477172206134892,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.08279742880266194,
  "random_mlp_recovery": 0.11269146764826199,
  "random_mlp_selectivity": 0.09405145049095154,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9998159727519202,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997454
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.25,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.0,
  "28": 0.75,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_085",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.609375,
    0.453125
  ],
  "train_success": [
    0.609375,
    0.453125
  ],
  "policy_loss": [
    -0.24845239520072937,
    0.085764080286026
  ],
  "value_loss": [
    0.1961078941822052,
    0.051260970532894135
  ],
  "entropy": [
    0.6462841629981995,
    0.22743739187717438
  ],
  "val_success": [
    0.5517241379310345,
    0.5344827586206896
  ],
  "test_short_success": [
    0.484375,
    0.484375
  ],
  "test_long_success": [
    0.46875,
    0.65625
  ],
  "val_success_norm": [
    0.735632183908046,
    0.7126436781609196
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.6458333333333333
  ],
  "test_long_success_norm": [
    0.625,
    0.875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1339/probe.json <==
{
  "task": "rand_085",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.41077470779418945,
  "probe_test_acc": 0.3717845678329468,
  "balanced_acc": 0.36682333971485337,
  "majority_baseline": 0.2853697749196141,
  "control_task_acc": 0.26346462965011597,
  "selectivity": 0.10831993818283081,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08641479291333265,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3769841194152832,
  "rowsplit_balanced_acc": 0.3732188129443748,
  "rowsplit_probe_gap": 0.09742062735179113,
  "num_control_classes": 2,
  "control_test_acc": 0.5882234573364258,
  "control_majority": 0.5102491961414791,
  "control_probe_gap": 0.07797426119494666
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_085",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.378014475107193,
  "onpolicy_linear_balanced_acc": 0.3756429897544401,
  "onpolicy_linear_majority": 0.27913987138263663,
  "onpolicy_linear_gap": 0.09887460372455636,
  "onpolicy_linear_recovery": 0.13716198163741078,
  "onpolicy_linear_selectivity": 0.11957395076751709,
  "onpolicy_mlp_test_acc": 0.3888665735721588,
  "onpolicy_mlp_balanced_acc": 0.3876430095953336,
  "onpolicy_mlp_majority": 0.27913987138263663,
  "onpolicy_mlp_gap": 0.10972670218952219,
  "onpolicy_mlp_recovery": 0.15221635631309238,
  "onpolicy_mlp_selectivity": 0.14087621867656708,
  "random_linear_test_acc": 0.2813504934310913,
  "random_linear_balanced_acc": 0.2805254546855384,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.016077181533985185,
  "random_linear_recovery": 0.021881853203804782,
  "random_linear_selectivity": 0.030546635389328003,
  "random_mlp_test_acc": 0.3398312032222748,
  "random_mlp_balanced_acc": 0.3399250401814169,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.07455789132516866,
  "random_mlp_recovery": 0.10147704246007638,
  "random_mlp_selectivity": 0.0922427773475647,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9978059737573483,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997454
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_085",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.59375
  ],
  "train_success": [
    0.5625,
    0.59375
  ],
  "policy_loss": [
    0.03888086602091789,
    0.13065455853939056
  ],
  "value_loss": [
    0.13467417657375336,
    0.07331560552120209
  ],
  "entropy": [
    0.6635726690292358,
    0.10494938492774963
  ],
  "val_success": [
    0.4827586206896552,
    0.5775862068965517
  ],
  "test_short_success": [
    0.515625,
    0.515625
  ],
  "test_long_success": [
    0.46875,
    0.5234375
  ],
  "val_success_norm": [
    0.6436781609195401,
    0.7701149425287356
  ],
  "test_short_success_norm": [
    0.6875,
    0.6875
  ],
  "test_long_success_norm": [
    0.625,
    0.6979166666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1340/probe.json <==
{
  "task": "rand_085",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3722090721130371,
  "probe_test_acc": 0.3454582095146179,
  "balanced_acc": 0.3444894868770798,
  "majority_baseline": 0.2554260450160772,
  "control_task_acc": 0.2638665735721588,
  "selectivity": 0.0815916359424591,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09003216449854073,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3513889014720917,
  "rowsplit_balanced_acc": 0.3509507460994578,
  "rowsplit_probe_gap": 0.09246033004352022,
  "num_control_classes": 2,
  "control_test_acc": 0.5556672215461731,
  "control_majority": 0.4909565916398714,
  "control_probe_gap": 0.06471062990630172
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_085",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3376205861568451,
  "onpolicy_linear_balanced_acc": 0.33615095264164024,
  "onpolicy_linear_majority": 0.26185691318327975,
  "onpolicy_linear_gap": 0.07576367297356534,
  "onpolicy_linear_recovery": 0.10264090299930878,
  "onpolicy_linear_selectivity": 0.09545820951461792,
  "onpolicy_mlp_test_acc": 0.40213021636009216,
  "onpolicy_mlp_balanced_acc": 0.40100216806270583,
  "onpolicy_mlp_majority": 0.26185691318327975,
  "onpolicy_mlp_gap": 0.14027330317681241,
  "onpolicy_mlp_recovery": 0.19003538159755473,
  "onpolicy_mlp_selectivity": 0.156953364610672,
  "random_linear_test_acc": 0.30506432056427,
  "random_linear_balanced_acc": 0.3045901436251322,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.039791008667163896,
  "random_linear_recovery": 0.05415756540694955,
  "random_linear_selectivity": 0.05325564742088318,
  "random_mlp_test_acc": 0.3621382713317871,
  "random_mlp_balanced_acc": 0.36212830805282564,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.09686495943468099,
  "random_mlp_recovery": 0.13183808483232293,
  "random_mlp_selectivity": 0.11354503035545349,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994956846577268,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997454
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_085",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.546875
  ],
  "train_success": [
    0.375,
    0.546875
  ],
  "policy_loss": [
    0.021594904363155365,
    0.06075107306241989
  ],
  "value_loss": [
    0.313836008310318,
    0.0477743037045002
  ],
  "entropy": [
    0.6749159097671509,
    0.0764763206243515
  ],
  "val_success": [
    0.46551724137931033,
    0.5948275862068966
  ],
  "test_short_success": [
    0.5625,
    0.484375
  ],
  "test_long_success": [
    0.4453125,
    0.4375
  ],
  "val_success_norm": [
    0.6206896551724138,
    0.793103448275862
  ],
  "test_short_success_norm": [
    0.75,
    0.6458333333333334
  ],
  "test_long_success_norm": [
    0.59375,
    0.5833333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1341/probe.json <==
{
  "task": "rand_085",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3636671304702759,
  "probe_test_acc": 0.33942925930023193,
  "balanced_acc": 0.33847933605263686,
  "majority_baseline": 0.2654742765273312,
  "control_task_acc": 0.253014475107193,
  "selectivity": 0.08641478419303894,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07395498277290075,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3621031641960144,
  "rowsplit_balanced_acc": 0.3605461969813223,
  "rowsplit_probe_gap": 0.09980157689442709,
  "num_control_classes": 2,
  "control_test_acc": 0.5568729639053345,
  "control_majority": 0.5126607717041801,
  "control_probe_gap": 0.044212192201154354
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_085",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3665594756603241,
  "onpolicy_linear_balanced_acc": 0.36219389335978297,
  "onpolicy_linear_majority": 0.27813504823151125,
  "onpolicy_linear_gap": 0.08842442742881285,
  "onpolicy_linear_recovery": 0.12249441839804363,
  "onpolicy_linear_selectivity": 0.11113342642784119,
  "onpolicy_mlp_test_acc": 0.3862540125846863,
  "onpolicy_mlp_balanced_acc": 0.38406897370777837,
  "onpolicy_mlp_majority": 0.27813504823151125,
  "onpolicy_mlp_gap": 0.10811896435317503,
  "onpolicy_mlp_recovery": 0.14977727355829593,
  "onpolicy_mlp_selectivity": 0.1318327784538269,
  "random_linear_test_acc": 0.2966237962245941,
  "random_linear_balanced_acc": 0.29640218016374986,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.03135048432748799,
  "random_linear_recovery": 0.04266958698402086,
  "random_linear_selectivity": 0.031953364610672,
  "random_mlp_test_acc": 0.3466639816761017,
  "random_mlp_balanced_acc": 0.3457217564475672,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.08139066977899556,
  "random_mlp_recovery": 0.11077679781736377,
  "random_mlp_selectivity": 0.09887459874153137,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989798850361078,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997454
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_085/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_086",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.234375
  ],
  "train_success": [
    0.171875,
    0.234375
  ],
  "policy_loss": [
    0.066423200070858,
    0.48121142387390137
  ],
  "value_loss": [
    0.044362518936395645,
    0.0411701500415802
  ],
  "entropy": [
    1.0150649547576904,
    0.051022354513406754
  ],
  "val_success": [
    0.15517241379310345,
    0.20689655172413793
  ],
  "test_short_success": [
    0.09375,
    0.171875
  ],
  "test_long_success": [
    0.1328125,
    0.1484375
  ],
  "val_success_norm": [
    0.2245689050561456,
    0.31744475027027363
  ],
  "test_short_success_norm": [
    0.13295459881583427,
    0.24375011507364946
  ],
  "test_long_success_norm": [
    0.18835227272728167,
    0.21051136363705317
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1337/probe.json <==
{
  "task": "rand_086",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3732239603996277,
  "probe_test_acc": 0.3307877779006958,
  "balanced_acc": 0.32120532919785877,
  "majority_baseline": 0.1985530546623794,
  "control_task_acc": 0.16278135776519775,
  "selectivity": 0.16800642013549805,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1322347232383164,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.341269850730896,
  "rowsplit_balanced_acc": 0.3326602506030374,
  "rowsplit_probe_gap": 0.13690477136581664,
  "num_control_classes": 6,
  "control_test_acc": 0.3307877779006958,
  "control_majority": 0.1985530546623794,
  "control_probe_gap": 0.1322347232383164
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_086",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.33360129594802856,
  "onpolicy_linear_balanced_acc": 0.32359868577514445,
  "onpolicy_linear_majority": 0.19634244372990353,
  "onpolicy_linear_gap": 0.13725885221812503,
  "onpolicy_linear_recovery": 0.17079271033693177,
  "onpolicy_linear_selectivity": 0.17242766916751862,
  "onpolicy_mlp_test_acc": 0.34485530853271484,
  "onpolicy_mlp_balanced_acc": 0.3356093215929574,
  "onpolicy_mlp_majority": 0.19634244372990353,
  "onpolicy_mlp_gap": 0.1485128648028113,
  "onpolicy_mlp_recovery": 0.18479620286541362,
  "onpolicy_mlp_selectivity": 0.18167202174663544,
  "random_linear_test_acc": 0.25040194392204285,
  "random_linear_balanced_acc": 0.24283413408000767,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.06209808540114253,
  "random_linear_recovery": 0.07650410323250438,
  "random_linear_selectivity": 0.08480708301067352,
  "random_mlp_test_acc": 0.26949357986450195,
  "random_mlp_balanced_acc": 0.2610594612002217,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.08118972134360164,
  "random_mlp_recovery": 0.1000247718261356,
  "random_mlp_selectivity": 0.10209004580974579,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9900237452267544,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952796660558744
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.75,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_086",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.453125
  ],
  "train_success": [
    0.15625,
    0.453125
  ],
  "policy_loss": [
    -0.2941301465034485,
    -0.13167773187160492
  ],
  "value_loss": [
    0.05779391527175903,
    0.09564634412527084
  ],
  "entropy": [
    1.0057642459869385,
    0.07389619946479797
  ],
  "val_success": [
    0.11206896551724138,
    0.19827586206896552
  ],
  "test_short_success": [
    0.203125,
    0.125
  ],
  "test_long_success": [
    0.1328125,
    0.1484375
  ],
  "val_success_norm": [
    0.16108696079963652,
    0.2913221511478834
  ],
  "test_short_success_norm": [
    0.2880685315787837,
    0.17727294901068213
  ],
  "test_long_success_norm": [
    0.1883522727279751,
    0.21051136363739817
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1338/probe.json <==
{
  "task": "rand_086",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3897158205509186,
  "probe_test_acc": 0.3581189811229706,
  "balanced_acc": 0.32803087712267204,
  "majority_baseline": 0.22909967845659163,
  "control_task_acc": 0.16961415112018585,
  "selectivity": 0.18850483000278473,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12901930266637895,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3613095283508301,
  "rowsplit_balanced_acc": 0.33215935578501354,
  "rowsplit_probe_gap": 0.13908730612860787,
  "num_control_classes": 6,
  "control_test_acc": 0.35771703720092773,
  "control_majority": 0.22909967845659163,
  "control_probe_gap": 0.1286173587443361
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_086",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3591237962245941,
  "onpolicy_linear_balanced_acc": 0.3285272893219967,
  "onpolicy_linear_majority": 0.22709003215434084,
  "onpolicy_linear_gap": 0.13203376407025327,
  "onpolicy_linear_recovery": 0.17082683567695797,
  "onpolicy_linear_selectivity": 0.1913183331489563,
  "onpolicy_mlp_test_acc": 0.37600481510162354,
  "onpolicy_mlp_balanced_acc": 0.36242392618566543,
  "onpolicy_mlp_majority": 0.22709003215434084,
  "onpolicy_mlp_gap": 0.1489147829472827,
  "onpolicy_mlp_recovery": 0.1926676962937282,
  "onpolicy_mlp_selectivity": 0.21322345733642578,
  "random_linear_test_acc": 0.28938907384872437,
  "random_linear_balanced_acc": 0.27921266901203695,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.10108521532782405,
  "random_linear_recovery": 0.12453578397406596,
  "random_linear_selectivity": 0.13082797825336456,
  "random_mlp_test_acc": 0.3261655867099762,
  "random_mlp_balanced_acc": 0.31766992670463445,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.13786172818907588,
  "random_mlp_recovery": 0.16984401076227817,
  "random_mlp_selectivity": 0.1555466204881668,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9789528636327282,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952796660558744
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_086",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.109375
  ],
  "train_success": [
    0.171875,
    0.109375
  ],
  "policy_loss": [
    -0.2930024564266205,
    0.07402156293392181
  ],
  "value_loss": [
    0.07966893166303635,
    0.0033123274333775043
  ],
  "entropy": [
    1.0619899034500122,
    0.15710186958312988
  ],
  "val_success": [
    0.11206896551724138,
    0.1724137931034483
  ],
  "test_short_success": [
    0.109375,
    0.203125
  ],
  "test_long_success": [
    0.1953125,
    0.1328125
  ],
  "val_success_norm": [
    0.16156864817001623,
    0.2680752080331525
  ],
  "test_short_success_norm": [
    0.1551138408547328,
    0.2880682603233402
  ],
  "test_long_success_norm": [
    0.2769886363645724,
    0.18835227272821037
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1339/probe.json <==
{
  "task": "rand_086",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.32637009024620056,
  "probe_test_acc": 0.2936093211174011,
  "balanced_acc": 0.2816523243184616,
  "majority_baseline": 0.19533762057877813,
  "control_task_acc": 0.1676045060157776,
  "selectivity": 0.12600481510162354,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.098271700538623,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2964285612106323,
  "rowsplit_balanced_acc": 0.2866935340986998,
  "rowsplit_probe_gap": 0.0999999897820609,
  "num_control_classes": 6,
  "control_test_acc": 0.30285370349884033,
  "control_majority": 0.19533762057877813,
  "control_probe_gap": 0.1075160829200622
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_086",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28315916657447815,
  "onpolicy_linear_balanced_acc": 0.2730709610932029,
  "onpolicy_linear_majority": 0.18428456591639872,
  "onpolicy_linear_gap": 0.09887460065807943,
  "onpolicy_linear_recovery": 0.12121212438398701,
  "onpolicy_linear_selectivity": 0.10570739209651947,
  "onpolicy_mlp_test_acc": 0.3193328082561493,
  "onpolicy_mlp_balanced_acc": 0.3132361031990182,
  "onpolicy_mlp_majority": 0.18428456591639872,
  "onpolicy_mlp_gap": 0.13504824233975057,
  "onpolicy_mlp_recovery": 0.16555803249140155,
  "onpolicy_mlp_selectivity": 0.152532160282135,
  "random_linear_test_acc": 0.24377009272575378,
  "random_linear_balanced_acc": 0.2325125279825834,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.05546623420485347,
  "random_linear_recovery": 0.06833374137245626,
  "random_linear_selectivity": 0.08038584887981415,
  "random_mlp_test_acc": 0.2654742896556854,
  "random_mlp_balanced_acc": 0.25864869029248155,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.07717043113478511,
  "random_mlp_recovery": 0.09507305405463994,
  "random_mlp_selectivity": 0.09143891930580139,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9918997443233215,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952796660558744
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.75,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_086",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.21875
  ],
  "train_success": [
    0.0625,
    0.21875
  ],
  "policy_loss": [
    -0.0680365338921547,
    0.019381826743483543
  ],
  "value_loss": [
    0.02567712776362896,
    0.05433892458677292
  ],
  "entropy": [
    1.0367151498794556,
    0.050903160125017166
  ],
  "val_success": [
    0.1724137931034483,
    0.23275862068965517
  ],
  "test_short_success": [
    0.171875,
    0.140625
  ],
  "test_long_success": [
    0.15625,
    0.2109375
  ],
  "val_success_norm": [
    0.262357665354904,
    0.3503379771309543
  ],
  "test_short_success_norm": [
    0.24375022953378062,
    0.1994318881232971
  ],
  "test_long_success_norm": [
    0.22159090909162513,
    0.29914772727337435
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1340/probe.json <==
{
  "task": "rand_086",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3612144887447357,
  "probe_test_acc": 0.3108922839164734,
  "balanced_acc": 0.3020300261241779,
  "majority_baseline": 0.17142282958199356,
  "control_task_acc": 0.1631832867860794,
  "selectivity": 0.14770899713039398,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.13946945433447983,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3275793790817261,
  "rowsplit_balanced_acc": 0.31418466481727075,
  "rowsplit_probe_gap": 0.1367063632087102,
  "num_control_classes": 6,
  "control_test_acc": 0.3108922839164734,
  "control_majority": 0.17142282958199356,
  "control_probe_gap": 0.13946945433447983
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_086",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3116961419582367,
  "onpolicy_linear_balanced_acc": 0.2995439860228128,
  "onpolicy_linear_majority": 0.18408360128617363,
  "onpolicy_linear_gap": 0.12761254067206307,
  "onpolicy_linear_recovery": 0.1564039414739374,
  "onpolicy_linear_selectivity": 0.1523311883211136,
  "onpolicy_mlp_test_acc": 0.3543006479740143,
  "onpolicy_mlp_balanced_acc": 0.3426214732606523,
  "onpolicy_mlp_majority": 0.18408360128617363,
  "onpolicy_mlp_gap": 0.17021704668784066,
  "onpolicy_mlp_recovery": 0.2086206956449988,
  "onpolicy_mlp_selectivity": 0.18267685174942017,
  "random_linear_test_acc": 0.26024919748306274,
  "random_linear_balanced_acc": 0.24745197184585163,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.07194533896216243,
  "random_linear_recovery": 0.08863580259364205,
  "random_linear_selectivity": 0.10309486091136932,
  "random_mlp_test_acc": 0.2799437344074249,
  "random_mlp_balanced_acc": 0.272345372945749,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.09163987588652461,
  "random_mlp_recovery": 0.11289923803202437,
  "random_mlp_selectivity": 0.1075160801410675,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9914507895584735,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952796660558744
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_086",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.25
  ],
  "train_success": [
    0.125,
    0.25
  ],
  "policy_loss": [
    0.06706538796424866,
    0.26800745725631714
  ],
  "value_loss": [
    0.12290869653224945,
    0.037049975246191025
  ],
  "entropy": [
    1.0602132081985474,
    0.06257589161396027
  ],
  "val_success": [
    0.1206896551724138,
    0.22413793103448276
  ],
  "test_short_success": [
    0.140625,
    0.125
  ],
  "test_long_success": [
    0.1875,
    0.1640625
  ],
  "val_success_norm": [
    0.17179348108367715,
    0.3368944300303893
  ],
  "test_short_success_norm": [
    0.1994320508085336,
    0.17727295868876053
  ],
  "test_long_success_norm": [
    0.265909090909437,
    0.2326704545462459
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1341/probe.json <==
{
  "task": "rand_086",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3791441023349762,
  "probe_test_acc": 0.33480706810951233,
  "balanced_acc": 0.3255625366585095,
  "majority_baseline": 0.21061093247588425,
  "control_task_acc": 0.16479100286960602,
  "selectivity": 0.1700160652399063,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12419613563362808,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.34484127163887024,
  "rowsplit_balanced_acc": 0.3338885840055565,
  "rowsplit_probe_gap": 0.1492063510039496,
  "num_control_classes": 6,
  "control_test_acc": 0.33480706810951233,
  "control_majority": 0.21061093247588425,
  "control_probe_gap": 0.12419613563362808
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_086",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3512861728668213,
  "onpolicy_linear_balanced_acc": 0.33825364018232756,
  "onpolicy_linear_majority": 0.20880225080385853,
  "onpolicy_linear_gap": 0.14248392206296276,
  "onpolicy_linear_recovery": 0.1800863592037853,
  "onpolicy_linear_selectivity": 0.1866961419582367,
  "onpolicy_mlp_test_acc": 0.3756029009819031,
  "onpolicy_mlp_balanced_acc": 0.36841359104523724,
  "onpolicy_mlp_majority": 0.20880225080385853,
  "onpolicy_mlp_gap": 0.16680065017804455,
  "onpolicy_mlp_recovery": 0.21082043060349243,
  "onpolicy_mlp_selectivity": 0.19714631140232086,
  "random_linear_test_acc": 0.28014469146728516,
  "random_linear_balanced_acc": 0.27030927879007166,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.09184083294638484,
  "random_linear_recovery": 0.1131468147415724,
  "random_linear_selectivity": 0.10771703720092773,
  "random_mlp_test_acc": 0.31531351804733276,
  "random_mlp_balanced_acc": 0.3096970167608795,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.12700965952643245,
  "random_mlp_recovery": 0.15647439113729333,
  "random_mlp_selectivity": 0.14851287007331848,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9907466575639721,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952796660558744
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_086/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_087",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.15625
  ],
  "train_success": [
    0.03125,
    0.15625
  ],
  "policy_loss": [
    -0.05286247655749321,
    -0.0025047461967915297
  ],
  "value_loss": [
    0.031009333208203316,
    0.05830884724855423
  ],
  "entropy": [
    1.0142194032669067,
    0.1300119161605835
  ],
  "val_success": [
    0.22413793103448276,
    0.35344827586206895
  ],
  "test_short_success": [
    0.125,
    0.265625
  ],
  "test_long_success": [
    0.21875,
    0.28125
  ],
  "val_success_norm": [
    0.3576478506738925,
    0.56371401638779
  ],
  "test_short_success_norm": [
    0.19899530657348533,
    0.42286502635063883
  ],
  "test_long_success_norm": [
    0.3482417863556651,
    0.44773943960014084
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1337/probe.json <==
{
  "task": "rand_087",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.7432340979576111,
  "probe_test_acc": 0.7339228391647339,
  "balanced_acc": 0.664401295208927,
  "majority_baseline": 0.33319935691318325,
  "control_task_acc": 0.21020899713039398,
  "selectivity": 0.5237138420343399,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.40072348225155063,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7226190567016602,
  "rowsplit_balanced_acc": 0.6641463849474532,
  "rowsplit_probe_gap": 0.38531746940007283,
  "num_control_classes": 5,
  "control_test_acc": 0.7339228391647339,
  "control_majority": 0.33319935691318325,
  "control_probe_gap": 0.40072348225155063
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_087",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7293006181716919,
  "onpolicy_linear_balanced_acc": 0.6623504198270045,
  "onpolicy_linear_majority": 0.3346061093247588,
  "onpolicy_linear_gap": 0.3946945088469331,
  "onpolicy_linear_recovery": 0.5931742301486979,
  "onpolicy_linear_selectivity": 0.5323552787303925,
  "onpolicy_mlp_test_acc": 0.7339228391647339,
  "onpolicy_mlp_balanced_acc": 0.6899354873674003,
  "onpolicy_mlp_majority": 0.3346061093247588,
  "onpolicy_mlp_gap": 0.39931672983997507,
  "onpolicy_mlp_recovery": 0.6001208238247405,
  "onpolicy_mlp_selectivity": 0.5321543514728546,
  "random_linear_test_acc": 0.553054690361023,
  "random_linear_balanced_acc": 0.5691766226311057,
  "random_linear_majority": 0.24698553054662378,
  "random_linear_gap": 0.3060691598143992,
  "random_linear_recovery": 0.4064585372928877,
  "random_linear_selectivity": 0.35490356385707855,
  "random_mlp_test_acc": 0.5829983949661255,
  "random_mlp_balanced_acc": 0.5854848284225382,
  "random_mlp_majority": 0.24698553054662378,
  "random_mlp_gap": 0.33601286441950173,
  "random_mlp_recovery": 0.4462236491463679,
  "random_mlp_selectivity": 0.3908762037754059,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9064551247000627,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9747761231791001
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 1.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_087",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.265625
  ],
  "train_success": [
    0.234375,
    0.265625
  ],
  "policy_loss": [
    0.06633017957210541,
    0.11440180987119675
  ],
  "value_loss": [
    0.057511765509843826,
    0.06451965868473053
  ],
  "entropy": [
    1.0056816339492798,
    0.05384223535656929
  ],
  "val_success": [
    0.20689655172413793,
    0.2672413793103448
  ],
  "test_short_success": [
    0.265625,
    0.3125
  ],
  "test_long_success": [
    0.1953125,
    0.3125
  ],
  "val_success_norm": [
    0.3303163866937487,
    0.4259725479143223
  ],
  "test_short_success_norm": [
    0.42286502630416334,
    0.49748826624756015
  ],
  "test_long_success_norm": [
    0.31093016638898674,
    0.49748826622237874
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1338/probe.json <==
{
  "task": "rand_087",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.5684201717376709,
  "probe_test_acc": 0.549839198589325,
  "balanced_acc": 0.5467569606771157,
  "majority_baseline": 0.3384244372990354,
  "control_task_acc": 0.19413183629512787,
  "selectivity": 0.3557073622941971,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.21141476129028958,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5418650507926941,
  "rowsplit_balanced_acc": 0.5433564987931583,
  "rowsplit_probe_gap": 0.19464282857047188,
  "num_control_classes": 5,
  "control_test_acc": 0.5464228391647339,
  "control_majority": 0.3384244372990354,
  "control_probe_gap": 0.2079984018656985
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_087",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.541599690914154,
  "onpolicy_linear_balanced_acc": 0.5445842441009462,
  "onpolicy_linear_majority": 0.3404340836012862,
  "onpolicy_linear_gap": 0.20116560731286787,
  "onpolicy_linear_recovery": 0.30499697196490877,
  "onpolicy_linear_selectivity": 0.34505628049373627,
  "onpolicy_mlp_test_acc": 0.56993567943573,
  "onpolicy_mlp_balanced_acc": 0.5468871401455013,
  "onpolicy_mlp_majority": 0.3404340836012862,
  "onpolicy_mlp_gap": 0.2295015958344438,
  "onpolicy_mlp_recovery": 0.3479585438367436,
  "onpolicy_mlp_selectivity": 0.38283760845661163,
  "random_linear_test_acc": 0.5958601236343384,
  "random_linear_balanced_acc": 0.6155779114145954,
  "random_linear_majority": 0.24698553054662378,
  "random_linear_gap": 0.3488745930877146,
  "random_linear_recovery": 0.46330396989710915,
  "random_linear_selectivity": 0.399517685174942,
  "random_mlp_test_acc": 0.5916398763656616,
  "random_mlp_balanced_acc": 0.5842382572244025,
  "random_mlp_majority": 0.24698553054662378,
  "random_mlp_gap": 0.34465434581903787,
  "random_mlp_recovery": 0.45769949954511135,
  "random_mlp_selectivity": 0.39750804007053375,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8646291092011951,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9747761231791001
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_087",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.359375
  ],
  "train_success": [
    0.28125,
    0.359375
  ],
  "policy_loss": [
    -0.4471941888332367,
    -0.022239062935113907
  ],
  "value_loss": [
    0.09295317530632019,
    0.021830841898918152
  ],
  "entropy": [
    1.0616546869277954,
    0.07562758028507233
  ],
  "val_success": [
    0.23275862068965517,
    0.3017241379310345
  ],
  "test_short_success": [
    0.171875,
    0.28125
  ],
  "test_long_success": [
    0.1953125,
    0.3359375
  ],
  "val_success_norm": [
    0.3727158306134937,
    0.4812096533438774
  ],
  "test_short_success_norm": [
    0.2736185464635552,
    0.4477394396905103
  ],
  "test_long_success_norm": [
    0.31093016638898674,
    0.5347998861890572
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1339/probe.json <==
{
  "task": "rand_087",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.8757611513137817,
  "probe_test_acc": 0.8693729639053345,
  "balanced_acc": 0.8439683835738249,
  "majority_baseline": 0.33139067524115756,
  "control_task_acc": 0.20598874986171722,
  "selectivity": 0.6633842140436172,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.537982288664177,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8662698268890381,
  "rowsplit_balanced_acc": 0.8372444737979542,
  "rowsplit_probe_gap": 0.5440476046668159,
  "num_control_classes": 5,
  "control_test_acc": 0.8697749376296997,
  "control_majority": 0.33139067524115756,
  "control_probe_gap": 0.5383842623885422
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_087",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8717845678329468,
  "onpolicy_linear_balanced_acc": 0.8434269503448458,
  "onpolicy_linear_majority": 0.3338022508038585,
  "onpolicy_linear_gap": 0.5379823170290883,
  "onpolicy_linear_recovery": 0.807541481006559,
  "onpolicy_linear_selectivity": 0.6714228242635727,
  "onpolicy_mlp_test_acc": 0.8741961121559143,
  "onpolicy_mlp_balanced_acc": 0.8472193803430507,
  "onpolicy_mlp_majority": 0.3338022508038585,
  "onpolicy_mlp_gap": 0.5403938613520558,
  "onpolicy_mlp_recovery": 0.8111613436162382,
  "onpolicy_mlp_selectivity": 0.6738343685865402,
  "random_linear_test_acc": 0.6097266674041748,
  "random_linear_balanced_acc": 0.6239542666540651,
  "random_linear_majority": 0.24698553054662378,
  "random_linear_gap": 0.36274113685755105,
  "random_linear_recovery": 0.4817186808121628,
  "random_linear_selectivity": 0.40735527873039246,
  "random_mlp_test_acc": 0.6282154321670532,
  "random_mlp_balanced_acc": 0.6308387223582728,
  "random_mlp_majority": 0.24698553054662378,
  "random_mlp_gap": 0.38122990162042947,
  "random_mlp_recovery": 0.5062716814687102,
  "random_mlp_selectivity": 0.4168006479740143,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9151570354020214,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9747761231791001
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_087",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.296875
  ],
  "train_success": [
    0.125,
    0.296875
  ],
  "policy_loss": [
    0.029212286695837975,
    -0.09692956507205963
  ],
  "value_loss": [
    0.04670855030417442,
    0.07091975212097168
  ],
  "entropy": [
    1.037158489227295,
    0.05062009394168854
  ],
  "val_success": [
    0.19827586206896552,
    0.3275862068965517
  ],
  "test_short_success": [
    0.140625,
    0.171875
  ],
  "test_long_success": [
    0.2578125,
    0.3828125
  ],
  "val_success_norm": [
    0.3161155582507354,
    0.5227003891332097
  ],
  "test_short_success_norm": [
    0.22386971984413612,
    0.2736185464233815
  ],
  "test_long_success_norm": [
    0.4104278196334625,
    0.609423126122414
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1340/probe.json <==
{
  "task": "rand_087",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.790764570236206,
  "probe_test_acc": 0.7972266674041748,
  "balanced_acc": 0.7604459509118817,
  "majority_baseline": 0.3342041800643087,
  "control_task_acc": 0.1935289353132248,
  "selectivity": 0.60369773209095,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4630224873398661,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7922618985176086,
  "rowsplit_balanced_acc": 0.7479026910361647,
  "rowsplit_probe_gap": 0.4708333270890372,
  "num_control_classes": 5,
  "control_test_acc": 0.7972266674041748,
  "control_majority": 0.3342041800643087,
  "control_probe_gap": 0.4630224873398661
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_087",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7980305552482605,
  "onpolicy_linear_balanced_acc": 0.7645633664213869,
  "onpolicy_linear_majority": 0.33360128617363344,
  "onpolicy_linear_gap": 0.46442926907462706,
  "onpolicy_linear_recovery": 0.6969240177669916,
  "onpolicy_linear_selectivity": 0.5962620675563812,
  "onpolicy_mlp_test_acc": 0.8112941980361938,
  "onpolicy_mlp_balanced_acc": 0.7916587055213882,
  "onpolicy_mlp_majority": 0.33360128617363344,
  "onpolicy_mlp_gap": 0.4776929118625604,
  "onpolicy_mlp_recovery": 0.7168274817334441,
  "onpolicy_mlp_selectivity": 0.6123392134904861,
  "random_linear_test_acc": 0.6394694447517395,
  "random_linear_balanced_acc": 0.6460682294636447,
  "random_linear_majority": 0.24698553054662378,
  "random_linear_gap": 0.39248391420511575,
  "random_linear_recovery": 0.5212169621256088,
  "random_linear_selectivity": 0.43569131195545197,
  "random_mlp_test_acc": 0.6694132089614868,
  "random_mlp_balanced_acc": 0.6701545110962034,
  "random_mlp_majority": 0.24698553054662378,
  "random_mlp_gap": 0.42242767841486306,
  "random_mlp_recovery": 0.5609821531338026,
  "random_mlp_selectivity": 0.4716640114784241,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9069574489473999,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9747761231791001
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 0.75,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.75,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_087",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.28125
  ],
  "train_success": [
    0.203125,
    0.28125
  ],
  "policy_loss": [
    -0.0989568680524826,
    0.15715718269348145
  ],
  "value_loss": [
    0.1932903528213501,
    0.043153807520866394
  ],
  "entropy": [
    1.0603419542312622,
    0.018096257001161575
  ],
  "val_success": [
    0.1724137931034483,
    0.2413793103448276
  ],
  "test_short_success": [
    0.1875,
    0.21875
  ],
  "test_long_success": [
    0.265625,
    0.2734375
  ],
  "val_success_norm": [
    0.2774501795609153,
    0.3882080788474528
  ],
  "test_short_success_norm": [
    0.29849295974637907,
    0.34824178640135806
  ],
  "test_long_success_norm": [
    0.4228650262890219,
    0.43530223294458137
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1341/probe.json <==
{
  "task": "rand_087",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.553196907043457,
  "probe_test_acc": 0.520096480846405,
  "balanced_acc": 0.5362372503261366,
  "majority_baseline": 0.2883842443729904,
  "control_task_acc": 0.18850483000278473,
  "selectivity": 0.3315916508436203,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.23171223647341466,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5123015642166138,
  "rowsplit_balanced_acc": 0.5375642670640599,
  "rowsplit_probe_gap": 0.2234126753277249,
  "num_control_classes": 5,
  "control_test_acc": 0.520096480846405,
  "control_majority": 0.2883842443729904,
  "control_probe_gap": 0.23171223647341466
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_087",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5078375935554504,
  "onpolicy_linear_balanced_acc": 0.536781259567262,
  "onpolicy_linear_majority": 0.29019292604501606,
  "onpolicy_linear_gap": 0.21764466751043438,
  "onpolicy_linear_recovery": 0.306625103491484,
  "onpolicy_linear_selectivity": 0.31430865824222565,
  "onpolicy_mlp_test_acc": 0.5618970990180969,
  "onpolicy_mlp_balanced_acc": 0.5684091551506045,
  "onpolicy_mlp_majority": 0.29019292604501606,
  "onpolicy_mlp_gap": 0.27170417297308086,
  "onpolicy_mlp_recovery": 0.3827859469745329,
  "onpolicy_mlp_selectivity": 0.3671623766422272,
  "random_linear_test_acc": 0.5528537034988403,
  "random_linear_balanced_acc": 0.5809504851621469,
  "random_linear_majority": 0.24698553054662378,
  "random_linear_gap": 0.3058681729522166,
  "random_linear_recovery": 0.40619162759813976,
  "random_linear_selectivity": 0.355305477976799,
  "random_mlp_test_acc": 0.5717443823814392,
  "random_mlp_balanced_acc": 0.5678763567779639,
  "random_mlp_majority": 0.24698553054662378,
  "random_mlp_gap": 0.32475885183481545,
  "random_mlp_recovery": 0.4312783684894693,
  "random_mlp_selectivity": 0.37158361077308655,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8844131037272257,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9747761231791001
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_087/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_088",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.546875
  ],
  "train_success": [
    0.421875,
    0.546875
  ],
  "policy_loss": [
    0.14182378351688385,
    -0.08196000754833221
  ],
  "value_loss": [
    0.1013859286904335,
    0.09894150495529175
  ],
  "entropy": [
    1.015486478805542,
    0.5124154686927795
  ],
  "val_success": [
    0.5258620689655172,
    0.5172413793103449
  ],
  "test_short_success": [
    0.375,
    0.421875
  ],
  "test_long_success": [
    0.53125,
    0.453125
  ],
  "val_success_norm": [
    0.6573628881807962,
    0.6465731467159933
  ],
  "test_short_success_norm": [
    0.46875,
    0.52734375
  ],
  "test_long_success_norm": [
    0.6640625,
    0.56640625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1337/probe.json <==
{
  "task": "rand_088",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.33000677824020386,
  "probe_test_acc": 0.29682475328445435,
  "balanced_acc": 0.292957229454146,
  "majority_baseline": 0.27934083601286175,
  "control_task_acc": 0.2483922839164734,
  "selectivity": 0.04843246936798096,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.017483917271592597,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3043650686740875,
  "rowsplit_balanced_acc": 0.29924009644622596,
  "rowsplit_probe_gap": 0.027182528991547827,
  "num_control_classes": 4,
  "control_test_acc": 0.29682475328445435,
  "control_majority": 0.27934083601286175,
  "control_probe_gap": 0.017483917271592597
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_088",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2970257103443146,
  "onpolicy_linear_balanced_acc": 0.2945263152629286,
  "onpolicy_linear_majority": 0.2694935691318328,
  "onpolicy_linear_gap": 0.027532141212481764,
  "onpolicy_linear_recovery": 0.03768911545345509,
  "onpolicy_linear_selectivity": 0.04441317915916443,
  "onpolicy_mlp_test_acc": 0.3374195992946625,
  "onpolicy_mlp_balanced_acc": 0.3360538144196191,
  "onpolicy_mlp_majority": 0.2694935691318328,
  "onpolicy_mlp_gap": 0.06792603016282966,
  "onpolicy_mlp_recovery": 0.09298484899318855,
  "onpolicy_mlp_selectivity": 0.08581188321113586,
  "random_linear_test_acc": 0.2791398763656616,
  "random_linear_balanced_acc": 0.2764879028502989,
  "random_linear_majority": 0.2690916398713826,
  "random_linear_gap": 0.010048236494278995,
  "random_linear_recovery": 0.013747600988598372,
  "random_linear_selectivity": 0.025120586156845093,
  "random_mlp_test_acc": 0.3177250921726227,
  "random_mlp_balanced_acc": 0.3167109183611075,
  "random_mlp_majority": 0.2690916398713826,
  "random_mlp_gap": 0.048633452301240054,
  "random_mlp_recovery": 0.06653837191393196,
  "random_mlp_selectivity": 0.06872992217540741,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991533435992076,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992316830401996
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 1.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 1.0,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_088",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.453125
  ],
  "train_success": [
    0.4375,
    0.453125
  ],
  "policy_loss": [
    -0.17939257621765137,
    0.34981611371040344
  ],
  "value_loss": [
    0.12166339159011841,
    0.07517961412668228
  ],
  "entropy": [
    1.005583643913269,
    0.21860307455062866
  ],
  "val_success": [
    0.5431034482758621,
    0.5517241379310345
  ],
  "test_short_success": [
    0.609375,
    0.484375
  ],
  "test_long_success": [
    0.4609375,
    0.46875
  ],
  "val_success_norm": [
    0.6788995112813265,
    0.6896666212670178
  ],
  "test_short_success_norm": [
    0.76171875,
    0.60546875
  ],
  "test_long_success_norm": [
    0.576171875,
    0.5859375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1338/probe.json <==
{
  "task": "rand_088",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.34641405940055847,
  "probe_test_acc": 0.3086816668510437,
  "balanced_acc": 0.30671179607894766,
  "majority_baseline": 0.25482315112540194,
  "control_task_acc": 0.24979902803897858,
  "selectivity": 0.058882638812065125,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.053858515725641765,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31011903285980225,
  "rowsplit_balanced_acc": 0.30923136285651687,
  "rowsplit_probe_gap": 0.05178569952646889,
  "num_control_classes": 4,
  "control_test_acc": 0.30888262391090393,
  "control_majority": 0.25482315112540194,
  "control_probe_gap": 0.054059472785501994
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_088",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3092845678329468,
  "onpolicy_linear_balanced_acc": 0.30753291131500393,
  "onpolicy_linear_majority": 0.262459807073955,
  "onpolicy_linear_gap": 0.04682476075899178,
  "onpolicy_linear_recovery": 0.06348774101818613,
  "onpolicy_linear_selectivity": 0.055868178606033325,
  "onpolicy_mlp_test_acc": 0.3408360183238983,
  "onpolicy_mlp_balanced_acc": 0.34060118906993103,
  "onpolicy_mlp_majority": 0.262459807073955,
  "onpolicy_mlp_gap": 0.07837621124994332,
  "onpolicy_mlp_recovery": 0.10626703737866974,
  "onpolicy_mlp_selectivity": 0.08661577105522156,
  "random_linear_test_acc": 0.28094854950904846,
  "random_linear_balanced_acc": 0.2785364355033303,
  "random_linear_majority": 0.2690916398713826,
  "random_linear_gap": 0.011856909637665836,
  "random_linear_recovery": 0.016222156270834533,
  "random_linear_selectivity": 0.02773311734199524,
  "random_mlp_test_acc": 0.31430867314338684,
  "random_mlp_balanced_acc": 0.31314069434251424,
  "random_mlp_majority": 0.2690916398713826,
  "random_mlp_gap": 0.045217033272004215,
  "random_mlp_recovery": 0.06186416210104288,
  "random_mlp_selectivity": 0.07134243845939636,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9996227348528062,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992316830401996
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.25,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 1.0,
  "13": 0.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 1.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_088",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.578125,
    0.421875
  ],
  "train_success": [
    0.578125,
    0.421875
  ],
  "policy_loss": [
    -0.36174359917640686,
    0.08194546401500702
  ],
  "value_loss": [
    0.10915397852659225,
    0.026454634964466095
  ],
  "entropy": [
    1.0615261793136597,
    0.3520123064517975
  ],
  "val_success": [
    0.47413793103448276,
    0.5258620689655172
  ],
  "test_short_success": [
    0.5,
    0.5
  ],
  "test_long_success": [
    0.484375,
    0.484375
  ],
  "val_success_norm": [
    0.5926909523185769,
    0.6573531116143098
  ],
  "test_short_success_norm": [
    0.625,
    0.625
  ],
  "test_long_success_norm": [
    0.60546875,
    0.60546875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1339/probe.json <==
{
  "task": "rand_088",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3572395145893097,
  "probe_test_acc": 0.31511253118515015,
  "balanced_acc": 0.3136496142753469,
  "majority_baseline": 0.2584405144694534,
  "control_task_acc": 0.2453778088092804,
  "selectivity": 0.06973472237586975,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05667201671569677,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3132936656475067,
  "rowsplit_balanced_acc": 0.3101807499033313,
  "rowsplit_probe_gap": 0.04384922120306228,
  "num_control_classes": 4,
  "control_test_acc": 0.31591638922691345,
  "control_majority": 0.2584405144694534,
  "control_probe_gap": 0.05747587475746008
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_088",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31290194392204285,
  "onpolicy_linear_balanced_acc": 0.31142450580744246,
  "onpolicy_linear_majority": 0.26266077170418006,
  "onpolicy_linear_gap": 0.050241172217862784,
  "onpolicy_linear_recovery": 0.0681384772297861,
  "onpolicy_linear_selectivity": 0.06812702119350433,
  "onpolicy_mlp_test_acc": 0.35329583287239075,
  "onpolicy_mlp_balanced_acc": 0.35162872833607284,
  "onpolicy_mlp_majority": 0.26266077170418006,
  "onpolicy_mlp_gap": 0.09063506116821068,
  "onpolicy_mlp_recovery": 0.12292179459607967,
  "onpolicy_mlp_selectivity": 0.10550644993782043,
  "random_linear_test_acc": 0.28938907384872437,
  "random_linear_balanced_acc": 0.28722839199831796,
  "random_linear_majority": 0.2690916398713826,
  "random_linear_gap": 0.02029743397734174,
  "random_linear_recovery": 0.02777014887854069,
  "random_linear_selectivity": 0.04742765426635742,
  "random_mlp_test_acc": 0.3207395374774933,
  "random_mlp_balanced_acc": 0.3181494295813675,
  "random_mlp_majority": 0.2690916398713826,
  "random_mlp_gap": 0.05164789760611066,
  "random_mlp_recovery": 0.07066261712620474,
  "random_mlp_selectivity": 0.06872987747192383,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9995298286813342,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992316830401996
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_088",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.546875
  ],
  "train_success": [
    0.453125,
    0.546875
  ],
  "policy_loss": [
    -0.04827423021197319,
    0.0971790999174118
  ],
  "value_loss": [
    0.19454684853553772,
    0.07800691574811935
  ],
  "entropy": [
    1.0368638038635254,
    0.27665743231773376
  ],
  "val_success": [
    0.5172413793103449,
    0.5172413793103449
  ],
  "test_short_success": [
    0.515625,
    0.5
  ],
  "test_long_success": [
    0.484375,
    0.4921875
  ],
  "val_success_norm": [
    0.6465735341411177,
    0.6465880344318458
  ],
  "test_short_success_norm": [
    0.64453125,
    0.625
  ],
  "test_long_success_norm": [
    0.60546875,
    0.615234375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1340/probe.json <==
{
  "task": "rand_088",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.34277740120887756,
  "probe_test_acc": 0.3102893829345703,
  "balanced_acc": 0.30535938726530754,
  "majority_baseline": 0.2907958199356913,
  "control_task_acc": 0.246985524892807,
  "selectivity": 0.0633038580417633,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.019493562998879,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31210318207740784,
  "rowsplit_balanced_acc": 0.3061135123065163,
  "rowsplit_probe_gap": 0.03293651541074116,
  "num_control_classes": 4,
  "control_test_acc": 0.3102893829345703,
  "control_majority": 0.2907958199356913,
  "control_probe_gap": 0.019493562998879
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_088",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31832796335220337,
  "onpolicy_linear_balanced_acc": 0.31475170465517677,
  "onpolicy_linear_majority": 0.2729099678456592,
  "onpolicy_linear_gap": 0.045417995506544184,
  "onpolicy_linear_recovery": 0.06246543550043225,
  "onpolicy_linear_selectivity": 0.06511253118515015,
  "onpolicy_mlp_test_acc": 0.33500802516937256,
  "onpolicy_mlp_balanced_acc": 0.32939168074665537,
  "onpolicy_mlp_majority": 0.2729099678456592,
  "onpolicy_mlp_gap": 0.062098057323713374,
  "onpolicy_mlp_recovery": 0.08540628337280204,
  "onpolicy_mlp_selectivity": 0.08500802516937256,
  "random_linear_test_acc": 0.29079583287239075,
  "random_linear_balanced_acc": 0.2880585012546088,
  "random_linear_majority": 0.2690916398713826,
  "random_linear_gap": 0.02170419300100812,
  "random_linear_recovery": 0.029694821108885456,
  "random_linear_selectivity": 0.041800662875175476,
  "random_mlp_test_acc": 0.3271704316139221,
  "random_mlp_balanced_acc": 0.32584239525700165,
  "random_mlp_majority": 0.2690916398713826,
  "random_mlp_gap": 0.05807879174253949,
  "random_mlp_recovery": 0.07946111292572904,
  "random_mlp_selectivity": 0.08561094105243683,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998915502068673,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992316830401996
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_088",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.5625
  ],
  "train_success": [
    0.375,
    0.5625
  ],
  "policy_loss": [
    -0.0967395007610321,
    0.27373313903808594
  ],
  "value_loss": [
    0.28427132964134216,
    0.06323061138391495
  ],
  "entropy": [
    1.0604302883148193,
    0.3465462028980255
  ],
  "val_success": [
    0.4396551724137931,
    0.5086206896551724
  ],
  "test_short_success": [
    0.40625,
    0.484375
  ],
  "test_long_success": [
    0.4609375,
    0.4140625
  ],
  "val_success_norm": [
    0.5496000218831325,
    0.6357958701097733
  ],
  "test_short_success_norm": [
    0.5078125,
    0.60546875
  ],
  "test_long_success_norm": [
    0.576171875,
    0.517578125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1341/probe.json <==
{
  "task": "rand_088",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.34912043809890747,
  "probe_test_acc": 0.3283762037754059,
  "balanced_acc": 0.32751511804303335,
  "majority_baseline": 0.26567524115755625,
  "control_task_acc": 0.2524115741252899,
  "selectivity": 0.07596462965011597,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06270096261784963,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31706348061561584,
  "rowsplit_balanced_acc": 0.3150891020170457,
  "rowsplit_probe_gap": 0.044047607599742855,
  "num_control_classes": 4,
  "control_test_acc": 0.3283762037754059,
  "control_majority": 0.26567524115755625,
  "control_probe_gap": 0.06270096261784963
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_088",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.32435691356658936,
  "onpolicy_linear_balanced_acc": 0.3220985426458309,
  "onpolicy_linear_majority": 0.2819533762057878,
  "onpolicy_linear_gap": 0.042403537360801546,
  "onpolicy_linear_recovery": 0.059054016766680234,
  "onpolicy_linear_selectivity": 0.06109324097633362,
  "onpolicy_mlp_test_acc": 0.3635450303554535,
  "onpolicy_mlp_balanced_acc": 0.36274243911792825,
  "onpolicy_mlp_majority": 0.2819533762057878,
  "onpolicy_mlp_gap": 0.08159165414966568,
  "onpolicy_mlp_recovery": 0.11363002268366539,
  "onpolicy_mlp_selectivity": 0.10791802406311035,
  "random_linear_test_acc": 0.3108922839164734,
  "random_linear_balanced_acc": 0.30877955738002505,
  "random_linear_majority": 0.2690916398713826,
  "random_linear_gap": 0.04180064404509076,
  "random_linear_recovery": 0.05718999306251626,
  "random_linear_selectivity": 0.05948552489280701,
  "random_mlp_test_acc": 0.33641478419303894,
  "random_mlp_balanced_acc": 0.33912240103828134,
  "random_mlp_majority": 0.2690916398713826,
  "random_mlp_gap": 0.06732314432165631,
  "random_mlp_recovery": 0.09210887163721798,
  "random_mlp_selectivity": 0.08983118832111359,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990952369709069,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9992316830401996
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_088/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_089",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.296875
  ],
  "train_success": [
    0.28125,
    0.296875
  ],
  "policy_loss": [
    -0.07161186635494232,
    -0.20748275518417358
  ],
  "value_loss": [
    0.0990060418844223,
    0.10145198553800583
  ],
  "entropy": [
    1.0130430459976196,
    0.2961477041244507
  ],
  "val_success": [
    0.3275862068965517,
    0.2672413793103448
  ],
  "test_short_success": [
    0.265625,
    0.25
  ],
  "test_long_success": [
    0.359375,
    0.2578125
  ],
  "val_success_norm": [
    0.4632970278118944,
    0.3780516459243233
  ],
  "test_short_success_norm": [
    0.37573265609849715,
    0.35363073515152554
  ],
  "test_long_success_norm": [
    0.5083441817803178,
    0.3646816956250106
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1337/probe.json <==
{
  "task": "rand_089",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.24382612109184265,
  "probe_test_acc": 0.21221864223480225,
  "balanced_acc": 0.19990531876252762,
  "majority_baseline": 0.1854903536977492,
  "control_task_acc": 0.13605305552482605,
  "selectivity": 0.0761655867099762,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.026728288537053058,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2162698358297348,
  "rowsplit_balanced_acc": 0.2050224773385377,
  "rowsplit_probe_gap": 0.037103169163068134,
  "num_control_classes": 7,
  "control_test_acc": 0.21221864223480225,
  "control_majority": 0.1854903536977492,
  "control_probe_gap": 0.026728288537053058
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_089",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2194533795118332,
  "onpolicy_linear_balanced_acc": 0.20938862188667415,
  "onpolicy_linear_majority": 0.17905948553054662,
  "onpolicy_linear_gap": 0.040393893981286566,
  "onpolicy_linear_recovery": 0.049204410391892765,
  "onpolicy_linear_selectivity": 0.07295016944408417,
  "onpolicy_mlp_test_acc": 0.24678456783294678,
  "onpolicy_mlp_balanced_acc": 0.23881639538562813,
  "onpolicy_mlp_majority": 0.17905948553054662,
  "onpolicy_mlp_gap": 0.06772508230240015,
  "onpolicy_mlp_recovery": 0.08249694235905586,
  "onpolicy_mlp_selectivity": 0.1028938889503479,
  "random_linear_test_acc": 0.1973472684621811,
  "random_linear_balanced_acc": 0.1915778653934756,
  "random_linear_majority": 0.16780546623794212,
  "random_linear_gap": 0.029541802224238967,
  "random_linear_recovery": 0.035498673718380364,
  "random_linear_selectivity": 0.05546623468399048,
  "random_mlp_test_acc": 0.23452572524547577,
  "random_mlp_balanced_acc": 0.2298202820690114,
  "random_mlp_majority": 0.16780546623794212,
  "random_mlp_gap": 0.06672025900753364,
  "random_mlp_recovery": 0.08017387317592065,
  "random_mlp_selectivity": 0.0960610955953598,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.996802552670145,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986926533623037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_089",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.203125
  ],
  "train_success": [
    0.359375,
    0.203125
  ],
  "policy_loss": [
    -0.007935932837426662,
    -0.05359111353754997
  ],
  "value_loss": [
    0.10763013362884521,
    0.057214219123125076
  ],
  "entropy": [
    1.0062006711959839,
    0.10935789346694946
  ],
  "val_success": [
    0.3275862068965517,
    0.2672413793103448
  ],
  "test_short_success": [
    0.25,
    0.25
  ],
  "test_long_success": [
    0.234375,
    0.25
  ],
  "val_success_norm": [
    0.46340175987570204,
    0.3775936854054602
  ],
  "test_short_success_norm": [
    0.3536307351515255,
    0.35363073515152676
  ],
  "test_long_success_norm": [
    0.33152881420455516,
    0.3536307351515255
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1338/probe.json <==
{
  "task": "rand_089",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2627706229686737,
  "probe_test_acc": 0.23874598741531372,
  "balanced_acc": 0.2288175912333898,
  "majority_baseline": 0.17664790996784566,
  "control_task_acc": 0.14268489181995392,
  "selectivity": 0.0960610955953598,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.062098077447468064,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22936508059501648,
  "rowsplit_balanced_acc": 0.21975517558922258,
  "rowsplit_probe_gap": 0.05892857265850854,
  "num_control_classes": 7,
  "control_test_acc": 0.24095658957958221,
  "control_majority": 0.17664790996784566,
  "control_probe_gap": 0.06430867961173656
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_089",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2461816668510437,
  "onpolicy_linear_balanced_acc": 0.23473475511458908,
  "onpolicy_linear_majority": 0.17684887459807075,
  "onpolicy_linear_gap": 0.06933279225297295,
  "onpolicy_linear_recovery": 0.08422850933857261,
  "onpolicy_linear_selectivity": 0.10108520090579987,
  "onpolicy_mlp_test_acc": 0.2538183331489563,
  "onpolicy_mlp_balanced_acc": 0.24504182464005256,
  "onpolicy_mlp_majority": 0.17684887459807075,
  "onpolicy_mlp_gap": 0.07696945855088555,
  "onpolicy_mlp_recovery": 0.09350586566142736,
  "onpolicy_mlp_selectivity": 0.11454984545707703,
  "random_linear_test_acc": 0.20257234573364258,
  "random_linear_balanced_acc": 0.19695688196596617,
  "random_linear_majority": 0.16780546623794212,
  "random_linear_gap": 0.03476687949570045,
  "random_linear_recovery": 0.04177734662415007,
  "random_linear_selectivity": 0.05004018545150757,
  "random_mlp_test_acc": 0.2339228242635727,
  "random_mlp_balanced_acc": 0.2286152720612155,
  "random_mlp_majority": 0.16780546623794212,
  "random_mlp_gap": 0.06611735802563057,
  "random_mlp_recovery": 0.07944940196463118,
  "random_mlp_selectivity": 0.09847266972064972,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9970684592755699,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986926533623037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.75,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_089",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.296875
  ],
  "train_success": [
    0.25,
    0.296875
  ],
  "policy_loss": [
    -0.18937739729881287,
    0.03743310272693634
  ],
  "value_loss": [
    0.07195575535297394,
    0.01615951955318451
  ],
  "entropy": [
    1.062045931816101,
    0.3049001395702362
  ],
  "val_success": [
    0.27586206896551724,
    0.2413793103448276
  ],
  "test_short_success": [
    0.390625,
    0.28125
  ],
  "test_long_success": [
    0.2421875,
    0.2109375
  ],
  "val_success_norm": [
    0.3901139866376712,
    0.34129042440701796
  ],
  "test_short_success_norm": [
    0.5525480236742597,
    0.3978345770454661
  ],
  "test_long_success_norm": [
    0.34257977467804035,
    0.29837593278409963
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1339/probe.json <==
{
  "task": "rand_089",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2656461298465729,
  "probe_test_acc": 0.22126205265522003,
  "balanced_acc": 0.21180162335744687,
  "majority_baseline": 0.17162379421221866,
  "control_task_acc": 0.1440916359424591,
  "selectivity": 0.07717041671276093,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.049638258443001376,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21706348657608032,
  "rowsplit_balanced_acc": 0.2084507949161632,
  "rowsplit_probe_gap": 0.04761904213163587,
  "num_control_classes": 7,
  "control_test_acc": 0.2232716977596283,
  "control_majority": 0.17162379421221866,
  "control_probe_gap": 0.05164790354740964
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_089",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22347266972064972,
  "onpolicy_linear_balanced_acc": 0.2120377211235587,
  "onpolicy_linear_majority": 0.17303054662379422,
  "onpolicy_linear_gap": 0.0504421230968555,
  "onpolicy_linear_recovery": 0.06099635590035309,
  "onpolicy_linear_selectivity": 0.07656753063201904,
  "onpolicy_mlp_test_acc": 0.2584405243396759,
  "onpolicy_mlp_balanced_acc": 0.25120560807694353,
  "onpolicy_mlp_majority": 0.17303054662379422,
  "onpolicy_mlp_gap": 0.08540997771588169,
  "onpolicy_mlp_recovery": 0.10328069237283774,
  "onpolicy_mlp_selectivity": 0.12379422783851624,
  "random_linear_test_acc": 0.18609324097633362,
  "random_linear_balanced_acc": 0.18047213242956875,
  "random_linear_majority": 0.16780546623794212,
  "random_linear_gap": 0.018287774738391493,
  "random_linear_recovery": 0.021975360323167367,
  "random_linear_selectivity": 0.048030540347099304,
  "random_mlp_test_acc": 0.23352089524269104,
  "random_mlp_balanced_acc": 0.2290035696791619,
  "random_mlp_majority": 0.16780546623794212,
  "random_mlp_gap": 0.06571542900474892,
  "random_mlp_recovery": 0.07896642712572581,
  "random_mlp_selectivity": 0.09043407440185547,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9974973113433572,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986926533623037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 1.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.75,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_089",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.296875
  ],
  "train_success": [
    0.28125,
    0.296875
  ],
  "policy_loss": [
    -0.3312847912311554,
    -0.04980779066681862
  ],
  "value_loss": [
    0.1552049219608307,
    0.07733041793107986
  ],
  "entropy": [
    1.0370537042617798,
    0.1120825782418251
  ],
  "val_success": [
    0.25862068965517243,
    0.35344827586206895
  ],
  "test_short_success": [
    0.3125,
    0.328125
  ],
  "test_long_success": [
    0.2734375,
    0.265625
  ],
  "val_success_norm": [
    0.36595615825296285,
    0.4997525989468755
  ],
  "test_short_success_norm": [
    0.44203841893940676,
    0.46414033988637843
  ],
  "test_long_success_norm": [
    0.386783616571981,
    0.3757326560984958
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1340/probe.json <==
{
  "task": "rand_089",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2801928222179413,
  "probe_test_acc": 0.24738745391368866,
  "balanced_acc": 0.23195838946709119,
  "majority_baseline": 0.1834807073954984,
  "control_task_acc": 0.14208199083805084,
  "selectivity": 0.10530546307563782,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06390674651819025,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2450396865606308,
  "rowsplit_balanced_acc": 0.23040100230966382,
  "rowsplit_probe_gap": 0.061904765925710176,
  "num_control_classes": 7,
  "control_test_acc": 0.24738745391368866,
  "control_majority": 0.1834807073954984,
  "control_probe_gap": 0.06390674651819025
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_089",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.253014475107193,
  "onpolicy_linear_balanced_acc": 0.23807996496865286,
  "onpolicy_linear_majority": 0.18528938906752412,
  "onpolicy_linear_gap": 0.06772508603966887,
  "onpolicy_linear_recovery": 0.08312778197666312,
  "onpolicy_linear_selectivity": 0.11254020035266876,
  "onpolicy_mlp_test_acc": 0.26708200573921204,
  "onpolicy_mlp_balanced_acc": 0.2549539802170141,
  "onpolicy_mlp_majority": 0.18528938906752412,
  "onpolicy_mlp_gap": 0.08179261667168791,
  "onpolicy_mlp_recovery": 0.10039468686687693,
  "onpolicy_mlp_selectivity": 0.1266077309846878,
  "random_linear_test_acc": 0.2110128551721573,
  "random_linear_balanced_acc": 0.20569969211641345,
  "random_linear_majority": 0.16780546623794212,
  "random_linear_gap": 0.04320738893421516,
  "random_linear_recovery": 0.05191981824116268,
  "random_linear_selectivity": 0.07355305552482605,
  "random_mlp_test_acc": 0.23352089524269104,
  "random_mlp_balanced_acc": 0.23148664879100522,
  "random_mlp_majority": 0.16780546623794212,
  "random_mlp_gap": 0.06571542900474892,
  "random_mlp_recovery": 0.07896642712572581,
  "random_mlp_selectivity": 0.09344854950904846,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9950155284844349,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986926533623037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 1.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_089",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.265625
  ],
  "train_success": [
    0.265625,
    0.265625
  ],
  "policy_loss": [
    0.05660277232527733,
    -0.39111456274986267
  ],
  "value_loss": [
    0.20720186829566956,
    0.06852012872695923
  ],
  "entropy": [
    1.0597107410430908,
    0.09057293832302094
  ],
  "val_success": [
    0.35344827586206895,
    0.3017241379310345
  ],
  "test_short_success": [
    0.234375,
    0.328125
  ],
  "test_long_success": [
    0.3203125,
    0.2421875
  ],
  "val_success_norm": [
    0.49993853115490566,
    0.4268107269659984
  ],
  "test_short_success_norm": [
    0.33152881420455516,
    0.46414033988637726
  ],
  "test_long_success_norm": [
    0.453089379412892,
    0.34257977467804035
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1341/probe.json <==
{
  "task": "rand_089",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2838295102119446,
  "probe_test_acc": 0.24819131195545197,
  "balanced_acc": 0.22752530306220956,
  "majority_baseline": 0.18870578778135047,
  "control_task_acc": 0.14268489181995392,
  "selectivity": 0.10550642013549805,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.059485524174101495,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25,
  "rowsplit_balanced_acc": 0.2298264196223032,
  "rowsplit_probe_gap": 0.05853174603174602,
  "num_control_classes": 7,
  "control_test_acc": 0.24819131195545197,
  "control_majority": 0.18870578778135047,
  "control_probe_gap": 0.059485524174101495
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_089",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25803858041763306,
  "onpolicy_linear_balanced_acc": 0.23126435091544068,
  "onpolicy_linear_majority": 0.1977491961414791,
  "onpolicy_linear_gap": 0.06028938427615396,
  "onpolicy_linear_recovery": 0.07515029462879312,
  "onpolicy_linear_selectivity": 0.11676044762134552,
  "onpolicy_mlp_test_acc": 0.27572348713874817,
  "onpolicy_mlp_balanced_acc": 0.2609611872563899,
  "onpolicy_mlp_majority": 0.1977491961414791,
  "onpolicy_mlp_gap": 0.07797429099726907,
  "onpolicy_mlp_recovery": 0.0971944068142312,
  "onpolicy_mlp_selectivity": 0.1312299221754074,
  "random_linear_test_acc": 0.2126205861568451,
  "random_linear_balanced_acc": 0.20765417007673084,
  "random_linear_majority": 0.16780546623794212,
  "random_linear_gap": 0.04481511991890297,
  "random_linear_recovery": 0.053851735502646984,
  "random_linear_selectivity": 0.06511254608631134,
  "random_mlp_test_acc": 0.23291800916194916,
  "random_mlp_balanced_acc": 0.2299914114055224,
  "random_mlp_majority": 0.16780546623794212,
  "random_mlp_gap": 0.06511254292400703,
  "random_mlp_recovery": 0.0782419738202992,
  "random_mlp_selectivity": 0.09304662048816681,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9909391019122973,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986926533623037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_089/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_090",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.1875
  ],
  "train_success": [
    0.390625,
    0.1875
  ],
  "policy_loss": [
    0.13117770850658417,
    0.16064943373203278
  ],
  "value_loss": [
    0.09977427870035172,
    0.07415340840816498
  ],
  "entropy": [
    0.5982939600944519,
    0.21515770256519318
  ],
  "val_success": [
    0.35344827586206895,
    0.43103448275862066
  ],
  "test_short_success": [
    0.453125,
    0.546875
  ],
  "test_long_success": [
    0.4140625,
    0.4453125
  ],
  "val_success_norm": [
    0.43971633730696974,
    0.5287893866334996
  ],
  "test_short_success_norm": [
    0.5549061118329313,
    0.6697142831626528
  ],
  "test_long_success_norm": [
    0.5070693587914106,
    0.545338744360572
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1337/probe.json <==
{
  "task": "rand_090",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.2960081100463867,
  "probe_test_acc": 0.2795417904853821,
  "balanced_acc": 0.2778056400841803,
  "majority_baseline": 0.21483118971061094,
  "control_task_acc": 0.19714629650115967,
  "selectivity": 0.08239549398422241,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06471060077477114,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2746031880378723,
  "rowsplit_balanced_acc": 0.273617191724479,
  "rowsplit_probe_gap": 0.06468255311723739,
  "num_control_classes": 5,
  "control_test_acc": 0.2795417904853821,
  "control_majority": 0.21483118971061094,
  "control_probe_gap": 0.06471060077477114
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_090",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27632635831832886,
  "onpolicy_linear_balanced_acc": 0.27501986476801454,
  "onpolicy_linear_majority": 0.20860128617363344,
  "onpolicy_linear_gap": 0.06772507214469542,
  "onpolicy_linear_recovery": 0.08557642432503922,
  "onpolicy_linear_selectivity": 0.09123793244361877,
  "onpolicy_mlp_test_acc": 0.3215433955192566,
  "onpolicy_mlp_balanced_acc": 0.3193623614567331,
  "onpolicy_mlp_majority": 0.20860128617363344,
  "onpolicy_mlp_gap": 0.11294210934562315,
  "onpolicy_mlp_recovery": 0.1427120203412445,
  "onpolicy_mlp_selectivity": 0.11776526272296906,
  "random_linear_test_acc": 0.27250802516937256,
  "random_linear_balanced_acc": 0.2694407788933174,
  "random_linear_majority": 0.21663987138263666,
  "random_linear_gap": 0.0558681537867359,
  "random_linear_recovery": 0.07131860780985065,
  "random_linear_selectivity": 0.07174435257911682,
  "random_mlp_test_acc": 0.2966237962245941,
  "random_mlp_balanced_acc": 0.29480057844575697,
  "random_mlp_majority": 0.21663987138263666,
  "random_mlp_gap": 0.07998392484195746,
  "random_mlp_recovery": 0.10210364546269377,
  "random_mlp_selectivity": 0.09324759244918823,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9996302440490912,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993854697007937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 1.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.0,
  "14": 1.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_090",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.359375
  ],
  "train_success": [
    0.375,
    0.359375
  ],
  "policy_loss": [
    -0.010685861110687256,
    -0.3255304992198944
  ],
  "value_loss": [
    0.11237170547246933,
    0.08971571922302246
  ],
  "entropy": [
    0.6862441301345825,
    0.05361291766166687
  ],
  "val_success": [
    0.43103448275862066,
    0.43103448275862066
  ],
  "test_short_success": [
    0.4375,
    0.375
  ],
  "test_long_success": [
    0.5,
    0.34375
  ],
  "val_success_norm": [
    0.5318138514464498,
    0.5349542138784881
  ],
  "test_short_success_norm": [
    0.5357713978945018,
    0.4592326579816369
  ],
  "test_long_success_norm": [
    0.612310169106616,
    0.42096324126079077
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1338/probe.json <==
{
  "task": "rand_090",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.2909336984157562,
  "probe_test_acc": 0.2562299072742462,
  "balanced_acc": 0.25476359826137784,
  "majority_baseline": 0.21221864951768488,
  "control_task_acc": 0.20779742300510406,
  "selectivity": 0.04843248426914215,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04401125775656134,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24960316717624664,
  "rowsplit_balanced_acc": 0.24859608887922816,
  "rowsplit_probe_gap": 0.02599205606513552,
  "num_control_classes": 5,
  "control_test_acc": 0.25884243845939636,
  "control_majority": 0.21221864951768488,
  "control_probe_gap": 0.046623788941711486
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_090",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27713021636009216,
  "onpolicy_linear_balanced_acc": 0.2754295281935402,
  "onpolicy_linear_majority": 0.2110128617363344,
  "onpolicy_linear_gap": 0.06611735462375776,
  "onpolicy_linear_recovery": 0.08380029460209337,
  "onpolicy_linear_selectivity": 0.0723472535610199,
  "onpolicy_mlp_test_acc": 0.31350481510162354,
  "onpolicy_mlp_balanced_acc": 0.31268547507019917,
  "onpolicy_mlp_majority": 0.2110128617363344,
  "onpolicy_mlp_gap": 0.10249195336528913,
  "onpolicy_mlp_recovery": 0.12990319917108473,
  "onpolicy_mlp_selectivity": 0.11374597251415253,
  "random_linear_test_acc": 0.2578376233577728,
  "random_linear_balanced_acc": 0.2557528372442775,
  "random_linear_majority": 0.21663987138263666,
  "random_linear_gap": 0.04119775197513617,
  "random_linear_recovery": 0.05259107589232365,
  "random_linear_selectivity": 0.05546623468399048,
  "random_mlp_test_acc": 0.29240354895591736,
  "random_mlp_balanced_acc": 0.2913240844016922,
  "random_mlp_majority": 0.21663987138263666,
  "random_mlp_gap": 0.0757636775732807,
  "random_mlp_recovery": 0.09671628004223827,
  "random_mlp_selectivity": 0.09364953637123108,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9995504110271992,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993854697007937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.75,
  "25": 0.25,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_090",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.390625
  ],
  "train_success": [
    0.328125,
    0.390625
  ],
  "policy_loss": [
    -0.3371102511882782,
    0.08487030863761902
  ],
  "value_loss": [
    0.10518862307071686,
    0.04495527222752571
  ],
  "entropy": [
    0.6458672285079956,
    0.1452832818031311
  ],
  "val_success": [
    0.35344827586206895,
    0.3879310344827586
  ],
  "test_short_success": [
    0.421875,
    0.390625
  ],
  "test_long_success": [
    0.421875,
    0.3828125
  ],
  "val_success_norm": [
    0.43669524889962047,
    0.47645029807975703
  ],
  "test_short_success_norm": [
    0.5166367056335726,
    0.47836733747531374
  ],
  "test_long_success_norm": [
    0.5166367051837025,
    0.46879997322225087
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1339/probe.json <==
{
  "task": "rand_090",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.2946549355983734,
  "probe_test_acc": 0.2735128700733185,
  "balanced_acc": 0.27137621872449685,
  "majority_baseline": 0.2160369774919614,
  "control_task_acc": 0.20900321006774902,
  "selectivity": 0.06450966000556946,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.057475892581357074,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2710317373275757,
  "rowsplit_balanced_acc": 0.26866549459470124,
  "rowsplit_probe_gap": 0.04781745161328996,
  "num_control_classes": 5,
  "control_test_acc": 0.2658762037754059,
  "control_majority": 0.2160369774919614,
  "control_probe_gap": 0.04983922628344448
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_090",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26868972182273865,
  "onpolicy_linear_balanced_acc": 0.26733014252947757,
  "onpolicy_linear_majority": 0.21241961414790997,
  "onpolicy_linear_gap": 0.05627010767482868,
  "onpolicy_linear_recovery": 0.0714468118882234,
  "onpolicy_linear_selectivity": 0.06229904294013977,
  "onpolicy_mlp_test_acc": 0.30667203664779663,
  "onpolicy_mlp_balanced_acc": 0.3059308037901716,
  "onpolicy_mlp_majority": 0.21241961414790997,
  "onpolicy_mlp_gap": 0.09425242249988666,
  "onpolicy_mlp_recovery": 0.11967339993861599,
  "onpolicy_mlp_selectivity": 0.10389871895313263,
  "random_linear_test_acc": 0.24758842587471008,
  "random_linear_balanced_acc": 0.2451354091350383,
  "random_linear_majority": 0.21663987138263666,
  "random_linear_gap": 0.030948554492073427,
  "random_linear_recovery": 0.039507441547603224,
  "random_linear_selectivity": 0.04320739209651947,
  "random_mlp_test_acc": 0.2865755558013916,
  "random_mlp_balanced_acc": 0.28563045804960074,
  "random_mlp_majority": 0.21663987138263666,
  "random_mlp_gap": 0.06993568441875495,
  "random_mlp_recovery": 0.08927654327032442,
  "random_mlp_selectivity": 0.08018487691879272,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991863550321584,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993854697007937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 1.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_090",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.46875
  ],
  "train_success": [
    0.375,
    0.46875
  ],
  "policy_loss": [
    0.1685815304517746,
    -0.03697911649942398
  ],
  "value_loss": [
    0.09534502029418945,
    0.07738009095191956
  ],
  "entropy": [
    0.6630929708480835,
    0.0839204266667366
  ],
  "val_success": [
    0.39655172413793105,
    0.4827586206896552
  ],
  "test_short_success": [
    0.5,
    0.34375
  ],
  "test_long_success": [
    0.3828125,
    0.3671875
  ],
  "val_success_norm": [
    0.48900416423533594,
    0.5914744414670362
  ],
  "test_short_success_norm": [
    0.6123101818839354,
    0.42096325370954196
  ],
  "test_long_success_norm": [
    0.46879997322224604,
    0.44966528043766096
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1340/probe.json <==
{
  "task": "rand_090",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.2993064820766449,
  "probe_test_acc": 0.27612540125846863,
  "balanced_acc": 0.2711988076245053,
  "majority_baseline": 0.22568327974276528,
  "control_task_acc": 0.18991157412528992,
  "selectivity": 0.08621382713317871,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05044212151570335,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2688491940498352,
  "rowsplit_balanced_acc": 0.263323792788978,
  "rowsplit_probe_gap": 0.039880940081581245,
  "num_control_classes": 5,
  "control_test_acc": 0.27612540125846863,
  "control_majority": 0.22568327974276528,
  "control_probe_gap": 0.05044212151570335
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_090",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27713021636009216,
  "onpolicy_linear_balanced_acc": 0.27344085989868555,
  "onpolicy_linear_majority": 0.2232717041800643,
  "onpolicy_linear_gap": 0.05385851218002785,
  "onpolicy_linear_recovery": 0.06934022163203585,
  "onpolicy_linear_selectivity": 0.07254822552204132,
  "onpolicy_mlp_test_acc": 0.32194533944129944,
  "onpolicy_mlp_balanced_acc": 0.31966914840803506,
  "onpolicy_mlp_majority": 0.2232717041800643,
  "onpolicy_mlp_gap": 0.09867363526123513,
  "onpolicy_mlp_recovery": 0.12703751851485276,
  "onpolicy_mlp_selectivity": 0.11836816370487213,
  "random_linear_test_acc": 0.2584405243396759,
  "random_linear_balanced_acc": 0.256232729806982,
  "random_linear_majority": 0.21663987138263666,
  "random_linear_gap": 0.04180065295703925,
  "random_linear_recovery": 0.053360710393593455,
  "random_linear_selectivity": 0.05225081741809845,
  "random_mlp_test_acc": 0.3008440434932709,
  "random_mlp_balanced_acc": 0.2988440814238358,
  "random_mlp_majority": 0.21663987138263666,
  "random_mlp_gap": 0.08420417211063422,
  "random_mlp_recovery": 0.10749101088314927,
  "random_mlp_selectivity": 0.10992763936519623,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986540944010451,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993854697007937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_090",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.40625
  ],
  "train_success": [
    0.375,
    0.40625
  ],
  "policy_loss": [
    0.2680191993713379,
    0.35898199677467346
  ],
  "value_loss": [
    0.20057585835456848,
    0.03788265585899353
  ],
  "entropy": [
    0.6748318672180176,
    0.1790083348751068
  ],
  "val_success": [
    0.39655172413793105,
    0.43103448275862066
  ],
  "test_short_success": [
    0.359375,
    0.328125
  ],
  "test_long_success": [
    0.4296875,
    0.328125
  ],
  "val_success_norm": [
    0.49163049560978034,
    0.5278377591669635
  ],
  "test_short_success_norm": [
    0.44009794379822503,
    0.401828547636379
  ],
  "test_long_success_norm": [
    0.5262040515759843,
    0.40182854847620564
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1341/probe.json <==
{
  "task": "rand_090",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.30953991413116455,
  "probe_test_acc": 0.29139870405197144,
  "balanced_acc": 0.29057939424507007,
  "majority_baseline": 0.2102090032154341,
  "control_task_acc": 0.1951366513967514,
  "selectivity": 0.09626205265522003,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08118970083653734,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2617063522338867,
  "rowsplit_balanced_acc": 0.2610059475743486,
  "rowsplit_probe_gap": 0.04345238397991846,
  "num_control_classes": 5,
  "control_test_acc": 0.29139870405197144,
  "control_majority": 0.2102090032154341,
  "control_probe_gap": 0.08118970083653734
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_090",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29019293189048767,
  "onpolicy_linear_balanced_acc": 0.28816604589563466,
  "onpolicy_linear_majority": 0.21442926045016078,
  "onpolicy_linear_gap": 0.07576367144032689,
  "onpolicy_linear_recovery": 0.09644411079229127,
  "onpolicy_linear_selectivity": 0.09163987636566162,
  "onpolicy_mlp_test_acc": 0.3231511116027832,
  "onpolicy_mlp_balanced_acc": 0.32228230775804134,
  "onpolicy_mlp_majority": 0.21442926045016078,
  "onpolicy_mlp_gap": 0.10872185115262242,
  "onpolicy_mlp_recovery": 0.13839854984278566,
  "onpolicy_mlp_selectivity": 0.11816719174385071,
  "random_linear_test_acc": 0.2638665735721588,
  "random_linear_balanced_acc": 0.26220111719228695,
  "random_linear_majority": 0.21663987138263666,
  "random_linear_gap": 0.04722670218952216,
  "random_linear_recovery": 0.06028734481658857,
  "random_linear_selectivity": 0.05204986035823822,
  "random_mlp_test_acc": 0.2972266972064972,
  "random_mlp_balanced_acc": 0.2964298290991075,
  "random_mlp_majority": 0.21663987138263666,
  "random_mlp_gap": 0.08058682582386054,
  "random_mlp_recovery": 0.10287327996396357,
  "random_mlp_selectivity": 0.09766882658004761,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994576492398469,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993854697007937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_090/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 1.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.25,
  "26": 0.0,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_091",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.4375
  ],
  "train_success": [
    0.109375,
    0.4375
  ],
  "policy_loss": [
    0.0211318451911211,
    -0.01255732960999012
  ],
  "value_loss": [
    0.0444638729095459,
    0.08893586695194244
  ],
  "entropy": [
    1.0144398212432861,
    0.14912767708301544
  ],
  "val_success": [
    0.11206896551724138,
    0.6982758620689655
  ],
  "test_short_success": [
    0.140625,
    0.609375
  ],
  "test_long_success": [
    0.1328125,
    0.5703125
  ],
  "val_success_norm": [
    0.19254427257875414,
    1.185106551428423
  ],
  "test_short_success_norm": [
    0.2355468829419476,
    1.0207031459896108
  ],
  "test_long_success_norm": [
    0.22246093750000018,
    0.9552734375000009
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1337/probe.json <==
{
  "task": "rand_091",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9992388486862183,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.999742937169076,
  "majority_baseline": 0.5114549839228296,
  "control_task_acc": 0.25944533944129944,
  "selectivity": 0.7401527464389801,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4881431019574499,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9986110925674438,
  "rowsplit_balanced_acc": 0.9949324393043412,
  "rowsplit_probe_gap": 0.4851190290753804,
  "num_control_classes": 4,
  "control_test_acc": 0.9995980858802795,
  "control_majority": 0.5114549839228296,
  "control_probe_gap": 0.4881431019574499
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_091",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.99990234375,
  "onpolicy_linear_majority": 0.5144694533762058,
  "onpolicy_linear_gap": 0.48532955976161163,
  "onpolicy_linear_recovery": 0.9995860469262332,
  "onpolicy_linear_selectivity": 0.754421204328537,
  "onpolicy_mlp_test_acc": 0.9997990131378174,
  "onpolicy_mlp_balanced_acc": 0.99990234375,
  "onpolicy_mlp_majority": 0.5144694533762058,
  "onpolicy_mlp_gap": 0.48532955976161163,
  "onpolicy_mlp_recovery": 0.9995860469262332,
  "onpolicy_mlp_selectivity": 0.748392254114151,
  "random_linear_test_acc": 0.9658359885215759,
  "random_linear_balanced_acc": 0.9665254849629755,
  "random_linear_majority": 0.3052652733118971,
  "random_linear_gap": 0.6605707152096788,
  "random_linear_recovery": 0.950824379196807,
  "random_linear_selectivity": 0.7079983651638031,
  "random_mlp_test_acc": 0.960409939289093,
  "random_mlp_balanced_acc": 0.961404578254931,
  "random_mlp_majority": 0.3052652733118971,
  "random_mlp_gap": 0.6551446659771959,
  "random_mlp_recovery": 0.9430141330351538,
  "random_mlp_selectivity": 0.7130224853754044,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7991334209325854,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9695664786690972
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_091",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.59375
  ],
  "train_success": [
    0.21875,
    0.59375
  ],
  "policy_loss": [
    0.32694047689437866,
    -0.10406338423490524
  ],
  "value_loss": [
    0.021964294835925102,
    0.06777486950159073
  ],
  "entropy": [
    1.0054470300674438,
    0.11116737872362137
  ],
  "val_success": [
    0.1810344827586207,
    0.5344827586206896
  ],
  "test_short_success": [
    0.203125,
    0.578125
  ],
  "test_long_success": [
    0.2578125,
    0.59375
  ],
  "val_success_norm": [
    0.3059856592358276,
    0.9051612091732173
  ],
  "test_short_success_norm": [
    0.34023438118547333,
    0.9683593928659826
  ],
  "test_long_success_norm": [
    0.43183593750000177,
    0.9945312500000018
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1338/probe.json <==
{
  "task": "rand_091",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9993970990180969,
  "balanced_acc": 0.9972627737226277,
  "majority_baseline": 0.49738745980707394,
  "control_task_acc": 0.25120580196380615,
  "selectivity": 0.7481912970542908,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5020096392110229,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4978174603174603,
  "num_control_classes": 4,
  "control_test_acc": 0.9993970990180969,
  "control_majority": 0.49738745980707394,
  "control_probe_gap": 0.5020096392110229
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_091",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.5036173633440515,
  "onpolicy_linear_gap": 0.4963826366559485,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7520096451044083,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5036173633440515,
  "onpolicy_mlp_gap": 0.4963826366559485,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.753014475107193,
  "random_linear_test_acc": 0.9577974081039429,
  "random_linear_balanced_acc": 0.9587653296577893,
  "random_linear_majority": 0.3052652733118971,
  "random_linear_gap": 0.6525321347920457,
  "random_linear_recovery": 0.9392536600304368,
  "random_linear_selectivity": 0.7011655867099762,
  "random_mlp_test_acc": 0.9393087029457092,
  "random_mlp_balanced_acc": 0.9431675422608271,
  "random_mlp_majority": 0.3052652733118971,
  "random_mlp_gap": 0.6340434296338121,
  "random_mlp_recovery": 0.9126410488451979,
  "random_mlp_selectivity": 0.6963424682617188,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8057877651232112,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9695664786690972
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_091",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.53125
  ],
  "train_success": [
    0.140625,
    0.53125
  ],
  "policy_loss": [
    -0.30989307165145874,
    -0.15892115235328674
  ],
  "value_loss": [
    0.08483705669641495,
    0.023627741262316704
  ],
  "entropy": [
    1.061897873878479,
    0.0541868582367897
  ],
  "val_success": [
    0.08620689655172414,
    0.5862068965517241
  ],
  "test_short_success": [
    0.171875,
    0.609375
  ],
  "test_long_success": [
    0.125,
    0.65625
  ],
  "val_success_norm": [
    0.14483542118132497,
    0.9916381731063082
  ],
  "test_short_success_norm": [
    0.28789062517154274,
    1.0207031409842453
  ],
  "test_long_success_norm": [
    0.20937500000000042,
    1.0992187500000024
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1339/probe.json <==
{
  "task": "rand_091",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9900202751159668,
  "probe_test_acc": 0.9885450005531311,
  "balanced_acc": 0.9667139557301614,
  "majority_baseline": 0.5090434083601286,
  "control_task_acc": 0.2506029009819031,
  "selectivity": 0.737942099571228,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4795015921930025,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9853174686431885,
  "rowsplit_balanced_acc": 0.9725508251392262,
  "rowsplit_probe_gap": 0.473809532135252,
  "num_control_classes": 4,
  "control_test_acc": 0.9885450005531311,
  "control_majority": 0.5090434083601286,
  "control_probe_gap": 0.4795015921930025
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_091",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9817122220993042,
  "onpolicy_linear_balanced_acc": 0.9514008183022552,
  "onpolicy_linear_majority": 0.5120578778135049,
  "onpolicy_linear_gap": 0.46965434428579933,
  "onpolicy_linear_recovery": 0.9625206001507981,
  "onpolicy_linear_selectivity": 0.731511265039444,
  "onpolicy_mlp_test_acc": 0.9774919748306274,
  "onpolicy_mlp_balanced_acc": 0.9499979426592498,
  "onpolicy_mlp_majority": 0.5120578778135049,
  "onpolicy_mlp_gap": 0.46543409701712257,
  "onpolicy_mlp_recovery": 0.9538715266710058,
  "onpolicy_mlp_selectivity": 0.7383440583944321,
  "random_linear_test_acc": 0.832596480846405,
  "random_linear_balanced_acc": 0.8313292543604267,
  "random_linear_majority": 0.3052652733118971,
  "random_linear_gap": 0.5273312075345079,
  "random_linear_recovery": 0.7590396553924534,
  "random_linear_selectivity": 0.5785771906375885,
  "random_mlp_test_acc": 0.8412379622459412,
  "random_mlp_balanced_acc": 0.8388353001532238,
  "random_mlp_majority": 0.3052652733118971,
  "random_mlp_gap": 0.535972688934044,
  "random_mlp_recovery": 0.7714781892206547,
  "random_mlp_selectivity": 0.5944533944129944,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8143902787369646,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9695664786690972
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_091",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.375
  ],
  "train_success": [
    0.125,
    0.375
  ],
  "policy_loss": [
    -0.04768696799874306,
    -0.03226423263549805
  ],
  "value_loss": [
    0.05235113948583603,
    0.07555295526981354
  ],
  "entropy": [
    1.0371090173721313,
    0.07666526734828949
  ],
  "val_success": [
    0.16379310344827586,
    0.47413793103448276
  ],
  "test_short_success": [
    0.140625,
    0.296875
  ],
  "test_long_success": [
    0.1484375,
    0.5546875
  ],
  "val_success_norm": [
    0.2782280388334617,
    0.8082701645722633
  ],
  "test_short_success_norm": [
    0.23554688159494316,
    0.49726563297804954
  ],
  "test_long_success_norm": [
    0.24863281250000036,
    0.9291015625000012
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1340/probe.json <==
{
  "task": "rand_091",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9976319074630737,
  "probe_test_acc": 0.9931672215461731,
  "balanced_acc": 0.9884872539462713,
  "majority_baseline": 0.4055466237942122,
  "control_task_acc": 0.260450154542923,
  "selectivity": 0.7327170670032501,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5876205977519608,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9946428537368774,
  "rowsplit_balanced_acc": 0.9937675274297791,
  "rowsplit_probe_gap": 0.5847222188162425,
  "num_control_classes": 4,
  "control_test_acc": 0.9931672215461731,
  "control_majority": 0.4055466237942122,
  "control_probe_gap": 0.5876205977519608
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_091",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9947749376296997,
  "onpolicy_linear_balanced_acc": 0.9935809019268126,
  "onpolicy_linear_majority": 0.4047427652733119,
  "onpolicy_linear_gap": 0.5900321723563878,
  "onpolicy_linear_recovery": 0.9912221774629931,
  "onpolicy_linear_selectivity": 0.7409566044807434,
  "onpolicy_mlp_test_acc": 0.9959806799888611,
  "onpolicy_mlp_balanced_acc": 0.9946000369569337,
  "onpolicy_mlp_majority": 0.4047427652733119,
  "onpolicy_mlp_gap": 0.5912379147155492,
  "onpolicy_mlp_recovery": 0.9932477594951292,
  "onpolicy_mlp_selectivity": 0.7560289055109024,
  "random_linear_test_acc": 0.9274517893791199,
  "random_linear_balanced_acc": 0.9290395860013089,
  "random_linear_majority": 0.3052652733118971,
  "random_linear_gap": 0.6221865160672228,
  "random_linear_recovery": 0.8955742273504486,
  "random_linear_selectivity": 0.6684083938598633,
  "random_mlp_test_acc": 0.9272508025169373,
  "random_mlp_balanced_acc": 0.9263225185025393,
  "random_mlp_majority": 0.3052652733118971,
  "random_mlp_gap": 0.6219855292050401,
  "random_mlp_recovery": 0.8952849271982296,
  "random_mlp_selectivity": 0.6657958328723907,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8635706377522888,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9695664786690972
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.0,
  "7": 0.5,
  "8": 1.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_091",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.46875
  ],
  "train_success": [
    0.15625,
    0.46875
  ],
  "policy_loss": [
    0.06192443519830704,
    0.16828832030296326
  ],
  "value_loss": [
    0.1258072555065155,
    0.060156822204589844
  ],
  "entropy": [
    1.0605233907699585,
    0.12858846783638
  ],
  "val_success": [
    0.16379310344827586,
    0.5431034482758621
  ],
  "test_short_success": [
    0.046875,
    0.625
  ],
  "test_long_success": [
    0.1484375,
    0.609375
  ],
  "val_success_norm": [
    0.27635005341476215,
    0.9270272263324653
  ],
  "test_short_success_norm": [
    0.07851563142194751,
    1.0468750192058272
  ],
  "test_long_success_norm": [
    0.24863281250000013,
    1.0207031249999998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1341/probe.json <==
{
  "task": "rand_091",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9946718811988831,
  "probe_test_acc": 0.9915595054626465,
  "balanced_acc": 0.9820985290287058,
  "majority_baseline": 0.5022106109324759,
  "control_task_acc": 0.25120580196380615,
  "selectivity": 0.7403537034988403,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4893488945301706,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9928571581840515,
  "rowsplit_balanced_acc": 0.987911950593234,
  "rowsplit_probe_gap": 0.48869049151738486,
  "num_control_classes": 4,
  "control_test_acc": 0.9915595054626465,
  "control_majority": 0.5022106109324759,
  "control_probe_gap": 0.4893488945301706
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_091",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9919614195823669,
  "onpolicy_linear_balanced_acc": 0.9853061856982968,
  "onpolicy_linear_majority": 0.5054260450160771,
  "onpolicy_linear_gap": 0.4865353745662898,
  "onpolicy_linear_recovery": 0.983746454222616,
  "onpolicy_linear_selectivity": 0.7467845678329468,
  "onpolicy_mlp_test_acc": 0.99256432056427,
  "onpolicy_mlp_balanced_acc": 0.9882066040034446,
  "onpolicy_mlp_majority": 0.5054260450160771,
  "onpolicy_mlp_gap": 0.4871382755481929,
  "onpolicy_mlp_recovery": 0.9849654852205638,
  "onpolicy_mlp_selectivity": 0.7471865117549896,
  "random_linear_test_acc": 0.9266479015350342,
  "random_linear_balanced_acc": 0.9267281052640164,
  "random_linear_majority": 0.3052652733118971,
  "random_linear_gap": 0.6213826282231371,
  "random_linear_recovery": 0.8944171125363987,
  "random_linear_selectivity": 0.6708199381828308,
  "random_mlp_test_acc": 0.9188103079795837,
  "random_mlp_balanced_acc": 0.9138635849121652,
  "random_mlp_majority": 0.3052652733118971,
  "random_mlp_gap": 0.6135450346676866,
  "random_mlp_recovery": 0.8831356935222472,
  "random_mlp_selectivity": 0.6583601534366608,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8227760192745183,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9695664786690972
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_091/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 0.0,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_092",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.4375
  ],
  "train_success": [
    0.265625,
    0.4375
  ],
  "policy_loss": [
    0.1865522563457489,
    -0.1579425185918808
  ],
  "value_loss": [
    0.08215967565774918,
    0.11670610308647156
  ],
  "entropy": [
    0.5991812348365784,
    0.06320168823003769
  ],
  "val_success": [
    0.3448275862068966,
    0.3448275862068966
  ],
  "test_short_success": [
    0.25,
    0.390625
  ],
  "test_long_success": [
    0.328125,
    0.34375
  ],
  "val_success_norm": [
    0.4924887774250539,
    0.4933914404580272
  ],
  "test_short_success_norm": [
    0.35623153375366856,
    0.556611772029487
  ],
  "test_long_success_norm": [
    0.4675538879248162,
    0.4898183587783789
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1337/probe.json <==
{
  "task": "rand_092",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28264546394348145,
  "probe_test_acc": 0.2622588276863098,
  "balanced_acc": 0.2590269959809952,
  "majority_baseline": 0.18468649517684887,
  "control_task_acc": 0.1639871448278427,
  "selectivity": 0.0982716828584671,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07757233250946094,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.244047611951828,
  "rowsplit_balanced_acc": 0.24108419928908023,
  "rowsplit_probe_gap": 0.05873015163436768,
  "num_control_classes": 6,
  "control_test_acc": 0.2622588276863098,
  "control_majority": 0.18468649517684887,
  "control_probe_gap": 0.07757233250946094
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_092",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2682877779006958,
  "onpolicy_linear_balanced_acc": 0.26633787112866014,
  "onpolicy_linear_majority": 0.18589228295819935,
  "onpolicy_linear_gap": 0.08239549494249646,
  "onpolicy_linear_recovery": 0.10120957364449824,
  "onpolicy_linear_selectivity": 0.09244371950626373,
  "onpolicy_mlp_test_acc": 0.3054662346839905,
  "onpolicy_mlp_balanced_acc": 0.3049445001886207,
  "onpolicy_mlp_majority": 0.18589228295819935,
  "onpolicy_mlp_gap": 0.11957395172579113,
  "onpolicy_mlp_recovery": 0.1468773102413075,
  "onpolicy_mlp_selectivity": 0.13846462965011597,
  "random_linear_test_acc": 0.24055466055870056,
  "random_linear_balanced_acc": 0.23651291644275854,
  "random_linear_majority": 0.17885852090032153,
  "random_linear_gap": 0.06169613965837903,
  "random_linear_recovery": 0.07513460375430593,
  "random_linear_selectivity": 0.07877813279628754,
  "random_mlp_test_acc": 0.27572348713874817,
  "random_mlp_balanced_acc": 0.27244106945360114,
  "random_mlp_majority": 0.17885852090032153,
  "random_mlp_gap": 0.09686496623842664,
  "random_mlp_recovery": 0.11796379637846571,
  "random_mlp_selectivity": 0.11213827133178711,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990766118723704,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991659420152595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_092",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.375
  ],
  "train_success": [
    0.40625,
    0.375
  ],
  "policy_loss": [
    -0.1342972069978714,
    0.16812783479690552
  ],
  "value_loss": [
    0.11264632642269135,
    0.07110006362199783
  ],
  "entropy": [
    0.6858702301979065,
    0.09337004274129868
  ],
  "val_success": [
    0.29310344827586204,
    0.3103448275862069
  ],
  "test_short_success": [
    0.203125,
    0.34375
  ],
  "test_long_success": [
    0.34375,
    0.3359375
  ],
  "val_success_norm": [
    0.418964274193961,
    0.44437539032615203
  ],
  "test_short_success_norm": [
    0.2894381216722294,
    0.4898183594543674
  ],
  "test_long_success_norm": [
    0.4898183587783789,
    0.47868612335159755
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1338/probe.json <==
{
  "task": "rand_092",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.29228687286376953,
  "probe_test_acc": 0.2690916359424591,
  "balanced_acc": 0.26453433980067026,
  "majority_baseline": 0.18287781350482316,
  "control_task_acc": 0.1730305403470993,
  "selectivity": 0.0960610955953598,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08621382243763595,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25932538509368896,
  "rowsplit_balanced_acc": 0.25394147110375004,
  "rowsplit_probe_gap": 0.07519840096670483,
  "num_control_classes": 6,
  "control_test_acc": 0.2690916359424591,
  "control_majority": 0.18287781350482316,
  "control_probe_gap": 0.08621382243763595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_092",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26627814769744873,
  "onpolicy_linear_balanced_acc": 0.2624851261701738,
  "onpolicy_linear_majority": 0.182475884244373,
  "onpolicy_linear_gap": 0.08380226345307573,
  "onpolicy_linear_recovery": 0.10250739010386058,
  "onpolicy_linear_selectivity": 0.09706592559814453,
  "onpolicy_mlp_test_acc": 0.29461413621902466,
  "onpolicy_mlp_balanced_acc": 0.2926997237977444,
  "onpolicy_mlp_majority": 0.182475884244373,
  "onpolicy_mlp_gap": 0.11213825197465166,
  "onpolicy_mlp_recovery": 0.13716812729249425,
  "onpolicy_mlp_selectivity": 0.1378617286682129,
  "random_linear_test_acc": 0.2301045060157776,
  "random_linear_balanced_acc": 0.22738601293634844,
  "random_linear_majority": 0.17885852090032153,
  "random_linear_gap": 0.051245985115456055,
  "random_linear_recovery": 0.06240822856938554,
  "random_linear_selectivity": 0.05827975273132324,
  "random_mlp_test_acc": 0.26406753063201904,
  "random_mlp_balanced_acc": 0.2619609153239477,
  "random_mlp_majority": 0.17885852090032153,
  "random_mlp_gap": 0.08520900973169751,
  "random_mlp_recovery": 0.1037689751407065,
  "random_mlp_selectivity": 0.10530547797679901,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9985904942385394,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991659420152595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 1.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_092",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.34375
  ],
  "train_success": [
    0.390625,
    0.34375
  ],
  "policy_loss": [
    -0.15964153409004211,
    -0.2072024941444397
  ],
  "value_loss": [
    0.1440570056438446,
    0.04980120435357094
  ],
  "entropy": [
    0.6460061073303223,
    0.09384644776582718
  ],
  "val_success": [
    0.3275862068965517,
    0.3879310344827586
  ],
  "test_short_success": [
    0.234375,
    0.375
  ],
  "test_long_success": [
    0.3671875,
    0.3125
  ],
  "val_success_norm": [
    0.46712711393389933,
    0.5549370139957649
  ],
  "test_short_success_norm": [
    0.33396706300390133,
    0.5343473009547661
  ],
  "test_long_success_norm": [
    0.5232150650587228,
    0.4452894170712535
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1339/probe.json <==
{
  "task": "rand_092",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27613329887390137,
  "probe_test_acc": 0.2516077160835266,
  "balanced_acc": 0.24792250404694924,
  "majority_baseline": 0.1822749196141479,
  "control_task_acc": 0.16680064797401428,
  "selectivity": 0.08480706810951233,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0693327964693787,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.255952388048172,
  "rowsplit_balanced_acc": 0.2533399442283864,
  "rowsplit_probe_gap": 0.07797619757198151,
  "num_control_classes": 6,
  "control_test_acc": 0.25884243845939636,
  "control_majority": 0.1822749196141479,
  "control_probe_gap": 0.07656751884524846
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_092",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2538183331489563,
  "onpolicy_linear_balanced_acc": 0.2509690280927634,
  "onpolicy_linear_majority": 0.18106913183279744,
  "onpolicy_linear_gap": 0.07274920131615886,
  "onpolicy_linear_recovery": 0.08883436214704454,
  "onpolicy_linear_selectivity": 0.08400322496891022,
  "onpolicy_mlp_test_acc": 0.2980305552482605,
  "onpolicy_mlp_balanced_acc": 0.2968090459132657,
  "onpolicy_mlp_majority": 0.18106913183279744,
  "onpolicy_mlp_gap": 0.11696142341546306,
  "onpolicy_mlp_recovery": 0.14282209642094337,
  "onpolicy_mlp_selectivity": 0.12781351804733276,
  "random_linear_test_acc": 0.22769293189048767,
  "random_linear_balanced_acc": 0.22377513555118536,
  "random_linear_majority": 0.17885852090032153,
  "random_linear_gap": 0.04883441099016614,
  "random_linear_recovery": 0.059471372757480837,
  "random_linear_selectivity": 0.06229904294013977,
  "random_mlp_test_acc": 0.2650723457336426,
  "random_mlp_balanced_acc": 0.2619560477289436,
  "random_mlp_majority": 0.17885852090032153,
  "random_mlp_gap": 0.08621382483332105,
  "random_mlp_recovery": 0.10499265598889024,
  "random_mlp_selectivity": 0.10229098796844482,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990875362146795,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991659420152595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_092",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.390625
  ],
  "train_success": [
    0.234375,
    0.390625
  ],
  "policy_loss": [
    0.016384301707148552,
    0.09219598770141602
  ],
  "value_loss": [
    0.10886937379837036,
    0.06933416426181793
  ],
  "entropy": [
    0.6637469530105591,
    0.13284023106098175
  ],
  "val_success": [
    0.35344827586206895,
    0.3793103448275862
  ],
  "test_short_success": [
    0.5,
    0.328125
  ],
  "test_long_success": [
    0.3828125,
    0.28125
  ],
  "val_success_norm": [
    0.5052733179295631,
    0.5436276078558564
  ],
  "test_short_success_norm": [
    0.7124630678691737,
    0.46755388854846813
  ],
  "test_long_success_norm": [
    0.5454795359122856,
    0.4007604753641282
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1340/probe.json <==
{
  "task": "rand_092",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2928788959980011,
  "probe_test_acc": 0.2644694447517395,
  "balanced_acc": 0.261426854546636,
  "majority_baseline": 0.18589228295819935,
  "control_task_acc": 0.16298231482505798,
  "selectivity": 0.10148712992668152,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07857716179354016,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2638888955116272,
  "rowsplit_balanced_acc": 0.26042712844880717,
  "rowsplit_probe_gap": 0.07341270503543673,
  "num_control_classes": 6,
  "control_test_acc": 0.2644694447517395,
  "control_majority": 0.18589228295819935,
  "control_probe_gap": 0.07857716179354016
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_092",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2698954939842224,
  "onpolicy_linear_balanced_acc": 0.26693433630804403,
  "onpolicy_linear_majority": 0.18368167202572347,
  "onpolicy_linear_gap": 0.08621382195849894,
  "onpolicy_linear_recovery": 0.10561299312296671,
  "onpolicy_linear_selectivity": 0.09947748482227325,
  "onpolicy_mlp_test_acc": 0.3042604625225067,
  "onpolicy_mlp_balanced_acc": 0.30342924503918994,
  "onpolicy_mlp_majority": 0.18368167202572347,
  "onpolicy_mlp_gap": 0.12057879049678324,
  "onpolicy_mlp_recovery": 0.14771050258788612,
  "onpolicy_mlp_selectivity": 0.1380627155303955,
  "random_linear_test_acc": 0.25482314825057983,
  "random_linear_balanced_acc": 0.25207578190842944,
  "random_linear_majority": 0.17885852090032153,
  "random_linear_gap": 0.0759646273502583,
  "random_linear_recovery": 0.092511009714852,
  "random_linear_selectivity": 0.0838022530078888,
  "random_mlp_test_acc": 0.27853697538375854,
  "random_mlp_balanced_acc": 0.27586078416687704,
  "random_mlp_majority": 0.17885852090032153,
  "random_mlp_gap": 0.09967845448343701,
  "random_mlp_recovery": 0.12139011001213475,
  "random_mlp_selectivity": 0.10771703720092773,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986687328505025,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991659420152595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_092",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.328125
  ],
  "train_success": [
    0.34375,
    0.328125
  ],
  "policy_loss": [
    0.11484724283218384,
    0.24058878421783447
  ],
  "value_loss": [
    0.2379969358444214,
    0.03568161651492119
  ],
  "entropy": [
    0.675182580947876,
    0.03672723472118378
  ],
  "val_success": [
    0.3706896551724138,
    0.31896551724137934
  ],
  "test_short_success": [
    0.3125,
    0.421875
  ],
  "test_long_success": [
    0.390625,
    0.3671875
  ],
  "val_success_norm": [
    0.5294791141145325,
    0.45452695880483873
  ],
  "test_short_success_norm": [
    0.44528941708433334,
    0.6011407137935036
  ],
  "test_long_success_norm": [
    0.5566117713390669,
    0.523215065058723
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1341/probe.json <==
{
  "task": "rand_092",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.308947890996933,
  "probe_test_acc": 0.2926045060157776,
  "balanced_acc": 0.29019275510935194,
  "majority_baseline": 0.18307877813504822,
  "control_task_acc": 0.16298231482505798,
  "selectivity": 0.1296221911907196,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10952572788072937,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2795634865760803,
  "rowsplit_balanced_acc": 0.27717541173143617,
  "rowsplit_probe_gap": 0.08829364530623907,
  "num_control_classes": 6,
  "control_test_acc": 0.2926045060157776,
  "control_majority": 0.18307877813504822,
  "control_probe_gap": 0.10952572788072937
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_092",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2897909879684448,
  "onpolicy_linear_balanced_acc": 0.28792164681525584,
  "onpolicy_linear_majority": 0.18368167202572347,
  "onpolicy_linear_gap": 0.10610931594272136,
  "onpolicy_linear_recovery": 0.12998521815139868,
  "onpolicy_linear_selectivity": 0.11535368859767914,
  "onpolicy_mlp_test_acc": 0.3225482404232025,
  "onpolicy_mlp_balanced_acc": 0.31945132767518697,
  "onpolicy_mlp_majority": 0.18368167202572347,
  "onpolicy_mlp_gap": 0.13886656839747905,
  "onpolicy_mlp_recovery": 0.17011325562428747,
  "onpolicy_mlp_selectivity": 0.1539389193058014,
  "random_linear_test_acc": 0.2538183331489563,
  "random_linear_balanced_acc": 0.25036217270872857,
  "random_linear_majority": 0.17885852090032153,
  "random_linear_gap": 0.07495981224863477,
  "random_linear_recovery": 0.09128732886666828,
  "random_linear_selectivity": 0.08741961419582367,
  "random_mlp_test_acc": 0.2942122220993042,
  "random_mlp_balanced_acc": 0.29150126578006685,
  "random_mlp_majority": 0.17885852090032153,
  "random_mlp_gap": 0.11535370119898267,
  "random_mlp_recovery": 0.14047969093640178,
  "random_mlp_selectivity": 0.12600483000278473,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999102435308443,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991659420152595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_092/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_093",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.3125
  ],
  "train_success": [
    0.359375,
    0.3125
  ],
  "policy_loss": [
    -0.16113542020320892,
    0.023603126406669617
  ],
  "value_loss": [
    0.142873153090477,
    0.08780483156442642
  ],
  "entropy": [
    1.014190673828125,
    0.01758190244436264
  ],
  "val_success": [
    0.25,
    0.3620689655172414
  ],
  "test_short_success": [
    0.171875,
    0.1875
  ],
  "test_long_success": [
    0.1484375,
    0.2734375
  ],
  "val_success_norm": [
    0.3430901621011432,
    0.49685362526423466
  ],
  "test_short_success_norm": [
    0.23440760181289738,
    0.2557173836941178
  ],
  "test_long_success_norm": [
    0.20244292862689228,
    0.37292118431269616
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1337/probe.json <==
{
  "task": "rand_093",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26395466923713684,
  "probe_test_acc": 0.22086012363433838,
  "balanced_acc": 0.21733068753460008,
  "majority_baseline": 0.1535369774919614,
  "control_task_acc": 0.1334405094385147,
  "selectivity": 0.08741961419582367,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06732314614237697,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22837302088737488,
  "rowsplit_balanced_acc": 0.22338674880655168,
  "rowsplit_probe_gap": 0.07539683041118439,
  "num_control_classes": 7,
  "control_test_acc": 0.22086012363433838,
  "control_majority": 0.1535369774919614,
  "control_probe_gap": 0.06732314614237697
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_093",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.20900321006774902,
  "onpolicy_linear_balanced_acc": 0.20616154009729418,
  "onpolicy_linear_majority": 0.14790996784565916,
  "onpolicy_linear_gap": 0.061093242222089866,
  "onpolicy_linear_recovery": 0.07169810690969791,
  "onpolicy_linear_selectivity": 0.0655144602060318,
  "onpolicy_mlp_test_acc": 0.26245981454849243,
  "onpolicy_mlp_balanced_acc": 0.26011243926910865,
  "onpolicy_mlp_majority": 0.14790996784565916,
  "onpolicy_mlp_gap": 0.11454984670283327,
  "onpolicy_mlp_recovery": 0.13443397103615526,
  "onpolicy_mlp_selectivity": 0.11615756154060364,
  "random_linear_test_acc": 0.19835208356380463,
  "random_linear_balanced_acc": 0.18849608566333384,
  "random_linear_majority": 0.164991961414791,
  "random_linear_gap": 0.03336012214901363,
  "random_linear_recovery": 0.03995185747617131,
  "random_linear_selectivity": 0.05606912076473236,
  "random_mlp_test_acc": 0.22688907384872437,
  "random_mlp_balanced_acc": 0.2188813743121371,
  "random_mlp_majority": 0.164991961414791,
  "random_mlp_gap": 0.061897112433933366,
  "random_mlp_recovery": 0.07412756473435678,
  "random_mlp_selectivity": 0.08741961419582367,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989571753175763,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972195976271289
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_093",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.328125
  ],
  "train_success": [
    0.34375,
    0.328125
  ],
  "policy_loss": [
    -0.15973278880119324,
    0.1596023440361023
  ],
  "value_loss": [
    0.11545763164758682,
    0.054054275155067444
  ],
  "entropy": [
    1.0059444904327393,
    0.08110343664884567
  ],
  "val_success": [
    0.27586206896551724,
    0.25862068965517243
  ],
  "test_short_success": [
    0.3125,
    0.359375
  ],
  "test_long_success": [
    0.3203125,
    0.296875
  ],
  "val_success_norm": [
    0.37677908383631636,
    0.3534948569104555
  ],
  "test_short_success_norm": [
    0.42619563944025196,
    0.4901249869635895
  ],
  "test_long_success_norm": [
    0.43685053019487263,
    0.4048858572537845
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1338/probe.json <==
{
  "task": "rand_093",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.27072057127952576,
  "probe_test_acc": 0.22367362678050995,
  "balanced_acc": 0.2143175855407786,
  "majority_baseline": 0.17383440514469453,
  "control_task_acc": 0.14348874986171722,
  "selectivity": 0.08018487691879272,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04983922163581542,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22797618806362152,
  "rowsplit_balanced_acc": 0.21645020899861217,
  "rowsplit_probe_gap": 0.050396822984256434,
  "num_control_classes": 7,
  "control_test_acc": 0.22387459874153137,
  "control_majority": 0.17383440514469453,
  "control_probe_gap": 0.05004019359683684
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_093",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22347266972064972,
  "onpolicy_linear_balanced_acc": 0.2135230488541941,
  "onpolicy_linear_majority": 0.1692122186495177,
  "onpolicy_linear_gap": 0.05426045107113203,
  "onpolicy_linear_recovery": 0.06531204753990155,
  "onpolicy_linear_selectivity": 0.0769694596529007,
  "onpolicy_mlp_test_acc": 0.2600482404232025,
  "onpolicy_mlp_balanced_acc": 0.2521575929012081,
  "onpolicy_mlp_majority": 0.1692122186495177,
  "onpolicy_mlp_gap": 0.09083602177368483,
  "onpolicy_mlp_recovery": 0.10933721440393221,
  "onpolicy_mlp_selectivity": 0.1151527464389801,
  "random_linear_test_acc": 0.21020899713039398,
  "random_linear_balanced_acc": 0.20016071271309147,
  "random_linear_majority": 0.164991961414791,
  "random_linear_gap": 0.04521703571560298,
  "random_linear_recovery": 0.05415161726133344,
  "random_linear_selectivity": 0.060490354895591736,
  "random_mlp_test_acc": 0.23070739209651947,
  "random_mlp_balanced_acc": 0.22119271785902375,
  "random_mlp_majority": 0.164991961414791,
  "random_mlp_gap": 0.06571543068172847,
  "random_mlp_recovery": 0.07870035693677037,
  "random_mlp_selectivity": 0.0868167132139206,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.997229290366216,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972195976271289
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_093",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.375
  ],
  "train_success": [
    0.3125,
    0.375
  ],
  "policy_loss": [
    -0.1225384771823883,
    -0.09184280782938004
  ],
  "value_loss": [
    0.08951510488986969,
    0.023050671443343163
  ],
  "entropy": [
    1.0615367889404297,
    0.12471882998943329
  ],
  "val_success": [
    0.2413793103448276,
    0.25
  ],
  "test_short_success": [
    0.21875,
    0.359375
  ],
  "test_long_success": [
    0.3203125,
    0.25
  ],
  "val_success_norm": [
    0.33082631760975734,
    0.34397069634925087
  ],
  "test_short_success_norm": [
    0.298336947819301,
    0.49012498675619853
  ],
  "test_long_success_norm": [
    0.43685053019487263,
    0.34095651137160793
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1339/probe.json <==
{
  "task": "rand_093",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2656461298465729,
  "probe_test_acc": 0.22889871895313263,
  "balanced_acc": 0.22202304288455244,
  "majority_baseline": 0.16177652733118972,
  "control_task_acc": 0.1493167132139206,
  "selectivity": 0.07958200573921204,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06712219162194291,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22460317611694336,
  "rowsplit_balanced_acc": 0.21643158072940327,
  "rowsplit_probe_gap": 0.056746033259800516,
  "num_control_classes": 7,
  "control_test_acc": 0.22588424384593964,
  "control_majority": 0.16177652733118972,
  "control_probe_gap": 0.06410771651474992
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_093",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22889871895313263,
  "onpolicy_linear_balanced_acc": 0.2221663019065496,
  "onpolicy_linear_majority": 0.16338424437299034,
  "onpolicy_linear_gap": 0.06551447458014228,
  "onpolicy_linear_recovery": 0.07830891797040308,
  "onpolicy_linear_selectivity": 0.0846061110496521,
  "onpolicy_mlp_test_acc": 0.26406753063201904,
  "onpolicy_mlp_balanced_acc": 0.25864133487354435,
  "onpolicy_mlp_majority": 0.16338424437299034,
  "onpolicy_mlp_gap": 0.1006832862590287,
  "onpolicy_mlp_recovery": 0.12034591218470497,
  "onpolicy_mlp_selectivity": 0.11937299370765686,
  "random_linear_test_acc": 0.22065916657447815,
  "random_linear_balanced_acc": 0.20813985790864412,
  "random_linear_majority": 0.164991961414791,
  "random_linear_gap": 0.05566720515968715,
  "random_linear_recovery": 0.06666666976524747,
  "random_linear_selectivity": 0.07636655867099762,
  "random_mlp_test_acc": 0.23794212937355042,
  "random_mlp_balanced_acc": 0.2296975954134429,
  "random_mlp_majority": 0.164991961414791,
  "random_mlp_gap": 0.07295016795875942,
  "random_mlp_recovery": 0.08736462954579707,
  "random_mlp_selectivity": 0.10148714482784271,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9978874170577355,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972195976271289
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_093",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.25
  ],
  "train_success": [
    0.25,
    0.25
  ],
  "policy_loss": [
    -0.0017341923667117953,
    0.22018253803253174
  ],
  "value_loss": [
    0.08580639213323593,
    0.04783376678824425
  ],
  "entropy": [
    1.0368561744689941,
    0.10704456269741058
  ],
  "val_success": [
    0.2413793103448276,
    0.3275862068965517
  ],
  "test_short_success": [
    0.359375,
    0.390625
  ],
  "test_long_success": [
    0.3203125,
    0.265625
  ],
  "val_success_norm": [
    0.3312133251744247,
    0.4523927269716564
  ],
  "test_short_success_norm": [
    0.49012498771169555,
    0.532744551456655
  ],
  "test_long_success_norm": [
    0.43685053019487274,
    0.36226629333233346
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1340/probe.json <==
{
  "task": "rand_093",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2878044545650482,
  "probe_test_acc": 0.26346462965011597,
  "balanced_acc": 0.26196909401673774,
  "majority_baseline": 0.1434887459807074,
  "control_task_acc": 0.13786174356937408,
  "selectivity": 0.12560288608074188,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11997588366940856,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2527777850627899,
  "rowsplit_balanced_acc": 0.24993017205069817,
  "rowsplit_probe_gap": 0.09623016601517087,
  "num_control_classes": 7,
  "control_test_acc": 0.26346462965011597,
  "control_majority": 0.1434887459807074,
  "control_probe_gap": 0.11997588366940856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_093",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26949357986450195,
  "onpolicy_linear_balanced_acc": 0.26664231516591563,
  "onpolicy_linear_majority": 0.15655144694533762,
  "onpolicy_linear_gap": 0.11294213291916433,
  "onpolicy_linear_recovery": 0.13390518308452745,
  "onpolicy_linear_selectivity": 0.12379422783851624,
  "onpolicy_mlp_test_acc": 0.2789389193058014,
  "onpolicy_mlp_balanced_acc": 0.2769817295931134,
  "onpolicy_mlp_majority": 0.15655144694533762,
  "onpolicy_mlp_gap": 0.12238747236046377,
  "onpolicy_mlp_recovery": 0.14510366034445263,
  "onpolicy_mlp_selectivity": 0.13705788552761078,
  "random_linear_test_acc": 0.2264871448278427,
  "random_linear_balanced_acc": 0.2170911448367306,
  "random_linear_majority": 0.164991961414791,
  "random_linear_gap": 0.06149518341305171,
  "random_linear_recovery": 0.07364621724749587,
  "random_linear_selectivity": 0.0769694596529007,
  "random_mlp_test_acc": 0.24638263881206512,
  "random_mlp_balanced_acc": 0.2390443474031883,
  "random_mlp_majority": 0.164991961414791,
  "random_mlp_gap": 0.08139067739727412,
  "random_mlp_recovery": 0.0974729267698763,
  "random_mlp_selectivity": 0.1006832867860794,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990234154418438,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972195976271289
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_093",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.25
  ],
  "train_success": [
    0.28125,
    0.25
  ],
  "policy_loss": [
    0.009820390492677689,
    -0.10338170826435089
  ],
  "value_loss": [
    0.2123698592185974,
    0.0515817254781723
  ],
  "entropy": [
    1.0604040622711182,
    0.13033919036388397
  ],
  "val_success": [
    0.31896551724137934,
    0.3448275862068966
  ],
  "test_short_success": [
    0.34375,
    0.28125
  ],
  "test_long_success": [
    0.296875,
    0.3046875
  ],
  "val_success_norm": [
    0.4381449931398143,
    0.47447388098772453
  ],
  "test_short_success_norm": [
    0.4688152047466766,
    0.38357607637319585
  ],
  "test_long_success_norm": [
    0.4048858572537845,
    0.4155407482341473
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1341/probe.json <==
{
  "task": "rand_093",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2914411425590515,
  "probe_test_acc": 0.27471864223480225,
  "balanced_acc": 0.2673550369513839,
  "majority_baseline": 0.17162379421221866,
  "control_task_acc": 0.13705787062644958,
  "selectivity": 0.13766077160835266,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10309484802258359,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25753968954086304,
  "rowsplit_balanced_acc": 0.24957548611194116,
  "rowsplit_probe_gap": 0.09265873715991066,
  "num_control_classes": 7,
  "control_test_acc": 0.27471864223480225,
  "control_majority": 0.17162379421221866,
  "control_probe_gap": 0.10309484802258359
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_093",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2592443823814392,
  "onpolicy_linear_balanced_acc": 0.2536985336341124,
  "onpolicy_linear_majority": 0.1487138263665595,
  "onpolicy_linear_gap": 0.11053055601487971,
  "onpolicy_linear_recovery": 0.12983948223088798,
  "onpolicy_linear_selectivity": 0.11555467545986176,
  "onpolicy_mlp_test_acc": 0.27230706810951233,
  "onpolicy_mlp_balanced_acc": 0.2665813557853004,
  "onpolicy_mlp_majority": 0.1487138263665595,
  "onpolicy_mlp_gap": 0.12359324174295283,
  "onpolicy_mlp_recovery": 0.14518412911070191,
  "onpolicy_mlp_selectivity": 0.12520095705986023,
  "random_linear_test_acc": 0.22930064797401428,
  "random_linear_balanced_acc": 0.21898223905627415,
  "random_linear_majority": 0.164991961414791,
  "random_linear_gap": 0.06430868655922328,
  "random_linear_recovery": 0.07701564965552228,
  "random_linear_selectivity": 0.08259646594524384,
  "random_mlp_test_acc": 0.2636655867099762,
  "random_mlp_balanced_acc": 0.256354293657823,
  "random_mlp_majority": 0.164991961414791,
  "random_mlp_gap": 0.0986736252951852,
  "random_mlp_recovery": 0.11817086870489568,
  "random_mlp_selectivity": 0.11254018545150757,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989313409337018,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9972195976271289
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_093/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_094",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.75
  ],
  "train_success": [
    0.546875,
    0.75
  ],
  "policy_loss": [
    0.03988109901547432,
    0.16854597628116608
  ],
  "value_loss": [
    0.1733938455581665,
    0.07016504555940628
  ],
  "entropy": [
    1.0137947797775269,
    0.3774053156375885
  ],
  "val_success": [
    0.45689655172413796,
    0.853448275862069
  ],
  "test_short_success": [
    0.546875,
    0.765625
  ],
  "test_long_success": [
    0.515625,
    0.8125
  ],
  "val_success_norm": [
    0.5199982460050032,
    0.970471964864203
  ],
  "test_short_success_norm": [
    0.6214488636363635,
    0.870028409090909
  ],
  "test_long_success_norm": [
    0.5859375,
    0.9232954545454546
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1337/probe.json <==
{
  "task": "rand_094",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9971244931221008,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9991058581079433,
  "majority_baseline": 0.5265273311897106,
  "control_task_acc": 0.25040194392204285,
  "selectivity": 0.7491961419582367,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4730707546905689,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9970238208770752,
  "rowsplit_balanced_acc": 0.9951836627099749,
  "rowsplit_probe_gap": 0.4593254081786625,
  "num_control_classes": 4,
  "control_test_acc": 0.9995980858802795,
  "control_majority": 0.5265273311897106,
  "control_probe_gap": 0.4730707546905689
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_094",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9995980858802795,
  "onpolicy_linear_balanced_acc": 0.9997005169418962,
  "onpolicy_linear_majority": 0.5303456591639871,
  "onpolicy_linear_gap": 0.4692524267162924,
  "onpolicy_linear_recovery": 0.9991442342063633,
  "onpolicy_linear_selectivity": 0.7393488883972168,
  "onpolicy_mlp_test_acc": 0.9997990131378174,
  "onpolicy_mlp_balanced_acc": 0.9999052671466464,
  "onpolicy_mlp_majority": 0.5303456591639871,
  "onpolicy_mlp_gap": 0.46945335397383026,
  "onpolicy_mlp_recovery": 0.9995720536473168,
  "onpolicy_mlp_selectivity": 0.7564308494329453,
  "random_linear_test_acc": 0.92262864112854,
  "random_linear_balanced_acc": 0.9229756736689047,
  "random_linear_majority": 0.27009646302250806,
  "random_linear_gap": 0.652532178106032,
  "random_linear_recovery": 0.8939978299161936,
  "random_linear_selectivity": 0.6730305701494217,
  "random_mlp_test_acc": 0.9163987040519714,
  "random_mlp_balanced_acc": 0.9166807812915447,
  "random_mlp_majority": 0.27009646302250806,
  "random_mlp_gap": 0.6463022410294634,
  "random_mlp_recovery": 0.8854625416747274,
  "random_mlp_selectivity": 0.664389044046402,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8188243268435307,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982756800819138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_094",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.90625
  ],
  "train_success": [
    0.484375,
    0.90625
  ],
  "policy_loss": [
    0.03512415662407875,
    -0.022268464788794518
  ],
  "value_loss": [
    0.0959252268075943,
    0.026809560135006905
  ],
  "entropy": [
    1.0060310363769531,
    0.4066772758960724
  ],
  "val_success": [
    0.39655172413793105,
    0.7758620689655172
  ],
  "test_short_success": [
    0.53125,
    0.796875
  ],
  "test_long_success": [
    0.4921875,
    0.7109375
  ],
  "val_success_norm": [
    0.45107881426974183,
    0.8823907803374359
  ],
  "test_short_success_norm": [
    0.6036931818181818,
    0.9055397727272727
  ],
  "test_long_success_norm": [
    0.5593039772727273,
    0.8078835227272727
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1338/probe.json <==
{
  "task": "rand_094",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9845229983329773,
  "probe_test_acc": 0.9955787658691406,
  "balanced_acc": 0.993948188483269,
  "majority_baseline": 0.5355707395498392,
  "control_task_acc": 0.26245981454849243,
  "selectivity": 0.7331189513206482,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4600080263193014,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9869047403335571,
  "rowsplit_balanced_acc": 0.9807373007832185,
  "rowsplit_probe_gap": 0.45654759747641427,
  "num_control_classes": 4,
  "control_test_acc": 0.9955787658691406,
  "control_majority": 0.5355707395498392,
  "control_probe_gap": 0.4600080263193014
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_094",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9987941980361938,
  "onpolicy_linear_balanced_acc": 0.9982563736643004,
  "onpolicy_linear_majority": 0.5430064308681672,
  "onpolicy_linear_gap": 0.4557877671680266,
  "onpolicy_linear_recovery": 0.9973614465383028,
  "onpolicy_linear_selectivity": 0.7542202472686768,
  "onpolicy_mlp_test_acc": 0.9987941980361938,
  "onpolicy_mlp_balanced_acc": 0.9993151574965047,
  "onpolicy_mlp_majority": 0.5430064308681672,
  "onpolicy_mlp_gap": 0.4557877671680266,
  "onpolicy_mlp_recovery": 0.9973614465383028,
  "onpolicy_mlp_selectivity": 0.7534163892269135,
  "random_linear_test_acc": 0.8784164190292358,
  "random_linear_balanced_acc": 0.8770956136018523,
  "random_linear_majority": 0.27009646302250806,
  "random_linear_gap": 0.6083199560067278,
  "random_linear_recovery": 0.8334251379651645,
  "random_linear_selectivity": 0.6330386102199554,
  "random_mlp_test_acc": 0.831993579864502,
  "random_mlp_balanced_acc": 0.8305034243662983,
  "random_mlp_majority": 0.27009646302250806,
  "random_mlp_gap": 0.561897116841994,
  "random_mlp_recovery": 0.769823803250485,
  "random_mlp_selectivity": 0.5916398763656616,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8270165000868691,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982756800819138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.25,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_094",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.734375
  ],
  "train_success": [
    0.46875,
    0.734375
  ],
  "policy_loss": [
    -0.077494315803051,
    0.09308212995529175
  ],
  "value_loss": [
    0.09166596084833145,
    0.01718890853226185
  ],
  "entropy": [
    1.0618252754211426,
    0.33829575777053833
  ],
  "val_success": [
    0.46551724137931033,
    0.7586206896551724
  ],
  "test_short_success": [
    0.484375,
    0.703125
  ],
  "test_long_success": [
    0.4921875,
    0.7578125
  ],
  "val_success_norm": [
    0.5293100609126524,
    0.8625678395094378
  ],
  "test_short_success_norm": [
    0.5504261363636362,
    0.7990056818181819
  ],
  "test_long_success_norm": [
    0.5593039772727273,
    0.8611505681818182
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1339/probe.json <==
{
  "task": "rand_094",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.983592689037323,
  "probe_test_acc": 0.9752813577651978,
  "balanced_acc": 0.9575624159950574,
  "majority_baseline": 0.542604501607717,
  "control_task_acc": 0.23613344132900238,
  "selectivity": 0.7391479164361954,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.43267685615748075,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9803571701049805,
  "rowsplit_balanced_acc": 0.9676761924251595,
  "rowsplit_probe_gap": 0.4317460589938693,
  "num_control_classes": 4,
  "control_test_acc": 0.9754823446273804,
  "control_majority": 0.542604501607717,
  "control_probe_gap": 0.43287784301966337
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_094",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9754823446273804,
  "onpolicy_linear_balanced_acc": 0.964820456720185,
  "onpolicy_linear_majority": 0.5420016077170418,
  "onpolicy_linear_gap": 0.4334807369103386,
  "onpolicy_linear_recovery": 0.9464678134558336,
  "onpolicy_linear_selectivity": 0.7327170670032501,
  "onpolicy_mlp_test_acc": 0.9732717275619507,
  "onpolicy_mlp_balanced_acc": 0.9619700002573821,
  "onpolicy_mlp_majority": 0.5420016077170418,
  "onpolicy_mlp_gap": 0.43127011984490893,
  "onpolicy_mlp_recovery": 0.9416411216973526,
  "onpolicy_mlp_selectivity": 0.718046635389328,
  "random_linear_test_acc": 0.6378617286682129,
  "random_linear_balanced_acc": 0.6365850952844985,
  "random_linear_majority": 0.27009646302250806,
  "random_linear_gap": 0.36776526564570483,
  "random_linear_recovery": 0.5038546150476396,
  "random_linear_selectivity": 0.39368970692157745,
  "random_mlp_test_acc": 0.5968649387359619,
  "random_mlp_balanced_acc": 0.5955091550056026,
  "random_mlp_majority": 0.27009646302250806,
  "random_mlp_gap": 0.32676847571345385,
  "random_mlp_recovery": 0.4476872068144676,
  "random_mlp_selectivity": 0.35028134286403656,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8161326366679628,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982756800819138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.0,
  "8": 0.5,
  "9": 1.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_094",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.640625
  ],
  "train_success": [
    0.515625,
    0.640625
  ],
  "policy_loss": [
    -0.41976845264434814,
    -0.03523563593626022
  ],
  "value_loss": [
    0.2843555510044098,
    0.07059374451637268
  ],
  "entropy": [
    1.0367891788482666,
    0.36876773834228516
  ],
  "val_success": [
    0.5258620689655172,
    0.5344827586206896
  ],
  "test_short_success": [
    0.46875,
    0.5625
  ],
  "test_long_success": [
    0.515625,
    0.515625
  ],
  "val_success_norm": [
    0.5978787999432721,
    0.6080513369293505
  ],
  "test_short_success_norm": [
    0.5326704545454545,
    0.6392045454545454
  ],
  "test_long_success_norm": [
    0.5859375,
    0.5859375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1340/probe.json <==
{
  "task": "rand_094",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.42955008149147034,
  "probe_test_acc": 0.38524919748306274,
  "balanced_acc": 0.37803342740284335,
  "majority_baseline": 0.2717041800643087,
  "control_task_acc": 0.2431672066450119,
  "selectivity": 0.14208199083805084,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11354501741875406,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3896825313568115,
  "rowsplit_balanced_acc": 0.38344878347851763,
  "rowsplit_probe_gap": 0.1194444361187163,
  "num_control_classes": 4,
  "control_test_acc": 0.38524919748306274,
  "control_majority": 0.2717041800643087,
  "control_probe_gap": 0.11354501741875406
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_094",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3828376233577728,
  "onpolicy_linear_balanced_acc": 0.37659178273749827,
  "onpolicy_linear_majority": 0.2745176848874598,
  "onpolicy_linear_gap": 0.10831993847031302,
  "onpolicy_linear_recovery": 0.14930748305492453,
  "onpolicy_linear_selectivity": 0.1364549845457077,
  "onpolicy_mlp_test_acc": 0.39610129594802856,
  "onpolicy_mlp_balanced_acc": 0.3964411023217429,
  "onpolicy_mlp_majority": 0.2745176848874598,
  "onpolicy_mlp_gap": 0.12158361106056875,
  "onpolicy_mlp_recovery": 0.16759004117379225,
  "onpolicy_mlp_selectivity": 0.15413987636566162,
  "random_linear_test_acc": 0.30667203664779663,
  "random_linear_balanced_acc": 0.3037793121299232,
  "random_linear_majority": 0.27009646302250806,
  "random_linear_gap": 0.03657557362528857,
  "random_linear_recovery": 0.050110147125395355,
  "random_linear_selectivity": 0.05325564742088318,
  "random_mlp_test_acc": 0.34043407440185547,
  "random_mlp_balanced_acc": 0.3377214351529394,
  "random_mlp_majority": 0.27009646302250806,
  "random_mlp_gap": 0.07033761137934741,
  "random_mlp_recovery": 0.09636562616289446,
  "random_mlp_selectivity": 0.09646300971508026,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9968937401643492,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982756800819138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_094",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.78125
  ],
  "train_success": [
    0.5625,
    0.78125
  ],
  "policy_loss": [
    0.08878669887781143,
    -0.30234473943710327
  ],
  "value_loss": [
    0.27296215295791626,
    0.00889894925057888
  ],
  "entropy": [
    1.0601557493209839,
    0.48629289865493774
  ],
  "val_success": [
    0.49137931034482757,
    0.8103448275862069
  ],
  "test_short_success": [
    0.453125,
    0.765625
  ],
  "test_long_success": [
    0.5234375,
    0.7890625
  ],
  "val_success_norm": [
    0.5588271983286698,
    0.9213515366525413
  ],
  "test_short_success_norm": [
    0.5149147727272727,
    0.870028409090909
  ],
  "test_long_success_norm": [
    0.5948153409090909,
    0.8966619318181819
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1341/probe.json <==
{
  "task": "rand_094",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9812246561050415,
  "probe_test_acc": 0.9690514206886292,
  "balanced_acc": 0.9580026446944483,
  "majority_baseline": 0.519895498392283,
  "control_task_acc": 0.2566318213939667,
  "selectivity": 0.7124195992946625,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.44915592229634616,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9775793552398682,
  "rowsplit_balanced_acc": 0.960298052144499,
  "rowsplit_probe_gap": 0.43492062508113805,
  "num_control_classes": 4,
  "control_test_acc": 0.9690514206886292,
  "control_majority": 0.519895498392283,
  "control_probe_gap": 0.44915592229634616
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_094",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9742765426635742,
  "onpolicy_linear_balanced_acc": 0.9554122305060919,
  "onpolicy_linear_majority": 0.5186897106109325,
  "onpolicy_linear_gap": 0.4555868320526417,
  "onpolicy_linear_recovery": 0.9465553554463237,
  "onpolicy_linear_selectivity": 0.7088022530078888,
  "onpolicy_mlp_test_acc": 0.9708601236343384,
  "onpolicy_mlp_balanced_acc": 0.9529281511469627,
  "onpolicy_mlp_majority": 0.5186897106109325,
  "onpolicy_mlp_gap": 0.4521704130234059,
  "onpolicy_mlp_recovery": 0.9394571921521786,
  "onpolicy_mlp_selectivity": 0.7240755558013916,
  "random_linear_test_acc": 0.8356109261512756,
  "random_linear_balanced_acc": 0.8356759850851104,
  "random_linear_majority": 0.27009646302250806,
  "random_linear_gap": 0.5655144631287676,
  "random_linear_recovery": 0.7747797270178269,
  "random_linear_selectivity": 0.5838022530078888,
  "random_mlp_test_acc": 0.7702974081039429,
  "random_mlp_balanced_acc": 0.7705397025579179,
  "random_mlp_majority": 0.27009646302250806,
  "random_mlp_gap": 0.5002009450814349,
  "random_mlp_recovery": 0.68529733004549,
  "random_mlp_selectivity": 0.5146704018115997,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8304248542953829,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982756800819138
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_094/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_095",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.65625
  ],
  "train_success": [
    0.421875,
    0.65625
  ],
  "policy_loss": [
    0.09843511134386063,
    0.06254217028617859
  ],
  "value_loss": [
    0.11540897190570831,
    0.08584699034690857
  ],
  "entropy": [
    1.0139540433883667,
    0.5245468616485596
  ],
  "val_success": [
    0.41379310344827586,
    0.7413793103448276
  ],
  "test_short_success": [
    0.53125,
    0.734375
  ],
  "test_long_success": [
    0.4609375,
    0.6875
  ],
  "val_success_norm": [
    0.5150493272435502,
    0.9217884874169656
  ],
  "test_short_success_norm": [
    0.6593812759105162,
    0.9114976461115819
  ],
  "test_long_success_norm": [
    0.5721102246870013,
    0.8533169452958665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1337/probe.json <==
{
  "task": "rand_095",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5524356961250305,
  "probe_test_acc": 0.5162781476974487,
  "balanced_acc": 0.5259474127896128,
  "majority_baseline": 0.227491961414791,
  "control_task_acc": 0.140273317694664,
  "selectivity": 0.37600483000278473,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.28878618628265773,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5323412418365479,
  "rowsplit_balanced_acc": 0.542711731257668,
  "rowsplit_probe_gap": 0.29583330532861135,
  "num_control_classes": 7,
  "control_test_acc": 0.5162781476974487,
  "control_majority": 0.227491961414791,
  "control_probe_gap": 0.28878618628265773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_095",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5311495065689087,
  "onpolicy_linear_balanced_acc": 0.5404700350213646,
  "onpolicy_linear_majority": 0.23010450160771703,
  "onpolicy_linear_gap": 0.3010450049611917,
  "onpolicy_linear_recovery": 0.39102060680942047,
  "onpolicy_linear_selectivity": 0.39067523181438446,
  "onpolicy_mlp_test_acc": 0.5311495065689087,
  "onpolicy_mlp_balanced_acc": 0.5472191623279603,
  "onpolicy_mlp_majority": 0.23010450160771703,
  "onpolicy_mlp_gap": 0.3010450049611917,
  "onpolicy_mlp_recovery": 0.39102060680942047,
  "onpolicy_mlp_selectivity": 0.38464629650115967,
  "random_linear_test_acc": 0.5132636427879333,
  "random_linear_balanced_acc": 0.49895198675950486,
  "random_linear_majority": 0.20880225080385853,
  "random_linear_gap": 0.30446139198407485,
  "random_linear_recovery": 0.3848107407957217,
  "random_linear_selectivity": 0.3673633188009262,
  "random_mlp_test_acc": 0.5253215432167053,
  "random_mlp_balanced_acc": 0.5175615678582886,
  "random_mlp_majority": 0.20880225080385853,
  "random_mlp_gap": 0.3165192924128468,
  "random_mlp_recovery": 0.4000507998593665,
  "random_mlp_selectivity": 0.38223472237586975,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8983637866236477,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9083738040540645
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_095",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.75
  ],
  "train_success": [
    0.59375,
    0.75
  ],
  "policy_loss": [
    -0.0026523557025939226,
    -0.031650032848119736
  ],
  "value_loss": [
    0.15359149873256683,
    0.05518720671534538
  ],
  "entropy": [
    1.0062599182128906,
    0.31935518980026245
  ],
  "val_success": [
    0.5086206896551724,
    0.646551724137931
  ],
  "test_short_success": [
    0.484375,
    0.53125
  ],
  "test_long_success": [
    0.4921875,
    0.65625
  ],
  "val_success_norm": [
    0.6321273027839459,
    0.803564196383859
  ],
  "test_short_success_norm": [
    0.6012005750949075,
    0.6593812759104605
  ],
  "test_long_success_norm": [
    0.6108973585640862,
    0.8145298114187818
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1338/probe.json <==
{
  "task": "rand_095",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5290088057518005,
  "probe_test_acc": 0.5112540125846863,
  "balanced_acc": 0.5201363991587792,
  "majority_baseline": 0.23070739549839228,
  "control_task_acc": 0.13705787062644958,
  "selectivity": 0.3741961419582367,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.280546617086294,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5053571462631226,
  "rowsplit_balanced_acc": 0.5159176313313801,
  "rowsplit_probe_gap": 0.2769841303901067,
  "num_control_classes": 7,
  "control_test_acc": 0.5112540125846863,
  "control_majority": 0.23070739549839228,
  "control_probe_gap": 0.280546617086294
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_095",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5042202472686768,
  "onpolicy_linear_balanced_acc": 0.5105525913709933,
  "onpolicy_linear_majority": 0.2305064308681672,
  "onpolicy_linear_gap": 0.27371381640050957,
  "onpolicy_linear_recovery": 0.355706437818996,
  "onpolicy_linear_selectivity": 0.35791799426078796,
  "onpolicy_mlp_test_acc": 0.5285369753837585,
  "onpolicy_mlp_balanced_acc": 0.5305447884023303,
  "onpolicy_mlp_majority": 0.2305064308681672,
  "onpolicy_mlp_gap": 0.29803054451559136,
  "onpolicy_mlp_recovery": 0.38730738822397043,
  "onpolicy_mlp_selectivity": 0.3840434104204178,
  "random_linear_test_acc": 0.48432475328445435,
  "random_linear_balanced_acc": 0.46847617803084307,
  "random_linear_majority": 0.20880225080385853,
  "random_linear_gap": 0.27552250248059584,
  "random_linear_recovery": 0.3482346894446139,
  "random_linear_selectivity": 0.3428456485271454,
  "random_mlp_test_acc": 0.5124598145484924,
  "random_mlp_balanced_acc": 0.5011087912957638,
  "random_mlp_majority": 0.20880225080385853,
  "random_mlp_gap": 0.30365756374463393,
  "random_mlp_recovery": 0.3837947770366519,
  "random_mlp_selectivity": 0.3713826388120651,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.896446026909366,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9083738040540645
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.75,
  "8": 0.25,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 1.0,
  "20": 0.25,
  "21": 0.75,
  "22": 1.0,
  "23": 0.25,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_095",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.71875
  ],
  "train_success": [
    0.46875,
    0.71875
  ],
  "policy_loss": [
    -0.24192701280117035,
    -0.015454884618520737
  ],
  "value_loss": [
    0.11280347406864166,
    0.015120948664844036
  ],
  "entropy": [
    1.0629892349243164,
    0.4075564742088318
  ],
  "val_success": [
    0.4827586206896552,
    0.6551724137931034
  ],
  "test_short_success": [
    0.421875,
    0.75
  ],
  "test_long_success": [
    0.390625,
    0.671875
  ],
  "val_success_norm": [
    0.6000065244605339,
    0.8143229613116014
  ],
  "test_short_success_norm": [
    0.5236263073407113,
    0.9308912130501152
  ],
  "test_long_success_norm": [
    0.48483917346356054,
    0.8339233783573241
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1339/probe.json <==
{
  "task": "rand_095",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5271481871604919,
  "probe_test_acc": 0.49879419803619385,
  "balanced_acc": 0.5066423199985133,
  "majority_baseline": 0.23754019292604503,
  "control_task_acc": 0.1418810337781906,
  "selectivity": 0.35691316425800323,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26125400511014885,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5083333253860474,
  "rowsplit_balanced_acc": 0.5160196562731861,
  "rowsplit_probe_gap": 0.26765872221144416,
  "num_control_classes": 7,
  "control_test_acc": 0.4953778088092804,
  "control_majority": 0.23754019292604503,
  "control_probe_gap": 0.2578376158832354
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_095",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5180867910385132,
  "onpolicy_linear_balanced_acc": 0.5239797473391826,
  "onpolicy_linear_majority": 0.2377411575562701,
  "onpolicy_linear_gap": 0.28034563348224306,
  "onpolicy_linear_recovery": 0.3677827240199424,
  "onpolicy_linear_selectivity": 0.37680865824222565,
  "onpolicy_mlp_test_acc": 0.5373794436454773,
  "onpolicy_mlp_balanced_acc": 0.5416135842192896,
  "onpolicy_mlp_majority": 0.2377411575562701,
  "onpolicy_mlp_gap": 0.2996382860892072,
  "onpolicy_mlp_recovery": 0.39309256830474426,
  "onpolicy_mlp_selectivity": 0.4061495363712311,
  "random_linear_test_acc": 0.5233119130134583,
  "random_linear_balanced_acc": 0.5111729715691676,
  "random_linear_majority": 0.20880225080385853,
  "random_linear_gap": 0.31450966220959975,
  "random_linear_recovery": 0.3975108151269922,
  "random_linear_selectivity": 0.37841641902923584,
  "random_mlp_test_acc": 0.5448151230812073,
  "random_mlp_balanced_acc": 0.5290069500259686,
  "random_mlp_majority": 0.20880225080385853,
  "random_mlp_gap": 0.3360128722773488,
  "random_mlp_recovery": 0.4246888627005556,
  "random_mlp_selectivity": 0.40434084832668304,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.897277124881442,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9083738040540645
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 0.25,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_095",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.671875
  ],
  "train_success": [
    0.453125,
    0.671875
  ],
  "policy_loss": [
    -0.031081801280379295,
    -0.205035999417305
  ],
  "value_loss": [
    0.17907389998435974,
    0.04971925541758537
  ],
  "entropy": [
    1.0370831489562988,
    0.41389569640159607
  ],
  "val_success": [
    0.5086206896551724,
    0.6896551724137931
  ],
  "test_short_success": [
    0.484375,
    0.703125
  ],
  "test_long_success": [
    0.4375,
    0.734375
  ],
  "val_success_norm": [
    0.6319272867122031,
    0.8576851100885524
  ],
  "test_short_success_norm": [
    0.6012005750948912,
    0.8727105122344827
  ],
  "test_long_success_norm": [
    0.5430198742791879,
    0.9114976461114939
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1340/probe.json <==
{
  "task": "rand_095",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5179296135902405,
  "probe_test_acc": 0.5104501843452454,
  "balanced_acc": 0.5280651059617849,
  "majority_baseline": 0.23231511254019294,
  "control_task_acc": 0.1471061110496521,
  "selectivity": 0.36334407329559326,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2781350718050524,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.504365086555481,
  "rowsplit_balanced_acc": 0.5180757495978908,
  "rowsplit_probe_gap": 0.27400794369833814,
  "num_control_classes": 7,
  "control_test_acc": 0.5104501843452454,
  "control_majority": 0.23231511254019294,
  "control_probe_gap": 0.2781350718050524
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_095",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5132636427879333,
  "onpolicy_linear_balanced_acc": 0.5235874351130129,
  "onpolicy_linear_majority": 0.22869774919614147,
  "onpolicy_linear_gap": 0.28456589359179185,
  "onpolicy_linear_recovery": 0.36894212780426167,
  "onpolicy_linear_selectivity": 0.37922023236751556,
  "onpolicy_mlp_test_acc": 0.5432074069976807,
  "onpolicy_mlp_balanced_acc": 0.5549141756338105,
  "onpolicy_mlp_majority": 0.22869774919614147,
  "onpolicy_mlp_gap": 0.31450965780153917,
  "onpolicy_mlp_recovery": 0.4077644755655182,
  "onpolicy_mlp_selectivity": 0.39630226790905,
  "random_linear_test_acc": 0.49276527762413025,
  "random_linear_balanced_acc": 0.48016899115326045,
  "random_linear_majority": 0.20880225080385853,
  "random_linear_gap": 0.28396302682027175,
  "random_linear_recovery": 0.3589027232556952,
  "random_linear_selectivity": 0.3444533795118332,
  "random_mlp_test_acc": 0.5436093211174011,
  "random_mlp_balanced_acc": 0.5376272771331673,
  "random_mlp_majority": 0.20880225080385853,
  "random_mlp_gap": 0.3348070703135426,
  "random_mlp_recovery": 0.4231648417272512,
  "random_mlp_selectivity": 0.3940916359424591,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8977449755086698,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9083738040540645
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_095",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.640625
  ],
  "train_success": [
    0.5,
    0.640625
  ],
  "policy_loss": [
    0.11454766988754272,
    -0.39177465438842773
  ],
  "value_loss": [
    0.29402264952659607,
    0.03383110836148262
  ],
  "entropy": [
    1.059990406036377,
    0.44487717747688293
  ],
  "val_success": [
    0.5172413793103449,
    0.6810344827586207
  ],
  "test_short_success": [
    0.375,
    0.71875
  ],
  "test_long_success": [
    0.4609375,
    0.6484375
  ],
  "val_success_norm": [
    0.6436584384329536,
    0.8467719996451903
  ],
  "test_short_success_norm": [
    0.46544560652502764,
    0.8921040791729635
  ],
  "test_long_success_norm": [
    0.5721102246870013,
    0.8048330279495105
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1341/probe.json <==
{
  "task": "rand_095",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5547192096710205,
  "probe_test_acc": 0.5508440732955933,
  "balanced_acc": 0.5617007734696489,
  "majority_baseline": 0.23553054662379422,
  "control_task_acc": 0.14831189811229706,
  "selectivity": 0.4025321751832962,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.315313526671799,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5353174805641174,
  "rowsplit_balanced_acc": 0.5464041461982275,
  "rowsplit_probe_gap": 0.3007936710403079,
  "num_control_classes": 7,
  "control_test_acc": 0.5508440732955933,
  "control_majority": 0.23553054662379422,
  "control_probe_gap": 0.315313526671799
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_095",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5353697538375854,
  "onpolicy_linear_balanced_acc": 0.5423887671277063,
  "onpolicy_linear_majority": 0.23693729903536978,
  "onpolicy_linear_gap": 0.2984324548022157,
  "onpolicy_linear_recovery": 0.39109820782086524,
  "onpolicy_linear_selectivity": 0.39509643614292145,
  "onpolicy_mlp_test_acc": 0.549035370349884,
  "onpolicy_mlp_balanced_acc": 0.550101564096908,
  "onpolicy_mlp_majority": 0.23693729903536978,
  "onpolicy_mlp_gap": 0.3120980713145143,
  "onpolicy_mlp_recovery": 0.40900711163050385,
  "onpolicy_mlp_selectivity": 0.402532160282135,
  "random_linear_test_acc": 0.50743567943573,
  "random_linear_balanced_acc": 0.49012763306175094,
  "random_linear_majority": 0.20880225080385853,
  "random_linear_gap": 0.2986334286318715,
  "random_linear_recovery": 0.3774447398710166,
  "random_linear_selectivity": 0.36093246936798096,
  "random_mlp_test_acc": 0.5152733325958252,
  "random_mlp_balanced_acc": 0.5101480760902743,
  "random_mlp_majority": 0.20880225080385853,
  "random_mlp_gap": 0.3064710817919667,
  "random_mlp_recovery": 0.3873508008627956,
  "random_mlp_selectivity": 0.3695739805698395,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8961677166122831,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9083738040540645
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_095/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_096",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.234375
  ],
  "train_success": [
    0.25,
    0.234375
  ],
  "policy_loss": [
    -0.32009077072143555,
    0.07577138394117355
  ],
  "value_loss": [
    0.12164728343486786,
    0.0756010189652443
  ],
  "entropy": [
    0.6003297567367554,
    0.008914544247090816
  ],
  "val_success": [
    0.28448275862068967,
    0.20689655172413793
  ],
  "test_short_success": [
    0.296875,
    0.15625
  ],
  "test_long_success": [
    0.28125,
    0.2578125
  ],
  "val_success_norm": [
    0.4449158040751612,
    0.33692175050147216
  ],
  "test_short_success_norm": [
    0.46058033817068617,
    0.2424107266347072
  ],
  "test_long_success_norm": [
    0.43633926641549403,
    0.399977660880879
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1337/probe.json <==
{
  "task": "rand_096",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.7470399141311646,
  "probe_test_acc": 0.7564308643341064,
  "balanced_acc": 0.7508156464742908,
  "majority_baseline": 0.4413183279742765,
  "control_task_acc": 0.2562299072742462,
  "selectivity": 0.5002009570598602,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.31511253635982994,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7416666746139526,
  "rowsplit_balanced_acc": 0.7346158808203921,
  "rowsplit_probe_gap": 0.3121031825504606,
  "num_control_classes": 4,
  "control_test_acc": 0.7564308643341064,
  "control_majority": 0.4413183279742765,
  "control_probe_gap": 0.31511253635982994
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_096",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7471864819526672,
  "onpolicy_linear_balanced_acc": 0.7407952942561041,
  "onpolicy_linear_majority": 0.44011254019292606,
  "onpolicy_linear_gap": 0.3070739417597412,
  "onpolicy_linear_recovery": 0.5484565449377142,
  "onpolicy_linear_selectivity": 0.4929662346839905,
  "onpolicy_mlp_test_acc": 0.791599690914154,
  "onpolicy_mlp_balanced_acc": 0.791692920704636,
  "onpolicy_mlp_majority": 0.44011254019292606,
  "onpolicy_mlp_gap": 0.351487150721228,
  "onpolicy_mlp_recovery": 0.6277817882228394,
  "onpolicy_mlp_selectivity": 0.5480305552482605,
  "random_linear_test_acc": 0.8068729639053345,
  "random_linear_balanced_acc": 0.7940838459269606,
  "random_linear_majority": 0.5006028938906752,
  "random_linear_gap": 0.3062700700146592,
  "random_linear_recovery": 0.6132796251078246,
  "random_linear_selectivity": 0.5578777939081192,
  "random_mlp_test_acc": 0.7092041969299316,
  "random_mlp_balanced_acc": 0.6915489116715193,
  "random_mlp_majority": 0.5006028938906752,
  "random_mlp_gap": 0.2086013030392564,
  "random_mlp_recovery": 0.41770627119651504,
  "random_mlp_selectivity": 0.45860129594802856,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7754775906477429,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7500257432315076
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.75,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_096",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.390625
  ],
  "train_success": [
    0.21875,
    0.390625
  ],
  "policy_loss": [
    -0.3600040376186371,
    0.2247689813375473
  ],
  "value_loss": [
    0.08176267147064209,
    0.06727823615074158
  ],
  "entropy": [
    0.686452329158783,
    0.10100284218788147
  ],
  "val_success": [
    0.2672413793103448,
    0.2672413793103448
  ],
  "test_short_success": [
    0.1875,
    0.265625
  ],
  "test_long_success": [
    0.1953125,
    0.3046875
  ],
  "val_success_norm": [
    0.41618340515628266,
    0.42284677557092126
  ],
  "test_short_success_norm": [
    0.2908928445208886,
    0.4120981966600053
  ],
  "test_long_success_norm": [
    0.30301337945521134,
    0.4727008719501257
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1338/probe.json <==
{
  "task": "rand_096",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6456360220909119,
  "probe_test_acc": 0.637057900428772,
  "balanced_acc": 0.6400621491351305,
  "majority_baseline": 0.425040192926045,
  "control_task_acc": 0.2538183331489563,
  "selectivity": 0.3832395672798157,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.21201770750272697,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6406745910644531,
  "rowsplit_balanced_acc": 0.6405574540940445,
  "rowsplit_probe_gap": 0.22123014662000867,
  "num_control_classes": 4,
  "control_test_acc": 0.6354501843452454,
  "control_majority": 0.425040192926045,
  "control_probe_gap": 0.21040999141920036
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_096",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6463022232055664,
  "onpolicy_linear_balanced_acc": 0.6479736825672554,
  "onpolicy_linear_majority": 0.4252411575562701,
  "onpolicy_linear_gap": 0.22106106564929628,
  "onpolicy_linear_recovery": 0.38461533659821623,
  "onpolicy_linear_selectivity": 0.39650319516658783,
  "onpolicy_mlp_test_acc": 0.6989549994468689,
  "onpolicy_mlp_balanced_acc": 0.6807609121408743,
  "onpolicy_mlp_majority": 0.4252411575562701,
  "onpolicy_mlp_gap": 0.2737138418905988,
  "onpolicy_mlp_recovery": 0.47622380323343344,
  "onpolicy_mlp_selectivity": 0.44855305552482605,
  "random_linear_test_acc": 0.7606511116027832,
  "random_linear_balanced_acc": 0.7612263702837224,
  "random_linear_majority": 0.5006028938906752,
  "random_linear_gap": 0.26004821771210795,
  "random_linear_recovery": 0.5207243184448488,
  "random_linear_selectivity": 0.5128617286682129,
  "random_mlp_test_acc": 0.8177250623703003,
  "random_mlp_balanced_acc": 0.8140847902248517,
  "random_mlp_majority": 0.5006028938906752,
  "random_mlp_gap": 0.31712216847962504,
  "random_mlp_recovery": 0.6350100242875711,
  "random_mlp_selectivity": 0.5745578557252884,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7788547030237243,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7500257432315076
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_096",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.390625
  ],
  "train_success": [
    0.21875,
    0.390625
  ],
  "policy_loss": [
    -0.08103562891483307,
    0.42123711109161377
  ],
  "value_loss": [
    0.07704228907823563,
    0.034911032766103745
  ],
  "entropy": [
    0.6468806266784668,
    0.12135309725999832
  ],
  "val_success": [
    0.3448275862068966,
    0.2413793103448276
  ],
  "test_short_success": [
    0.21875,
    0.265625
  ],
  "test_long_success": [
    0.2421875,
    0.3046875
  ],
  "val_success_norm": [
    0.542881756575375,
    0.37652050051454244
  ],
  "test_short_success_norm": [
    0.33937499324856835,
    0.41209820609593173
  ],
  "test_long_success_norm": [
    0.3757365905244542,
    0.4727008719501206
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1339/probe.json <==
{
  "task": "rand_096",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6052097678184509,
  "probe_test_acc": 0.5878215432167053,
  "balanced_acc": 0.5836319342306121,
  "majority_baseline": 0.42182475884244375,
  "control_task_acc": 0.2453778088092804,
  "selectivity": 0.3424437344074249,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.16599678437426157,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5876984000205994,
  "rowsplit_balanced_acc": 0.5800548961372591,
  "rowsplit_probe_gap": 0.17202379684599617,
  "num_control_classes": 4,
  "control_test_acc": 0.5896302461624146,
  "control_majority": 0.42182475884244375,
  "control_probe_gap": 0.1678054873199708
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_096",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5813906788825989,
  "onpolicy_linear_balanced_acc": 0.5784506144647895,
  "onpolicy_linear_majority": 0.42021704180064307,
  "onpolicy_linear_gap": 0.1611736370819558,
  "onpolicy_linear_recovery": 0.27798960766717923,
  "onpolicy_linear_selectivity": 0.3348070830106735,
  "onpolicy_mlp_test_acc": 0.6223874688148499,
  "onpolicy_mlp_balanced_acc": 0.6089138901514213,
  "onpolicy_mlp_majority": 0.42021704180064307,
  "onpolicy_mlp_gap": 0.2021704270142068,
  "onpolicy_mlp_recovery": 0.3487001888466873,
  "onpolicy_mlp_selectivity": 0.3695739507675171,
  "random_linear_test_acc": 0.6561495065689087,
  "random_linear_balanced_acc": 0.6132699106090386,
  "random_linear_majority": 0.5006028938906752,
  "random_linear_gap": 0.15554661267823344,
  "random_linear_recovery": 0.31146879061846666,
  "random_linear_selectivity": 0.4121784418821335,
  "random_mlp_test_acc": 0.7110128402709961,
  "random_mlp_balanced_acc": 0.6950717140776367,
  "random_mlp_majority": 0.5006028938906752,
  "random_mlp_gap": 0.21040994638032084,
  "random_mlp_recovery": 0.4213279248243366,
  "random_mlp_selectivity": 0.46442924439907074,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7802939324921994,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7500257432315076
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.75,
  "11": 0.0,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_096",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.328125
  ],
  "train_success": [
    0.171875,
    0.328125
  ],
  "policy_loss": [
    0.023615241050720215,
    -0.11075737327337265
  ],
  "value_loss": [
    0.10489790886640549,
    0.08009298145771027
  ],
  "entropy": [
    0.6636791825294495,
    0.02451123110949993
  ],
  "val_success": [
    0.25,
    0.28448275862068967
  ],
  "test_short_success": [
    0.21875,
    0.375
  ],
  "test_long_success": [
    0.375,
    0.3046875
  ],
  "val_success_norm": [
    0.3967598114861126,
    0.4432912905740408
  ],
  "test_short_success_norm": [
    0.33937500855204406,
    0.5817856972697665
  ],
  "test_long_success_norm": [
    0.5817856885539987,
    0.47270087195011756
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1340/probe.json <==
{
  "task": "rand_096",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6019113659858704,
  "probe_test_acc": 0.5976688265800476,
  "balanced_acc": 0.5976683232102308,
  "majority_baseline": 0.42443729903536975,
  "control_task_acc": 0.25261253118515015,
  "selectivity": 0.34505629539489746,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.17323152754467785,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6015872955322266,
  "rowsplit_balanced_acc": 0.60097521620379,
  "rowsplit_probe_gap": 0.17956348600841704,
  "num_control_classes": 4,
  "control_test_acc": 0.5976688265800476,
  "control_majority": 0.42443729903536975,
  "control_probe_gap": 0.17323152754467785
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_096",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6016880869865417,
  "onpolicy_linear_balanced_acc": 0.6032189483051899,
  "onpolicy_linear_majority": 0.4232315112540193,
  "onpolicy_linear_gap": 0.17845657573252244,
  "onpolicy_linear_recovery": 0.3094076379250981,
  "onpolicy_linear_selectivity": 0.3450562655925751,
  "onpolicy_mlp_test_acc": 0.6782556176185608,
  "onpolicy_mlp_balanced_acc": 0.6597287946265084,
  "onpolicy_mlp_majority": 0.4232315112540193,
  "onpolicy_mlp_gap": 0.2550241063645415,
  "onpolicy_mlp_recovery": 0.4421602624634001,
  "onpolicy_mlp_selectivity": 0.43167202174663544,
  "random_linear_test_acc": 0.710409939289093,
  "random_linear_balanced_acc": 0.6955735452385227,
  "random_linear_majority": 0.5006028938906752,
  "random_linear_gap": 0.20980704539841777,
  "random_linear_recovery": 0.4201206671639947,
  "random_linear_selectivity": 0.46362537145614624,
  "random_mlp_test_acc": 0.7604501843452454,
  "random_mlp_balanced_acc": 0.7661257138365533,
  "random_mlp_majority": 0.5006028938906752,
  "random_mlp_gap": 0.2598472904545701,
  "random_mlp_recovery": 0.5203219787935376,
  "random_mlp_selectivity": 0.523110955953598,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.779423311732937,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7500257432315076
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_096",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.25
  ],
  "train_success": [
    0.078125,
    0.25
  ],
  "policy_loss": [
    0.26174670457839966,
    -0.3078000247478485
  ],
  "value_loss": [
    0.08852571249008179,
    0.048609938472509384
  ],
  "entropy": [
    0.6749972105026245,
    0.0164064671844244
  ],
  "val_success": [
    0.2413793103448276,
    0.3103448275862069
  ],
  "test_short_success": [
    0.203125,
    0.34375
  ],
  "test_long_success": [
    0.2109375,
    0.2578125
  ],
  "val_success_norm": [
    0.37607553923780174,
    0.48648799841192075
  ],
  "test_short_success_norm": [
    0.3151339257332071,
    0.5333035633043974
  ],
  "test_long_success_norm": [
    0.3272544498116381,
    0.39997766088087894
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1341/probe.json <==
{
  "task": "rand_096",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9415595531463623,
  "probe_test_acc": 0.9507636427879333,
  "balanced_acc": 0.9511413398364001,
  "majority_baseline": 0.4157958199356913,
  "control_task_acc": 0.2538183331489563,
  "selectivity": 0.696945309638977,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5349678228522421,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9444444179534912,
  "rowsplit_balanced_acc": 0.9442232647725327,
  "rowsplit_probe_gap": 0.5317460052550785,
  "num_control_classes": 4,
  "control_test_acc": 0.9507636427879333,
  "control_majority": 0.4157958199356913,
  "control_probe_gap": 0.5349678228522421
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_096",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.951567530632019,
  "onpolicy_linear_balanced_acc": 0.9515974132074335,
  "onpolicy_linear_majority": 0.4170016077170418,
  "onpolicy_linear_gap": 0.5345659229149773,
  "onpolicy_linear_recovery": 0.9169252093846697,
  "onpolicy_linear_selectivity": 0.6989549994468689,
  "onpolicy_mlp_test_acc": 0.9656350612640381,
  "onpolicy_mlp_balanced_acc": 0.9654952486605953,
  "onpolicy_mlp_majority": 0.4170016077170418,
  "onpolicy_mlp_gap": 0.5486334535469963,
  "onpolicy_mlp_recovery": 0.9410548310409699,
  "onpolicy_mlp_selectivity": 0.7144292593002319,
  "random_linear_test_acc": 0.963625431060791,
  "random_linear_balanced_acc": 0.9616979621266916,
  "random_linear_majority": 0.5006028938906752,
  "random_linear_gap": 0.46302253717011577,
  "random_linear_recovery": 0.927163036200602,
  "random_linear_selectivity": 0.716639906167984,
  "random_mlp_test_acc": 0.9686495065689087,
  "random_mlp_balanced_acc": 0.9658386125800522,
  "random_mlp_majority": 0.5006028938906752,
  "random_mlp_gap": 0.46804661267823344,
  "random_mlp_recovery": 0.9372233177814445,
  "random_mlp_selectivity": 0.7254822999238968,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7816951043088616,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7500257432315076
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_096/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 1.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_097",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.75
  ],
  "train_success": [
    0.5,
    0.75
  ],
  "policy_loss": [
    -0.03973144665360451,
    -0.4331330955028534
  ],
  "value_loss": [
    0.15961791574954987,
    0.019729074090719223
  ],
  "entropy": [
    0.5999211072921753,
    0.2556261420249939
  ],
  "val_success": [
    0.6551724137931034,
    0.8017241379310345
  ],
  "test_short_success": [
    0.625,
    0.828125
  ],
  "test_long_success": [
    0.5703125,
    0.828125
  ],
  "val_success_norm": [
    0.722620882147856,
    0.8835425104295199
  ],
  "test_short_success_norm": [
    0.688929001204703,
    0.9128309267247403
  ],
  "test_long_success_norm": [
    0.6286477135980745,
    0.9128309265944643
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1337/probe.json <==
{
  "task": "rand_097",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9792794585227966,
  "probe_test_acc": 0.9843247532844543,
  "balanced_acc": 0.986231508535414,
  "majority_baseline": 0.3153135048231511,
  "control_task_acc": 0.14811092615127563,
  "selectivity": 0.8362138271331787,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6690112484613032,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.97817462682724,
  "rowsplit_balanced_acc": 0.980200449530609,
  "rowsplit_probe_gap": 0.6638889125415257,
  "num_control_classes": 7,
  "control_test_acc": 0.9843247532844543,
  "control_majority": 0.3153135048231511,
  "control_probe_gap": 0.6690112484613032
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_097",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9891479015350342,
  "onpolicy_linear_balanced_acc": 0.9904921247278767,
  "onpolicy_linear_majority": 0.3163183279742765,
  "onpolicy_linear_gap": 0.6728295735607577,
  "onpolicy_linear_recovery": 0.984126971792572,
  "onpolicy_linear_selectivity": 0.8372186422348022,
  "onpolicy_mlp_test_acc": 0.9867363572120667,
  "onpolicy_mlp_balanced_acc": 0.9875086032248012,
  "onpolicy_mlp_majority": 0.3163183279742765,
  "onpolicy_mlp_gap": 0.6704180292377901,
  "onpolicy_mlp_recovery": 0.9805996806252921,
  "onpolicy_mlp_selectivity": 0.8498794436454773,
  "random_linear_test_acc": 0.9417202472686768,
  "random_linear_balanced_acc": 0.947827817522008,
  "random_linear_majority": 0.2879823151125402,
  "random_linear_gap": 0.6537379321561365,
  "random_linear_recovery": 0.9181484477586609,
  "random_linear_selectivity": 0.796020895242691,
  "random_mlp_test_acc": 0.931471049785614,
  "random_mlp_balanced_acc": 0.9382258443369828,
  "random_mlp_majority": 0.2879823151125402,
  "random_mlp_gap": 0.6434887346730738,
  "random_mlp_recovery": 0.9037538650107861,
  "random_mlp_selectivity": 0.78376205265522,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.7986155782396991,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8264246084271057
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.25,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 1.0,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_097",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.640625,
    0.9375
  ],
  "train_success": [
    0.640625,
    0.9375
  ],
  "policy_loss": [
    -0.36255937814712524,
    0.05720207095146179
  ],
  "value_loss": [
    0.2321300506591797,
    0.014955404214560986
  ],
  "entropy": [
    0.685953676700592,
    0.19362612068653107
  ],
  "val_success": [
    0.6120689655172413,
    0.8448275862068966
  ],
  "test_short_success": [
    0.53125,
    0.828125
  ],
  "test_long_success": [
    0.640625,
    0.875
  ],
  "val_success_norm": [
    0.674340531521139,
    0.9312929670800734
  ],
  "test_short_success_norm": [
    0.5855896510889859,
    0.9128309267273418
  ],
  "test_long_success_norm": [
    0.7061522262334535,
    0.9645006016847171
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1338/probe.json <==
{
  "task": "rand_097",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9971244931221008,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.999797782414614,
  "majority_baseline": 0.3340032154340836,
  "control_task_acc": 0.1463022530078888,
  "selectivity": 0.8532958328723907,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6655948704461959,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9962301850318909,
  "rowsplit_balanced_acc": 0.996042840039372,
  "rowsplit_probe_gap": 0.6644841532858592,
  "num_control_classes": 7,
  "control_test_acc": 0.9995980858802795,
  "control_majority": 0.3340032154340836,
  "control_probe_gap": 0.6655948704461959
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_097",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.998593270778656,
  "onpolicy_linear_balanced_acc": 0.9981444281392718,
  "onpolicy_linear_majority": 0.3378215434083601,
  "onpolicy_linear_gap": 0.6607717273702959,
  "onpolicy_linear_recovery": 0.9978756040651267,
  "onpolicy_linear_selectivity": 0.8524919897317886,
  "onpolicy_mlp_test_acc": 0.9975883960723877,
  "onpolicy_mlp_balanced_acc": 0.9977338774638097,
  "onpolicy_mlp_majority": 0.3378215434083601,
  "onpolicy_mlp_gap": 0.6597668526640276,
  "onpolicy_mlp_recovery": 0.9963580755254025,
  "onpolicy_mlp_selectivity": 0.862339198589325,
  "random_linear_test_acc": 0.9774919748306274,
  "random_linear_balanced_acc": 0.9788939330665724,
  "random_linear_majority": 0.2879823151125402,
  "random_linear_gap": 0.6895096597180872,
  "random_linear_recovery": 0.9683883902786345,
  "random_linear_selectivity": 0.8331993669271469,
  "random_mlp_test_acc": 0.9746784567832947,
  "random_mlp_balanced_acc": 0.9768636149189861,
  "random_mlp_majority": 0.2879823151125402,
  "random_mlp_gap": 0.6866961416707544,
  "random_mlp_recovery": 0.9644369181353865,
  "random_mlp_selectivity": 0.8406350463628769,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.7793423252377257,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8264246084271057
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 1.0,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_097",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.796875
  ],
  "train_success": [
    0.5625,
    0.796875
  ],
  "policy_loss": [
    -0.09367257356643677,
    0.12856587767601013
  ],
  "value_loss": [
    0.163912832736969,
    0.03946315497159958
  ],
  "entropy": [
    0.646140456199646,
    0.29852408170700073
  ],
  "val_success": [
    0.6982758620689655,
    0.8362068965517241
  ],
  "test_short_success": [
    0.609375,
    0.859375
  ],
  "test_long_success": [
    0.6640625,
    0.84375
  ],
  "val_success_norm": [
    0.7698103944197027,
    0.9222796100533399
  ],
  "test_short_success_norm": [
    0.6717057762432932,
    0.9472773767869045
  ],
  "test_long_success_norm": [
    0.7319870637785799,
    0.9300541516245486
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1339/probe.json <==
{
  "task": "rand_097",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9835081100463867,
  "probe_test_acc": 0.9788987040519714,
  "balanced_acc": 0.9793680133975032,
  "majority_baseline": 0.31893086816720256,
  "control_task_acc": 0.14911575615406036,
  "selectivity": 0.8297829478979111,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6599678358847689,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9777777791023254,
  "rowsplit_balanced_acc": 0.9790121525051804,
  "rowsplit_probe_gap": 0.6619047632293096,
  "num_control_classes": 7,
  "control_test_acc": 0.978496789932251,
  "control_majority": 0.31893086816720256,
  "control_probe_gap": 0.6595659217650485
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_097",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9668408632278442,
  "onpolicy_linear_balanced_acc": 0.9666978245644379,
  "onpolicy_linear_majority": 0.31712218649517687,
  "onpolicy_linear_gap": 0.6497186767326674,
  "onpolicy_linear_recovery": 0.9514420645737943,
  "onpolicy_linear_selectivity": 0.82636658847332,
  "onpolicy_mlp_test_acc": 0.9694533944129944,
  "onpolicy_mlp_balanced_acc": 0.9696028962924714,
  "onpolicy_mlp_majority": 0.31712218649517687,
  "onpolicy_mlp_gap": 0.6523312079178175,
  "onpolicy_mlp_recovery": 0.955267831253402,
  "onpolicy_mlp_selectivity": 0.8247588574886322,
  "random_linear_test_acc": 0.8641479015350342,
  "random_linear_balanced_acc": 0.8844340477137459,
  "random_linear_majority": 0.2879823151125402,
  "random_linear_gap": 0.5761655864224939,
  "random_linear_recovery": 0.8092012300418656,
  "random_linear_selectivity": 0.7204581946134567,
  "random_mlp_test_acc": 0.8434485793113708,
  "random_mlp_balanced_acc": 0.8672906847347469,
  "random_mlp_majority": 0.2879823151125402,
  "random_mlp_gap": 0.5554662641988306,
  "random_mlp_recovery": 0.7801298703509403,
  "random_mlp_selectivity": 0.7005627304315567,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8004430335924759,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8264246084271057
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 1.0,
  "20": 0.5,
  "21": 1.0,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_097",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.640625,
    0.828125
  ],
  "train_success": [
    0.640625,
    0.828125
  ],
  "policy_loss": [
    -0.014269761741161346,
    -0.14907477796077728
  ],
  "value_loss": [
    0.13703154027462006,
    0.03195483982563019
  ],
  "entropy": [
    0.6633134484291077,
    0.22198015451431274
  ],
  "val_success": [
    0.6637931034482759,
    0.853448275862069
  ],
  "test_short_success": [
    0.59375,
    0.84375
  ],
  "test_long_success": [
    0.59375,
    0.8359375
  ],
  "val_success_norm": [
    0.7317116647884718,
    0.9410722859100912
  ],
  "test_short_success_norm": [
    0.6544825511350401,
    0.9300541517040726
  ],
  "test_long_success_norm": [
    0.6544825511432009,
    0.9214425391095065
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1340/probe.json <==
{
  "task": "rand_097",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9934032559394836,
  "probe_test_acc": 0.9849276542663574,
  "balanced_acc": 0.9867764731056855,
  "majority_baseline": 0.3133038585209003,
  "control_task_acc": 0.15052251517772675,
  "selectivity": 0.8344051390886307,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6716237957454572,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9892857074737549,
  "rowsplit_balanced_acc": 0.9896213830844842,
  "rowsplit_probe_gap": 0.6736111042991517,
  "num_control_classes": 7,
  "control_test_acc": 0.9849276542663574,
  "control_majority": 0.3133038585209003,
  "control_probe_gap": 0.6716237957454572
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_097",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.986535370349884,
  "onpolicy_linear_balanced_acc": 0.9879062616485421,
  "onpolicy_linear_majority": 0.3120980707395498,
  "onpolicy_linear_gap": 0.6744372996103343,
  "onpolicy_linear_recovery": 0.9804265272746197,
  "onpolicy_linear_selectivity": 0.8466639816761017,
  "onpolicy_mlp_test_acc": 0.9853295683860779,
  "onpolicy_mlp_balanced_acc": 0.9875567711766836,
  "onpolicy_mlp_majority": 0.3120980707395498,
  "onpolicy_mlp_gap": 0.6732314976465281,
  "onpolicy_mlp_recovery": 0.9786736582790311,
  "onpolicy_mlp_selectivity": 0.8430466055870056,
  "random_linear_test_acc": 0.9379019141197205,
  "random_linear_balanced_acc": 0.9447947623404834,
  "random_linear_majority": 0.2879823151125402,
  "random_linear_gap": 0.6499195990071802,
  "random_linear_recovery": 0.9127857535026048,
  "random_linear_selectivity": 0.7940112352371216,
  "random_mlp_test_acc": 0.9091640114784241,
  "random_mlp_balanced_acc": 0.9216674535371792,
  "random_mlp_majority": 0.2879823151125402,
  "random_mlp_gap": 0.6211816963658838,
  "random_mlp_recovery": 0.872424533196906,
  "random_mlp_selectivity": 0.7729099988937378,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8006592231872993,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8264246084271057
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 1.0,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_097",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.703125,
    0.90625
  ],
  "train_success": [
    0.703125,
    0.90625
  ],
  "policy_loss": [
    0.227499857544899,
    -0.26796528697013855
  ],
  "value_loss": [
    0.3749229609966278,
    0.003943306393921375
  ],
  "entropy": [
    0.6751493811607361,
    0.19684116542339325
  ],
  "val_success": [
    0.6637931034482759,
    0.8189655172413793
  ],
  "test_short_success": [
    0.59375,
    0.859375
  ],
  "test_long_success": [
    0.640625,
    0.8203125
  ],
  "val_success_norm": [
    0.7315746301806165,
    0.9030070069359074
  ],
  "test_short_success_norm": [
    0.6544825512397984,
    0.9472773767706859
  ],
  "test_long_success_norm": [
    0.7061522262334534,
    0.9042193140794222
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1341/probe.json <==
{
  "task": "rand_097",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9835081100463867,
  "probe_test_acc": 0.9754823446273804,
  "balanced_acc": 0.9727353444118951,
  "majority_baseline": 0.3342041800643087,
  "control_task_acc": 0.14469453692436218,
  "selectivity": 0.8307878077030182,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6412781645630716,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9773809313774109,
  "rowsplit_balanced_acc": 0.9757570679173505,
  "rowsplit_probe_gap": 0.6456348996313792,
  "num_control_classes": 7,
  "control_test_acc": 0.9754823446273804,
  "control_majority": 0.3342041800643087,
  "control_probe_gap": 0.6412781645630716
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_097",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9793006181716919,
  "onpolicy_linear_balanced_acc": 0.9781807997960192,
  "onpolicy_linear_majority": 0.3378215434083601,
  "onpolicy_linear_gap": 0.6414790747633318,
  "onpolicy_linear_recovery": 0.9687404783072349,
  "onpolicy_linear_selectivity": 0.838424414396286,
  "onpolicy_mlp_test_acc": 0.977090060710907,
  "onpolicy_mlp_balanced_acc": 0.9763054061022903,
  "onpolicy_mlp_majority": 0.3378215434083601,
  "onpolicy_mlp_gap": 0.6392685173025469,
  "onpolicy_mlp_recovery": 0.9654021675561375,
  "onpolicy_mlp_selectivity": 0.827572375535965,
  "random_linear_test_acc": 0.9463424682617188,
  "random_linear_balanced_acc": 0.9556555264633935,
  "random_linear_majority": 0.2879823151125402,
  "random_linear_gap": 0.6583601531491785,
  "random_linear_recovery": 0.924640169932349,
  "random_linear_selectivity": 0.8054662644863129,
  "random_mlp_test_acc": 0.9155948758125305,
  "random_mlp_balanced_acc": 0.9348617660773392,
  "random_mlp_majority": 0.2879823151125402,
  "random_mlp_gap": 0.6276125606999903,
  "random_mlp_recovery": 0.8814564216887247,
  "random_mlp_selectivity": 0.770096480846405,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.7767987815147869,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8264246084271057
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_097/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_098",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.578125
  ],
  "train_success": [
    0.5,
    0.578125
  ],
  "policy_loss": [
    -0.26028206944465637,
    -0.030782273039221764
  ],
  "value_loss": [
    0.17602971196174622,
    0.08871542662382126
  ],
  "entropy": [
    0.5981321930885315,
    0.23863904178142548
  ],
  "val_success": [
    0.3706896551724138,
    0.7844827586206896
  ],
  "test_short_success": [
    0.453125,
    0.734375
  ],
  "test_long_success": [
    0.4609375,
    0.78125
  ],
  "val_success_norm": [
    0.5053504533995591,
    1.0704214909763576
  ],
  "test_short_success_norm": [
    0.6167534722463268,
    0.9995659722549699
  ],
  "test_long_success_norm": [
    0.6273871527777777,
    1.0633680555555556
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1337/probe.json <==
{
  "task": "rand_098",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9969553351402283,
  "probe_test_acc": 0.990554690361023,
  "balanced_acc": 0.9787183399533168,
  "majority_baseline": 0.6442926045016077,
  "control_task_acc": 0.1531350463628769,
  "selectivity": 0.8374196439981461,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3462620858594152,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9916666746139526,
  "rowsplit_balanced_acc": 0.9839966996729498,
  "rowsplit_probe_gap": 0.3632936587409368,
  "num_control_classes": 7,
  "control_test_acc": 0.990554690361023,
  "control_majority": 0.6442926045016077,
  "control_probe_gap": 0.3462620858594152
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_098",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9895498156547546,
  "onpolicy_linear_balanced_acc": 0.9762281831579703,
  "onpolicy_linear_majority": 0.6452974276527331,
  "onpolicy_linear_gap": 0.3442523880020215,
  "onpolicy_linear_recovery": 0.9705381771660392,
  "onpolicy_linear_selectivity": 0.8458601087331772,
  "onpolicy_mlp_test_acc": 0.9917604327201843,
  "onpolicy_mlp_balanced_acc": 0.9768382874105433,
  "onpolicy_mlp_majority": 0.6452974276527331,
  "onpolicy_mlp_gap": 0.3464630050674512,
  "onpolicy_mlp_recovery": 0.9767704890740154,
  "onpolicy_mlp_selectivity": 0.8430466055870056,
  "random_linear_test_acc": 0.8848472833633423,
  "random_linear_balanced_acc": 0.9119605312671006,
  "random_linear_majority": 0.38163183279742763,
  "random_linear_gap": 0.5032154505659147,
  "random_linear_recovery": 0.8137796821631431,
  "random_linear_selectivity": 0.7451768666505814,
  "random_mlp_test_acc": 0.8971061110496521,
  "random_mlp_balanced_acc": 0.9169909405668073,
  "random_mlp_majority": 0.38163183279742763,
  "random_mlp_gap": 0.5154742782522245,
  "random_mlp_recovery": 0.8336041626854302,
  "random_mlp_selectivity": 0.7514067590236664,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.5688994681465155,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7763987949446319
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.75,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_098",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.640625
  ],
  "train_success": [
    0.421875,
    0.640625
  ],
  "policy_loss": [
    -0.3063998818397522,
    -0.35188570618629456
  ],
  "value_loss": [
    0.1678014099597931,
    0.0521237887442112
  ],
  "entropy": [
    0.6862340569496155,
    0.14773251116275787
  ],
  "val_success": [
    0.4482758620689655,
    0.8017241379310345
  ],
  "test_short_success": [
    0.359375,
    0.765625
  ],
  "test_long_success": [
    0.4375,
    0.71875
  ],
  "val_success_norm": [
    0.6118906593135212,
    1.0939142629986645
  ],
  "test_short_success_norm": [
    0.48914930557872427,
    1.0421006944911804
  ],
  "test_long_success_norm": [
    0.595486111111111,
    0.9782986111111109
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1338/probe.json <==
{
  "task": "rand_098",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9997462630271912,
  "probe_test_acc": 0.9975883960723877,
  "balanced_acc": 0.9953663315814194,
  "majority_baseline": 0.6471061093247589,
  "control_task_acc": 0.1471061110496521,
  "selectivity": 0.8504822850227356,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3504822867476288,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9976190328598022,
  "rowsplit_balanced_acc": 0.9936379100540945,
  "rowsplit_probe_gap": 0.35416665190742125,
  "num_control_classes": 7,
  "control_test_acc": 0.9971864819526672,
  "control_majority": 0.6471061093247589,
  "control_probe_gap": 0.35008037262790836
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_098",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9987941980361938,
  "onpolicy_linear_balanced_acc": 0.9994393107303758,
  "onpolicy_linear_majority": 0.650120578778135,
  "onpolicy_linear_gap": 0.34867361925805884,
  "onpolicy_linear_recovery": 0.9965536642321083,
  "onpolicy_linear_selectivity": 0.8543006330728531,
  "onpolicy_mlp_test_acc": 0.9991961121559143,
  "onpolicy_mlp_balanced_acc": 0.9994165652712464,
  "onpolicy_mlp_majority": 0.650120578778135,
  "onpolicy_mlp_gap": 0.3490755333777793,
  "onpolicy_mlp_recovery": 0.9977023860355139,
  "onpolicy_mlp_selectivity": 0.858118936419487,
  "random_linear_test_acc": 0.9298633337020874,
  "random_linear_balanced_acc": 0.941278177017517,
  "random_linear_majority": 0.38163183279742763,
  "random_linear_gap": 0.5482315009046598,
  "random_linear_recovery": 0.8865778188175453,
  "random_linear_selectivity": 0.781953364610672,
  "random_mlp_test_acc": 0.9282556176185608,
  "random_mlp_balanced_acc": 0.9441096989052578,
  "random_mlp_majority": 0.38163183279742763,
  "random_mlp_gap": 0.5466237848211332,
  "random_mlp_recovery": 0.8839778853656024,
  "random_mlp_selectivity": 0.7873794138431549,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.5517307643574149,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7763987949446319
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 1.0,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_098",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.65625
  ],
  "train_success": [
    0.25,
    0.65625
  ],
  "policy_loss": [
    -0.2906232476234436,
    0.09281693398952484
  ],
  "value_loss": [
    0.14682096242904663,
    0.03899882361292839
  ],
  "entropy": [
    0.6467410922050476,
    0.06333192437887192
  ],
  "val_success": [
    0.31896551724137934,
    0.7068965517241379
  ],
  "test_short_success": [
    0.328125,
    0.65625
  ],
  "test_long_success": [
    0.34375,
    0.7421875
  ],
  "val_success_norm": [
    0.4357517956024516,
    0.9638414506530036
  ],
  "test_short_success_norm": [
    0.44661458334731075,
    0.893229166695734
  ],
  "test_long_success_norm": [
    0.4678819444444444,
    1.0101996527777777
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1339/probe.json <==
{
  "task": "rand_098",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9975473880767822,
  "probe_test_acc": 0.9951768517494202,
  "balanced_acc": 0.9892017790874043,
  "majority_baseline": 0.6394694533762058,
  "control_task_acc": 0.14509646594524384,
  "selectivity": 0.8500803858041763,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3557073983732144,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9954364895820618,
  "rowsplit_balanced_acc": 0.9886525007393475,
  "rowsplit_probe_gap": 0.36190474355031577,
  "num_control_classes": 7,
  "control_test_acc": 0.9951768517494202,
  "control_majority": 0.6394694533762058,
  "control_probe_gap": 0.3557073983732144
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_098",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.993971049785614,
  "onpolicy_linear_balanced_acc": 0.9924671173927352,
  "onpolicy_linear_majority": 0.6394694533762058,
  "onpolicy_linear_gap": 0.35450159640940826,
  "onpolicy_linear_recovery": 0.9832775606093731,
  "onpolicy_linear_selectivity": 0.84867362678051,
  "onpolicy_mlp_test_acc": 0.9949758648872375,
  "onpolicy_mlp_balanced_acc": 0.993230352451313,
  "onpolicy_mlp_majority": 0.6394694533762058,
  "onpolicy_mlp_gap": 0.3555064115110318,
  "onpolicy_mlp_recovery": 0.986064606287009,
  "onpolicy_mlp_selectivity": 0.8526929020881653,
  "random_linear_test_acc": 0.9328778386116028,
  "random_linear_balanced_acc": 0.9426347394522353,
  "random_linear_majority": 0.38163183279742763,
  "random_linear_gap": 0.5512460058141752,
  "random_linear_recovery": 0.891452754283827,
  "random_linear_selectivity": 0.7811495363712311,
  "random_mlp_test_acc": 0.825964629650116,
  "random_mlp_balanced_acc": 0.7379792630171395,
  "random_mlp_majority": 0.38163183279742763,
  "random_mlp_gap": 0.44433279685268834,
  "random_mlp_recovery": 0.7185570351442889,
  "random_mlp_selectivity": 0.6895096451044083,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.5781585564735849,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7763987949446319
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_098",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.75
  ],
  "train_success": [
    0.328125,
    0.75
  ],
  "policy_loss": [
    -0.027792835608124733,
    0.20017443597316742
  ],
  "value_loss": [
    0.0903734490275383,
    0.06681069731712341
  ],
  "entropy": [
    0.6629643440246582,
    0.21518801152706146
  ],
  "val_success": [
    0.4051724137931034,
    0.7327586206896551
  ],
  "test_short_success": [
    0.46875,
    0.625
  ],
  "test_long_success": [
    0.5078125,
    0.796875
  ],
  "val_success_norm": [
    0.5531174807361127,
    1.0006452208208443
  ],
  "test_short_success_norm": [
    0.6380208333589388,
    0.8506944444599128
  ],
  "test_long_success_norm": [
    0.691189236111111,
    1.0846354166666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1340/probe.json <==
{
  "task": "rand_098",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9998308420181274,
  "probe_test_acc": 0.9983922839164734,
  "balanced_acc": 0.9954174450312602,
  "majority_baseline": 0.639871382636656,
  "control_task_acc": 0.14067524671554565,
  "selectivity": 0.8577170372009277,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3585209012798174,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9980158805847168,
  "rowsplit_balanced_acc": 0.9978319289863956,
  "rowsplit_probe_gap": 0.36706349963233587,
  "num_control_classes": 7,
  "control_test_acc": 0.9983922839164734,
  "control_majority": 0.639871382636656,
  "control_probe_gap": 0.3585209012798174
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_098",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9967845678329468,
  "onpolicy_linear_balanced_acc": 0.9868745308951518,
  "onpolicy_linear_majority": 0.6378617363344051,
  "onpolicy_linear_gap": 0.35892283149854165,
  "onpolicy_linear_recovery": 0.9911209819848741,
  "onpolicy_linear_selectivity": 0.8514871448278427,
  "onpolicy_mlp_test_acc": 0.9979903697967529,
  "onpolicy_mlp_balanced_acc": 0.9905984263849352,
  "onpolicy_mlp_majority": 0.6378617363344051,
  "onpolicy_mlp_gap": 0.3601286334623478,
  "onpolicy_mlp_recovery": 0.9944506548882589,
  "onpolicy_mlp_selectivity": 0.8498794436454773,
  "random_linear_test_acc": 0.936093270778656,
  "random_linear_balanced_acc": 0.9504668556285142,
  "random_linear_majority": 0.38163183279742763,
  "random_linear_gap": 0.5544614379812284,
  "random_linear_recovery": 0.8966526211877128,
  "random_linear_selectivity": 0.7859726846218109,
  "random_mlp_test_acc": 0.9264469742774963,
  "random_mlp_balanced_acc": 0.9431419944207441,
  "random_mlp_majority": 0.38163183279742763,
  "random_mlp_gap": 0.5448151414800687,
  "random_mlp_recovery": 0.8810530204760552,
  "random_mlp_selectivity": 0.7753215730190277,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.5651277457581322,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7763987949446319
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.0,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_098",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.515625
  ],
  "train_success": [
    0.390625,
    0.515625
  ],
  "policy_loss": [
    0.1774287223815918,
    -0.06284474581480026
  ],
  "value_loss": [
    0.24441292881965637,
    0.041677623987197876
  ],
  "entropy": [
    0.6749320030212402,
    0.1724923700094223
  ],
  "val_success": [
    0.45689655172413796,
    0.603448275862069
  ],
  "test_short_success": [
    0.609375,
    0.65625
  ],
  "test_long_success": [
    0.421875,
    0.703125
  ],
  "val_success_norm": [
    0.6228851149162351,
    0.8231398678314433
  ],
  "test_short_success_norm": [
    0.8294270833494551,
    0.8932291667066455
  ],
  "test_long_success_norm": [
    0.5742187499999999,
    0.9570312499999999
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1341/probe.json <==
{
  "task": "rand_098",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9815629124641418,
  "probe_test_acc": 0.9782958030700684,
  "balanced_acc": 0.9739706345782461,
  "majority_baseline": 0.5890273311897106,
  "control_task_acc": 0.14208199083805084,
  "selectivity": 0.8362138122320175,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.38926847188035774,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9759920835494995,
  "rowsplit_balanced_acc": 0.9683234898731935,
  "rowsplit_probe_gap": 0.394047639105055,
  "num_control_classes": 7,
  "control_test_acc": 0.9782958030700684,
  "control_majority": 0.5890273311897106,
  "control_probe_gap": 0.38926847188035774
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_098",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9803054928779602,
  "onpolicy_linear_balanced_acc": 0.9728087393963097,
  "onpolicy_linear_majority": 0.5836012861736335,
  "onpolicy_linear_gap": 0.3967042067043267,
  "onpolicy_linear_recovery": 0.952702766679889,
  "onpolicy_linear_selectivity": 0.8420418202877045,
  "onpolicy_mlp_test_acc": 0.9821141362190247,
  "onpolicy_mlp_balanced_acc": 0.9790465411555318,
  "onpolicy_mlp_majority": 0.5836012861736335,
  "onpolicy_mlp_gap": 0.39851285004539116,
  "onpolicy_mlp_recovery": 0.9570463039700129,
  "onpolicy_mlp_selectivity": 0.8354099541902542,
  "random_linear_test_acc": 0.8472668528556824,
  "random_linear_balanced_acc": 0.8743176738789694,
  "random_linear_majority": 0.38163183279742763,
  "random_linear_gap": 0.46563502005825474,
  "random_linear_recovery": 0.7530061292849775,
  "random_linear_selectivity": 0.70237135887146,
  "random_mlp_test_acc": 0.8508842587471008,
  "random_mlp_balanced_acc": 0.8785445661512395,
  "random_mlp_majority": 0.38163183279742763,
  "random_mlp_gap": 0.4692524259496732,
  "random_mlp_recovery": 0.7588560518445153,
  "random_mlp_selectivity": 0.7051849067211151,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.6428978295831014,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.7763987949446319
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_098/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_099",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.625
  ],
  "train_success": [
    0.40625,
    0.625
  ],
  "policy_loss": [
    0.13561683893203735,
    0.3328239917755127
  ],
  "value_loss": [
    0.12058038264513016,
    0.09188075363636017
  ],
  "entropy": [
    1.0145258903503418,
    0.08601907640695572
  ],
  "val_success": [
    0.2672413793103448,
    0.3879310344827586
  ],
  "test_short_success": [
    0.4375,
    0.34375
  ],
  "test_long_success": [
    0.296875,
    0.34375
  ],
  "val_success_norm": [
    0.40086206896551724,
    0.5818965517241379
  ],
  "test_short_success_norm": [
    0.65625,
    0.515625
  ],
  "test_long_success_norm": [
    0.4453125,
    0.515625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1337/probe.json <==
{
  "task": "rand_099",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5762009620666504,
  "probe_test_acc": 0.5502411723136902,
  "balanced_acc": 0.5187717465873042,
  "majority_baseline": 0.44815112540192925,
  "control_task_acc": 0.3506832718849182,
  "selectivity": 0.19955790042877197,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10209004691176093,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5583333373069763,
  "rowsplit_balanced_acc": 0.5281279431316449,
  "rowsplit_probe_gap": 0.12103175000538902,
  "num_control_classes": 3,
  "control_test_acc": 0.5502411723136902,
  "control_majority": 0.44815112540192925,
  "control_probe_gap": 0.10209004691176093
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_099",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5474276542663574,
  "onpolicy_linear_balanced_acc": 0.5070697875051099,
  "onpolicy_linear_majority": 0.4517684887459807,
  "onpolicy_linear_gap": 0.09565916552037673,
  "onpolicy_linear_recovery": 0.1744868063157605,
  "onpolicy_linear_selectivity": 0.21322348713874817,
  "onpolicy_mlp_test_acc": 0.5655144453048706,
  "onpolicy_mlp_balanced_acc": 0.5213317384370016,
  "onpolicy_mlp_majority": 0.4517684887459807,
  "onpolicy_mlp_gap": 0.11374595655888992,
  "onpolicy_mlp_recovery": 0.2074779618170954,
  "onpolicy_mlp_selectivity": 0.23131027817726135,
  "random_linear_test_acc": 0.4330787658691406,
  "random_linear_balanced_acc": 0.4285904681970374,
  "random_linear_majority": 0.3609324758842444,
  "random_linear_gap": 0.07214628998489625,
  "random_linear_recovery": 0.11289306256756093,
  "random_linear_selectivity": 0.10048231482505798,
  "random_mlp_test_acc": 0.4459405243396759,
  "random_mlp_balanced_acc": 0.4399946094862635,
  "random_mlp_majority": 0.3609324758842444,
  "random_mlp_gap": 0.08500804845543153,
  "random_mlp_recovery": 0.13301888336925385,
  "random_mlp_selectivity": 0.11997589468955994,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9464208769775537,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952274695146575
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 1.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_099",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.328125
  ],
  "train_success": [
    0.375,
    0.328125
  ],
  "policy_loss": [
    0.12868347764015198,
    0.2773952782154083
  ],
  "value_loss": [
    0.07035349309444427,
    0.062081724405288696
  ],
  "entropy": [
    1.0068057775497437,
    0.12400563806295395
  ],
  "val_success": [
    0.31896551724137934,
    0.3103448275862069
  ],
  "test_short_success": [
    0.265625,
    0.28125
  ],
  "test_long_success": [
    0.390625,
    0.3359375
  ],
  "val_success_norm": [
    0.47844827586206895,
    0.46551724137931033
  ],
  "test_short_success_norm": [
    0.3984375,
    0.421875
  ],
  "test_long_success_norm": [
    0.5859375,
    0.50390625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1338/probe.json <==
{
  "task": "rand_099",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4337787628173828,
  "probe_test_acc": 0.39429259300231934,
  "balanced_acc": 0.39283117705549103,
  "majority_baseline": 0.34184083601286175,
  "control_task_acc": 0.32576367259025574,
  "selectivity": 0.0685289204120636,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05245175698945759,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.40416666865348816,
  "rowsplit_balanced_acc": 0.4018425496122216,
  "rowsplit_probe_gap": 0.04146825595507547,
  "num_control_classes": 3,
  "control_test_acc": 0.39529743790626526,
  "control_majority": 0.34184083601286175,
  "control_probe_gap": 0.05345660189340351
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_099",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4107716977596283,
  "onpolicy_linear_balanced_acc": 0.405500160877775,
  "onpolicy_linear_majority": 0.3633440514469453,
  "onpolicy_linear_gap": 0.04742764631268298,
  "onpolicy_linear_recovery": 0.07449493941032528,
  "onpolicy_linear_selectivity": 0.0846061110496521,
  "onpolicy_mlp_test_acc": 0.43408361077308655,
  "onpolicy_mlp_balanced_acc": 0.43037449557841745,
  "onpolicy_mlp_majority": 0.3633440514469453,
  "onpolicy_mlp_gap": 0.07073955932614123,
  "onpolicy_mlp_recovery": 0.11111112601227233,
  "onpolicy_mlp_selectivity": 0.09063506126403809,
  "random_linear_test_acc": 0.38464629650115967,
  "random_linear_balanced_acc": 0.3771125426236969,
  "random_linear_majority": 0.3609324758842444,
  "random_linear_gap": 0.023713820616915293,
  "random_linear_recovery": 0.037106909242066194,
  "random_linear_selectivity": 0.048834413290023804,
  "random_mlp_test_acc": 0.4198151230812073,
  "random_mlp_balanced_acc": 0.4155202122680431,
  "random_mlp_majority": 0.3609324758842444,
  "random_mlp_gap": 0.0588826471969629,
  "random_mlp_recovery": 0.09213838127424132,
  "random_mlp_selectivity": 0.08963024616241455,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9957390074365791,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952274695146575
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 1.0,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_099",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.640625
  ],
  "train_success": [
    0.375,
    0.640625
  ],
  "policy_loss": [
    -0.1110323965549469,
    -0.2405800074338913
  ],
  "value_loss": [
    0.08747006952762604,
    0.01663479581475258
  ],
  "entropy": [
    1.060960054397583,
    0.22858862578868866
  ],
  "val_success": [
    0.41379310344827586,
    0.6724137931034483
  ],
  "test_short_success": [
    0.234375,
    0.6875
  ],
  "test_long_success": [
    0.4140625,
    0.6875
  ],
  "val_success_norm": [
    0.6206896551724138,
    1.0086206896551724
  ],
  "test_short_success_norm": [
    0.3515625,
    1.03125
  ],
  "test_long_success_norm": [
    0.62109375,
    1.03125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1339/probe.json <==
{
  "task": "rand_099",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5976688102893891,
  "control_task_acc": 0.33561092615127563,
  "selectivity": 0.6643890738487244,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4023311897106109,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4007936507936508,
  "num_control_classes": 3,
  "control_test_acc": 0.9995980858802795,
  "control_majority": 0.5976688102893891,
  "control_probe_gap": 0.4019292755908904
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_099",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.6004823151125402,
  "onpolicy_linear_gap": 0.39951768488745976,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.6661977469921112,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6004823151125402,
  "onpolicy_mlp_gap": 0.39951768488745976,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.6615755558013916,
  "random_linear_test_acc": 0.9841237664222717,
  "random_linear_balanced_acc": 0.9839106584454355,
  "random_linear_majority": 0.3609324758842444,
  "random_linear_gap": 0.6231912905380274,
  "random_linear_recovery": 0.9751571892192529,
  "random_linear_selectivity": 0.6384645998477936,
  "random_mlp_test_acc": 0.9841237664222717,
  "random_mlp_balanced_acc": 0.9838924286316848,
  "random_mlp_majority": 0.3609324758842444,
  "random_mlp_gap": 0.6231912905380274,
  "random_mlp_recovery": 0.9751571892192529,
  "random_mlp_selectivity": 0.6523311734199524,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8605199933641096,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952274695146575
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 1.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.25,
  "25": 1.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_099",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.25
  ],
  "train_success": [
    0.3125,
    0.25
  ],
  "policy_loss": [
    -0.06196628510951996,
    -0.14497649669647217
  ],
  "value_loss": [
    0.12396463751792908,
    0.06861717998981476
  ],
  "entropy": [
    1.037022590637207,
    0.10817565768957138
  ],
  "val_success": [
    0.3706896551724138,
    0.3275862068965517
  ],
  "test_short_success": [
    0.328125,
    0.296875
  ],
  "test_long_success": [
    0.3046875,
    0.3203125
  ],
  "val_success_norm": [
    0.5560344827586207,
    0.49137931034482757
  ],
  "test_short_success_norm": [
    0.4921875,
    0.4453125
  ],
  "test_long_success_norm": [
    0.45703125,
    0.48046875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1340/probe.json <==
{
  "task": "rand_099",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4447733461856842,
  "probe_test_acc": 0.4125804007053375,
  "balanced_acc": 0.4046863694383742,
  "majority_baseline": 0.3633440514469453,
  "control_task_acc": 0.3329983949661255,
  "selectivity": 0.07958200573921204,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04923634925839221,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4285714328289032,
  "rowsplit_balanced_acc": 0.4194506656990355,
  "rowsplit_probe_gap": 0.05277778203525241,
  "num_control_classes": 3,
  "control_test_acc": 0.4125804007053375,
  "control_majority": 0.3633440514469453,
  "control_probe_gap": 0.04923634925839221
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_099",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4061495065689087,
  "onpolicy_linear_balanced_acc": 0.39676833350499535,
  "onpolicy_linear_majority": 0.3665594855305466,
  "onpolicy_linear_gap": 0.03959002103836207,
  "onpolicy_linear_recovery": 0.06249998245142438,
  "onpolicy_linear_selectivity": 0.07857716083526611,
  "onpolicy_mlp_test_acc": 0.4419212341308594,
  "onpolicy_mlp_balanced_acc": 0.4325423003856674,
  "onpolicy_mlp_majority": 0.3665594855305466,
  "onpolicy_mlp_gap": 0.07536174860031275,
  "onpolicy_mlp_recovery": 0.11897210058221962,
  "onpolicy_mlp_selectivity": 0.1045016348361969,
  "random_linear_test_acc": 0.3573151230812073,
  "random_linear_balanced_acc": 0.349765711411628,
  "random_linear_majority": 0.3609324758842444,
  "random_linear_gap": -0.0036173528030370994,
  "random_linear_recovery": -0.005660360864123461,
  "random_linear_selectivity": 0.022508054971694946,
  "random_mlp_test_acc": 0.40976688265800476,
  "random_mlp_balanced_acc": 0.4055167367938581,
  "random_mlp_majority": 0.3609324758842444,
  "random_mlp_gap": 0.048834406773760386,
  "random_mlp_recovery": 0.0764150968887521,
  "random_mlp_selectivity": 0.07918006181716919,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9916576268090227,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952274695146575
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_099",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.328125
  ],
  "train_success": [
    0.390625,
    0.328125
  ],
  "policy_loss": [
    0.07396495342254639,
    -0.04436657950282097
  ],
  "value_loss": [
    0.2344570904970169,
    0.06237579882144928
  ],
  "entropy": [
    1.059945821762085,
    0.23764492571353912
  ],
  "val_success": [
    0.3275862068965517,
    0.3017241379310345
  ],
  "test_short_success": [
    0.296875,
    0.34375
  ],
  "test_long_success": [
    0.265625,
    0.34375
  ],
  "val_success_norm": [
    0.49137931034482757,
    0.4525862068965517
  ],
  "test_short_success_norm": [
    0.4453125,
    0.515625
  ],
  "test_long_success_norm": [
    0.3984375,
    0.515625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1341/probe.json <==
{
  "task": "rand_099",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4725981056690216,
  "probe_test_acc": 0.4397106170654297,
  "balanced_acc": 0.43058508944329893,
  "majority_baseline": 0.385048231511254,
  "control_task_acc": 0.3352090120315552,
  "selectivity": 0.10450160503387451,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.054662385554175685,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.44682538509368896,
  "rowsplit_balanced_acc": 0.4369169934156223,
  "rowsplit_probe_gap": 0.07222221049051436,
  "num_control_classes": 3,
  "control_test_acc": 0.4397106170654297,
  "control_majority": 0.385048231511254,
  "control_probe_gap": 0.054662385554175685
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_099",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.43327975273132324,
  "onpolicy_linear_balanced_acc": 0.426069851329848,
  "onpolicy_linear_majority": 0.3830385852090032,
  "onpolicy_linear_gap": 0.05024116752232005,
  "onpolicy_linear_recovery": 0.08143324090914156,
  "onpolicy_linear_selectivity": 0.08621382713317871,
  "onpolicy_mlp_test_acc": 0.4581993520259857,
  "onpolicy_mlp_balanced_acc": 0.46576680239514007,
  "onpolicy_mlp_majority": 0.3830385852090032,
  "onpolicy_mlp_gap": 0.07516076681698253,
  "onpolicy_mlp_recovery": 0.12182409631312868,
  "onpolicy_mlp_selectivity": 0.12077975273132324,
  "random_linear_test_acc": 0.39670416712760925,
  "random_linear_balanced_acc": 0.3920986812352023,
  "random_linear_majority": 0.3609324758842444,
  "random_linear_gap": 0.03577169124336488,
  "random_linear_recovery": 0.05597482252420869,
  "random_linear_selectivity": 0.056471049785614014,
  "random_mlp_test_acc": 0.41740354895591736,
  "random_mlp_balanced_acc": 0.4166675938681456,
  "random_mlp_majority": 0.3609324758842444,
  "random_mlp_gap": 0.056471073071672984,
  "random_mlp_recovery": 0.08836479861781282,
  "random_mlp_selectivity": 0.07455790042877197,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9938493673568966,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9952274695146575
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_099/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 1.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_100",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.1875
  ],
  "train_success": [
    0.0,
    0.1875
  ],
  "policy_loss": [
    0.03392365947365761,
    0.1286258101463318
  ],
  "value_loss": [
    0.023498639464378357,
    0.03738860785961151
  ],
  "entropy": [
    0.6019756197929382,
    0.07935843616724014
  ],
  "val_success": [
    0.034482758620689655,
    0.11206896551724138
  ],
  "test_short_success": [
    0.0,
    0.0
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.10449840151652169,
    0.3884498893531751
  ],
  "test_short_success_norm": [
    0.0,
    0.0
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1337/probe.json <==
{
  "task": "rand_100",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9123815894126892,
  "probe_test_acc": 0.9045417904853821,
  "balanced_acc": 0.7541816551246731,
  "majority_baseline": 0.6941318327974276,
  "control_task_acc": 0.1692122220993042,
  "selectivity": 0.7353295683860779,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.21040995768795445,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9055555462837219,
  "rowsplit_balanced_acc": 0.7590187989379794,
  "rowsplit_probe_gap": 0.2295634827916584,
  "num_control_classes": 6,
  "control_test_acc": 0.9045417904853821,
  "control_majority": 0.6941318327974276,
  "control_probe_gap": 0.21040995768795445
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_100",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9163987040519714,
  "onpolicy_linear_balanced_acc": 0.7724901202850912,
  "onpolicy_linear_majority": 0.6911173633440515,
  "onpolicy_linear_gap": 0.22528134070791994,
  "onpolicy_linear_recovery": 0.7293428440875795,
  "onpolicy_linear_selectivity": 0.7453778088092804,
  "onpolicy_mlp_test_acc": 0.9121784567832947,
  "onpolicy_mlp_balanced_acc": 0.7916085676244288,
  "onpolicy_mlp_majority": 0.6911173633440515,
  "onpolicy_mlp_gap": 0.22106109343924318,
  "onpolicy_mlp_recovery": 0.7156798965215838,
  "onpolicy_mlp_selectivity": 0.7393488734960556,
  "random_linear_test_acc": 0.9732717275619507,
  "random_linear_balanced_acc": 0.7592779341711693,
  "random_linear_majority": 0.8868569131832797,
  "random_linear_gap": 0.08641481437867093,
  "random_linear_recovery": 0.7637657483983421,
  "random_linear_selectivity": 0.8014469742774963,
  "random_mlp_test_acc": 0.9698553085327148,
  "random_mlp_balanced_acc": 0.7815619113822558,
  "random_mlp_majority": 0.8868569131832797,
  "random_mlp_gap": 0.0829983953494351,
  "random_mlp_recovery": 0.733570186960549,
  "random_mlp_selectivity": 0.8050643056631088,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6244994307978107,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.2764915769507492
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_100",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.125
  ],
  "train_success": [
    0.0,
    0.125
  ],
  "policy_loss": [
    -0.5579070448875427,
    -0.12140857428312302
  ],
  "value_loss": [
    0.01024917233735323,
    0.05490877851843834
  ],
  "entropy": [
    0.6863855719566345,
    0.056643903255462646
  ],
  "val_success": [
    0.017241379310344827,
    0.1206896551724138
  ],
  "test_short_success": [
    0.0,
    0.015625
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.05246384099842361,
    0.3693532253391126
  ],
  "test_short_success_norm": [
    0.0,
    0.0968127997890149
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1338/probe.json <==
{
  "task": "rand_100",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9254059791564941,
  "probe_test_acc": 0.9013263583183289,
  "balanced_acc": 0.6986281985050501,
  "majority_baseline": 0.715032154340836,
  "control_task_acc": 0.16438907384872437,
  "selectivity": 0.7369372844696045,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.18629420397749286,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9144841432571411,
  "rowsplit_balanced_acc": 0.7088238281832747,
  "rowsplit_probe_gap": 0.19880954008253793,
  "num_control_classes": 6,
  "control_test_acc": 0.9013263583183289,
  "control_majority": 0.715032154340836,
  "control_probe_gap": 0.18629420397749286
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_100",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8977090120315552,
  "onpolicy_linear_balanced_acc": 0.7040522491048741,
  "onpolicy_linear_majority": 0.71241961414791,
  "onpolicy_linear_gap": 0.18528939788364518,
  "onpolicy_linear_recovery": 0.6443047126967285,
  "onpolicy_linear_selectivity": 0.7335209101438522,
  "onpolicy_mlp_test_acc": 0.8973070979118347,
  "onpolicy_mlp_balanced_acc": 0.7252226059938863,
  "onpolicy_mlp_majority": 0.71241961414791,
  "onpolicy_mlp_gap": 0.18488748376392472,
  "onpolicy_mlp_recovery": 0.642907141306282,
  "onpolicy_mlp_selectivity": 0.7313103079795837,
  "random_linear_test_acc": 0.9670417904853821,
  "random_linear_balanced_acc": 0.6788417463201588,
  "random_linear_majority": 0.8868569131832797,
  "random_linear_gap": 0.08018487730210233,
  "random_linear_recovery": 0.708703285000464,
  "random_linear_selectivity": 0.7948151081800461,
  "random_mlp_test_acc": 0.9640273451805115,
  "random_mlp_balanced_acc": 0.6853685696249144,
  "random_mlp_majority": 0.8868569131832797,
  "random_mlp_gap": 0.07717043199723173,
  "random_mlp_recovery": 0.6820605144195827,
  "random_mlp_selectivity": 0.8020498603582382,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5647599533531608,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.2764915769507492
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_100",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.046875
  ],
  "train_success": [
    0.0,
    0.046875
  ],
  "policy_loss": [
    -0.19401487708091736,
    0.2006438821554184
  ],
  "value_loss": [
    0.04824332520365715,
    0.0009802470449358225
  ],
  "entropy": [
    0.6477493047714233,
    0.09533876925706863
  ],
  "val_success": [
    0.008620689655172414,
    0.07758620689655173
  ],
  "test_short_success": [
    0.0,
    0.03125
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.026666219083033377,
    0.2650104896480118
  ],
  "test_short_success_norm": [
    0.0,
    0.24329820174147848
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1339/probe.json <==
{
  "task": "rand_100",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9359776973724365,
  "probe_test_acc": 0.9075562953948975,
  "balanced_acc": 0.7676546361620263,
  "majority_baseline": 0.6885048231511254,
  "control_task_acc": 0.16499195992946625,
  "selectivity": 0.7425643354654312,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.21905147224377208,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9218254089355469,
  "rowsplit_balanced_acc": 0.786623886710947,
  "rowsplit_probe_gap": 0.23591271052284846,
  "num_control_classes": 6,
  "control_test_acc": 0.9049437046051025,
  "control_majority": 0.6885048231511254,
  "control_probe_gap": 0.21643888145397716
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_100",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9200160503387451,
  "onpolicy_linear_balanced_acc": 0.7875631272172744,
  "onpolicy_linear_majority": 0.692524115755627,
  "onpolicy_linear_gap": 0.22749193458311812,
  "onpolicy_linear_recovery": 0.7398691937814351,
  "onpolicy_linear_selectivity": 0.7536173313856125,
  "onpolicy_mlp_test_acc": 0.9308681488037109,
  "onpolicy_mlp_balanced_acc": 0.8267870526745363,
  "onpolicy_mlp_majority": 0.692524115755627,
  "onpolicy_mlp_gap": 0.23834403304808394,
  "onpolicy_mlp_recovery": 0.775163338854422,
  "onpolicy_mlp_selectivity": 0.7704983800649643,
  "random_linear_test_acc": 0.9744774699211121,
  "random_linear_balanced_acc": 0.7713981959222648,
  "random_linear_majority": 0.8868569131832797,
  "random_linear_gap": 0.08762055673783231,
  "random_linear_recovery": 0.7744225405460987,
  "random_linear_selectivity": 0.8064710348844528,
  "random_mlp_test_acc": 0.9616157412528992,
  "random_mlp_balanced_acc": 0.6952761059872934,
  "random_mlp_majority": 0.8868569131832797,
  "random_mlp_gap": 0.07475882806961942,
  "random_mlp_recovery": 0.66074587650875,
  "random_mlp_selectivity": 0.7952170222997665,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.598885933007887,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.2764915769507492
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_100",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.15625
  ],
  "train_success": [
    0.109375,
    0.15625
  ],
  "policy_loss": [
    0.311903715133667,
    -0.2753487229347229
  ],
  "value_loss": [
    0.05742526426911354,
    0.05847007408738136
  ],
  "entropy": [
    0.6635417938232422,
    0.0731341615319252
  ],
  "val_success": [
    0.017241379310344827,
    0.06896551724137931
  ],
  "test_short_success": [
    0.0,
    0.0
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.05271620201078658,
    0.22848416852216963
  ],
  "test_short_success_norm": [
    0.0,
    0.0
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1340/probe.json <==
{
  "task": "rand_100",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.8940290808677673,
  "probe_test_acc": 0.8830385804176331,
  "balanced_acc": 0.6909421427209698,
  "majority_baseline": 0.6881028938906752,
  "control_task_acc": 0.17785370349884033,
  "selectivity": 0.7051848769187927,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1949356865269578,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8827381134033203,
  "rowsplit_balanced_acc": 0.664021683116345,
  "rowsplit_probe_gap": 0.1960317641969711,
  "num_control_classes": 6,
  "control_test_acc": 0.8830385804176331,
  "control_majority": 0.6881028938906752,
  "control_probe_gap": 0.1949356865269578
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_100",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8778135180473328,
  "onpolicy_linear_balanced_acc": 0.6641672772198602,
  "onpolicy_linear_majority": 0.6905144694533762,
  "onpolicy_linear_gap": 0.18729904859395652,
  "onpolicy_linear_recovery": 0.6051948479243686,
  "onpolicy_linear_selectivity": 0.7039791196584702,
  "onpolicy_mlp_test_acc": 0.8892685174942017,
  "onpolicy_mlp_balanced_acc": 0.724093636829933,
  "onpolicy_mlp_majority": 0.6905144694533762,
  "onpolicy_mlp_gap": 0.19875404804082542,
  "onpolicy_mlp_recovery": 0.6422078850981476,
  "onpolicy_mlp_selectivity": 0.7248794436454773,
  "random_linear_test_acc": 0.9622186422348022,
  "random_linear_balanced_acc": 0.6384747766099682,
  "random_linear_majority": 0.8868569131832797,
  "random_linear_gap": 0.0753617290515225,
  "random_linear_recovery": 0.6660745359864582,
  "random_linear_selectivity": 0.7897909879684448,
  "random_mlp_test_acc": 0.963625431060791,
  "random_mlp_balanced_acc": 0.7160036813917768,
  "random_mlp_majority": 0.8868569131832797,
  "random_mlp_gap": 0.07676851787751127,
  "random_mlp_recovery": 0.6785082503703305,
  "random_mlp_selectivity": 0.8008440732955933,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6075291788803071,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.2764915769507492
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_100",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.140625
  ],
  "train_success": [
    0.03125,
    0.140625
  ],
  "policy_loss": [
    0.305338591337204,
    -0.004050577525049448
  ],
  "value_loss": [
    0.07672379165887833,
    0.02395053394138813
  ],
  "entropy": [
    0.6747729778289795,
    0.12685655057430267
  ],
  "val_success": [
    0.05172413793103448,
    0.15517241379310345
  ],
  "test_short_success": [
    0.0,
    0.0
  ],
  "test_long_success": [
    0.0,
    0.0
  ],
  "val_success_norm": [
    0.16635002511392202,
    0.5403706464001753
  ],
  "test_short_success_norm": [
    0.0,
    0.0
  ],
  "test_long_success_norm": [
    0.0,
    0.0
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1341/probe.json <==
{
  "task": "rand_100",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9090832471847534,
  "probe_test_acc": 0.890474259853363,
  "balanced_acc": 0.6869764921804983,
  "majority_baseline": 0.6806672025723473,
  "control_task_acc": 0.17122186720371246,
  "selectivity": 0.7192523926496506,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.20980705728101579,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8910714387893677,
  "rowsplit_balanced_acc": 0.6884773317204117,
  "rowsplit_probe_gap": 0.20773810545603433,
  "num_control_classes": 6,
  "control_test_acc": 0.890474259853363,
  "control_majority": 0.6806672025723473,
  "control_probe_gap": 0.20980705728101579
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_100",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9009244441986084,
  "onpolicy_linear_balanced_acc": 0.708617715461959,
  "onpolicy_linear_majority": 0.6766479099678456,
  "onpolicy_linear_gap": 0.22427653423076277,
  "onpolicy_linear_recovery": 0.6935985297279524,
  "onpolicy_linear_selectivity": 0.7301045060157776,
  "onpolicy_mlp_test_acc": 0.9023311734199524,
  "onpolicy_mlp_balanced_acc": 0.7535921822347148,
  "onpolicy_mlp_majority": 0.6766479099678456,
  "onpolicy_mlp_gap": 0.22568326345210676,
  "onpolicy_mlp_recovery": 0.6979489862881809,
  "onpolicy_mlp_selectivity": 0.7407556176185608,
  "random_linear_test_acc": 0.9662379622459412,
  "random_linear_balanced_acc": 0.715602600632729,
  "random_linear_majority": 0.8868569131832797,
  "random_linear_gap": 0.07938104906266141,
  "random_linear_recovery": 0.7015987569019595,
  "random_linear_selectivity": 0.7968247830867767,
  "random_mlp_test_acc": 0.9549839496612549,
  "random_mlp_balanced_acc": 0.5929142636997766,
  "random_mlp_majority": 0.8868569131832797,
  "random_mlp_gap": 0.06812703647797513,
  "random_mlp_recovery": 0.6021316758692794,
  "random_mlp_selectivity": 0.7829582244157791,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6109355680031385,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.2764915769507492
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_100/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.671875
  ],
  "train_success": [
    0.34375,
    0.671875
  ],
  "policy_loss": [
    -0.06504449993371964,
    0.12092536687850952
  ],
  "value_loss": [
    0.13372768461704254,
    0.07709990441799164
  ],
  "entropy": [
    1.0137354135513306,
    0.6343681216239929
  ],
  "val_success": [
    0.27586206896551724,
    0.6896551724137931
  ],
  "test_short_success": [
    0.296875,
    0.59375
  ],
  "test_long_success": [
    0.25,
    0.6171875
  ],
  "val_success_norm": [
    0.4137481031288991,
    1.0344319251718828
  ],
  "test_short_success_norm": [
    0.4453124999999999,
    0.8906249999999998
  ],
  "test_long_success_norm": [
    0.37499999999999994,
    0.9257812499999998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1337/probe.json <==
{
  "task": "rand_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9996616840362549,
  "probe_test_acc": 0.9987941980361938,
  "balanced_acc": 0.9987857182199606,
  "majority_baseline": 0.6710209003215434,
  "control_task_acc": 0.3476687967777252,
  "selectivity": 0.6511254012584686,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.32777329771465047,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9990079402923584,
  "rowsplit_balanced_acc": 0.9986016987993654,
  "rowsplit_probe_gap": 0.32718254346696163,
  "num_control_classes": 3,
  "control_test_acc": 0.9987941980361938,
  "control_majority": 0.6710209003215434,
  "control_probe_gap": 0.32777329771465047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_101",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.998593270778656,
  "onpolicy_linear_balanced_acc": 0.9977800342634535,
  "onpolicy_linear_majority": 0.6694131832797428,
  "onpolicy_linear_gap": 0.32918008749891325,
  "onpolicy_linear_recovery": 0.9957447509997521,
  "onpolicy_linear_selectivity": 0.6595659255981445,
  "onpolicy_mlp_test_acc": 0.9991961121559143,
  "onpolicy_mlp_balanced_acc": 0.9983927156156476,
  "onpolicy_mlp_majority": 0.6694131832797428,
  "onpolicy_mlp_gap": 0.32978292887617155,
  "onpolicy_mlp_recovery": 0.9975683003573432,
  "onpolicy_mlp_selectivity": 0.6800642907619476,
  "random_linear_test_acc": 0.9712620377540588,
  "random_linear_balanced_acc": 0.9723213527506284,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.609123774088464,
  "random_linear_recovery": 0.9549464082747942,
  "random_linear_selectivity": 0.6332395374774933,
  "random_mlp_test_acc": 0.966438889503479,
  "random_mlp_balanced_acc": 0.9674784079959284,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.6043006258378841,
  "random_mlp_recovery": 0.9473849761087938,
  "random_mlp_selectivity": 0.6316318213939667,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7736498018556699,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980172480134657
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.65625
  ],
  "train_success": [
    0.359375,
    0.65625
  ],
  "policy_loss": [
    -0.008605599403381348,
    0.020115256309509277
  ],
  "value_loss": [
    0.11251499503850937,
    0.0680757686495781
  ],
  "entropy": [
    1.0054467916488647,
    0.4551958739757538
  ],
  "val_success": [
    0.35344827586206895,
    0.646551724137931
  ],
  "test_short_success": [
    0.390625,
    0.59375
  ],
  "test_long_success": [
    0.3515625,
    0.640625
  ],
  "val_success_norm": [
    0.5301515602953292,
    0.9697896105681726
  ],
  "test_short_success_norm": [
    0.5859374999999998,
    0.8906249999999998
  ],
  "test_long_success_norm": [
    0.5273437499999999,
    0.9609374999999998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1338/probe.json <==
{
  "task": "rand_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9983922839164734,
  "balanced_acc": 0.9985976259742385,
  "majority_baseline": 0.6708199356913184,
  "control_task_acc": 0.3283762037754059,
  "selectivity": 0.6700160801410675,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.327572348225155,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9988095164299011,
  "rowsplit_balanced_acc": 0.9982086226359765,
  "rowsplit_probe_gap": 0.3309523735727583,
  "num_control_classes": 3,
  "control_test_acc": 0.9987941980361938,
  "control_majority": 0.6708199356913184,
  "control_probe_gap": 0.3279742623448755
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_101",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9975883960723877,
  "onpolicy_linear_balanced_acc": 0.9975757124038189,
  "onpolicy_linear_majority": 0.6732315112540193,
  "onpolicy_linear_gap": 0.32435688481836844,
  "onpolicy_linear_recovery": 0.9926198393949577,
  "onpolicy_linear_selectivity": 0.6710208654403687,
  "onpolicy_mlp_test_acc": 0.9979903697967529,
  "onpolicy_mlp_balanced_acc": 0.9980792552954215,
  "onpolicy_mlp_majority": 0.6732315112540193,
  "onpolicy_mlp_gap": 0.3247588585427337,
  "onpolicy_mlp_recovery": 0.9938499877666929,
  "onpolicy_mlp_selectivity": 0.6688103079795837,
  "random_linear_test_acc": 0.9987941980361938,
  "random_linear_balanced_acc": 0.9987697444860583,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.636655934370599,
  "random_linear_recovery": 0.9981096185973852,
  "random_linear_selectivity": 0.6772508025169373,
  "random_mlp_test_acc": 0.9987941980361938,
  "random_mlp_balanced_acc": 0.9987388346737024,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.636655934370599,
  "random_mlp_recovery": 0.9981096185973852,
  "random_mlp_selectivity": 0.6593649387359619,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.772510443968268,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980172480134657
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 1.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.671875
  ],
  "train_success": [
    0.3125,
    0.671875
  ],
  "policy_loss": [
    -0.04741213098168373,
    -0.13487428426742554
  ],
  "value_loss": [
    0.09442679584026337,
    0.016758006066083908
  ],
  "entropy": [
    1.062238335609436,
    0.37882354855537415
  ],
  "val_success": [
    0.3793103448275862,
    0.6551724137931034
  ],
  "test_short_success": [
    0.40625,
    0.734375
  ],
  "test_long_success": [
    0.3203125,
    0.6953125
  ],
  "val_success_norm": [
    0.5689495144824626,
    0.9827222399095039
  ],
  "test_short_success_norm": [
    0.6093749999999999,
    1.1015624999999998
  ],
  "test_long_success_norm": [
    0.4804687499999999,
    1.0429687499999998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1339/probe.json <==
{
  "task": "rand_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9992388486862183,
  "probe_test_acc": 0.9961816668510437,
  "balanced_acc": 0.993512250077834,
  "majority_baseline": 0.6702170418006431,
  "control_task_acc": 0.33581188321113586,
  "selectivity": 0.6603697836399078,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3259646250504006,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9964285492897034,
  "rowsplit_balanced_acc": 0.9945960607638512,
  "rowsplit_probe_gap": 0.324999977861132,
  "num_control_classes": 3,
  "control_test_acc": 0.9961816668510437,
  "control_majority": 0.6702170418006431,
  "control_probe_gap": 0.3259646250504006
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_101",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9995980858802795,
  "onpolicy_linear_balanced_acc": 0.9998013508144616,
  "onpolicy_linear_majority": 0.6744372990353698,
  "onpolicy_linear_gap": 0.3251607868449098,
  "onpolicy_linear_recovery": 0.9987654786051056,
  "onpolicy_linear_selectivity": 0.6549437344074249,
  "onpolicy_mlp_test_acc": 0.9997990131378174,
  "onpolicy_mlp_balanced_acc": 0.9999006754072308,
  "onpolicy_mlp_majority": 0.6744372990353698,
  "onpolicy_mlp_gap": 0.32536171410244763,
  "onpolicy_mlp_recovery": 0.9993826477615921,
  "onpolicy_mlp_selectivity": 0.6676044762134552,
  "random_linear_test_acc": 0.9696543216705322,
  "random_linear_balanced_acc": 0.9709195928337898,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.6075160580049374,
  "random_linear_recovery": 0.9524259308861274,
  "random_linear_selectivity": 0.6420819759368896,
  "random_mlp_test_acc": 0.9640273451805115,
  "random_mlp_balanced_acc": 0.9650878454309343,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.6018890815149166,
  "random_mlp_recovery": 0.943604306748023,
  "random_mlp_selectivity": 0.6312299072742462,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.770974409730032,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980172480134657
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.25,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.5625
  ],
  "train_success": [
    0.234375,
    0.5625
  ],
  "policy_loss": [
    0.0486687570810318,
    -0.0984962210059166
  ],
  "value_loss": [
    0.07757444679737091,
    0.07003571093082428
  ],
  "entropy": [
    1.0371230840682983,
    0.3882000744342804
  ],
  "val_success": [
    0.29310344827586204,
    0.6724137931034483
  ],
  "test_short_success": [
    0.34375,
    0.5625
  ],
  "test_long_success": [
    0.296875,
    0.71875
  ],
  "val_success_norm": [
    0.4396350717152991,
    1.008570177618261
  ],
  "test_short_success_norm": [
    0.5156249999999999,
    0.8437499999999998
  ],
  "test_long_success_norm": [
    0.4453124999999999,
    1.0781249999999998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1340/probe.json <==
{
  "task": "rand_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9998006379585327,
  "majority_baseline": 0.6720257234726688,
  "control_task_acc": 0.32516077160835266,
  "selectivity": 0.6744373142719269,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3275723624076108,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9999017585224482,
  "rowsplit_probe_gap": 0.32658729042325696,
  "num_control_classes": 3,
  "control_test_acc": 0.9995980858802795,
  "control_majority": 0.6720257234726688,
  "control_probe_gap": 0.3275723624076108
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_101",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.6690112540192926,
  "onpolicy_linear_gap": 0.3309887459807074,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.674035370349884,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6690112540192926,
  "onpolicy_mlp_gap": 0.3309887459807074,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.6663987040519714,
  "random_linear_test_acc": 0.9780948758125305,
  "random_linear_balanced_acc": 0.9786220514138181,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.6159566121469356,
  "random_linear_recovery": 0.9656585072599723,
  "random_linear_selectivity": 0.6386656165122986,
  "random_mlp_test_acc": 0.9780948758125305,
  "random_mlp_balanced_acc": 0.9786919998767076,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.6159566121469356,
  "random_mlp_recovery": 0.9656585072599723,
  "random_mlp_selectivity": 0.6388665735721588,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7733252263864797,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980172480134657
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 1.0,
  "15": 0.5,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.671875
  ],
  "train_success": [
    0.234375,
    0.671875
  ],
  "policy_loss": [
    -0.03426223248243332,
    -0.3447853922843933
  ],
  "value_loss": [
    0.1990627944469452,
    0.03378918021917343
  ],
  "entropy": [
    1.059989333152771,
    0.5291067361831665
  ],
  "val_success": [
    0.3448275862068966,
    0.6551724137931034
  ],
  "test_short_success": [
    0.359375,
    0.734375
  ],
  "test_long_success": [
    0.2890625,
    0.6796875
  ],
  "val_success_norm": [
    0.5172080025731759,
    0.9826898706280892
  ],
  "test_short_success_norm": [
    0.5390624999999999,
    1.1015624999999998
  ],
  "test_long_success_norm": [
    0.4335937499999999,
    1.0195312499999998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1341/probe.json <==
{
  "task": "rand_101",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9992388486862183,
  "probe_test_acc": 0.9991961121559143,
  "balanced_acc": 0.9992923381377982,
  "majority_baseline": 0.6684083601286174,
  "control_task_acc": 0.3454582095146179,
  "selectivity": 0.6537379026412964,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33078775202729693,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9992063641548157,
  "rowsplit_balanced_acc": 0.9987034504505411,
  "rowsplit_probe_gap": 0.33075398320243476,
  "num_control_classes": 3,
  "control_test_acc": 0.9991961121559143,
  "control_majority": 0.6684083601286174,
  "control_probe_gap": 0.33078775202729693
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_101",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.6668006430868167,
  "onpolicy_linear_gap": 0.33319935691318325,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.6505225002765656,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6668006430868167,
  "onpolicy_mlp_gap": 0.33319935691318325,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.6597668826580048,
  "random_linear_test_acc": 0.9875401854515076,
  "random_linear_balanced_acc": 0.9880887898097127,
  "random_linear_majority": 0.3621382636655949,
  "random_linear_gap": 0.6254019217859127,
  "random_linear_recovery": 0.9804662768767176,
  "random_linear_selectivity": 0.6527331173419952,
  "random_mlp_test_acc": 0.9885450005531311,
  "random_mlp_balanced_acc": 0.9890136880709038,
  "random_mlp_majority": 0.3621382636655949,
  "random_mlp_gap": 0.6264067368875362,
  "random_mlp_recovery": 0.982041563564077,
  "random_mlp_selectivity": 0.6438906490802765,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7764325599716919,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9980172480134657
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_101/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 1.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_102",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.09375
  ],
  "train_success": [
    0.140625,
    0.09375
  ],
  "policy_loss": [
    0.11630464345216751,
    -0.21394070982933044
  ],
  "value_loss": [
    0.045268625020980835,
    0.06026368588209152
  ],
  "entropy": [
    0.6035956144332886,
    0.012674389407038689
  ],
  "val_success": [
    0.14655172413793102,
    0.3793103448275862
  ],
  "test_short_success": [
    0.1875,
    0.359375
  ],
  "test_long_success": [
    0.140625,
    0.3203125
  ],
  "val_success_norm": [
    0.23707212517852758,
    0.5654589681465751
  ],
  "test_short_success_norm": [
    0.2800931989438863,
    0.5368448190581705
  ],
  "test_long_success_norm": [
    0.21006944444445252,
    0.4784915123456057
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1337/probe.json <==
{
  "task": "rand_102",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.45094722509384155,
  "probe_test_acc": 0.42725080251693726,
  "balanced_acc": 0.4422688965060622,
  "majority_baseline": 0.2429662379421222,
  "control_task_acc": 0.14891478419303894,
  "selectivity": 0.2783360183238983,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.18428456457481507,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.42619046568870544,
  "rowsplit_balanced_acc": 0.43727186536207,
  "rowsplit_probe_gap": 0.171230148228388,
  "num_control_classes": 4,
  "control_test_acc": 0.5829983949661255,
  "control_majority": 0.4728697749196141,
  "control_probe_gap": 0.11012862004651136
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_102",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.42423632740974426,
  "onpolicy_linear_balanced_acc": 0.4382904488936829,
  "onpolicy_linear_majority": 0.24356913183279744,
  "onpolicy_linear_gap": 0.18066719557694683,
  "onpolicy_linear_recovery": 0.23884164856293505,
  "onpolicy_linear_selectivity": 0.2783360034227371,
  "onpolicy_mlp_test_acc": 0.4670417904853821,
  "onpolicy_mlp_balanced_acc": 0.49062356013305847,
  "onpolicy_mlp_majority": 0.24356913183279744,
  "onpolicy_mlp_gap": 0.22347265865258464,
  "onpolicy_mlp_recovery": 0.2954303797702607,
  "onpolicy_mlp_selectivity": 0.32033760845661163,
  "random_linear_test_acc": 0.506028950214386,
  "random_linear_balanced_acc": 0.45613006767000414,
  "random_linear_majority": 0.255024115755627,
  "random_linear_gap": 0.251004834458759,
  "random_linear_recovery": 0.33693014736088067,
  "random_linear_selectivity": 0.3569131940603256,
  "random_mlp_test_acc": 0.5474276542663574,
  "random_mlp_balanced_acc": 0.5397577745260241,
  "random_mlp_majority": 0.255024115755627,
  "random_mlp_gap": 0.2924035385107304,
  "random_mlp_recovery": 0.392500676457889,
  "random_mlp_selectivity": 0.39509646594524384,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8588699842720329,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8903590470021722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 0.75,
  "11": 0.0,
  "12": 1.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.0,
  "20": 0.75,
  "21": 0.0,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_102",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.21875
  ],
  "train_success": [
    0.1875,
    0.21875
  ],
  "policy_loss": [
    0.0666690394282341,
    -0.09954527765512466
  ],
  "value_loss": [
    0.01514441054314375,
    0.08130212873220444
  ],
  "entropy": [
    0.685612678527832,
    0.07669102400541306
  ],
  "val_success": [
    0.2413793103448276,
    0.3275862068965517
  ],
  "test_short_success": [
    0.15625,
    0.234375
  ],
  "test_long_success": [
    0.203125,
    0.3359375
  ],
  "val_success_norm": [
    0.36617322932207064,
    0.4980180864759775
  ],
  "test_short_success_norm": [
    0.23341112853149248,
    0.3501160688035969
  ],
  "test_long_success_norm": [
    0.3034336419759749,
    0.5018325617296333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1338/probe.json <==
{
  "task": "rand_102",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5266407132148743,
  "probe_test_acc": 0.4961816668510437,
  "balanced_acc": 0.5356586963643816,
  "majority_baseline": 0.23814308681672025,
  "control_task_acc": 0.1364549845457077,
  "selectivity": 0.359726682305336,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25803858003432345,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5013889074325562,
  "rowsplit_balanced_acc": 0.5455299525265035,
  "rowsplit_probe_gap": 0.2561508121944609,
  "num_control_classes": 4,
  "control_test_acc": 0.6557475924491882,
  "control_majority": 0.467443729903537,
  "control_probe_gap": 0.18830386254565123
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_102",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4857315123081207,
  "onpolicy_linear_balanced_acc": 0.533620956822746,
  "onpolicy_linear_majority": 0.2387459807073955,
  "onpolicy_linear_gap": 0.24698553160072523,
  "onpolicy_linear_recovery": 0.3244456191249231,
  "onpolicy_linear_selectivity": 0.34947749972343445,
  "onpolicy_mlp_test_acc": 0.5273311734199524,
  "onpolicy_mlp_balanced_acc": 0.5682164281845452,
  "onpolicy_mlp_majority": 0.2387459807073955,
  "onpolicy_mlp_gap": 0.2885851927125569,
  "onpolicy_mlp_recovery": 0.3790918476604232,
  "onpolicy_mlp_selectivity": 0.3924839049577713,
  "random_linear_test_acc": 0.5968649387359619,
  "random_linear_balanced_acc": 0.573234872357883,
  "random_linear_majority": 0.255024115755627,
  "random_linear_gap": 0.3418408229803349,
  "random_linear_recovery": 0.4588615956703929,
  "random_linear_selectivity": 0.44553856551647186,
  "random_mlp_test_acc": 0.6499196290969849,
  "random_mlp_balanced_acc": 0.6251495939059261,
  "random_mlp_majority": 0.255024115755627,
  "random_mlp_gap": 0.39489551334135786,
  "random_mlp_recovery": 0.5300782504414882,
  "random_mlp_selectivity": 0.5152733325958252,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8701072438067264,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8903590470021722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.25,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_102",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.4375
  ],
  "train_success": [
    0.390625,
    0.4375
  ],
  "policy_loss": [
    -0.08839751780033112,
    0.13655032217502594
  ],
  "value_loss": [
    0.13843268156051636,
    0.043271034955978394
  ],
  "entropy": [
    0.6456828713417053,
    0.04410785064101219
  ],
  "val_success": [
    0.29310344827586204,
    0.33620689655172414
  ],
  "test_short_success": [
    0.359375,
    0.421875
  ],
  "test_long_success": [
    0.3359375,
    0.3984375
  ],
  "val_success_norm": [
    0.4497259577594351,
    0.5039453791852556
  ],
  "test_short_success_norm": [
    0.5368451628899387,
    0.6302086660164956
  ],
  "test_long_success_norm": [
    0.501832561732082,
    0.5951967592602416
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1339/probe.json <==
{
  "task": "rand_102",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.4590663015842438,
  "probe_test_acc": 0.4437299072742462,
  "balanced_acc": 0.4636727142800135,
  "majority_baseline": 0.2397508038585209,
  "control_task_acc": 0.152532160282135,
  "selectivity": 0.2911977469921112,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2039791034157253,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.42718252539634705,
  "rowsplit_balanced_acc": 0.446794900109091,
  "rowsplit_probe_gap": 0.1803571285709502,
  "num_control_classes": 4,
  "control_test_acc": 0.6288183331489563,
  "control_majority": 0.46663987138263663,
  "control_probe_gap": 0.16217846176631967
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_102",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.440514475107193,
  "onpolicy_linear_balanced_acc": 0.4575134063283643,
  "onpolicy_linear_majority": 0.24015273311897106,
  "onpolicy_linear_gap": 0.20036174198822193,
  "onpolicy_linear_recovery": 0.26368686277000586,
  "onpolicy_linear_selectivity": 0.2841639965772629,
  "onpolicy_mlp_test_acc": 0.46824759244918823,
  "onpolicy_mlp_balanced_acc": 0.48951954968381894,
  "onpolicy_mlp_majority": 0.24015273311897106,
  "onpolicy_mlp_gap": 0.22809485933021717,
  "onpolicy_mlp_recovery": 0.3001851415041419,
  "onpolicy_mlp_selectivity": 0.3193328082561493,
  "random_linear_test_acc": 0.5096462965011597,
  "random_linear_balanced_acc": 0.4684162278260657,
  "random_linear_majority": 0.255024115755627,
  "random_linear_gap": 0.25462218074553267,
  "random_linear_recovery": 0.3417858029106476,
  "random_linear_selectivity": 0.3611334413290024,
  "random_mlp_test_acc": 0.5582797527313232,
  "random_mlp_balanced_acc": 0.5352173256315403,
  "random_mlp_majority": 0.255024115755627,
  "random_mlp_gap": 0.30325563697569624,
  "random_mlp_recovery": 0.40706772311601414,
  "random_mlp_selectivity": 0.4137861877679825,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.869811101007022,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8903590470021722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_102",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.546875
  ],
  "train_success": [
    0.0625,
    0.546875
  ],
  "policy_loss": [
    0.19011197984218597,
    0.0510995015501976
  ],
  "value_loss": [
    0.05748198553919792,
    0.10115305334329605
  ],
  "entropy": [
    0.6632179021835327,
    0.048381559550762177
  ],
  "val_success": [
    0.12931034482758622,
    0.3706896551724138
  ],
  "test_short_success": [
    0.234375,
    0.40625
  ],
  "test_long_success": [
    0.109375,
    0.328125
  ],
  "val_success_norm": [
    0.1935792163381706,
    0.5577227313434583
  ],
  "test_short_success_norm": [
    0.3501158157918597,
    0.6068681688331587
  ],
  "test_long_success_norm": [
    0.1633873456823789,
    0.4901620370413156
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1340/probe.json <==
{
  "task": "rand_102",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.4123815894126892,
  "probe_test_acc": 0.39911574125289917,
  "balanced_acc": 0.4268487045279084,
  "majority_baseline": 0.2459807073954984,
  "control_task_acc": 0.14891478419303894,
  "selectivity": 0.25020095705986023,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.15313503385740077,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3819444477558136,
  "rowsplit_balanced_acc": 0.4016738649146074,
  "rowsplit_probe_gap": 0.12222222553359136,
  "num_control_classes": 4,
  "control_test_acc": 0.5767685174942017,
  "control_majority": 0.4746784565916399,
  "control_probe_gap": 0.10209006090256179
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_102",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.40192925930023193,
  "onpolicy_linear_balanced_acc": 0.4191726262129844,
  "onpolicy_linear_majority": 0.244975884244373,
  "onpolicy_linear_gap": 0.15695337505585893,
  "onpolicy_linear_recovery": 0.20787862504071175,
  "onpolicy_linear_selectivity": 0.2532154321670532,
  "onpolicy_mlp_test_acc": 0.4543810188770294,
  "onpolicy_mlp_balanced_acc": 0.4911263171123336,
  "onpolicy_mlp_majority": 0.244975884244373,
  "onpolicy_mlp_gap": 0.20940513463265642,
  "onpolicy_mlp_recovery": 0.27734893530266125,
  "onpolicy_mlp_selectivity": 0.309485524892807,
  "random_linear_test_acc": 0.46844854950904846,
  "random_linear_balanced_acc": 0.4151546388841914,
  "random_linear_majority": 0.255024115755627,
  "random_linear_gap": 0.21342443375342146,
  "random_linear_recovery": 0.28648502356542355,
  "random_linear_selectivity": 0.32134243845939636,
  "random_mlp_test_acc": 0.5285369753837585,
  "random_mlp_balanced_acc": 0.5363963187064176,
  "random_mlp_majority": 0.255024115755627,
  "random_mlp_gap": 0.27351285962813154,
  "random_mlp_recovery": 0.36714323968426826,
  "random_mlp_selectivity": 0.384244367480278,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8582391258582932,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8903590470021722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 1.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.75,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_102",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.203125
  ],
  "train_success": [
    0.203125,
    0.203125
  ],
  "policy_loss": [
    0.18472127616405487,
    0.24627284705638885
  ],
  "value_loss": [
    0.1556604504585266,
    0.020962851122021675
  ],
  "entropy": [
    0.6751691699028015,
    0.06859082728624344
  ],
  "val_success": [
    0.22413793103448276,
    0.3793103448275862
  ],
  "test_short_success": [
    0.1875,
    0.453125
  ],
  "test_long_success": [
    0.1640625,
    0.3515625
  ],
  "val_success_norm": [
    0.35434843609684646,
    0.5818970737101486
  ],
  "test_short_success_norm": [
    0.2800934628789193,
    0.6768907904368092
  ],
  "test_long_success_norm": [
    0.2450810185237644,
    0.5251736111164584
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1341/probe.json <==
{
  "task": "rand_102",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5010148882865906,
  "probe_test_acc": 0.48271703720092773,
  "balanced_acc": 0.5060817465832399,
  "majority_baseline": 0.24115755627009647,
  "control_task_acc": 0.14610128104686737,
  "selectivity": 0.33661575615406036,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24155948093083127,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4763889014720917,
  "rowsplit_balanced_acc": 0.5047252788528441,
  "rowsplit_probe_gap": 0.22757937766256786,
  "num_control_classes": 4,
  "control_test_acc": 0.7110128402709961,
  "control_majority": 0.4716639871382637,
  "control_probe_gap": 0.2393488531327324
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_102",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4861334264278412,
  "onpolicy_linear_balanced_acc": 0.5132782340275225,
  "onpolicy_linear_majority": 0.24155948553054662,
  "onpolicy_linear_gap": 0.24457394089729456,
  "onpolicy_linear_recovery": 0.32246950977873284,
  "onpolicy_linear_selectivity": 0.34565915167331696,
  "onpolicy_mlp_test_acc": 0.5536575317382812,
  "onpolicy_mlp_balanced_acc": 0.5827859444047069,
  "onpolicy_mlp_majority": 0.24155948553054662,
  "onpolicy_mlp_gap": 0.3120980462077346,
  "onpolicy_mlp_recovery": 0.41149970268407193,
  "onpolicy_mlp_selectivity": 0.41258035600185394,
  "random_linear_test_acc": 0.5452170372009277,
  "random_linear_balanced_acc": 0.5063904039705955,
  "random_linear_majority": 0.255024115755627,
  "random_linear_gap": 0.29019292144530073,
  "random_linear_recovery": 0.38953330917502466,
  "random_linear_selectivity": 0.4047427624464035,
  "random_mlp_test_acc": 0.6071141362190247,
  "random_mlp_balanced_acc": 0.5864782833253938,
  "random_mlp_majority": 0.255024115755627,
  "random_mlp_gap": 0.35209002046339766,
  "random_mlp_recovery": 0.4726193530687528,
  "random_mlp_selectivity": 0.4640273153781891,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.862325766604853,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8903590470021722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_102/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 1.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.75,
  "21": 0.0,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 0.25,
  "26": 0.75,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_103",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.390625
  ],
  "train_success": [
    0.21875,
    0.390625
  ],
  "policy_loss": [
    -0.001076715299859643,
    -0.11044713854789734
  ],
  "value_loss": [
    0.08246619254350662,
    0.11145264655351639
  ],
  "entropy": [
    1.0141222476959229,
    0.0428442619740963
  ],
  "val_success": [
    0.22413793103448276,
    0.41379310344827586
  ],
  "test_short_success": [
    0.34375,
    0.390625
  ],
  "test_long_success": [
    0.328125,
    0.3125
  ],
  "val_success_norm": [
    0.33620689655172414,
    0.6206896551724138
  ],
  "test_short_success_norm": [
    0.515625,
    0.5859375
  ],
  "test_long_success_norm": [
    0.4921875,
    0.46875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1337/probe.json <==
{
  "task": "rand_103",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4188092052936554,
  "probe_test_acc": 0.3741961419582367,
  "balanced_acc": 0.37418791202727425,
  "majority_baseline": 0.3309887459807074,
  "control_task_acc": 0.34324759244918823,
  "selectivity": 0.030948549509048462,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04320739597752932,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.38531747460365295,
  "rowsplit_balanced_acc": 0.38524743144381546,
  "rowsplit_probe_gap": 0.04861112539730372,
  "num_control_classes": 3,
  "control_test_acc": 0.3741961419582367,
  "control_majority": 0.3309887459807074,
  "control_probe_gap": 0.04320739597752932
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_103",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3858520984649658,
  "onpolicy_linear_balanced_acc": 0.384265401004904,
  "onpolicy_linear_majority": 0.3444533762057878,
  "onpolicy_linear_gap": 0.04139872225917801,
  "onpolicy_linear_recovery": 0.06315145369763021,
  "onpolicy_linear_selectivity": 0.050040215253829956,
  "onpolicy_mlp_test_acc": 0.4184083640575409,
  "onpolicy_mlp_balanced_acc": 0.4194807810002829,
  "onpolicy_mlp_majority": 0.3444533762057878,
  "onpolicy_mlp_gap": 0.07395498785175308,
  "onpolicy_mlp_recovery": 0.11281423039556203,
  "onpolicy_mlp_selectivity": 0.08862540125846863,
  "random_linear_test_acc": 0.3657556176185608,
  "random_linear_balanced_acc": 0.36379129262843013,
  "random_linear_majority": 0.3486736334405145,
  "random_linear_gap": 0.017081984178046294,
  "random_linear_recovery": 0.02622645889230434,
  "random_linear_selectivity": 0.024517685174942017,
  "random_mlp_test_acc": 0.4063504934310913,
  "random_mlp_balanced_acc": 0.40529828747840213,
  "random_mlp_majority": 0.3486736334405145,
  "random_mlp_gap": 0.05767685999057681,
  "random_mlp_recovery": 0.08855293283341877,
  "random_mlp_selectivity": 0.07254824042320251,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9992863135422757,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991246321037873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 1.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.75,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_103",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.390625
  ],
  "train_success": [
    0.34375,
    0.390625
  ],
  "policy_loss": [
    -0.00943220965564251,
    0.07543816417455673
  ],
  "value_loss": [
    0.07256673276424408,
    0.07555101066827774
  ],
  "entropy": [
    1.0059659481048584,
    0.11511456221342087
  ],
  "val_success": [
    0.33620689655172414,
    0.3017241379310345
  ],
  "test_short_success": [
    0.3125,
    0.328125
  ],
  "test_long_success": [
    0.359375,
    0.421875
  ],
  "val_success_norm": [
    0.5043103448275862,
    0.4525862068965517
  ],
  "test_short_success_norm": [
    0.46875,
    0.4921875
  ],
  "test_long_success_norm": [
    0.5390625,
    0.6328125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1338/probe.json <==
{
  "task": "rand_103",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4106901288032532,
  "probe_test_acc": 0.371985524892807,
  "balanced_acc": 0.3702198234787591,
  "majority_baseline": 0.3512861736334405,
  "control_task_acc": 0.33360129594802856,
  "selectivity": 0.03838422894477844,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.020699351259366505,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3658730089664459,
  "rowsplit_balanced_acc": 0.3646399111907354,
  "rowsplit_probe_gap": 0.028968247061683994,
  "num_control_classes": 3,
  "control_test_acc": 0.37158361077308655,
  "control_majority": 0.3512861736334405,
  "control_probe_gap": 0.020297437139646046
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_103",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.371985524892807,
  "onpolicy_linear_balanced_acc": 0.36843311108110594,
  "onpolicy_linear_majority": 0.35269292604501606,
  "onpolicy_linear_gap": 0.019292598847790943,
  "onpolicy_linear_recovery": 0.02980439983440165,
  "onpolicy_linear_selectivity": 0.03697749972343445,
  "onpolicy_mlp_test_acc": 0.41901126503944397,
  "onpolicy_mlp_balanced_acc": 0.4169376618305114,
  "onpolicy_mlp_majority": 0.35269292604501606,
  "onpolicy_mlp_gap": 0.0663183389944279,
  "onpolicy_mlp_recovery": 0.10245267147974953,
  "onpolicy_mlp_selectivity": 0.07837620377540588,
  "random_linear_test_acc": 0.3659566044807434,
  "random_linear_balanced_acc": 0.36399530225721827,
  "random_linear_majority": 0.3486736334405145,
  "random_linear_gap": 0.01728297104022891,
  "random_linear_recovery": 0.026535039770496472,
  "random_linear_selectivity": 0.024517685174942017,
  "random_mlp_test_acc": 0.40192925930023193,
  "random_mlp_balanced_acc": 0.40193072968959487,
  "random_mlp_majority": 0.3486736334405145,
  "random_mlp_gap": 0.05325562585971744,
  "random_mlp_recovery": 0.08176488561491946,
  "random_mlp_selectivity": 0.06471061706542969,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991394090214791,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991246321037873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_103",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.34375
  ],
  "train_success": [
    0.34375,
    0.34375
  ],
  "policy_loss": [
    -0.12049755454063416,
    -0.3573249876499176
  ],
  "value_loss": [
    0.082023985683918,
    0.03278469294309616
  ],
  "entropy": [
    1.0614062547683716,
    0.09293973445892334
  ],
  "val_success": [
    0.35344827586206895,
    0.3103448275862069
  ],
  "test_short_success": [
    0.265625,
    0.34375
  ],
  "test_long_success": [
    0.3359375,
    0.2734375
  ],
  "val_success_norm": [
    0.5301724137931034,
    0.46551724137931033
  ],
  "test_short_success_norm": [
    0.3984375,
    0.515625
  ],
  "test_long_success_norm": [
    0.50390625,
    0.41015625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1339/probe.json <==
{
  "task": "rand_103",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4133964776992798,
  "probe_test_acc": 0.37218648195266724,
  "balanced_acc": 0.3717292216879824,
  "majority_baseline": 0.3329983922829582,
  "control_task_acc": 0.3378215432167053,
  "selectivity": 0.034364938735961914,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03918808966970905,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.38333332538604736,
  "rowsplit_balanced_acc": 0.38232272500849857,
  "rowsplit_probe_gap": 0.04146824602096799,
  "num_control_classes": 3,
  "control_test_acc": 0.371985524892807,
  "control_majority": 0.3329983922829582,
  "control_probe_gap": 0.03898713260984882
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_103",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.38303858041763306,
  "onpolicy_linear_balanced_acc": 0.38112179867904733,
  "onpolicy_linear_majority": 0.34143890675241156,
  "onpolicy_linear_gap": 0.04159967366522149,
  "onpolicy_linear_recovery": 0.06316752400309494,
  "onpolicy_linear_selectivity": 0.04280546307563782,
  "onpolicy_mlp_test_acc": 0.41881027817726135,
  "onpolicy_mlp_balanced_acc": 0.41854237864581184,
  "onpolicy_mlp_majority": 0.34143890675241156,
  "onpolicy_mlp_gap": 0.07737137142484979,
  "onpolicy_mlp_recovery": 0.11748548801039137,
  "onpolicy_mlp_selectivity": 0.09003213047981262,
  "random_linear_test_acc": 0.35631027817726135,
  "random_linear_balanced_acc": 0.35434406532592666,
  "random_linear_majority": 0.3486736334405145,
  "random_linear_gap": 0.007636644736746856,
  "random_linear_recovery": 0.011724759089803258,
  "random_linear_selectivity": 0.01848873496055603,
  "random_mlp_test_acc": 0.3818328082561493,
  "random_mlp_balanced_acc": 0.3808961642883903,
  "random_mlp_majority": 0.3486736334405145,
  "random_mlp_gap": 0.033159174815634795,
  "random_mlp_recovery": 0.05091022952255438,
  "random_mlp_selectivity": 0.05164793133735657,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994336813071322,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991246321037873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.25,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.75,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.75,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_103",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.46875
  ],
  "train_success": [
    0.34375,
    0.46875
  ],
  "policy_loss": [
    -0.18997204303741455,
    -0.16327354311943054
  ],
  "value_loss": [
    0.1426919400691986,
    0.09077759087085724
  ],
  "entropy": [
    1.036990761756897,
    0.14151427149772644
  ],
  "val_success": [
    0.33620689655172414,
    0.27586206896551724
  ],
  "test_short_success": [
    0.40625,
    0.3125
  ],
  "test_long_success": [
    0.3828125,
    0.3359375
  ],
  "val_success_norm": [
    0.5043103448275862,
    0.41379310344827586
  ],
  "test_short_success_norm": [
    0.609375,
    0.46875
  ],
  "test_long_success_norm": [
    0.57421875,
    0.50390625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1340/probe.json <==
{
  "task": "rand_103",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.417117714881897,
  "probe_test_acc": 0.3733922839164734,
  "balanced_acc": 0.37218221371063187,
  "majority_baseline": 0.34807073954983925,
  "control_task_acc": 0.3352090120315552,
  "selectivity": 0.03818327188491821,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02532154436663414,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3831349313259125,
  "rowsplit_balanced_acc": 0.3815352251195312,
  "rowsplit_probe_gap": 0.03551588370686487,
  "num_control_classes": 3,
  "control_test_acc": 0.3733922839164734,
  "control_majority": 0.34807073954983925,
  "control_probe_gap": 0.02532154436663414
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_103",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.37922024726867676,
  "onpolicy_linear_balanced_acc": 0.3769785735622746,
  "onpolicy_linear_majority": 0.35229099678456594,
  "onpolicy_linear_gap": 0.026929250484110823,
  "onpolicy_linear_recovery": 0.04157615588238767,
  "onpolicy_linear_selectivity": 0.04280546307563782,
  "onpolicy_mlp_test_acc": 0.4232315123081207,
  "onpolicy_mlp_balanced_acc": 0.4277995257070777,
  "onpolicy_mlp_majority": 0.35229099678456594,
  "onpolicy_mlp_gap": 0.07094051552355479,
  "onpolicy_mlp_recovery": 0.10952528862712028,
  "onpolicy_mlp_selectivity": 0.08721864223480225,
  "random_linear_test_acc": 0.35932475328445435,
  "random_linear_balanced_acc": 0.3592076822633381,
  "random_linear_majority": 0.3486736334405145,
  "random_linear_gap": 0.010651119843939849,
  "random_linear_recovery": 0.016352968942747514,
  "random_linear_selectivity": 0.02029740810394287,
  "random_mlp_test_acc": 0.40293407440185547,
  "random_mlp_balanced_acc": 0.40310293019587523,
  "random_mlp_majority": 0.3486736334405145,
  "random_mlp_gap": 0.05426044096134097,
  "random_mlp_recovery": 0.08330760698044823,
  "random_mlp_selectivity": 0.06089228391647339,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9992946084822726,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991246321037873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_103",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.328125
  ],
  "train_success": [
    0.3125,
    0.328125
  ],
  "policy_loss": [
    0.04339079558849335,
    0.031217224895954132
  ],
  "value_loss": [
    0.20023897290229797,
    0.05272511765360832
  ],
  "entropy": [
    1.0602779388427734,
    0.05580481141805649
  ],
  "val_success": [
    0.3017241379310345,
    0.4482758620689655
  ],
  "test_short_success": [
    0.3125,
    0.421875
  ],
  "test_long_success": [
    0.359375,
    0.390625
  ],
  "val_success_norm": [
    0.4525862068965517,
    0.6724137931034483
  ],
  "test_short_success_norm": [
    0.46875,
    0.6328125
  ],
  "test_long_success_norm": [
    0.5390625,
    0.5859375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1341/probe.json <==
{
  "task": "rand_103",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4078992009162903,
  "probe_test_acc": 0.37017685174942017,
  "balanced_acc": 0.36933099206361303,
  "majority_baseline": 0.3428456591639871,
  "control_task_acc": 0.33942925930023193,
  "selectivity": 0.030747592449188232,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.02733119258543304,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3742063343524933,
  "rowsplit_balanced_acc": 0.3729843640884855,
  "rowsplit_probe_gap": 0.029761889908048844,
  "num_control_classes": 3,
  "control_test_acc": 0.37017685174942017,
  "control_majority": 0.3428456591639871,
  "control_probe_gap": 0.02733119258543304
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_103",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3697749078273773,
  "onpolicy_linear_balanced_acc": 0.3682460056417131,
  "onpolicy_linear_majority": 0.35389871382636656,
  "onpolicy_linear_gap": 0.015876194001010757,
  "onpolicy_linear_recovery": 0.02457229901991587,
  "onpolicy_linear_selectivity": 0.03818327188491821,
  "onpolicy_mlp_test_acc": 0.42262861132621765,
  "onpolicy_mlp_balanced_acc": 0.4213053408517065,
  "onpolicy_mlp_majority": 0.35389871382636656,
  "onpolicy_mlp_gap": 0.06872989749985109,
  "onpolicy_mlp_recovery": 0.1063763514647773,
  "onpolicy_mlp_selectivity": 0.0854099690914154,
  "random_linear_test_acc": 0.37077975273132324,
  "random_linear_balanced_acc": 0.3694501474326379,
  "random_linear_majority": 0.3486736334405145,
  "random_linear_gap": 0.022106119290808746,
  "random_linear_recovery": 0.033940157232664095,
  "random_linear_selectivity": 0.0381833016872406,
  "random_mlp_test_acc": 0.3924839198589325,
  "random_mlp_balanced_acc": 0.39184493847641483,
  "random_mlp_majority": 0.3486736334405145,
  "random_mlp_gap": 0.043810286418418,
  "random_mlp_recovery": 0.06726318581241839,
  "random_mlp_selectivity": 0.06732314825057983,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994159098628453,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991246321037873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_103/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 1.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_104",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.6875,
    0.71875
  ],
  "train_success": [
    0.6875,
    0.71875
  ],
  "policy_loss": [
    -0.09462474286556244,
    0.26571375131607056
  ],
  "value_loss": [
    0.24234835803508759,
    0.08440964668989182
  ],
  "entropy": [
    1.0142730474472046,
    0.34888383746147156
  ],
  "val_success": [
    0.6379310344827587,
    0.8448275862068966
  ],
  "test_short_success": [
    0.765625,
    0.765625
  ],
  "test_long_success": [
    0.65625,
    0.7890625
  ],
  "val_success_norm": [
    0.70460476376327,
    0.9332185673866222
  ],
  "test_short_success_norm": [
    0.845569457071012,
    0.845569457070144
  ],
  "test_long_success_norm": [
    0.7247738203614043,
    0.8714542363869264
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1337/probe.json <==
{
  "task": "rand_104",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9563599228858948,
  "probe_test_acc": 0.9535771608352661,
  "balanced_acc": 0.8400174846067999,
  "majority_baseline": 0.6814710610932476,
  "control_task_acc": 0.14610128104686737,
  "selectivity": 0.8074758797883987,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2721060997420185,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.949404776096344,
  "rowsplit_balanced_acc": 0.8235008257331151,
  "rowsplit_probe_gap": 0.27619049038205823,
  "num_control_classes": 7,
  "control_test_acc": 0.9535771608352661,
  "control_majority": 0.6814710610932476,
  "control_probe_gap": 0.2721060997420185
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_104",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9577974081039429,
  "onpolicy_linear_balanced_acc": 0.8572031360793699,
  "onpolicy_linear_majority": 0.6862942122186495,
  "onpolicy_linear_gap": 0.27150319588529337,
  "onpolicy_linear_recovery": 0.8654707897022548,
  "onpolicy_linear_selectivity": 0.8203376084566116,
  "onpolicy_mlp_test_acc": 0.9553858637809753,
  "onpolicy_mlp_balanced_acc": 0.8580461251390075,
  "onpolicy_mlp_majority": 0.6862942122186495,
  "onpolicy_mlp_gap": 0.26909165156232584,
  "onpolicy_mlp_recovery": 0.8577835094004698,
  "onpolicy_mlp_selectivity": 0.8177250921726227,
  "random_linear_test_acc": 0.7172427773475647,
  "random_linear_balanced_acc": 0.7097252877341645,
  "random_linear_majority": 0.3916800643086817,
  "random_linear_gap": 0.325562713038883,
  "random_linear_recovery": 0.5351833696998619,
  "random_linear_selectivity": 0.5683279931545258,
  "random_mlp_test_acc": 0.7041800618171692,
  "random_mlp_balanced_acc": 0.7017812064958961,
  "random_mlp_majority": 0.3916800643086817,
  "random_mlp_gap": 0.3124999975084875,
  "random_mlp_recovery": 0.5137099397430571,
  "random_mlp_selectivity": 0.558279737830162,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.558244263834018,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8221013519701444
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 1.0,
  "7": 0.5,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.5,
  "14": 1.0,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 1.0,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 1.0,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_104",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.609375,
    0.796875
  ],
  "train_success": [
    0.609375,
    0.796875
  ],
  "policy_loss": [
    -0.1408221423625946,
    -0.10716458410024643
  ],
  "value_loss": [
    0.13442213833332062,
    0.04333243891596794
  ],
  "entropy": [
    1.0064400434494019,
    0.5971248149871826
  ],
  "val_success": [
    0.5086206896551724,
    0.8275862068965517
  ],
  "test_short_success": [
    0.515625,
    0.796875
  ],
  "test_long_success": [
    0.59375,
    0.8046875
  ],
  "val_success_norm": [
    0.5619207147558158,
    0.9141597724815358
  ],
  "test_short_success_norm": [
    0.5694651445602311,
    0.8800824961358821
  ],
  "test_long_success_norm": [
    0.6557477422317466,
    0.8887107559193409
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1338/probe.json <==
{
  "task": "rand_104",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9427435994148254,
  "probe_test_acc": 0.9475482106208801,
  "balanced_acc": 0.8616564965986448,
  "majority_baseline": 0.6738344051446945,
  "control_task_acc": 0.14811092615127563,
  "selectivity": 0.7994372844696045,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2737138054761856,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9345238208770752,
  "rowsplit_balanced_acc": 0.8549776288856498,
  "rowsplit_probe_gap": 0.27738096373421806,
  "num_control_classes": 7,
  "control_test_acc": 0.9473472833633423,
  "control_majority": 0.6738344051446945,
  "control_probe_gap": 0.2735128782186478
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_104",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9489549994468689,
  "onpolicy_linear_balanced_acc": 0.8380347898108141,
  "onpolicy_linear_majority": 0.667604501607717,
  "onpolicy_linear_gap": 0.2813504978391519,
  "onpolicy_linear_recovery": 0.8464329366672428,
  "onpolicy_linear_selectivity": 0.8096865117549896,
  "onpolicy_mlp_test_acc": 0.9262459874153137,
  "onpolicy_mlp_balanced_acc": 0.7930337850716059,
  "onpolicy_mlp_majority": 0.667604501607717,
  "onpolicy_mlp_gap": 0.2586414858075967,
  "onpolicy_mlp_recovery": 0.7781136840257564,
  "onpolicy_mlp_selectivity": 0.787982314825058,
  "random_linear_test_acc": 0.7642685174942017,
  "random_linear_balanced_acc": 0.7667232381104666,
  "random_linear_majority": 0.3916800643086817,
  "random_linear_gap": 0.37258845318552,
  "random_linear_recovery": 0.6124876587549216,
  "random_linear_selectivity": 0.6169614493846893,
  "random_mlp_test_acc": 0.7658762335777283,
  "random_mlp_balanced_acc": 0.7716670339474323,
  "random_mlp_majority": 0.3916800643086817,
  "random_mlp_gap": 0.3741961692690466,
  "random_mlp_recovery": 0.6151305379196486,
  "random_mlp_selectivity": 0.6175643354654312,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.576388933725254,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8221013519701444
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 0.75,
  "9": 0.75,
  "10": 1.0,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 1.0,
  "21": 0.25,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 1.0,
  "30": 1.0,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_104",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.796875,
    0.8125
  ],
  "train_success": [
    0.796875,
    0.8125
  ],
  "policy_loss": [
    -0.22095945477485657,
    -0.330848753452301
  ],
  "value_loss": [
    0.10689595341682434,
    0.004041603766381741
  ],
  "entropy": [
    1.0622886419296265,
    0.5312725305557251
  ],
  "val_success": [
    0.6206896551724138,
    0.75
  ],
  "test_short_success": [
    0.71875,
    0.828125
  ],
  "test_long_success": [
    0.5859375,
    0.8359375
  ],
  "val_success_norm": [
    0.6856963028527154,
    0.8285013494455383
  ],
  "test_short_success_norm": [
    0.7937998984749319,
    0.9145955352031429
  ],
  "test_long_success_norm": [
    0.6471194824655395,
    0.9232237949841696
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1339/probe.json <==
{
  "task": "rand_104",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9595737457275391,
  "probe_test_acc": 0.9549839496612549,
  "balanced_acc": 0.8432043459972219,
  "majority_baseline": 0.6706189710610932,
  "control_task_acc": 0.13886655867099762,
  "selectivity": 0.8161173909902573,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.28436497860016163,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9501984119415283,
  "rowsplit_balanced_acc": 0.8396542843037328,
  "rowsplit_probe_gap": 0.291865078608195,
  "num_control_classes": 7,
  "control_test_acc": 0.9551848769187927,
  "control_majority": 0.6706189710610932,
  "control_probe_gap": 0.2845659058576995
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_104",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9405144453048706,
  "onpolicy_linear_balanced_acc": 0.8279187282942705,
  "onpolicy_linear_majority": 0.6585610932475884,
  "onpolicy_linear_gap": 0.2819533520572822,
  "onpolicy_linear_recovery": 0.8257797997863662,
  "onpolicy_linear_selectivity": 0.7960208803415298,
  "onpolicy_mlp_test_acc": 0.9423231482505798,
  "onpolicy_mlp_balanced_acc": 0.8655792783417177,
  "onpolicy_mlp_majority": 0.6585610932475884,
  "onpolicy_mlp_gap": 0.28376205500299145,
  "onpolicy_mlp_recovery": 0.8310770957592026,
  "onpolicy_mlp_selectivity": 0.7946141511201859,
  "random_linear_test_acc": 0.7276929020881653,
  "random_linear_balanced_acc": 0.7200079411209602,
  "random_linear_majority": 0.3916800643086817,
  "random_linear_gap": 0.3360128377794836,
  "random_linear_recovery": 0.552362035279389,
  "random_linear_selectivity": 0.57737135887146,
  "random_mlp_test_acc": 0.7212620377540588,
  "random_mlp_balanced_acc": 0.7137262315246984,
  "random_mlp_majority": 0.3916800643086817,
  "random_mlp_gap": 0.32958197344537715,
  "random_mlp_recovery": 0.5417905186204813,
  "random_mlp_selectivity": 0.5894292443990707,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.5784995624948841,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8221013519701444
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_104",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.859375
  ],
  "train_success": [
    0.59375,
    0.859375
  ],
  "policy_loss": [
    -0.13826769590377808,
    0.005645579192787409
  ],
  "value_loss": [
    0.19164909422397614,
    0.02907886542379856
  ],
  "entropy": [
    1.0369582176208496,
    0.543526291847229
  ],
  "val_success": [
    0.646551724137931,
    0.8103448275862069
  ],
  "test_short_success": [
    0.5625,
    0.765625
  ],
  "test_long_success": [
    0.6328125,
    0.8125
  ],
  "val_success_norm": [
    0.7145215940415323,
    0.8952556291943438
  ],
  "test_short_success_norm": [
    0.6212347031546601,
    0.8455694570712646
  ],
  "test_long_success_norm": [
    0.6988890410627826,
    0.8973390156855481
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1340/probe.json <==
{
  "task": "rand_104",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9558525085449219,
  "probe_test_acc": 0.9513665437698364,
  "balanced_acc": 0.8546416078396202,
  "majority_baseline": 0.6748392282958199,
  "control_task_acc": 0.13625401258468628,
  "selectivity": 0.8151125311851501,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.27652731547401654,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9440476298332214,
  "rowsplit_balanced_acc": 0.8348472076061116,
  "rowsplit_probe_gap": 0.276587312372904,
  "num_control_classes": 7,
  "control_test_acc": 0.9513665437698364,
  "control_majority": 0.6748392282958199,
  "control_probe_gap": 0.27652731547401654
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_104",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9513665437698364,
  "onpolicy_linear_balanced_acc": 0.8618173575027853,
  "onpolicy_linear_majority": 0.6846864951768489,
  "onpolicy_linear_gap": 0.26668004859298755,
  "onpolicy_linear_recovery": 0.8457615817710045,
  "onpolicy_linear_selectivity": 0.8139067441225052,
  "onpolicy_mlp_test_acc": 0.946945309638977,
  "onpolicy_mlp_balanced_acc": 0.8517567956803062,
  "onpolicy_mlp_majority": 0.6846864951768489,
  "onpolicy_mlp_gap": 0.2622588144621282,
  "onpolicy_mlp_recovery": 0.8317398730169214,
  "onpolicy_mlp_selectivity": 0.8036575317382812,
  "random_linear_test_acc": 0.7481912970542908,
  "random_linear_balanced_acc": 0.7303507089308099,
  "random_linear_majority": 0.3916800643086817,
  "random_linear_gap": 0.3565112327456091,
  "random_linear_recovery": 0.5860587691252563,
  "random_linear_selectivity": 0.609927624464035,
  "random_mlp_test_acc": 0.7419614195823669,
  "random_mlp_balanced_acc": 0.7436736812281397,
  "random_mlp_majority": 0.3916800643086817,
  "random_mlp_gap": 0.35028135527368526,
  "random_mlp_recovery": 0.575817649105338,
  "random_mlp_selectivity": 0.5966639965772629,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.563021542752006,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8221013519701444
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 1.0,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_104",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.765625
  ],
  "train_success": [
    0.515625,
    0.765625
  ],
  "policy_loss": [
    0.02941732667386532,
    0.5582561492919922
  ],
  "value_loss": [
    0.28610315918922424,
    0.07865238934755325
  ],
  "entropy": [
    1.0603477954864502,
    0.5947350859642029
  ],
  "val_success": [
    0.6206896551724138,
    0.7586206896551724
  ],
  "test_short_success": [
    0.5625,
    0.8125
  ],
  "test_long_success": [
    0.640625,
    0.84375
  ],
  "val_success_norm": [
    0.6858073778661358,
    0.8381269806287058
  ],
  "test_short_success_norm": [
    0.6212347031538082,
    0.8973390156736838
  ],
  "test_long_success_norm": [
    0.7075173008289899,
    0.9318520547503768
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1341/probe.json <==
{
  "task": "rand_104",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9740358591079712,
  "probe_test_acc": 0.956993579864502,
  "balanced_acc": 0.8836366523966313,
  "majority_baseline": 0.6716237942122186,
  "control_task_acc": 0.14831189811229706,
  "selectivity": 0.8086816817522049,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2853697856522833,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9591270089149475,
  "rowsplit_balanced_acc": 0.8768735027667474,
  "rowsplit_probe_gap": 0.29424605653399516,
  "num_control_classes": 7,
  "control_test_acc": 0.956993579864502,
  "control_majority": 0.6716237942122186,
  "control_probe_gap": 0.2853697856522833
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_104",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9616157412528992,
  "onpolicy_linear_balanced_acc": 0.8852591463042033,
  "onpolicy_linear_majority": 0.6684083601286174,
  "onpolicy_linear_gap": 0.2932073811242818,
  "onpolicy_linear_recovery": 0.8842423808935916,
  "onpolicy_linear_selectivity": 0.8223472535610199,
  "onpolicy_mlp_test_acc": 0.9640273451805115,
  "onpolicy_mlp_balanced_acc": 0.8879115342845958,
  "onpolicy_mlp_majority": 0.6684083601286174,
  "onpolicy_mlp_gap": 0.2956189850518941,
  "onpolicy_mlp_recovery": 0.8915151937080152,
  "onpolicy_mlp_selectivity": 0.8189308792352676,
  "random_linear_test_acc": 0.7526125311851501,
  "random_linear_balanced_acc": 0.7607097501905081,
  "random_linear_majority": 0.3916800643086817,
  "random_linear_gap": 0.36093246687646846,
  "random_linear_recovery": 0.5933267113238544,
  "random_linear_selectivity": 0.6071141362190247,
  "random_mlp_test_acc": 0.7491961121559143,
  "random_mlp_balanced_acc": 0.7571764545612657,
  "random_mlp_majority": 0.3916800643086817,
  "random_mlp_gap": 0.3575160478472326,
  "random_mlp_recovery": 0.5877105563554113,
  "random_mlp_selectivity": 0.6101285815238953,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.575687223055092,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8221013519701444
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_104/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 1.0,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.25,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_105",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.65625,
    0.78125
  ],
  "train_success": [
    0.65625,
    0.78125
  ],
  "policy_loss": [
    -0.24164581298828125,
    -0.3249538838863373
  ],
  "value_loss": [
    0.22327817976474762,
    0.03819752484560013
  ],
  "entropy": [
    0.5993178486824036,
    0.26784011721611023
  ],
  "val_success": [
    0.5603448275862069,
    0.7931034482758621
  ],
  "test_short_success": [
    0.625,
    0.8125
  ],
  "test_long_success": [
    0.6328125,
    0.734375
  ],
  "val_success_norm": [
    0.6095788160928514,
    0.8622230510679184
  ],
  "test_short_success_norm": [
    0.6770833333333676,
    0.8802083333334225
  ],
  "test_long_success_norm": [
    0.685546875,
    0.7955729166666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1337/probe.json <==
{
  "task": "rand_105",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9780108332633972,
  "probe_test_acc": 0.9720659255981445,
  "balanced_acc": 0.9848064435564435,
  "majority_baseline": 0.707395498392283,
  "control_task_acc": 0.13967041671276093,
  "selectivity": 0.8323955088853836,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26467042720586154,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9746031761169434,
  "rowsplit_balanced_acc": 0.9868675056297846,
  "rowsplit_probe_gap": 0.2676587316724989,
  "num_control_classes": 7,
  "control_test_acc": 0.9720659255981445,
  "control_majority": 0.707395498392283,
  "control_probe_gap": 0.26467042720586154
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_105",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9726688265800476,
  "onpolicy_linear_balanced_acc": 0.9842750170838988,
  "onpolicy_linear_majority": 0.7077974276527331,
  "onpolicy_linear_gap": 0.2648713989273145,
  "onpolicy_linear_recovery": 0.9064649800978796,
  "onpolicy_linear_selectivity": 0.8336012959480286,
  "onpolicy_mlp_test_acc": 0.9857314825057983,
  "onpolicy_mlp_balanced_acc": 0.9890931577782268,
  "onpolicy_mlp_majority": 0.7077974276527331,
  "onpolicy_mlp_gap": 0.2779340548530652,
  "onpolicy_mlp_recovery": 0.9511690900611091,
  "onpolicy_mlp_selectivity": 0.8442523777484894,
  "random_linear_test_acc": 0.9511656165122986,
  "random_linear_balanced_acc": 0.9773863729201551,
  "random_linear_majority": 0.6115353697749196,
  "random_linear_gap": 0.33963024673737896,
  "random_linear_recovery": 0.8742887262106559,
  "random_linear_selectivity": 0.8038585484027863,
  "random_mlp_test_acc": 0.9748794436454773,
  "random_mlp_balanced_acc": 0.9867733798607642,
  "random_mlp_majority": 0.6115353697749196,
  "random_mlp_gap": 0.36334407387055767,
  "random_mlp_recovery": 0.935333735944074,
  "random_mlp_selectivity": 0.8307878077030182,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.4156912703812852,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.47026068850562047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_105",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.625,
    0.859375
  ],
  "train_success": [
    0.625,
    0.859375
  ],
  "policy_loss": [
    -0.24079330265522003,
    0.14909407496452332
  ],
  "value_loss": [
    0.19550129771232605,
    0.04109987989068031
  ],
  "entropy": [
    0.6861249208450317,
    0.2255241721868515
  ],
  "val_success": [
    0.603448275862069,
    0.7241379310344828
  ],
  "test_short_success": [
    0.5625,
    0.671875
  ],
  "test_long_success": [
    0.640625,
    0.7734375
  ],
  "val_success_norm": [
    0.6586414978691658,
    0.7939679237865107
  ],
  "test_short_success_norm": [
    0.609375000000044,
    0.727864583333385
  ],
  "test_long_success_norm": [
    0.6940104166666666,
    0.837890625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1338/probe.json <==
{
  "task": "rand_105",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9757273197174072,
  "probe_test_acc": 0.9690514206886292,
  "balanced_acc": 0.9822051521606647,
  "majority_baseline": 0.7079983922829582,
  "control_task_acc": 0.1424839198589325,
  "selectivity": 0.8265675008296967,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2610530284056709,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9680555462837219,
  "rowsplit_balanced_acc": 0.9806448540333721,
  "rowsplit_probe_gap": 0.2674603081884839,
  "num_control_classes": 7,
  "control_test_acc": 0.9688504934310913,
  "control_majority": 0.7079983922829582,
  "control_probe_gap": 0.26085210114813306
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_105",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9712620377540588,
  "onpolicy_linear_balanced_acc": 0.9829468954300916,
  "onpolicy_linear_majority": 0.7035771704180064,
  "onpolicy_linear_gap": 0.26768486733605246,
  "onpolicy_linear_recovery": 0.903050779568947,
  "onpolicy_linear_selectivity": 0.8307877629995346,
  "onpolicy_mlp_test_acc": 0.9835209250450134,
  "onpolicy_mlp_balanced_acc": 0.9900510255737727,
  "onpolicy_mlp_majority": 0.7035771704180064,
  "onpolicy_mlp_gap": 0.27994375462700705,
  "onpolicy_mlp_recovery": 0.9444068630671097,
  "onpolicy_mlp_selectivity": 0.8430466502904892,
  "random_linear_test_acc": 0.9350883960723877,
  "random_linear_balanced_acc": 0.9697394180010062,
  "random_linear_majority": 0.6115353697749196,
  "random_linear_gap": 0.32355302629746807,
  "random_linear_recovery": 0.8329021515034667,
  "random_linear_selectivity": 0.7946141213178635,
  "random_mlp_test_acc": 0.9660369753837585,
  "random_mlp_balanced_acc": 0.9816370956595242,
  "random_mlp_majority": 0.6115353697749196,
  "random_mlp_gap": 0.3545016056088389,
  "random_mlp_recovery": 0.9125711275269439,
  "random_mlp_selectivity": 0.8344051390886307,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.4151540426775946,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.47026068850562047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_105",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.75,
    0.828125
  ],
  "train_success": [
    0.75,
    0.828125
  ],
  "policy_loss": [
    -0.11605516076087952,
    0.05090327560901642
  ],
  "value_loss": [
    0.19658897817134857,
    0.029222598299384117
  ],
  "entropy": [
    0.6456709504127502,
    0.3793252408504486
  ],
  "val_success": [
    0.75,
    0.8189655172413793
  ],
  "test_short_success": [
    0.703125,
    0.796875
  ],
  "test_long_success": [
    0.7265625,
    0.8203125
  ],
  "val_success_norm": [
    0.8140272795239284,
    0.8909161939633353
  ],
  "test_short_success_norm": [
    0.7617187500000413,
    0.8632812500000808
  ],
  "test_long_success_norm": [
    0.787109375,
    0.8886718749999999
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1339/probe.json <==
{
  "task": "rand_105",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9588125944137573,
  "probe_test_acc": 0.9503617286682129,
  "balanced_acc": 0.9728213318156056,
  "majority_baseline": 0.6997588424437299,
  "control_task_acc": 0.13987138867378235,
  "selectivity": 0.8104903399944305,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.250602886224483,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9501984119415283,
  "rowsplit_balanced_acc": 0.9745893036574509,
  "rowsplit_probe_gap": 0.25138888813200455,
  "num_control_classes": 7,
  "control_test_acc": 0.9507636427879333,
  "control_majority": 0.6997588424437299,
  "control_probe_gap": 0.25100480034420347
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_105",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9463424682617188,
  "onpolicy_linear_balanced_acc": 0.9717483789000729,
  "onpolicy_linear_majority": 0.6919212218649518,
  "onpolicy_linear_gap": 0.254421246396767,
  "onpolicy_linear_recovery": 0.8258317821724153,
  "onpolicy_linear_selectivity": 0.7978296130895615,
  "onpolicy_mlp_test_acc": 0.9628215432167053,
  "onpolicy_mlp_balanced_acc": 0.9794122598521575,
  "onpolicy_mlp_majority": 0.6919212218649518,
  "onpolicy_mlp_gap": 0.27090032135175357,
  "onpolicy_mlp_recovery": 0.879321591028262,
  "onpolicy_mlp_selectivity": 0.8161173611879349,
  "random_linear_test_acc": 0.9153938889503479,
  "random_linear_balanced_acc": 0.9605598123527639,
  "random_linear_majority": 0.6115353697749196,
  "random_linear_gap": 0.3038585191754283,
  "random_linear_recovery": 0.7822038238059654,
  "random_linear_selectivity": 0.7686897069215775,
  "random_mlp_test_acc": 0.9318729639053345,
  "random_mlp_balanced_acc": 0.9667067139954515,
  "random_mlp_majority": 0.6115353697749196,
  "random_mlp_gap": 0.32033759413041485,
  "random_mlp_recovery": 0.8246248672493245,
  "random_mlp_selectivity": 0.7926044762134552,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.4250838452173218,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.47026068850562047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_105",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.671875
  ],
  "train_success": [
    0.59375,
    0.671875
  ],
  "policy_loss": [
    0.06264279037714005,
    -0.10487361252307892
  ],
  "value_loss": [
    0.15149778127670288,
    0.05904415249824524
  ],
  "entropy": [
    0.663664698600769,
    0.2944779098033905
  ],
  "val_success": [
    0.6724137931034483,
    0.7586206896551724
  ],
  "test_short_success": [
    0.625,
    0.734375
  ],
  "test_long_success": [
    0.6015625,
    0.765625
  ],
  "val_success_norm": [
    0.7335730906902251,
    0.8273595945658265
  ],
  "test_short_success_norm": [
    0.6770833333333822,
    0.7955729166667163
  ],
  "test_long_success_norm": [
    0.6516927083333333,
    0.8294270833333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1340/probe.json <==
{
  "task": "rand_105",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9575439691543579,
  "probe_test_acc": 0.9521704316139221,
  "balanced_acc": 0.9738340290764607,
  "majority_baseline": 0.6947347266881029,
  "control_task_acc": 0.13524919748306274,
  "selectivity": 0.8169212341308594,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25743570492581924,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9529761672019958,
  "rowsplit_balanced_acc": 0.9740014185321089,
  "rowsplit_probe_gap": 0.2632936275194562,
  "num_control_classes": 7,
  "control_test_acc": 0.9521704316139221,
  "control_majority": 0.6947347266881029,
  "control_probe_gap": 0.25743570492581924
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_105",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9519694447517395,
  "onpolicy_linear_balanced_acc": 0.9712842342278087,
  "onpolicy_linear_majority": 0.6911173633440515,
  "onpolicy_linear_gap": 0.260852081407688,
  "onpolicy_linear_recovery": 0.844502249241806,
  "onpolicy_linear_selectivity": 0.8223472535610199,
  "onpolicy_mlp_test_acc": 0.9567925930023193,
  "onpolicy_mlp_balanced_acc": 0.975275138121547,
  "onpolicy_mlp_majority": 0.6911173633440515,
  "onpolicy_mlp_gap": 0.26567522965826784,
  "onpolicy_mlp_recovery": 0.8601170740270273,
  "onpolicy_mlp_selectivity": 0.8110932409763336,
  "random_linear_test_acc": 0.9161977767944336,
  "random_linear_balanced_acc": 0.9614053902740203,
  "random_linear_majority": 0.6115353697749196,
  "random_linear_gap": 0.30466240701951397,
  "random_linear_recovery": 0.78427322158774,
  "random_linear_selectivity": 0.7747186720371246,
  "random_mlp_test_acc": 0.9517685174942017,
  "random_mlp_balanced_acc": 0.9766512596165032,
  "random_mlp_majority": 0.6115353697749196,
  "random_mlp_gap": 0.34023314771928204,
  "random_mlp_recovery": 0.8758407361878673,
  "random_mlp_selectivity": 0.8086816966533661,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.4238073106254508,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.47026068850562047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 1.0,
  "26": 1.0,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_105",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.640625,
    0.828125
  ],
  "train_success": [
    0.640625,
    0.828125
  ],
  "policy_loss": [
    0.21278686821460724,
    0.028961757197976112
  ],
  "value_loss": [
    0.3710004687309265,
    0.019493741914629936
  ],
  "entropy": [
    0.6752208471298218,
    0.34611251950263977
  ],
  "val_success": [
    0.6637931034482759,
    0.8362068965517241
  ],
  "test_short_success": [
    0.625,
    0.84375
  ],
  "test_long_success": [
    0.5859375,
    0.734375
  ],
  "val_success_norm": [
    0.7256686703183683,
    0.9160455692834544
  ],
  "test_short_success_norm": [
    0.6770833333333847,
    0.9140625000000504
  ],
  "test_long_success_norm": [
    0.634765625,
    0.7955729166666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1341/probe.json <==
{
  "task": "rand_105",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9777570962905884,
  "probe_test_acc": 0.9754823446273804,
  "balanced_acc": 0.9866057045812543,
  "majority_baseline": 0.7188504823151125,
  "control_task_acc": 0.1334405094385147,
  "selectivity": 0.8420418351888657,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25663186231226787,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9734126925468445,
  "rowsplit_balanced_acc": 0.982519944190711,
  "rowsplit_probe_gap": 0.2642857084198603,
  "num_control_classes": 7,
  "control_test_acc": 0.9754823446273804,
  "control_majority": 0.7188504823151125,
  "control_probe_gap": 0.25663186231226787
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_105",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9744774699211121,
  "onpolicy_linear_balanced_acc": 0.9838567999813661,
  "onpolicy_linear_majority": 0.7196543408360129,
  "onpolicy_linear_gap": 0.2548231290850992,
  "onpolicy_linear_recovery": 0.9089604948583897,
  "onpolicy_linear_selectivity": 0.8368166983127594,
  "onpolicy_mlp_test_acc": 0.9754823446273804,
  "onpolicy_mlp_balanced_acc": 0.9810731490547384,
  "onpolicy_mlp_majority": 0.7196543408360129,
  "onpolicy_mlp_gap": 0.2558280037913675,
  "onpolicy_mlp_recovery": 0.912544908147559,
  "onpolicy_mlp_selectivity": 0.8267685174942017,
  "random_linear_test_acc": 0.9330787658691406,
  "random_linear_balanced_acc": 0.9671291104041668,
  "random_linear_majority": 0.6115353697749196,
  "random_linear_gap": 0.321543396094221,
  "random_linear_recovery": 0.8277288872037474,
  "random_linear_selectivity": 0.783159151673317,
  "random_mlp_test_acc": 0.9592041969299316,
  "random_mlp_balanced_acc": 0.9794024587880157,
  "random_mlp_majority": 0.6115353697749196,
  "random_mlp_gap": 0.347668827155012,
  "random_mlp_recovery": 0.8949819368460114,
  "random_mlp_selectivity": 0.812299057841301,
  "onpolicy_frac_states_visited": 0.7142857142857143,
  "onpolicy_visitation_entropy_norm": 0.4139961665145625,
  "random_frac_states_visited": 0.7142857142857143,
  "random_visitation_entropy_norm": 0.47026068850562047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_105/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_106",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.3125
  ],
  "train_success": [
    0.203125,
    0.3125
  ],
  "policy_loss": [
    0.21453697979450226,
    0.03102835826575756
  ],
  "value_loss": [
    0.05638902261853218,
    0.08471241593360901
  ],
  "entropy": [
    0.5994742512702942,
    0.04166498780250549
  ],
  "val_success": [
    0.3275862068965517,
    0.35344827586206895
  ],
  "test_short_success": [
    0.265625,
    0.3125
  ],
  "test_long_success": [
    0.25,
    0.3984375
  ],
  "val_success_norm": [
    0.5363972693002681,
    0.5812091809673514
  ],
  "test_short_success_norm": [
    0.41666402829708266,
    0.49019292445907814
  ],
  "test_long_success_norm": [
    0.3921540789195917,
    0.6249955632723445
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1337/probe.json <==
{
  "task": "rand_106",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5574255585670471,
  "probe_test_acc": 0.5446141362190247,
  "balanced_acc": 0.5840775784740454,
  "majority_baseline": 0.30687299035369775,
  "control_task_acc": 0.14389067888259888,
  "selectivity": 0.4007234573364258,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2377411458653269,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5515872836112976,
  "rowsplit_balanced_acc": 0.5915575880704526,
  "rowsplit_probe_gap": 0.23849204551605951,
  "num_control_classes": 7,
  "control_test_acc": 0.5446141362190247,
  "control_majority": 0.30687299035369775,
  "control_probe_gap": 0.2377411458653269
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_106",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5448151230812073,
  "onpolicy_linear_balanced_acc": 0.5846072287190339,
  "onpolicy_linear_majority": 0.30566720257234725,
  "onpolicy_linear_gap": 0.23914792050886002,
  "onpolicy_linear_recovery": 0.3444283798703582,
  "onpolicy_linear_selectivity": 0.39971865713596344,
  "onpolicy_mlp_test_acc": 0.5813906788825989,
  "onpolicy_mlp_balanced_acc": 0.5991887566604198,
  "onpolicy_mlp_majority": 0.30566720257234725,
  "onpolicy_mlp_gap": 0.2757234763102516,
  "onpolicy_mlp_recovery": 0.39710564923873,
  "onpolicy_mlp_selectivity": 0.4397106170654297,
  "random_linear_test_acc": 0.5524517893791199,
  "random_linear_balanced_acc": 0.57124324274725,
  "random_linear_majority": 0.2713022508038585,
  "random_linear_gap": 0.28114953857526137,
  "random_linear_recovery": 0.3858246287784061,
  "random_linear_selectivity": 0.4011254161596298,
  "random_mlp_test_acc": 0.5948553085327148,
  "random_mlp_balanced_acc": 0.6229756688486628,
  "random_mlp_majority": 0.2713022508038585,
  "random_mlp_gap": 0.32355305772885634,
  "random_mlp_recovery": 0.4440154482236043,
  "random_mlp_selectivity": 0.452773317694664,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8160785024554714,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8336162906627274
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_106",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.171875
  ],
  "train_success": [
    0.28125,
    0.171875
  ],
  "policy_loss": [
    -0.02140609733760357,
    -0.16838324069976807
  ],
  "value_loss": [
    0.05319400876760483,
    0.059163305908441544
  ],
  "entropy": [
    0.6860745549201965,
    0.007090544793754816
  ],
  "val_success": [
    0.2413793103448276,
    0.39655172413793105
  ],
  "test_short_success": [
    0.359375,
    0.453125
  ],
  "test_long_success": [
    0.171875,
    0.328125
  ],
  "val_success_norm": [
    0.3842183998933809,
    0.6349108315765296
  ],
  "test_short_success_norm": [
    0.5637219110574396,
    0.7107798612133163
  ],
  "test_long_success_norm": [
    0.26960592925727694,
    0.5147022285770564
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1338/probe.json <==
{
  "task": "rand_106",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.6294823884963989,
  "probe_test_acc": 0.612339198589325,
  "balanced_acc": 0.662932357171977,
  "majority_baseline": 0.29682475884244375,
  "control_task_acc": 0.13906753063201904,
  "selectivity": 0.4732716679573059,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3155144397468812,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6061508059501648,
  "rowsplit_balanced_acc": 0.6549637703957409,
  "rowsplit_probe_gap": 0.3005952503946092,
  "num_control_classes": 7,
  "control_test_acc": 0.6091237664222717,
  "control_majority": 0.29682475884244375,
  "control_probe_gap": 0.312299007579828
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_106",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6147508025169373,
  "onpolicy_linear_balanced_acc": 0.6639606903519385,
  "onpolicy_linear_majority": 0.29863344051446944,
  "onpolicy_linear_gap": 0.3161173620024678,
  "onpolicy_linear_recovery": 0.4507163304654097,
  "onpolicy_linear_selectivity": 0.4764871299266815,
  "onpolicy_mlp_test_acc": 0.6495176553726196,
  "onpolicy_mlp_balanced_acc": 0.6964890456638724,
  "onpolicy_mlp_majority": 0.29863344051446944,
  "onpolicy_mlp_gap": 0.3508842148581502,
  "onpolicy_mlp_recovery": 0.5002864908693855,
  "onpolicy_mlp_selectivity": 0.49939706921577454,
  "random_linear_test_acc": 0.6350482106208801,
  "random_linear_balanced_acc": 0.6448255122725973,
  "random_linear_majority": 0.2713022508038585,
  "random_linear_gap": 0.3637459598170216,
  "random_linear_recovery": 0.4991726133616932,
  "random_linear_selectivity": 0.48131026327610016,
  "random_mlp_test_acc": 0.6304260492324829,
  "random_mlp_balanced_acc": 0.6776060437148161,
  "random_mlp_majority": 0.2713022508038585,
  "random_mlp_gap": 0.3591237984286244,
  "random_mlp_recovery": 0.49282957004435607,
  "random_mlp_selectivity": 0.4871382713317871,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8176110242809436,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8336162906627274
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 1.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_106",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.359375
  ],
  "train_success": [
    0.109375,
    0.359375
  ],
  "policy_loss": [
    -0.1915348619222641,
    0.02675565332174301
  ],
  "value_loss": [
    0.046631261706352234,
    0.0439138188958168
  ],
  "entropy": [
    0.6476638913154602,
    0.0042823608964681625
  ],
  "val_success": [
    0.1724137931034483,
    0.3620689655172414
  ],
  "test_short_success": [
    0.1875,
    0.28125
  ],
  "test_long_success": [
    0.140625,
    0.2890625
  ],
  "val_success_norm": [
    0.28672107019275217,
    0.5997025131564337
  ],
  "test_short_success_norm": [
    0.2941155700055925,
    0.44117353137723664
  ],
  "test_long_success_norm": [
    0.22058666938756757,
    0.45342815374285866
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1339/probe.json <==
{
  "task": "rand_106",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.5312077403068542,
  "probe_test_acc": 0.521503210067749,
  "balanced_acc": 0.534250864489917,
  "majority_baseline": 0.3070739549839228,
  "control_task_acc": 0.1424839198589325,
  "selectivity": 0.37901929020881653,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2144292550838262,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.52182537317276,
  "rowsplit_balanced_acc": 0.5312968043769383,
  "rowsplit_probe_gap": 0.20853172237910922,
  "num_control_classes": 7,
  "control_test_acc": 0.5239148139953613,
  "control_majority": 0.3070739549839228,
  "control_probe_gap": 0.2168408590114385
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_106",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5213022232055664,
  "onpolicy_linear_balanced_acc": 0.5349714093743304,
  "onpolicy_linear_majority": 0.30687299035369775,
  "onpolicy_linear_gap": 0.21442923285186866,
  "onpolicy_linear_recovery": 0.3093649935259201,
  "onpolicy_linear_selectivity": 0.3709806799888611,
  "onpolicy_mlp_test_acc": 0.5502411723136902,
  "onpolicy_mlp_balanced_acc": 0.5684261753522336,
  "onpolicy_mlp_majority": 0.30687299035369775,
  "onpolicy_mlp_gap": 0.24336818195999244,
  "onpolicy_mlp_recovery": 0.35111628687530366,
  "onpolicy_mlp_selectivity": 0.405546635389328,
  "random_linear_test_acc": 0.5146704316139221,
  "random_linear_balanced_acc": 0.5441757873108277,
  "random_linear_majority": 0.2713022508038585,
  "random_linear_gap": 0.24336818081006362,
  "random_linear_recovery": 0.3339768526505451,
  "random_linear_selectivity": 0.368770107626915,
  "random_mlp_test_acc": 0.5817925930023193,
  "random_mlp_balanced_acc": 0.6001577193932023,
  "random_mlp_majority": 0.2713022508038585,
  "random_mlp_gap": 0.31049034219846083,
  "random_mlp_recovery": 0.4260893388801823,
  "random_mlp_selectivity": 0.4405144602060318,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.815818067724876,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8336162906627274
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 1.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.75,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_106",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.359375
  ],
  "train_success": [
    0.328125,
    0.359375
  ],
  "policy_loss": [
    0.04074069857597351,
    0.051053985953330994
  ],
  "value_loss": [
    0.0981629267334938,
    0.07052642107009888
  ],
  "entropy": [
    0.6629047393798828,
    0.05243106186389923
  ],
  "val_success": [
    0.23275862068965517,
    0.28448275862068967
  ],
  "test_short_success": [
    0.234375,
    0.28125
  ],
  "test_long_success": [
    0.203125,
    0.3671875
  ],
  "val_success_norm": [
    0.37290374093694123,
    0.47190825359787913
  ],
  "test_short_success_norm": [
    0.36764471834790213,
    0.4411739578429228
  ],
  "test_long_success_norm": [
    0.31862518912594195,
    0.5759763034144841
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1340/probe.json <==
{
  "task": "rand_106",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.6295669674873352,
  "probe_test_acc": 0.5976688265800476,
  "balanced_acc": 0.6553464977417384,
  "majority_baseline": 0.2984324758842444,
  "control_task_acc": 0.14670418202877045,
  "selectivity": 0.45096464455127716,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.29923635069580323,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.608730137348175,
  "rowsplit_balanced_acc": 0.661169147145274,
  "rowsplit_probe_gap": 0.30357140718944486,
  "num_control_classes": 7,
  "control_test_acc": 0.5976688265800476,
  "control_majority": 0.2984324758842444,
  "control_probe_gap": 0.29923635069580323
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_106",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6047025918960571,
  "onpolicy_linear_balanced_acc": 0.6632120851903346,
  "onpolicy_linear_majority": 0.2980305466237942,
  "onpolicy_linear_gap": 0.30667204527226294,
  "onpolicy_linear_recovery": 0.4368737753434814,
  "onpolicy_linear_selectivity": 0.4535771906375885,
  "onpolicy_mlp_test_acc": 0.6637861728668213,
  "onpolicy_mlp_balanced_acc": 0.7109911662697095,
  "onpolicy_mlp_majority": 0.2980305466237942,
  "onpolicy_mlp_gap": 0.3657556262430271,
  "onpolicy_mlp_recovery": 0.521042083076239,
  "onpolicy_mlp_selectivity": 0.5150723457336426,
  "random_linear_test_acc": 0.6631832718849182,
  "random_linear_balanced_acc": 0.6768391352409188,
  "random_linear_majority": 0.2713022508038585,
  "random_linear_gap": 0.3918810210810597,
  "random_linear_recovery": 0.5377826698564129,
  "random_linear_selectivity": 0.5178858488798141,
  "random_mlp_test_acc": 0.6764469742774963,
  "random_mlp_balanced_acc": 0.7161325540554465,
  "random_mlp_majority": 0.2713022508038585,
  "random_mlp_gap": 0.40514472347363784,
  "random_mlp_recovery": 0.5559845956990683,
  "random_mlp_selectivity": 0.5313505083322525,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.814744862473639,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8336162906627274
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.75,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_106",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.21875
  ],
  "train_success": [
    0.28125,
    0.21875
  ],
  "policy_loss": [
    0.22161747515201569,
    -0.03201533854007721
  ],
  "value_loss": [
    0.16964152455329895,
    0.03959786891937256
  ],
  "entropy": [
    0.6747220754623413,
    0.06995978951454163
  ],
  "val_success": [
    0.27586206896551724,
    0.3103448275862069
  ],
  "test_short_success": [
    0.1875,
    0.28125
  ],
  "test_long_success": [
    0.2109375,
    0.328125
  ],
  "val_success_norm": [
    0.44228598595890384,
    0.5180673213543243
  ],
  "test_short_success_norm": [
    0.2941159123258074,
    0.4411738751114723
  ],
  "test_long_success_norm": [
    0.33088000407981016,
    0.5147022285715124
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1341/probe.json <==
{
  "task": "rand_106",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.4857916235923767,
  "probe_test_acc": 0.4756832718849182,
  "balanced_acc": 0.5245149152400536,
  "majority_baseline": 0.2837620578778135,
  "control_task_acc": 0.14650321006774902,
  "selectivity": 0.3291800618171692,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1919212140071047,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.47361111640930176,
  "rowsplit_balanced_acc": 0.5175975906312525,
  "rowsplit_probe_gap": 0.1791666719648573,
  "num_control_classes": 7,
  "control_test_acc": 0.4756832718849182,
  "control_majority": 0.2837620578778135,
  "control_probe_gap": 0.1919212140071047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_106",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.475482314825058,
  "onpolicy_linear_balanced_acc": 0.5238955258365879,
  "onpolicy_linear_majority": 0.28436495176848875,
  "onpolicy_linear_gap": 0.19111736305656923,
  "onpolicy_linear_recovery": 0.26705981425708747,
  "onpolicy_linear_selectivity": 0.32415594160556793,
  "onpolicy_mlp_test_acc": 0.44995981454849243,
  "onpolicy_mlp_balanced_acc": 0.38339517260256395,
  "onpolicy_mlp_majority": 0.28436495176848875,
  "onpolicy_mlp_gap": 0.16559486278000368,
  "onpolicy_mlp_recovery": 0.23139568581670833,
  "onpolicy_mlp_selectivity": 0.315514475107193,
  "random_linear_test_acc": 0.46442925930023193,
  "random_linear_balanced_acc": 0.4991047812596407,
  "random_linear_majority": 0.2713022508038585,
  "random_linear_gap": 0.19312700849637343,
  "random_linear_recovery": 0.2650303348808478,
  "random_linear_selectivity": 0.32596462965011597,
  "random_mlp_test_acc": 0.4809083640575409,
  "random_mlp_balanced_acc": 0.52683538386795,
  "random_mlp_majority": 0.2713022508038585,
  "random_mlp_gap": 0.2096061132536824,
  "random_mlp_recovery": 0.287644793036493,
  "random_mlp_selectivity": 0.34344856441020966,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.8279670129933031,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.8336162906627274
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_106/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.75,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_107",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.25
  ],
  "train_success": [
    0.421875,
    0.25
  ],
  "policy_loss": [
    -0.06939799338579178,
    -0.013568045571446419
  ],
  "value_loss": [
    0.1356954127550125,
    0.08730324357748032
  ],
  "entropy": [
    0.5988873839378357,
    0.10533612221479416
  ],
  "val_success": [
    0.3879310344827586,
    0.45689655172413796
  ],
  "test_short_success": [
    0.34375,
    0.484375
  ],
  "test_long_success": [
    0.390625,
    0.484375
  ],
  "val_success_norm": [
    0.45967676175380306,
    0.5501927178857445
  ],
  "test_short_success_norm": [
    0.4034288194449249,
    0.5684678819443171
  ],
  "test_long_success_norm": [
    0.45844184027777773,
    0.5684678819444444
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1337/probe.json <==
{
  "task": "rand_107",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5866881012916565,
  "probe_test_acc": 0.549035370349884,
  "balanced_acc": 0.5344240899138684,
  "majority_baseline": 0.4638263665594855,
  "control_task_acc": 0.1738343983888626,
  "selectivity": 0.3752009719610214,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08520900379039853,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5525793433189392,
  "rowsplit_balanced_acc": 0.547084046851177,
  "rowsplit_probe_gap": 0.08432537506497095,
  "num_control_classes": 4,
  "control_test_acc": 0.5255225300788879,
  "control_majority": 0.4638263665594855,
  "control_probe_gap": 0.061696163519402436
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_107",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5540595054626465,
  "onpolicy_linear_balanced_acc": 0.5398322996319346,
  "onpolicy_linear_majority": 0.4632234726688103,
  "onpolicy_linear_gap": 0.09083603279383617,
  "onpolicy_linear_recovery": 0.16922504649274758,
  "onpolicy_linear_selectivity": 0.38143089413642883,
  "onpolicy_mlp_test_acc": 0.5866157412528992,
  "onpolicy_mlp_balanced_acc": 0.6026826652126016,
  "onpolicy_mlp_majority": 0.4632234726688103,
  "onpolicy_mlp_gap": 0.12339226858408886,
  "onpolicy_mlp_recovery": 0.2298764239889278,
  "onpolicy_mlp_selectivity": 0.4137861579656601,
  "random_linear_test_acc": 0.5456189513206482,
  "random_linear_balanced_acc": 0.5084994291139844,
  "random_linear_majority": 0.4409163987138264,
  "random_linear_gap": 0.10470255260682182,
  "random_linear_recovery": 0.18727530617237434,
  "random_linear_selectivity": 0.37057875096797943,
  "random_mlp_test_acc": 0.5741559267044067,
  "random_mlp_balanced_acc": 0.5705937419017042,
  "random_mlp_majority": 0.4409163987138264,
  "random_mlp_gap": 0.13323952799058036,
  "random_mlp_recovery": 0.23831771792995252,
  "random_mlp_selectivity": 0.4129822999238968,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6535693079638514,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.7069910836486977
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.0,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.75,
  "17": 0.0,
  "18": 0.75,
  "19": 0.75,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_107",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.5
  ],
  "train_success": [
    0.4375,
    0.5
  ],
  "policy_loss": [
    -0.27425697445869446,
    0.24290992319583893
  ],
  "value_loss": [
    0.16511933505535126,
    0.08475044369697571
  ],
  "entropy": [
    0.6861200928688049,
    0.18090222775936127
  ],
  "val_success": [
    0.3103448275862069,
    0.3620689655172414
  ],
  "test_short_success": [
    0.5,
    0.4375
  ],
  "test_long_success": [
    0.3828125,
    0.4921875
  ],
  "val_success_norm": [
    0.36459847812876234,
    0.43084666429798507
  ],
  "test_short_success_norm": [
    0.5868055555553279,
    0.5134548611114791
  ],
  "test_long_success_norm": [
    0.4492730034722222,
    0.5776367187499999
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1338/probe.json <==
{
  "task": "rand_107",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5987821221351624,
  "probe_test_acc": 0.5689308643341064,
  "balanced_acc": 0.5721667799359196,
  "majority_baseline": 0.4610128617363344,
  "control_task_acc": 0.16680064797401428,
  "selectivity": 0.40213021636009216,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10791800259777207,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5795634984970093,
  "rowsplit_balanced_acc": 0.5840704383147645,
  "rowsplit_probe_gap": 0.12242064135415215,
  "num_control_classes": 4,
  "control_test_acc": 0.5377813577651978,
  "control_majority": 0.4610128617363344,
  "control_probe_gap": 0.07676849602886338
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_107",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5727491974830627,
  "onpolicy_linear_balanced_acc": 0.5730550686037202,
  "onpolicy_linear_majority": 0.4620176848874598,
  "onpolicy_linear_gap": 0.11073151259560293,
  "onpolicy_linear_recovery": 0.20582742124606654,
  "onpolicy_linear_selectivity": 0.41036978363990784,
  "onpolicy_mlp_test_acc": 0.6191720366477966,
  "onpolicy_mlp_balanced_acc": 0.6373431099436782,
  "onpolicy_mlp_majority": 0.4620176848874598,
  "onpolicy_mlp_gap": 0.15715435176033682,
  "onpolicy_mlp_recovery": 0.2921180628910855,
  "onpolicy_mlp_selectivity": 0.4489549994468689,
  "random_linear_test_acc": 0.5560691356658936,
  "random_linear_balanced_acc": 0.5431853343856091,
  "random_linear_majority": 0.4409163987138264,
  "random_linear_gap": 0.11515273695206718,
  "random_linear_recovery": 0.20596693712202957,
  "random_linear_selectivity": 0.39067524671554565,
  "random_mlp_test_acc": 0.5948553085327148,
  "random_mlp_balanced_acc": 0.6069019899521725,
  "random_mlp_majority": 0.4409163987138264,
  "random_mlp_gap": 0.15393890981888847,
  "random_mlp_recovery": 0.2753414864337847,
  "random_mlp_selectivity": 0.4266479164361954,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6742878733676653,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.7069910836486977
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_107",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.515625
  ],
  "train_success": [
    0.4375,
    0.515625
  ],
  "policy_loss": [
    -0.09584956616163254,
    -0.06321223080158234
  ],
  "value_loss": [
    0.11863929778337479,
    0.046125926077365875
  ],
  "entropy": [
    0.6462752223014832,
    0.18458476662635803
  ],
  "val_success": [
    0.4396551724137931,
    0.4396551724137931
  ],
  "test_short_success": [
    0.4375,
    0.5
  ],
  "test_long_success": [
    0.3671875,
    0.4140625
  ],
  "val_success_norm": [
    0.5226543794449529,
    0.5242052008979496
  ],
  "test_short_success_norm": [
    0.5134548611109151,
    0.5868055555558855
  ],
  "test_long_success_norm": [
    0.43093532986111105,
    0.48594835069444436
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1339/probe.json <==
{
  "task": "rand_107",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5833896994590759,
  "probe_test_acc": 0.561093270778656,
  "balanced_acc": 0.5837752845574892,
  "majority_baseline": 0.45538585209003213,
  "control_task_acc": 0.16941317915916443,
  "selectivity": 0.3916800916194916,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10570741868862388,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.553174614906311,
  "rowsplit_balanced_acc": 0.5523936377705441,
  "rowsplit_probe_gap": 0.0970238212555174,
  "num_control_classes": 4,
  "control_test_acc": 0.5502411723136902,
  "control_majority": 0.45538585209003213,
  "control_probe_gap": 0.09485532022365806
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_107",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5673231482505798,
  "onpolicy_linear_balanced_acc": 0.5754489646379563,
  "onpolicy_linear_majority": 0.45518488745980706,
  "onpolicy_linear_gap": 0.11213826079077277,
  "onpolicy_linear_recovery": 0.20582810243263933,
  "onpolicy_linear_selectivity": 0.39911575615406036,
  "onpolicy_mlp_test_acc": 0.6045016050338745,
  "onpolicy_mlp_balanced_acc": 0.6242681588475312,
  "onpolicy_mlp_majority": 0.45518488745980706,
  "onpolicy_mlp_gap": 0.14931671757406745,
  "onpolicy_mlp_recovery": 0.27406860444432296,
  "onpolicy_mlp_selectivity": 0.44091638922691345,
  "random_linear_test_acc": 0.5492363572120667,
  "random_linear_balanced_acc": 0.5383517395823327,
  "random_linear_majority": 0.4409163987138264,
  "random_linear_gap": 0.10831995849824028,
  "random_linear_recovery": 0.1937455476230207,
  "random_linear_selectivity": 0.38886658847332,
  "random_mlp_test_acc": 0.5775723457336426,
  "random_mlp_balanced_acc": 0.5910189902591562,
  "random_mlp_majority": 0.4409163987138264,
  "random_mlp_gap": 0.1366559470198162,
  "random_mlp_recovery": 0.24442846598512058,
  "random_mlp_selectivity": 0.4147909879684448,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6843015040604119,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.7069910836486977
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_107",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.421875
  ],
  "train_success": [
    0.453125,
    0.421875
  ],
  "policy_loss": [
    0.3839248716831207,
    0.030713234096765518
  ],
  "value_loss": [
    0.10164272040128708,
    0.07589524239301682
  ],
  "entropy": [
    0.6638953685760498,
    0.12397225201129913
  ],
  "val_success": [
    0.49137931034482757,
    0.47413793103448276
  ],
  "test_short_success": [
    0.421875,
    0.40625
  ],
  "test_long_success": [
    0.375,
    0.4765625
  ],
  "val_success_norm": [
    0.5885079330281932,
    0.5675308014327373
  ],
  "test_short_success_norm": [
    0.49511718750103356,
    0.4767795138889648
  ],
  "test_long_success_norm": [
    0.44010416666666663,
    0.5592990451388888
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1340/probe.json <==
{
  "task": "rand_107",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.621870756149292,
  "probe_test_acc": 0.5892282724380493,
  "balanced_acc": 0.6202822594584125,
  "majority_baseline": 0.467443729903537,
  "control_task_acc": 0.175241157412529,
  "selectivity": 0.4139871150255203,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12178454253451232,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.591865062713623,
  "rowsplit_balanced_acc": 0.6077900422512265,
  "rowsplit_probe_gap": 0.1230158563644167,
  "num_control_classes": 4,
  "control_test_acc": 0.55506432056427,
  "control_majority": 0.467443729903537,
  "control_probe_gap": 0.08762059066073302
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_107",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5946543216705322,
  "onpolicy_linear_balanced_acc": 0.60634700971123,
  "onpolicy_linear_majority": 0.4670418006430868,
  "onpolicy_linear_gap": 0.1276125210274454,
  "onpolicy_linear_recovery": 0.2394418946578312,
  "onpolicy_linear_selectivity": 0.42021702229976654,
  "onpolicy_mlp_test_acc": 0.6227893829345703,
  "onpolicy_mlp_balanced_acc": 0.5977488392824724,
  "onpolicy_mlp_majority": 0.4670418006430868,
  "onpolicy_mlp_gap": 0.1557475822914835,
  "onpolicy_mlp_recovery": 0.29223226601901275,
  "onpolicy_mlp_selectivity": 0.4495578706264496,
  "random_linear_test_acc": 0.576567530632019,
  "random_linear_balanced_acc": 0.5634117406970203,
  "random_linear_majority": 0.4409163987138264,
  "random_linear_gap": 0.13565113191819267,
  "random_linear_recovery": 0.24263121223038345,
  "random_linear_selectivity": 0.40112540125846863,
  "random_mlp_test_acc": 0.6159566044807434,
  "random_mlp_balanced_acc": 0.6165870476440112,
  "random_mlp_majority": 0.4409163987138264,
  "random_mlp_gap": 0.17504020576691703,
  "random_mlp_recovery": 0.3130841351172463,
  "random_mlp_selectivity": 0.4511656016111374,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6528963971948799,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.7069910836486977
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 1.0,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 1.0,
  "21": 0.75,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_107",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.515625
  ],
  "train_success": [
    0.484375,
    0.515625
  ],
  "policy_loss": [
    0.1764809638261795,
    0.15294678509235382
  ],
  "value_loss": [
    0.29826071858406067,
    0.0484812930226326
  ],
  "entropy": [
    0.6751567125320435,
    0.23102159798145294
  ],
  "val_success": [
    0.39655172413793105,
    0.46551724137931033
  ],
  "test_short_success": [
    0.390625,
    0.4375
  ],
  "test_long_success": [
    0.3359375,
    0.484375
  ],
  "val_success_norm": [
    0.4718390601148933,
    0.5525568161313728
  ],
  "test_short_success_norm": [
    0.45844184027855667,
    0.5134548611111266
  ],
  "test_long_success_norm": [
    0.39425998263888884,
    0.5684678819444443
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1341/probe.json <==
{
  "task": "rand_107",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5957374572753906,
  "probe_test_acc": 0.5771704316139221,
  "balanced_acc": 0.5749039678910423,
  "majority_baseline": 0.4565916398713826,
  "control_task_acc": 0.16961415112018585,
  "selectivity": 0.40755628049373627,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12057879174253949,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5638889074325562,
  "rowsplit_balanced_acc": 0.5520366948025833,
  "rowsplit_probe_gap": 0.10773811378176251,
  "num_control_classes": 4,
  "control_test_acc": 0.5508440732955933,
  "control_majority": 0.4565916398713826,
  "control_probe_gap": 0.09425243342421064
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_107",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5811896920204163,
  "onpolicy_linear_balanced_acc": 0.5780431654405963,
  "onpolicy_linear_majority": 0.45980707395498394,
  "onpolicy_linear_gap": 0.12138261806543232,
  "onpolicy_linear_recovery": 0.2247023465377944,
  "onpolicy_linear_selectivity": 0.41659966111183167,
  "onpolicy_mlp_test_acc": 0.6133440732955933,
  "onpolicy_mlp_balanced_acc": 0.6038640876438205,
  "onpolicy_mlp_majority": 0.45980707395498394,
  "onpolicy_mlp_gap": 0.15353699934060933,
  "onpolicy_mlp_recovery": 0.28422623092219945,
  "onpolicy_mlp_selectivity": 0.4489549994468689,
  "random_linear_test_acc": 0.5389871597290039,
  "random_linear_balanced_acc": 0.5162443005411124,
  "random_linear_majority": 0.4409163987138264,
  "random_linear_gap": 0.09807076101517753,
  "random_linear_recovery": 0.17541341006884378,
  "random_linear_selectivity": 0.36314310133457184,
  "random_mlp_test_acc": 0.5705385804176331,
  "random_mlp_balanced_acc": 0.5722393610970363,
  "random_mlp_majority": 0.4409163987138264,
  "random_mlp_gap": 0.12962218170380668,
  "random_mlp_recovery": 0.23184758309063339,
  "random_mlp_selectivity": 0.39811092615127563,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6789717811527074,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.7069910836486977
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_107/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 1.0,
  "28": 0.25,
  "29": 0.75,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_108",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.734375
  ],
  "train_success": [
    0.453125,
    0.734375
  ],
  "policy_loss": [
    -0.05136999860405922,
    0.11889824271202087
  ],
  "value_loss": [
    0.15475240349769592,
    0.07650676369667053
  ],
  "entropy": [
    0.5993717312812805,
    0.2630563974380493
  ],
  "val_success": [
    0.5258620689655172,
    0.7155172413793104
  ],
  "test_short_success": [
    0.5,
    0.71875
  ],
  "test_long_success": [
    0.484375,
    0.734375
  ],
  "val_success_norm": [
    0.7016350518821652,
    0.9544885995090825
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.6458333333333333,
    0.9791666666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1337/probe.json <==
{
  "task": "rand_108",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.981309175491333,
  "probe_test_acc": 0.9827170372009277,
  "balanced_acc": 0.9863665843932156,
  "majority_baseline": 0.6718247588424437,
  "control_task_acc": 0.26406753063201904,
  "selectivity": 0.7186495065689087,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.310892278358484,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9809523820877075,
  "rowsplit_balanced_acc": 0.9835366250632661,
  "rowsplit_probe_gap": 0.321428572563898,
  "num_control_classes": 4,
  "control_test_acc": 0.9827170372009277,
  "control_majority": 0.6718247588424437,
  "control_probe_gap": 0.310892278358484
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_108",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9953778386116028,
  "onpolicy_linear_balanced_acc": 0.9970520822971584,
  "onpolicy_linear_majority": 0.6734324758842444,
  "onpolicy_linear_gap": 0.3219453627273584,
  "onpolicy_linear_recovery": 0.9858462307269756,
  "onpolicy_linear_selectivity": 0.731511265039444,
  "onpolicy_mlp_test_acc": 0.9957797527313232,
  "onpolicy_mlp_balanced_acc": 0.9969870105109586,
  "onpolicy_mlp_majority": 0.6734324758842444,
  "onpolicy_mlp_gap": 0.32234727684707887,
  "onpolicy_mlp_recovery": 0.9870769535945012,
  "onpolicy_mlp_selectivity": 0.734525740146637,
  "random_linear_test_acc": 0.9903537034988403,
  "random_linear_balanced_acc": 0.993216306342767,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.5068328031772968,
  "random_linear_recovery": 0.9813229683308285,
  "random_linear_selectivity": 0.7357315123081207,
  "random_mlp_test_acc": 0.9899517893791199,
  "random_mlp_balanced_acc": 0.9929243710449328,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.5064308890575764,
  "random_mlp_recovery": 0.9805447875293776,
  "random_mlp_selectivity": 0.73754021525383,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.5433068598432428,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.6219621833752993
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 1.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_108",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.75
  ],
  "train_success": [
    0.5,
    0.75
  ],
  "policy_loss": [
    -0.1237458735704422,
    -0.13698086142539978
  ],
  "value_loss": [
    0.1953362375497818,
    0.05591726675629616
  ],
  "entropy": [
    0.6857532858848572,
    0.06962746381759644
  ],
  "val_success": [
    0.5862068965517241,
    0.75
  ],
  "test_short_success": [
    0.46875,
    0.6875
  ],
  "test_long_success": [
    0.5234375,
    0.6953125
  ],
  "val_success_norm": [
    0.7822331308804604,
    1.0005922283433977
  ],
  "test_short_success_norm": [
    0.625,
    0.9166666666666665
  ],
  "test_long_success_norm": [
    0.6979166666666666,
    0.9270833333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1338/probe.json <==
{
  "task": "rand_108",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9972090721130371,
  "probe_test_acc": 0.9969855546951294,
  "balanced_acc": 0.9974089118957679,
  "majority_baseline": 0.6607717041800643,
  "control_task_acc": 0.2546221911907196,
  "selectivity": 0.7423633635044098,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33621385051506514,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9972222447395325,
  "rowsplit_balanced_acc": 0.9972833682152831,
  "rowsplit_probe_gap": 0.3349206574379452,
  "num_control_classes": 4,
  "control_test_acc": 0.9969855546951294,
  "control_majority": 0.6607717041800643,
  "control_probe_gap": 0.33621385051506514
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_108",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.99256432056427,
  "onpolicy_linear_balanced_acc": 0.993222657313551,
  "onpolicy_linear_majority": 0.6639871382636656,
  "onpolicy_linear_gap": 0.3285771823006044,
  "onpolicy_linear_recovery": 0.9778708487606504,
  "onpolicy_linear_selectivity": 0.7401527464389801,
  "onpolicy_mlp_test_acc": 0.9933681488037109,
  "onpolicy_mlp_balanced_acc": 0.9938697680537292,
  "onpolicy_mlp_majority": 0.6639871382636656,
  "onpolicy_mlp_gap": 0.3293810105400453,
  "onpolicy_mlp_recovery": 0.9802631031383168,
  "onpolicy_mlp_selectivity": 0.7415594756603241,
  "random_linear_test_acc": 0.9616157412528992,
  "random_linear_balanced_acc": 0.9730681189120757,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.47809484093135574,
  "random_linear_recovery": 0.9256809060211776,
  "random_linear_selectivity": 0.7041800618171692,
  "random_mlp_test_acc": 0.9622186422348022,
  "random_mlp_balanced_acc": 0.9734540460443095,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.4786977419132588,
  "random_mlp_recovery": 0.9268482349262164,
  "random_mlp_selectivity": 0.7021704018115997,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.5431439202084114,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.6219621833752993
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_108",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.703125
  ],
  "train_success": [
    0.5,
    0.703125
  ],
  "policy_loss": [
    -0.5498754382133484,
    0.1043565571308136
  ],
  "value_loss": [
    0.21591156721115112,
    0.042235735803842545
  ],
  "entropy": [
    0.6466071009635925,
    0.11810040473937988
  ],
  "val_success": [
    0.5,
    0.7844827586206896
  ],
  "test_short_success": [
    0.46875,
    0.71875
  ],
  "test_long_success": [
    0.5234375,
    0.703125
  ],
  "val_success_norm": [
    0.6670609715849346,
    1.0466531837488149
  ],
  "test_short_success_norm": [
    0.625,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.6979166666666666,
    0.9375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1339/probe.json <==
{
  "task": "rand_108",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.988413393497467,
  "probe_test_acc": 0.9983922839164734,
  "balanced_acc": 0.998400751700734,
  "majority_baseline": 0.677652733118971,
  "control_task_acc": 0.25502410531044006,
  "selectivity": 0.7433681786060333,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3207395507975024,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9912698268890381,
  "rowsplit_balanced_acc": 0.9918454859984602,
  "rowsplit_probe_gap": 0.3200396681588794,
  "num_control_classes": 4,
  "control_test_acc": 0.9983922839164734,
  "control_majority": 0.677652733118971,
  "control_probe_gap": 0.3207395507975024
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_108",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9989951848983765,
  "onpolicy_linear_balanced_acc": 0.9991109826380139,
  "onpolicy_linear_majority": 0.6736334405144695,
  "onpolicy_linear_gap": 0.32536174438390697,
  "onpolicy_linear_recovery": 0.9969212069300007,
  "onpolicy_linear_selectivity": 0.7453778088092804,
  "onpolicy_mlp_test_acc": 0.9989951848983765,
  "onpolicy_mlp_balanced_acc": 0.9992415832277822,
  "onpolicy_mlp_majority": 0.6736334405144695,
  "onpolicy_mlp_gap": 0.32536174438390697,
  "onpolicy_mlp_recovery": 0.9969212069300007,
  "onpolicy_mlp_selectivity": 0.7355305552482605,
  "random_linear_test_acc": 0.8496784567832947,
  "random_linear_balanced_acc": 0.8944347053159181,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.36615755646175124,
  "random_linear_recovery": 0.708949416713492,
  "random_linear_selectivity": 0.6006832867860794,
  "random_mlp_test_acc": 0.8127009868621826,
  "random_mlp_balanced_acc": 0.8684726219558961,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.3291800865406392,
  "random_mlp_recovery": 0.637354128648335,
  "random_mlp_selectivity": 0.5769694745540619,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.5385024427192782,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.6219621833752993
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 1.0,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_108",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.5625
  ],
  "train_success": [
    0.390625,
    0.5625
  ],
  "policy_loss": [
    0.24944834411144257,
    0.04442576691508293
  ],
  "value_loss": [
    0.10888075083494186,
    0.06964096426963806
  ],
  "entropy": [
    0.6634773015975952,
    0.05381789430975914
  ],
  "val_success": [
    0.47413793103448276,
    0.47413793103448276
  ],
  "test_short_success": [
    0.4375,
    0.453125
  ],
  "test_long_success": [
    0.5546875,
    0.5546875
  ],
  "val_success_norm": [
    0.6325432610547559,
    0.6325399568171106
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.6041666666666666
  ],
  "test_long_success_norm": [
    0.7395833333333334,
    0.7395833333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1340/probe.json <==
{
  "task": "rand_108",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6400541067123413,
  "probe_test_acc": 0.6245980858802795,
  "balanced_acc": 0.7355618648134943,
  "majority_baseline": 0.4766881028938907,
  "control_task_acc": 0.2552250921726227,
  "selectivity": 0.36937299370765686,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.14790998298638885,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6337301731109619,
  "rowsplit_balanced_acc": 0.7415217378530675,
  "rowsplit_probe_gap": 0.15476191914270793,
  "num_control_classes": 4,
  "control_test_acc": 0.6245980858802795,
  "control_majority": 0.4766881028938907,
  "control_probe_gap": 0.14790998298638885
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_108",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.63987135887146,
  "onpolicy_linear_balanced_acc": 0.7460258162380988,
  "onpolicy_linear_majority": 0.4867363344051447,
  "onpolicy_linear_gap": 0.15313502446631527,
  "onpolicy_linear_recovery": 0.29835547444964167,
  "onpolicy_linear_selectivity": 0.3850482106208801,
  "onpolicy_mlp_test_acc": 0.6394694447517395,
  "onpolicy_mlp_balanced_acc": 0.7439180149935635,
  "onpolicy_mlp_majority": 0.4867363344051447,
  "onpolicy_mlp_gap": 0.1527331103465948,
  "onpolicy_mlp_recovery": 0.29757241859226935,
  "onpolicy_mlp_selectivity": 0.394694522023201,
  "random_linear_test_acc": 0.5655144453048706,
  "random_linear_balanced_acc": 0.6950061589700117,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.08199354498332717,
  "random_linear_recovery": 0.15875481705721248,
  "random_linear_selectivity": 0.30908358097076416,
  "random_mlp_test_acc": 0.576567530632019,
  "random_mlp_balanced_acc": 0.703398210362075,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.09304663031047561,
  "random_mlp_recovery": 0.1801556546400493,
  "random_mlp_selectivity": 0.3283762186765671,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.6237343879550353,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.6219621833752993
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_108",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.53125
  ],
  "train_success": [
    0.515625,
    0.53125
  ],
  "policy_loss": [
    0.23838992416858673,
    0.05137518048286438
  ],
  "value_loss": [
    0.2651219666004181,
    0.04995675012469292
  ],
  "entropy": [
    0.6747788786888123,
    0.17835813760757446
  ],
  "val_success": [
    0.5172413793103449,
    0.5172413793103449
  ],
  "test_short_success": [
    0.5,
    0.484375
  ],
  "test_long_success": [
    0.5078125,
    0.4609375
  ],
  "val_success_norm": [
    0.6899584655473745,
    0.6900947931926663
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.6458333333333333
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.6145833333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1341/probe.json <==
{
  "task": "rand_108",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6003890633583069,
  "probe_test_acc": 0.5858119130134583,
  "balanced_acc": 0.7072295351302539,
  "majority_baseline": 0.46523311897106107,
  "control_task_acc": 0.25040194392204285,
  "selectivity": 0.3354099690914154,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12057879404239719,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5859127044677734,
  "rowsplit_balanced_acc": 0.7075296757323039,
  "rowsplit_probe_gap": 0.11428572034078932,
  "num_control_classes": 4,
  "control_test_acc": 0.5858119130134583,
  "control_majority": 0.46523311897106107,
  "control_probe_gap": 0.12057879404239719
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_108",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5874196290969849,
  "onpolicy_linear_balanced_acc": 0.709374569413651,
  "onpolicy_linear_majority": 0.4807073954983923,
  "onpolicy_linear_gap": 0.10671223359859255,
  "onpolicy_linear_recovery": 0.20549538482453425,
  "onpolicy_linear_selectivity": 0.34043410420417786,
  "onpolicy_mlp_test_acc": 0.61756432056427,
  "onpolicy_mlp_balanced_acc": 0.7303762228652312,
  "onpolicy_mlp_majority": 0.4807073954983923,
  "onpolicy_mlp_gap": 0.1368569250658777,
  "onpolicy_mlp_recovery": 0.2635449145231453,
  "onpolicy_mlp_selectivity": 0.3735932558774948,
  "random_linear_test_acc": 0.5518488883972168,
  "random_linear_balanced_acc": 0.6854714149719211,
  "random_linear_majority": 0.48352090032154343,
  "random_linear_gap": 0.06832798807567336,
  "random_linear_recovery": 0.13229574656208198,
  "random_linear_selectivity": 0.2966237962245941,
  "random_mlp_test_acc": 0.5874196290969849,
  "random_mlp_balanced_acc": 0.7115378674373997,
  "random_mlp_majority": 0.48352090032154343,
  "random_mlp_gap": 0.10389872877544143,
  "random_mlp_recovery": 0.2011673441192983,
  "random_mlp_selectivity": 0.33963024616241455,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.6255392283441669,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.6219621833752993
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_108/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_109",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.09375
  ],
  "train_success": [
    0.421875,
    0.09375
  ],
  "policy_loss": [
    -0.1762060821056366,
    -0.37117674946784973
  ],
  "value_loss": [
    0.15705981850624084,
    0.08306426554918289
  ],
  "entropy": [
    0.5993327498435974,
    0.11583816260099411
  ],
  "val_success": [
    0.45689655172413796,
    0.41379310344827586
  ],
  "test_short_success": [
    0.375,
    0.46875
  ],
  "test_long_success": [
    0.4296875,
    0.5625
  ],
  "val_success_norm": [
    0.6383433210890028,
    0.5745339741061241
  ],
  "test_short_success_norm": [
    0.5182293376447564,
    0.6477869260470512
  ],
  "test_long_success_norm": [
    0.5938042534763428,
    0.777343750004492
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1337/probe.json <==
{
  "task": "rand_109",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.508457362651825,
  "probe_test_acc": 0.5034164190292358,
  "balanced_acc": 0.47442501760528105,
  "majority_baseline": 0.4170016077170418,
  "control_task_acc": 0.2544212341308594,
  "selectivity": 0.24899518489837646,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08641481131219403,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.48055556416511536,
  "rowsplit_balanced_acc": 0.4582986106047541,
  "rowsplit_probe_gap": 0.05853175464130583,
  "num_control_classes": 4,
  "control_test_acc": 0.5034164190292358,
  "control_majority": 0.4170016077170418,
  "control_probe_gap": 0.08641481131219403
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_109",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5,
  "onpolicy_linear_balanced_acc": 0.47420986079491434,
  "onpolicy_linear_majority": 0.41740353697749194,
  "onpolicy_linear_gap": 0.08259646302250806,
  "onpolicy_linear_recovery": 0.14177302518109697,
  "onpolicy_linear_selectivity": 0.23573151230812073,
  "onpolicy_mlp_test_acc": 0.4891479015350342,
  "onpolicy_mlp_balanced_acc": 0.4554450063861655,
  "onpolicy_mlp_majority": 0.41740353697749194,
  "onpolicy_mlp_gap": 0.07174436455754224,
  "onpolicy_mlp_recovery": 0.12314589790904802,
  "onpolicy_mlp_selectivity": 0.24356912076473236,
  "random_linear_test_acc": 0.44332796335220337,
  "random_linear_balanced_acc": 0.42202208061513224,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.06772506946152812,
  "random_linear_recovery": 0.10846473950452654,
  "random_linear_selectivity": 0.1959405094385147,
  "random_mlp_test_acc": 0.46000802516937256,
  "random_mlp_balanced_acc": 0.4597233451946498,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.08440513127869731,
  "random_mlp_recovery": 0.13517860741641385,
  "random_mlp_selectivity": 0.21764467656612396,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9142713209292849,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9661922742900722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.75,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_109",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.34375
  ],
  "train_success": [
    0.421875,
    0.34375
  ],
  "policy_loss": [
    -0.04841842129826546,
    0.18579427897930145
  ],
  "value_loss": [
    0.10712505131959915,
    0.08099886775016785
  ],
  "entropy": [
    0.6862582564353943,
    0.05123298242688179
  ],
  "val_success": [
    0.3620689655172414,
    0.46551724137931033
  ],
  "test_short_success": [
    0.34375,
    0.359375
  ],
  "test_long_success": [
    0.3984375,
    0.4609375
  ],
  "val_success_norm": [
    0.5017842722031095,
    0.6455052935516407
  ],
  "test_short_success_norm": [
    0.475044144039249,
    0.49663639693961137
  ],
  "test_long_success_norm": [
    0.5506184895873499,
    0.6369900173676568
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1338/probe.json <==
{
  "task": "rand_109",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5539580583572388,
  "probe_test_acc": 0.5299437046051025,
  "balanced_acc": 0.549783725899456,
  "majority_baseline": 0.4379019292604502,
  "control_task_acc": 0.2483922839164734,
  "selectivity": 0.28155142068862915,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09204177534465235,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5170634984970093,
  "rowsplit_balanced_acc": 0.5378684645716676,
  "rowsplit_probe_gap": 0.0771825461160569,
  "num_control_classes": 4,
  "control_test_acc": 0.5313504934310913,
  "control_majority": 0.4379019292604502,
  "control_probe_gap": 0.09344856417064112
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_109",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5267282724380493,
  "onpolicy_linear_balanced_acc": 0.5583438995601588,
  "onpolicy_linear_majority": 0.4385048231511254,
  "onpolicy_linear_gap": 0.08822344928692394,
  "onpolicy_linear_recovery": 0.15712236351171563,
  "onpolicy_linear_selectivity": 0.27411574125289917,
  "onpolicy_mlp_test_acc": 0.5510450005531311,
  "onpolicy_mlp_balanced_acc": 0.5519802504847365,
  "onpolicy_mlp_majority": 0.4385048231511254,
  "onpolicy_mlp_gap": 0.11254017740200573,
  "onpolicy_mlp_recovery": 0.20042946412039386,
  "onpolicy_mlp_selectivity": 0.3086816519498825,
  "random_linear_test_acc": 0.4740755558013916,
  "random_linear_balanced_acc": 0.4820460336232133,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.09847266191071635,
  "random_linear_recovery": 0.15770838933624864,
  "random_linear_selectivity": 0.2210610806941986,
  "random_mlp_test_acc": 0.48733922839164734,
  "random_mlp_balanced_acc": 0.471495252265305,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.11173633450097209,
  "random_mlp_recovery": 0.17895075651008596,
  "random_mlp_selectivity": 0.24196141958236694,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8793277709503509,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9661922742900722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.0,
  "15": 0.75,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_109",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.484375
  ],
  "train_success": [
    0.328125,
    0.484375
  ],
  "policy_loss": [
    -0.5408279299736023,
    -0.3367918133735657
  ],
  "value_loss": [
    0.1646651327610016,
    0.0440433993935585
  ],
  "entropy": [
    0.6468304991722107,
    0.057673465460538864
  ],
  "val_success": [
    0.3793103448275862,
    0.39655172413793105
  ],
  "test_short_success": [
    0.21875,
    0.421875
  ],
  "test_long_success": [
    0.3125,
    0.3203125
  ],
  "val_success_norm": [
    0.5279930874648946,
    0.5578422473418082
  ],
  "test_short_success_norm": [
    0.30230061258302887,
    0.583007961829588
  ],
  "test_long_success_norm": [
    0.4318576388914389,
    0.44265407986528615
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1339/probe.json <==
{
  "task": "rand_109",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.469468891620636,
  "probe_test_acc": 0.4489549696445465,
  "balanced_acc": 0.42144847712166594,
  "majority_baseline": 0.39991961414790994,
  "control_task_acc": 0.2508038580417633,
  "selectivity": 0.1981511116027832,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04903535549663657,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.44404762983322144,
  "rowsplit_balanced_acc": 0.41946943001955994,
  "rowsplit_probe_gap": 0.04345239173798332,
  "num_control_classes": 4,
  "control_test_acc": 0.4491559565067291,
  "control_majority": 0.39991961414790994,
  "control_probe_gap": 0.049236342358819185
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_109",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.44634243845939636,
  "onpolicy_linear_balanced_acc": 0.41886045712344555,
  "onpolicy_linear_majority": 0.40012057877813506,
  "onpolicy_linear_gap": 0.0462218596812613,
  "onpolicy_linear_recovery": 0.07705191751221314,
  "onpolicy_linear_selectivity": 0.19453376531600952,
  "onpolicy_mlp_test_acc": 0.5174839496612549,
  "onpolicy_mlp_balanced_acc": 0.49344906503137764,
  "onpolicy_mlp_majority": 0.40012057877813506,
  "onpolicy_mlp_gap": 0.11736337088311982,
  "onpolicy_mlp_recovery": 0.19564493585072168,
  "onpolicy_mlp_selectivity": 0.2628617584705353,
  "random_linear_test_acc": 0.4131832718849182,
  "random_linear_balanced_acc": 0.3895798453090892,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.037580377994242964,
  "random_linear_recovery": 0.06018666266474187,
  "random_linear_selectivity": 0.1615755558013916,
  "random_mlp_test_acc": 0.4563906788825989,
  "random_mlp_balanced_acc": 0.46055841035326217,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.08078778499192363,
  "random_mlp_recovery": 0.12938526492430383,
  "random_mlp_selectivity": 0.20759646594524384,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9336829560194493,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9661922742900722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 1.0,
  "7": 0.75,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_109",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.5
  ],
  "train_success": [
    0.359375,
    0.5
  ],
  "policy_loss": [
    0.2625303864479065,
    -0.020924942567944527
  ],
  "value_loss": [
    0.09383964538574219,
    0.08324562758207321
  ],
  "entropy": [
    0.6634060144424438,
    0.0826122984290123
  ],
  "val_success": [
    0.3620689655172414,
    0.43103448275862066
  ],
  "test_short_success": [
    0.203125,
    0.4375
  ],
  "test_long_success": [
    0.390625,
    0.4296875
  ],
  "val_success_norm": [
    0.5036353388586479,
    0.5962280643989647
  ],
  "test_short_success_norm": [
    0.2807075616182345,
    0.6046010046047416
  ],
  "test_long_success_norm": [
    0.5398220486166949,
    0.5938042534775617
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1340/probe.json <==
{
  "task": "rand_109",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5379736423492432,
  "probe_test_acc": 0.49577975273132324,
  "balanced_acc": 0.5120295452017538,
  "majority_baseline": 0.4182073954983923,
  "control_task_acc": 0.2447749227285385,
  "selectivity": 0.25100483000278473,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07757235723293093,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.502579391002655,
  "rowsplit_balanced_acc": 0.5158501813144816,
  "rowsplit_probe_gap": 0.08690478782805183,
  "num_control_classes": 4,
  "control_test_acc": 0.49577975273132324,
  "control_majority": 0.4182073954983923,
  "control_probe_gap": 0.07757235723293093
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_109",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5088424682617188,
  "onpolicy_linear_balanced_acc": 0.5191994571771763,
  "onpolicy_linear_majority": 0.41680064308681675,
  "onpolicy_linear_gap": 0.092041825174902,
  "onpolicy_linear_recovery": 0.1578222336562069,
  "onpolicy_linear_selectivity": 0.26708202064037323,
  "onpolicy_mlp_test_acc": 0.543006420135498,
  "onpolicy_mlp_balanced_acc": 0.5496079112482706,
  "onpolicy_mlp_majority": 0.41680064308681675,
  "onpolicy_mlp_gap": 0.1262057770486813,
  "onpolicy_mlp_recovery": 0.21640246264446525,
  "onpolicy_mlp_selectivity": 0.2928054630756378,
  "random_linear_test_acc": 0.4419212341308594,
  "random_linear_balanced_acc": 0.44420378807037164,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.06631834024018413,
  "random_linear_recovery": 0.10621179949634896,
  "random_linear_selectivity": 0.1760450303554535,
  "random_mlp_test_acc": 0.47065916657447815,
  "random_mlp_balanced_acc": 0.4531253956030512,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.0950562726838029,
  "random_mlp_recovery": 0.15223688859819867,
  "random_mlp_selectivity": 0.21483120322227478,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9126978349075706,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9661922742900722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_109",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.359375
  ],
  "train_success": [
    0.4375,
    0.359375
  ],
  "policy_loss": [
    0.0599498525261879,
    0.09268257766962051
  ],
  "value_loss": [
    0.30651336908340454,
    0.04262175410985947
  ],
  "entropy": [
    0.6747522950172424,
    0.06679971516132355
  ],
  "val_success": [
    0.3793103448275862,
    0.3706896551724138
  ],
  "test_short_success": [
    0.375,
    0.375
  ],
  "test_long_success": [
    0.375,
    0.4140625
  ],
  "val_success_norm": [
    0.5288448878163523,
    0.5140002357337142
  ],
  "test_short_success_norm": [
    0.5182296729812637,
    0.5182297558256445
  ],
  "test_long_success_norm": [
    0.5182291666693336,
    0.5722113715278438
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1341/probe.json <==
{
  "task": "rand_109",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5030446648597717,
  "probe_test_acc": 0.4891479015350342,
  "balanced_acc": 0.48190295717044607,
  "majority_baseline": 0.40233118971061094,
  "control_task_acc": 0.26245981454849243,
  "selectivity": 0.22668808698654175,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08681671182442324,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4759920537471771,
  "rowsplit_balanced_acc": 0.4746848111395047,
  "rowsplit_probe_gap": 0.06289681565193905,
  "num_control_classes": 4,
  "control_test_acc": 0.4891479015350342,
  "control_majority": 0.40233118971061094,
  "control_probe_gap": 0.08681671182442324
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_109",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.47970256209373474,
  "onpolicy_linear_balanced_acc": 0.4775150162048506,
  "onpolicy_linear_majority": 0.40273311897106107,
  "onpolicy_linear_gap": 0.07696944312267368,
  "onpolicy_linear_recovery": 0.1288694310156205,
  "onpolicy_linear_selectivity": 0.21965432167053223,
  "onpolicy_mlp_test_acc": 0.5277331471443176,
  "onpolicy_mlp_balanced_acc": 0.5474945002997906,
  "onpolicy_mlp_majority": 0.40273311897106107,
  "onpolicy_mlp_gap": 0.12500002817325656,
  "onpolicy_mlp_recovery": 0.20928672280959776,
  "onpolicy_mlp_selectivity": 0.28557077050209045,
  "random_linear_test_acc": 0.43026527762413025,
  "random_linear_balanced_acc": 0.4114665076669819,
  "random_linear_majority": 0.37560289389067525,
  "random_linear_gap": 0.054662383733455,
  "random_linear_recovery": 0.08754426181450663,
  "random_linear_selectivity": 0.1792604625225067,
  "random_mlp_test_acc": 0.4642283022403717,
  "random_mlp_balanced_acc": 0.4623433486278898,
  "random_mlp_majority": 0.37560289389067525,
  "random_mlp_gap": 0.08862540834969646,
  "random_mlp_recovery": 0.14193757063021872,
  "random_mlp_selectivity": 0.2112138271331787,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9242754666587927,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9661922742900722
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_109/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 1.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_110",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.0
  ],
  "train_success": [
    0.0,
    0.0
  ],
  "policy_loss": [
    0.03392365947365761,
    0.08068428933620453
  ],
  "value_loss": [
    0.023498639464378357,
    0.033972132951021194
  ],
  "entropy": [
    0.6019756197929382,
    0.1614850014448166
  ],
  "val_success": [
    0.28448275862068967,
    0.41379310344827586
  ],
  "test_short_success": [
    0.3125,
    0.328125
  ],
  "test_long_success": [
    0.3125,
    0.2734375
  ],
  "val_success_norm": [
    0.7333333333333333,
    1.0666666666666667
  ],
  "test_short_success_norm": [
    0.8333333333333333,
    0.875
  ],
  "test_long_success_norm": [
    0.8333333333333333,
    0.7291666666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1337/probe.json <==
{
  "task": "rand_110",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.8414242267608643,
  "probe_test_acc": 0.8528938889503479,
  "balanced_acc": 0.8409653465346534,
  "majority_baseline": 0.33762057877813506,
  "control_task_acc": 0.253014475107193,
  "selectivity": 0.5998794138431549,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5152733101722129,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8388888835906982,
  "rowsplit_balanced_acc": 0.8250668017888381,
  "rowsplit_probe_gap": 0.5103174550192697,
  "num_control_classes": 3,
  "control_test_acc": 0.8510851860046387,
  "control_majority": 0.5,
  "control_probe_gap": 0.35108518600463867
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_110",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.831993579864502,
  "onpolicy_linear_balanced_acc": 0.8182227428081923,
  "onpolicy_linear_majority": 0.3340032154340836,
  "onpolicy_linear_gap": 0.49799036443041833,
  "onpolicy_linear_recovery": 0.7477368899836336,
  "onpolicy_linear_selectivity": 0.5854099839925766,
  "onpolicy_mlp_test_acc": 0.783561110496521,
  "onpolicy_mlp_balanced_acc": 0.7723799762822585,
  "onpolicy_mlp_majority": 0.3340032154340836,
  "onpolicy_mlp_gap": 0.4495578950624374,
  "onpolicy_mlp_recovery": 0.675015113406967,
  "onpolicy_mlp_selectivity": 0.5351688265800476,
  "random_linear_test_acc": 0.603496789932251,
  "random_linear_balanced_acc": 0.6017035838766156,
  "random_linear_majority": 0.2682877813504823,
  "random_linear_gap": 0.33520900858176866,
  "random_linear_recovery": 0.458115909558605,
  "random_linear_selectivity": 0.35188907384872437,
  "random_mlp_test_acc": 0.5655144453048706,
  "random_mlp_balanced_acc": 0.5636499475395564,
  "random_mlp_majority": 0.2682877813504823,
  "random_mlp_gap": 0.2972266639543883,
  "random_mlp_recovery": 0.4062070529626575,
  "random_mlp_selectivity": 0.31591637432575226,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9568527212569345,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990099432215226
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.0,
  "6": 0.75,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 1.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 1.0,
  "15": 0.0,
  "16": 1.0,
  "17": 0.0,
  "18": 1.0,
  "19": 0.0,
  "20": 0.75,
  "21": 0.0,
  "22": 0.75,
  "23": 0.0,
  "24": 0.75,
  "25": 0.0,
  "26": 1.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_110",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.0
  ],
  "train_success": [
    0.484375,
    0.0
  ],
  "policy_loss": [
    -0.3285753130912781,
    0.16561757028102875
  ],
  "value_loss": [
    0.16115137934684753,
    0.08617984503507614
  ],
  "entropy": [
    0.6861138939857483,
    0.09291505068540573
  ],
  "val_success": [
    0.2672413793103448,
    0.3793103448275862
  ],
  "test_short_success": [
    0.3125,
    0.359375
  ],
  "test_long_success": [
    0.34375,
    0.2734375
  ],
  "val_success_norm": [
    0.6888888888888888,
    0.9777777777777777
  ],
  "test_short_success_norm": [
    0.8333333333333333,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.9166666666666665,
    0.7291666666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1338/probe.json <==
{
  "task": "rand_110",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.8016745448112488,
  "probe_test_acc": 0.7690916657447815,
  "balanced_acc": 0.7551864801864802,
  "majority_baseline": 0.327572347266881,
  "control_task_acc": 0.25401929020881653,
  "selectivity": 0.515072375535965,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4415193184779005,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7801587581634521,
  "rowsplit_balanced_acc": 0.7688239598348455,
  "rowsplit_probe_gap": 0.4652778057824998,
  "num_control_classes": 3,
  "control_test_acc": 0.7682877779006958,
  "control_majority": 0.5,
  "control_probe_gap": 0.2682877779006958
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_110",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7423633337020874,
  "onpolicy_linear_balanced_acc": 0.72269739132857,
  "onpolicy_linear_majority": 0.31712218649517687,
  "onpolicy_linear_gap": 0.42524114720691053,
  "onpolicy_linear_recovery": 0.6227192314601492,
  "onpolicy_linear_selectivity": 0.49437297880649567,
  "onpolicy_mlp_test_acc": 0.7228697538375854,
  "onpolicy_mlp_balanced_acc": 0.7073298374629173,
  "onpolicy_mlp_majority": 0.31712218649517687,
  "onpolicy_mlp_gap": 0.4057475673424086,
  "onpolicy_mlp_recovery": 0.5941730120941215,
  "onpolicy_mlp_selectivity": 0.4718649387359619,
  "random_linear_test_acc": 0.5596864819526672,
  "random_linear_balanced_acc": 0.5586626322474184,
  "random_linear_majority": 0.2682877813504823,
  "random_linear_gap": 0.2913987006021849,
  "random_linear_recovery": 0.39824222306961604,
  "random_linear_selectivity": 0.30888262391090393,
  "random_mlp_test_acc": 0.5293408632278442,
  "random_mlp_balanced_acc": 0.5284640946431878,
  "random_mlp_majority": 0.2682877813504823,
  "random_mlp_gap": 0.2610530818773619,
  "random_mlp_recovery": 0.3567701552929835,
  "random_mlp_selectivity": 0.27471867203712463,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9671402574416254,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990099432215226
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 1.0,
  "11": 0.0,
  "12": 1.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 1.0,
  "17": 0.0,
  "18": 1.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.75,
  "23": 0.0,
  "24": 1.0,
  "25": 0.0,
  "26": 0.75,
  "27": 0.0,
  "28": 0.75,
  "29": 0.0,
  "30": 0.75,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_110",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.546875
  ],
  "train_success": [
    0.484375,
    0.546875
  ],
  "policy_loss": [
    -0.036063555628061295,
    -0.1463487148284912
  ],
  "value_loss": [
    0.09880949556827545,
    0.04540218785405159
  ],
  "entropy": [
    0.6470398306846619,
    0.3376065194606781
  ],
  "val_success": [
    0.25,
    0.25862068965517243
  ],
  "test_short_success": [
    0.296875,
    0.234375
  ],
  "test_long_success": [
    0.2578125,
    0.2734375
  ],
  "val_success_norm": [
    0.6444444444444444,
    0.6666666666666665
  ],
  "test_short_success_norm": [
    0.7916666666666665,
    0.625
  ],
  "test_long_success_norm": [
    0.6875,
    0.7291666666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1339/probe.json <==
{
  "task": "rand_110",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.35647836327552795,
  "probe_test_acc": 0.3506832718849182,
  "balanced_acc": 0.34930167914130483,
  "majority_baseline": 0.25984726688102894,
  "control_task_acc": 0.2317122220993042,
  "selectivity": 0.11897104978561401,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09083600500388928,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3361110985279083,
  "rowsplit_balanced_acc": 0.3355697528247568,
  "rowsplit_probe_gap": 0.08511903503584484,
  "num_control_classes": 3,
  "control_test_acc": 0.521503210067749,
  "control_majority": 0.5,
  "control_probe_gap": 0.021503210067749023
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_110",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3392283022403717,
  "onpolicy_linear_balanced_acc": 0.33845209004046906,
  "onpolicy_linear_majority": 0.25522508038585207,
  "onpolicy_linear_gap": 0.08400322185451964,
  "onpolicy_linear_recovery": 0.11279007877714238,
  "onpolicy_linear_selectivity": 0.09163987636566162,
  "onpolicy_mlp_test_acc": 0.3657556176185608,
  "onpolicy_mlp_balanced_acc": 0.3652935624426257,
  "onpolicy_mlp_majority": 0.25522508038585207,
  "onpolicy_mlp_gap": 0.11053053723270873,
  "onpolicy_mlp_recovery": 0.1484079744387368,
  "onpolicy_mlp_selectivity": 0.12761253118515015,
  "random_linear_test_acc": 0.31611737608909607,
  "random_linear_balanced_acc": 0.31195042406878654,
  "random_linear_majority": 0.2682877813504823,
  "random_linear_gap": 0.04782959473861376,
  "random_linear_recovery": 0.06536667492978358,
  "random_linear_selectivity": 0.06913185119628906,
  "random_mlp_test_acc": 0.3599276542663574,
  "random_mlp_balanced_acc": 0.35998697421804704,
  "random_mlp_majority": 0.2682877813504823,
  "random_mlp_gap": 0.09163987291587511,
  "random_mlp_recovery": 0.12524032068920476,
  "random_mlp_selectivity": 0.11173634231090546,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999899808205573,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990099432215226
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 1.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.75,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_110",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.546875
  ],
  "train_success": [
    0.0,
    0.546875
  ],
  "policy_loss": [
    0.25120964646339417,
    0.030834034085273743
  ],
  "value_loss": [
    0.05320199579000473,
    0.1160036027431488
  ],
  "entropy": [
    0.6632595062255859,
    0.11778882145881653
  ],
  "val_success": [
    0.2672413793103448,
    0.29310344827586204
  ],
  "test_short_success": [
    0.28125,
    0.28125
  ],
  "test_long_success": [
    0.2734375,
    0.21875
  ],
  "val_success_norm": [
    0.6888888888888888,
    0.7555555555555554
  ],
  "test_short_success_norm": [
    0.7499999999999999,
    0.75
  ],
  "test_long_success_norm": [
    0.7291666666666666,
    0.5833333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1340/probe.json <==
{
  "task": "rand_110",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3863328695297241,
  "probe_test_acc": 0.3605305552482605,
  "balanced_acc": 0.3593646557431314,
  "majority_baseline": 0.25562700964630225,
  "control_task_acc": 0.25502410531044006,
  "selectivity": 0.10550644993782043,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10490354560195825,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3652777671813965,
  "rowsplit_balanced_acc": 0.3643395994227463,
  "rowsplit_probe_gap": 0.12003967194330126,
  "num_control_classes": 3,
  "control_test_acc": 0.5297427773475647,
  "control_majority": 0.5,
  "control_probe_gap": 0.029742777347564697
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_110",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3717845678329468,
  "onpolicy_linear_balanced_acc": 0.37139269351798054,
  "onpolicy_linear_majority": 0.24698553054662378,
  "onpolicy_linear_gap": 0.124799037286323,
  "onpolicy_linear_recovery": 0.16573258861402274,
  "onpolicy_linear_selectivity": 0.11615756154060364,
  "onpolicy_mlp_test_acc": 0.37600481510162354,
  "onpolicy_mlp_balanced_acc": 0.37624126630005217,
  "onpolicy_mlp_majority": 0.24698553054662378,
  "onpolicy_mlp_gap": 0.12901928455499975,
  "onpolicy_mlp_recovery": 0.17133705896602047,
  "onpolicy_mlp_selectivity": 0.12982314825057983,
  "random_linear_test_acc": 0.3233520984649658,
  "random_linear_balanced_acc": 0.3201699848303238,
  "random_linear_majority": 0.2682877813504823,
  "random_linear_gap": 0.05506431711448351,
  "random_linear_recovery": 0.07525406260963194,
  "random_linear_selectivity": 0.06993570923805237,
  "random_mlp_test_acc": 0.35108521580696106,
  "random_mlp_balanced_acc": 0.353195701816788,
  "random_mlp_majority": 0.2682877813504823,
  "random_mlp_gap": 0.08279743445647875,
  "random_mlp_recovery": 0.11315573574716786,
  "random_mlp_selectivity": 0.10148714482784271,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9999986914322783,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990099432215226
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.0,
  "6": 0.75,
  "7": 0.0,
  "8": 1.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.75,
  "13": 0.0,
  "14": 0.75,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.75,
  "29": 0.0,
  "30": 1.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_110",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.0
  ],
  "train_success": [
    0.515625,
    0.0
  ],
  "policy_loss": [
    0.009340615943074226,
    -0.27208665013313293
  ],
  "value_loss": [
    0.36599454283714294,
    0.012469840236008167
  ],
  "entropy": [
    0.6749897003173828,
    0.2326021045446396
  ],
  "val_success": [
    0.29310344827586204,
    0.3017241379310345
  ],
  "test_short_success": [
    0.25,
    0.3125
  ],
  "test_long_success": [
    0.296875,
    0.2421875
  ],
  "val_success_norm": [
    0.7555555555555556,
    0.7777777777777779
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.8333333333333333
  ],
  "test_long_success_norm": [
    0.7916666666666666,
    0.6458333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1341/probe.json <==
{
  "task": "rand_110",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.4726826846599579,
  "probe_test_acc": 0.4877411723136902,
  "balanced_acc": 0.48361786497883624,
  "majority_baseline": 0.2841639871382637,
  "control_task_acc": 0.24879421293735504,
  "selectivity": 0.23894695937633514,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2035771851754265,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4640873074531555,
  "rowsplit_balanced_acc": 0.4610737060999852,
  "rowsplit_probe_gap": 0.19781746618331425,
  "num_control_classes": 3,
  "control_test_acc": 0.5838022232055664,
  "control_majority": 0.5,
  "control_probe_gap": 0.0838022232055664
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_110",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.46603697538375854,
  "onpolicy_linear_balanced_acc": 0.4618627216404243,
  "onpolicy_linear_majority": 0.2735128617363344,
  "onpolicy_linear_gap": 0.19252411364742417,
  "onpolicy_linear_recovery": 0.2650069127274087,
  "onpolicy_linear_selectivity": 0.20759645104408264,
  "onpolicy_mlp_test_acc": 0.4610128700733185,
  "onpolicy_mlp_balanced_acc": 0.45730864942852845,
  "onpolicy_mlp_majority": 0.2735128617363344,
  "onpolicy_mlp_gap": 0.1875000083369841,
  "onpolicy_mlp_recovery": 0.258091297782803,
  "onpolicy_mlp_selectivity": 0.20116561651229858,
  "random_linear_test_acc": 0.3673633337020874,
  "random_linear_balanced_acc": 0.36626549856911295,
  "random_linear_majority": 0.2682877813504823,
  "random_linear_gap": 0.09907555235160509,
  "random_linear_recovery": 0.13540234784443475,
  "random_linear_selectivity": 0.11515271663665771,
  "random_mlp_test_acc": 0.38082796335220337,
  "random_mlp_balanced_acc": 0.37949218940331525,
  "random_mlp_majority": 0.2682877813504823,
  "random_mlp_gap": 0.11254018200172106,
  "random_mlp_recovery": 0.15380388509765558,
  "random_mlp_selectivity": 0.13625401258468628,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9954739252618614,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990099432215226
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_110/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 1.0,
  "7": 0.0,
  "8": 0.75,
  "9": 0.0,
  "10": 0.75,
  "11": 0.0,
  "12": 1.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 1.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_111",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.296875
  ],
  "train_success": [
    0.25,
    0.296875
  ],
  "policy_loss": [
    -0.10356494039297104,
    0.0582645982503891
  ],
  "value_loss": [
    0.10761617124080658,
    0.07554017007350922
  ],
  "entropy": [
    1.0143967866897583,
    0.005229150410741568
  ],
  "val_success": [
    0.2413793103448276,
    0.2413793103448276
  ],
  "test_short_success": [
    0.234375,
    0.265625
  ],
  "test_long_success": [
    0.1953125,
    0.1640625
  ],
  "val_success_norm": [
    0.43748676301064315,
    0.4374549747431434
  ],
  "test_short_success_norm": [
    0.42480468749999983,
    0.48144531249999983
  ],
  "test_long_success_norm": [
    0.3540039062499999,
    0.2973632812499999
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1337/probe.json <==
{
  "task": "rand_111",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3480209708213806,
  "probe_test_acc": 0.30908361077308655,
  "balanced_acc": 0.2792542194110744,
  "majority_baseline": 0.2821543408360129,
  "control_task_acc": 0.19151929020881653,
  "selectivity": 0.11756432056427002,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.026929269937073674,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3154761791229248,
  "rowsplit_balanced_acc": 0.2890865872890215,
  "rowsplit_probe_gap": 0.0388888775356232,
  "num_control_classes": 5,
  "control_test_acc": 0.30908361077308655,
  "control_majority": 0.2821543408360129,
  "control_probe_gap": 0.026929269937073674
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_111",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3086816668510437,
  "onpolicy_linear_balanced_acc": 0.2820922948628427,
  "onpolicy_linear_majority": 0.27230707395498394,
  "onpolicy_linear_gap": 0.036374592896059765,
  "onpolicy_linear_recovery": 0.04998618454868639,
  "onpolicy_linear_selectivity": 0.11233922839164734,
  "onpolicy_mlp_test_acc": 0.3408360183238983,
  "onpolicy_mlp_balanced_acc": 0.3206144274179683,
  "onpolicy_mlp_majority": 0.27230707395498394,
  "onpolicy_mlp_gap": 0.06852894436891438,
  "onpolicy_mlp_recovery": 0.09417288792590942,
  "onpolicy_mlp_selectivity": 0.12982316315174103,
  "random_linear_test_acc": 0.2797427773475647,
  "random_linear_balanced_acc": 0.2658267745456938,
  "random_linear_majority": 0.2459807073954984,
  "random_linear_gap": 0.03376206995206629,
  "random_linear_recovery": 0.04477613541617321,
  "random_linear_selectivity": 0.07998393476009369,
  "random_mlp_test_acc": 0.30305466055870056,
  "random_mlp_balanced_acc": 0.290999342653912,
  "random_mlp_majority": 0.2459807073954984,
  "random_mlp_gap": 0.05707395316320216,
  "random_mlp_recovery": 0.07569296133797812,
  "random_mlp_selectivity": 0.09465433657169342,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9869490801489128,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9935907859579006
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.75,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_111",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.203125
  ],
  "train_success": [
    0.1875,
    0.203125
  ],
  "policy_loss": [
    0.2319338470697403,
    -0.25209251046180725
  ],
  "value_loss": [
    0.025087995454669,
    0.06637351214885712
  ],
  "entropy": [
    1.0068845748901367,
    0.08174141496419907
  ],
  "val_success": [
    0.19827586206896552,
    0.1896551724137931
  ],
  "test_short_success": [
    0.171875,
    0.15625
  ],
  "test_long_success": [
    0.1640625,
    0.2109375
  ],
  "val_success_norm": [
    0.3593679480408664,
    0.3437244922568567
  ],
  "test_short_success_norm": [
    0.3115234374999999,
    0.2832031249999999
  ],
  "test_long_success_norm": [
    0.2973632812499999,
    0.3823242187499999
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1338/probe.json <==
{
  "task": "rand_111",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3580852448940277,
  "probe_test_acc": 0.31129419803619385,
  "balanced_acc": 0.27472737524989743,
  "majority_baseline": 0.2934083601286174,
  "control_task_acc": 0.19533762335777283,
  "selectivity": 0.11595657467842102,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.017885837907576474,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3103174567222595,
  "rowsplit_balanced_acc": 0.27050492367928336,
  "rowsplit_probe_gap": 0.021626980531783357,
  "num_control_classes": 5,
  "control_test_acc": 0.3118970990180969,
  "control_majority": 0.2934083601286174,
  "control_probe_gap": 0.01848873888947955
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_111",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3012459874153137,
  "onpolicy_linear_balanced_acc": 0.2717533591650595,
  "onpolicy_linear_majority": 0.2795418006430868,
  "onpolicy_linear_gap": 0.021704186772226908,
  "onpolicy_linear_recovery": 0.03012553232318022,
  "onpolicy_linear_selectivity": 0.1028939038515091,
  "onpolicy_mlp_test_acc": 0.3125,
  "onpolicy_mlp_balanced_acc": 0.2868098886655924,
  "onpolicy_mlp_majority": 0.2795418006430868,
  "onpolicy_mlp_gap": 0.03295819935691319,
  "onpolicy_mlp_recovery": 0.04574616457461646,
  "onpolicy_mlp_selectivity": 0.11535370349884033,
  "random_linear_test_acc": 0.2584405243396759,
  "random_linear_balanced_acc": 0.2444775669932672,
  "random_linear_majority": 0.2459807073954984,
  "random_linear_gap": 0.012459816944177499,
  "random_linear_recovery": 0.01652453334600939,
  "random_linear_selectivity": 0.0518488883972168,
  "random_mlp_test_acc": 0.277532160282135,
  "random_mlp_balanced_acc": 0.2658809241746375,
  "random_mlp_majority": 0.2459807073954984,
  "random_mlp_gap": 0.031551452886636605,
  "random_mlp_recovery": 0.04184435755967584,
  "random_mlp_selectivity": 0.07295016944408417,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9855208298094282,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9935907859579006
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_111",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.1875
  ],
  "train_success": [
    0.203125,
    0.1875
  ],
  "policy_loss": [
    -0.149418443441391,
    -0.02496267482638359
  ],
  "value_loss": [
    0.08206826448440552,
    0.01657751388847828
  ],
  "entropy": [
    1.0612139701843262,
    0.039598993957042694
  ],
  "val_success": [
    0.21551724137931033,
    0.13793103448275862
  ],
  "test_short_success": [
    0.140625,
    0.21875
  ],
  "test_long_success": [
    0.2265625,
    0.21875
  ],
  "val_success_norm": [
    0.3906100732143566,
    0.24997679490702887
  ],
  "test_short_success_norm": [
    0.25488281249999994,
    0.3964843749999999
  ],
  "test_long_success_norm": [
    0.4106445312499999,
    0.39648437499999983
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1339/probe.json <==
{
  "task": "rand_111",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3390561640262604,
  "probe_test_acc": 0.2964228391647339,
  "balanced_acc": 0.2649918306792477,
  "majority_baseline": 0.27853697749196143,
  "control_task_acc": 0.19533762335777283,
  "selectivity": 0.10108521580696106,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.017885861672772452,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3182539641857147,
  "rowsplit_balanced_acc": 0.28492594510488634,
  "rowsplit_probe_gap": 0.026984122915873432,
  "num_control_classes": 5,
  "control_test_acc": 0.302049845457077,
  "control_majority": 0.27853697749196143,
  "control_probe_gap": 0.02351286796511559
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_111",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2911977469921112,
  "onpolicy_linear_balanced_acc": 0.26711757521366175,
  "onpolicy_linear_majority": 0.267483922829582,
  "onpolicy_linear_gap": 0.023713824162529207,
  "onpolicy_linear_recovery": 0.03237311084574632,
  "onpolicy_linear_selectivity": 0.09003214538097382,
  "onpolicy_mlp_test_acc": 0.3283762037754059,
  "onpolicy_mlp_balanced_acc": 0.3055728457007355,
  "onpolicy_mlp_majority": 0.267483922829582,
  "onpolicy_mlp_gap": 0.060892280945823885,
  "onpolicy_mlp_recovery": 0.08312756926925094,
  "onpolicy_mlp_selectivity": 0.12761253118515015,
  "random_linear_test_acc": 0.26708200573921204,
  "random_linear_balanced_acc": 0.24839997204249017,
  "random_linear_majority": 0.2459807073954984,
  "random_linear_gap": 0.02110129834371363,
  "random_linear_recovery": 0.027985090767142597,
  "random_linear_selectivity": 0.06169615685939789,
  "random_mlp_test_acc": 0.29300642013549805,
  "random_mlp_balanced_acc": 0.2788737469918635,
  "random_mlp_majority": 0.2459807073954984,
  "random_mlp_gap": 0.04702571273999964,
  "random_mlp_recovery": 0.06236672350592703,
  "random_mlp_selectivity": 0.08400321006774902,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.98668677366517,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9935907859579006
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_111",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.15625
  ],
  "train_success": [
    0.15625,
    0.15625
  ],
  "policy_loss": [
    -0.24128253757953644,
    0.08196692913770676
  ],
  "value_loss": [
    0.08244422823190689,
    0.036845121532678604
  ],
  "entropy": [
    1.0367076396942139,
    0.1618712842464447
  ],
  "val_success": [
    0.23275862068965517,
    0.1896551724137931
  ],
  "test_short_success": [
    0.296875,
    0.328125
  ],
  "test_long_success": [
    0.1875,
    0.2578125
  ],
  "val_success_norm": [
    0.421854818004234,
    0.3437412942111242
  ],
  "test_short_success_norm": [
    0.5380859374999998,
    0.5947265624999998
  ],
  "test_long_success_norm": [
    0.3398437499999999,
    0.46728515624999983
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1340/probe.json <==
{
  "task": "rand_111",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3435385525226593,
  "probe_test_acc": 0.29923632740974426,
  "balanced_acc": 0.29485344370409017,
  "majority_baseline": 0.21905144694533762,
  "control_task_acc": 0.2057877779006958,
  "selectivity": 0.09344854950904846,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08018488046440664,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31111112236976624,
  "rowsplit_balanced_acc": 0.30635852643646294,
  "rowsplit_probe_gap": 0.08154763030627418,
  "num_control_classes": 5,
  "control_test_acc": 0.29923632740974426,
  "control_majority": 0.21905144694533762,
  "control_probe_gap": 0.08018488046440664
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_111",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29762861132621765,
  "onpolicy_linear_balanced_acc": 0.29161691249639676,
  "onpolicy_linear_majority": 0.22869774919614147,
  "onpolicy_linear_gap": 0.06893086213007618,
  "onpolicy_linear_recovery": 0.08936945543492941,
  "onpolicy_linear_selectivity": 0.09706591069698334,
  "onpolicy_mlp_test_acc": 0.32274919748306274,
  "onpolicy_mlp_balanced_acc": 0.3146311066693175,
  "onpolicy_mlp_majority": 0.22869774919614147,
  "onpolicy_mlp_gap": 0.09405144828692127,
  "onpolicy_mlp_recovery": 0.12193851137981247,
  "onpolicy_mlp_selectivity": 0.12299035489559174,
  "random_linear_test_acc": 0.2765273451805115,
  "random_linear_balanced_acc": 0.261280104351304,
  "random_linear_majority": 0.2459807073954984,
  "random_linear_gap": 0.03054663778501307,
  "random_linear_recovery": 0.04051174563385528,
  "random_linear_selectivity": 0.07998393476009369,
  "random_mlp_test_acc": 0.2970257103443146,
  "random_mlp_balanced_acc": 0.28586170653627335,
  "random_mlp_majority": 0.2459807073954984,
  "random_mlp_gap": 0.05104500294881617,
  "random_mlp_recovery": 0.06769721073382443,
  "random_mlp_selectivity": 0.09987941384315491,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9969380804410077,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9935907859579006
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_111",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.203125
  ],
  "train_success": [
    0.25,
    0.203125
  ],
  "policy_loss": [
    0.023300690576434135,
    -0.23580725491046906
  ],
  "value_loss": [
    0.2026820033788681,
    0.05297495424747467
  ],
  "entropy": [
    1.0602456331253052,
    0.11643850058317184
  ],
  "val_success": [
    0.1896551724137931,
    0.20689655172413793
  ],
  "test_short_success": [
    0.171875,
    0.265625
  ],
  "test_long_success": [
    0.2109375,
    0.2734375
  ],
  "val_success_norm": [
    0.3437476946205865,
    0.3749474380223086
  ],
  "test_short_success_norm": [
    0.3115234374999999,
    0.4814453124999998
  ],
  "test_long_success_norm": [
    0.3823242187499999,
    0.4956054687499998
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1341/probe.json <==
{
  "task": "rand_111",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3596075773239136,
  "probe_test_acc": 0.3253617286682129,
  "balanced_acc": 0.2938217131056876,
  "majority_baseline": 0.28356109324758844,
  "control_task_acc": 0.190514475107193,
  "selectivity": 0.1348472535610199,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.041800635420624455,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3224206268787384,
  "rowsplit_balanced_acc": 0.2893027203263459,
  "rowsplit_probe_gap": 0.030753960212071718,
  "num_control_classes": 5,
  "control_test_acc": 0.3253617286682129,
  "control_majority": 0.28356109324758844,
  "control_probe_gap": 0.041800635420624455
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_111",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3209405243396759,
  "onpolicy_linear_balanced_acc": 0.29229648582583917,
  "onpolicy_linear_majority": 0.2891881028938907,
  "onpolicy_linear_gap": 0.03175242144578522,
  "onpolicy_linear_recovery": 0.04467063870913974,
  "onpolicy_linear_selectivity": 0.11635853350162506,
  "onpolicy_mlp_test_acc": 0.3498794138431549,
  "onpolicy_mlp_balanced_acc": 0.3224707535954562,
  "onpolicy_mlp_majority": 0.2891881028938907,
  "onpolicy_mlp_gap": 0.06069131094926422,
  "onpolicy_mlp_recovery": 0.08538308263600192,
  "onpolicy_mlp_selectivity": 0.14228294789791107,
  "random_linear_test_acc": 0.26627814769744873,
  "random_linear_balanced_acc": 0.2524056459285354,
  "random_linear_majority": 0.2459807073954984,
  "random_linear_gap": 0.020297440301950326,
  "random_linear_recovery": 0.02691899332156312,
  "random_linear_selectivity": 0.06852895021438599,
  "random_mlp_test_acc": 0.2948151230812073,
  "random_mlp_balanced_acc": 0.2857599538181251,
  "random_mlp_majority": 0.2459807073954984,
  "random_mlp_gap": 0.04883441568570887,
  "random_mlp_recovery": 0.06476547240194225,
  "random_mlp_selectivity": 0.09083601832389832,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9846372636748001,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9935907859579006
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_111/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_112",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.5
  ],
  "train_success": [
    0.359375,
    0.5
  ],
  "policy_loss": [
    -0.032807059586048126,
    0.1668672263622284
  ],
  "value_loss": [
    0.12666329741477966,
    0.0999804213643074
  ],
  "entropy": [
    0.6002282500267029,
    0.0580589734017849
  ],
  "val_success": [
    0.33620689655172414,
    0.5258620689655172
  ],
  "test_short_success": [
    0.28125,
    0.4375
  ],
  "test_long_success": [
    0.2578125,
    0.4296875
  ],
  "val_success_norm": [
    0.39210967459716756,
    0.6034565119663305
  ],
  "test_short_success_norm": [
    0.3151045466842896,
    0.4901622482968394
  ],
  "test_long_success_norm": [
    0.28884548611313376,
    0.48140914351923986
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1337/probe.json <==
{
  "task": "rand_112",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6464817523956299,
  "probe_test_acc": 0.623593270778656,
  "balanced_acc": 0.6146983144026762,
  "majority_baseline": 0.3514871382636656,
  "control_task_acc": 0.2592443823814392,
  "selectivity": 0.3643488883972168,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2721061325149904,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6204364895820618,
  "rowsplit_balanced_acc": 0.6063327224903013,
  "rowsplit_probe_gap": 0.26805553720110936,
  "num_control_classes": 3,
  "control_test_acc": 0.6227893829345703,
  "control_majority": 0.4584003215434084,
  "control_probe_gap": 0.16438906139116194
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_112",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.626406729221344,
  "onpolicy_linear_balanced_acc": 0.6185330871892154,
  "onpolicy_linear_majority": 0.35108520900321544,
  "onpolicy_linear_gap": 0.27532152021812856,
  "onpolicy_linear_recovery": 0.4242799270998476,
  "onpolicy_linear_selectivity": 0.37821541726589203,
  "onpolicy_mlp_test_acc": 0.6485128402709961,
  "onpolicy_mlp_balanced_acc": 0.6715339493446864,
  "onpolicy_mlp_majority": 0.35108520900321544,
  "onpolicy_mlp_gap": 0.29742763126778066,
  "onpolicy_mlp_recovery": 0.45834620414632293,
  "onpolicy_mlp_selectivity": 0.4037379175424576,
  "random_linear_test_acc": 0.7660771608352661,
  "random_linear_balanced_acc": 0.7089724887228098,
  "random_linear_majority": 0.37520096463022506,
  "random_linear_gap": 0.39087619620504105,
  "random_linear_recovery": 0.6256030724722689,
  "random_linear_selectivity": 0.5102491974830627,
  "random_mlp_test_acc": 0.7871784567832947,
  "random_mlp_balanced_acc": 0.7615361537891219,
  "random_mlp_majority": 0.37520096463022506,
  "random_mlp_gap": 0.4119774921530696,
  "random_mlp_recovery": 0.6593760054530956,
  "random_mlp_selectivity": 0.5430064350366592,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9408059726287266,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9385674127381007
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_112",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.71875
  ],
  "train_success": [
    0.34375,
    0.71875
  ],
  "policy_loss": [
    -0.4402395188808441,
    -0.047022461891174316
  ],
  "value_loss": [
    0.16702428460121155,
    0.09876817464828491
  ],
  "entropy": [
    0.6859436631202698,
    0.14618973433971405
  ],
  "val_success": [
    0.2672413793103448,
    0.39655172413793105
  ],
  "test_short_success": [
    0.453125,
    0.484375
  ],
  "test_long_success": [
    0.328125,
    0.4140625
  ],
  "val_success_norm": [
    0.30103220569380845,
    0.44633923247145585
  ],
  "test_short_success_norm": [
    0.5076680880039207,
    0.5426800943731873
  ],
  "test_long_success_norm": [
    0.3676215277791133,
    0.4639033564819879
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1338/probe.json <==
{
  "task": "rand_112",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.6535859107971191,
  "probe_test_acc": 0.6378617286682129,
  "balanced_acc": 0.6375282672902293,
  "majority_baseline": 0.3484726688102894,
  "control_task_acc": 0.25120580196380615,
  "selectivity": 0.38665592670440674,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2893890598579235,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6307539939880371,
  "rowsplit_balanced_acc": 0.6341175343712102,
  "rowsplit_probe_gap": 0.278174628908672,
  "num_control_classes": 3,
  "control_test_acc": 0.6288183331489563,
  "control_majority": 0.4638263665594855,
  "control_probe_gap": 0.1649919665894708
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_112",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6440916657447815,
  "onpolicy_linear_balanced_acc": 0.6506595174172154,
  "onpolicy_linear_majority": 0.34686495176848875,
  "onpolicy_linear_gap": 0.29722671397629274,
  "onpolicy_linear_recovery": 0.455076962691087,
  "onpolicy_linear_selectivity": 0.3971061408519745,
  "onpolicy_mlp_test_acc": 0.6682074069976807,
  "onpolicy_mlp_balanced_acc": 0.6737369529636029,
  "onpolicy_mlp_majority": 0.34686495176848875,
  "onpolicy_mlp_gap": 0.3213424552291919,
  "onpolicy_mlp_recovery": 0.4920000176062951,
  "onpolicy_mlp_selectivity": 0.41881030797958374,
  "random_linear_test_acc": 0.7765273451805115,
  "random_linear_balanced_acc": 0.7164454494847394,
  "random_linear_majority": 0.37520096463022506,
  "random_linear_gap": 0.4013263805502864,
  "random_linear_recovery": 0.6423287454545593,
  "random_linear_selectivity": 0.5142685174942017,
  "random_mlp_test_acc": 0.7865755558013916,
  "random_mlp_balanced_acc": 0.7541967451565289,
  "random_mlp_majority": 0.37520096463022506,
  "random_mlp_gap": 0.41137459117116654,
  "random_mlp_recovery": 0.6584110536081456,
  "random_mlp_selectivity": 0.5409967750310898,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9444344143124007,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9385674127381007
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 0.0,
  "13": 1.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_112",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.359375
  ],
  "train_success": [
    0.296875,
    0.359375
  ],
  "policy_loss": [
    -0.26266831159591675,
    -0.4386807978153229
  ],
  "value_loss": [
    0.1164141520857811,
    0.05026929825544357
  ],
  "entropy": [
    0.6459378004074097,
    0.10576143115758896
  ],
  "val_success": [
    0.3706896551724138,
    0.4396551724137931
  ],
  "test_short_success": [
    0.34375,
    0.40625
  ],
  "test_long_success": [
    0.3671875,
    0.4609375
  ],
  "val_success_norm": [
    0.4210100176318324,
    0.5100140478657625
  ],
  "test_short_success_norm": [
    0.3851273955953173,
    0.4551506558624536
  ],
  "test_long_success_norm": [
    0.41138599537111387,
    0.5164207175942991
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1339/probe.json <==
{
  "task": "rand_112",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.633457362651825,
  "probe_test_acc": 0.6105305552482605,
  "balanced_acc": 0.6204882652044714,
  "majority_baseline": 0.35771704180064307,
  "control_task_acc": 0.24718649685382843,
  "selectivity": 0.36334405839443207,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.25281351344761743,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6109126806259155,
  "rowsplit_balanced_acc": 0.6138169135919904,
  "rowsplit_probe_gap": 0.2531745853878203,
  "num_control_classes": 3,
  "control_test_acc": 0.6141479015350342,
  "control_majority": 0.4658360128617363,
  "control_probe_gap": 0.14831188867329786
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_112",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.61012864112854,
  "onpolicy_linear_balanced_acc": 0.6121573488255961,
  "onpolicy_linear_majority": 0.3557073954983923,
  "onpolicy_linear_gap": 0.25442124563014773,
  "onpolicy_linear_recovery": 0.3948846282768606,
  "onpolicy_linear_selectivity": 0.36173635721206665,
  "onpolicy_mlp_test_acc": 0.6418810486793518,
  "onpolicy_mlp_balanced_acc": 0.6531352170020465,
  "onpolicy_mlp_majority": 0.3557073954983923,
  "onpolicy_mlp_gap": 0.2861736531809595,
  "onpolicy_mlp_recovery": 0.4441672171642091,
  "onpolicy_mlp_selectivity": 0.3965032398700714,
  "random_linear_test_acc": 0.7301045060157776,
  "random_linear_balanced_acc": 0.6484275194532332,
  "random_linear_majority": 0.37520096463022506,
  "random_linear_gap": 0.3549035413855525,
  "random_linear_recovery": 0.5680283119763619,
  "random_linear_selectivity": 0.4839228391647339,
  "random_mlp_test_acc": 0.7540193200111389,
  "random_mlp_balanced_acc": 0.6938106137349903,
  "random_mlp_majority": 0.37520096463022506,
  "random_mlp_gap": 0.37881835538091385,
  "random_mlp_recovery": 0.6063043217675868,
  "random_mlp_selectivity": 0.49678459763526917,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.933863827926825,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9385674127381007
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 1.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.75,
  "18": 0.25,
  "19": 0.75,
  "20": 0.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_112",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.3125
  ],
  "train_success": [
    0.53125,
    0.3125
  ],
  "policy_loss": [
    0.4478332996368408,
    -0.16927018761634827
  ],
  "value_loss": [
    0.10557869076728821,
    0.07325567305088043
  ],
  "entropy": [
    0.6639480590820312,
    0.096443310379982
  ],
  "val_success": [
    0.41379310344827586,
    0.3793103448275862
  ],
  "test_short_success": [
    0.296875,
    0.390625
  ],
  "test_long_success": [
    0.3125,
    0.5703125
  ],
  "val_success_norm": [
    0.49483056544623616,
    0.4640144639702099
  ],
  "test_short_success_norm": [
    0.3326104269953756,
    0.4376449892138465
  ],
  "test_long_success_norm": [
    0.3501157407429095,
    0.6389612268535472
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1340/probe.json <==
{
  "task": "rand_112",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.7049221992492676,
  "probe_test_acc": 0.6718247532844543,
  "balanced_acc": 0.6479911306010082,
  "majority_baseline": 0.3090836012861736,
  "control_task_acc": 0.24899516999721527,
  "selectivity": 0.4228295832872391,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3627411519982807,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6878968477249146,
  "rowsplit_balanced_acc": 0.6672358225554186,
  "rowsplit_probe_gap": 0.3781746255026923,
  "num_control_classes": 3,
  "control_test_acc": 0.6728295683860779,
  "control_majority": 0.447548231511254,
  "control_probe_gap": 0.22528133687482388
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_112",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6742363572120667,
  "onpolicy_linear_balanced_acc": 0.6485869488601386,
  "onpolicy_linear_majority": 0.3108922829581994,
  "onpolicy_linear_gap": 0.3633440742538673,
  "onpolicy_linear_recovery": 0.5272674580015292,
  "onpolicy_linear_selectivity": 0.42282959818840027,
  "onpolicy_mlp_test_acc": 0.7146302461624146,
  "onpolicy_mlp_balanced_acc": 0.6990299635224726,
  "onpolicy_mlp_majority": 0.3108922829581994,
  "onpolicy_mlp_gap": 0.4037379632042152,
  "onpolicy_mlp_recovery": 0.5858851282893481,
  "onpolicy_mlp_selectivity": 0.4626205861568451,
  "random_linear_test_acc": 0.783561110496521,
  "random_linear_balanced_acc": 0.7138417887714015,
  "random_linear_majority": 0.37520096463022506,
  "random_linear_gap": 0.40836014586629593,
  "random_linear_recovery": 0.6535863897815015,
  "random_linear_selectivity": 0.5279341042041779,
  "random_mlp_test_acc": 0.7996382713317871,
  "random_mlp_balanced_acc": 0.7344771450706009,
  "random_mlp_majority": 0.37520096463022506,
  "random_mlp_gap": 0.42443730670156204,
  "random_mlp_recovery": 0.679318120986482,
  "random_mlp_selectivity": 0.5542604625225067,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9707744943418125,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9385674127381007
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.75,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_112",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.421875,
    0.53125
  ],
  "train_success": [
    0.421875,
    0.53125
  ],
  "policy_loss": [
    0.12579227983951569,
    -0.08190086483955383
  ],
  "value_loss": [
    0.2935124337673187,
    0.04811360687017441
  ],
  "entropy": [
    0.6753113269805908,
    0.04335085302591324
  ],
  "val_success": [
    0.3103448275862069,
    0.4051724137931034
  ],
  "test_short_success": [
    0.375,
    0.375
  ],
  "test_long_success": [
    0.34375,
    0.484375
  ],
  "val_success_norm": [
    0.3542777541163954,
    0.48155069280878354
  ],
  "test_short_success_norm": [
    0.4201392964325413,
    0.4201391836492917
  ],
  "test_long_success_norm": [
    0.3851273148169264,
    0.5426793981511158
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1341/probe.json <==
{
  "task": "rand_112",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.677351176738739,
  "probe_test_acc": 0.6611736416816711,
  "balanced_acc": 0.6532260461471485,
  "majority_baseline": 0.31893086816720256,
  "control_task_acc": 0.24517685174942017,
  "selectivity": 0.415996789932251,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3422427735144686,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6646825671195984,
  "rowsplit_balanced_acc": 0.6605303376362585,
  "rowsplit_probe_gap": 0.34563494807197936,
  "num_control_classes": 3,
  "control_test_acc": 0.6597668528556824,
  "control_majority": 0.452572347266881,
  "control_probe_gap": 0.20719450558880137
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_112",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6621784567832947,
  "onpolicy_linear_balanced_acc": 0.6605086996075751,
  "onpolicy_linear_majority": 0.3195337620578778,
  "onpolicy_linear_gap": 0.34264469472541687,
  "onpolicy_linear_recovery": 0.5035440050069918,
  "onpolicy_linear_selectivity": 0.409967839717865,
  "onpolicy_mlp_test_acc": 0.7063906788825989,
  "onpolicy_mlp_balanced_acc": 0.706938280871363,
  "onpolicy_mlp_majority": 0.3195337620578778,
  "onpolicy_mlp_gap": 0.38685691682472106,
  "onpolicy_mlp_recovery": 0.5685174300412912,
  "onpolicy_mlp_selectivity": 0.4604099690914154,
  "random_linear_test_acc": 0.7833601236343384,
  "random_linear_balanced_acc": 0.7239397759103088,
  "random_linear_majority": 0.37520096463022506,
  "random_linear_gap": 0.4081591590041133,
  "random_linear_recovery": 0.6532647073671495,
  "random_linear_selectivity": 0.53617362678051,
  "random_mlp_test_acc": 0.7592443823814392,
  "random_mlp_balanced_acc": 0.7453408059602293,
  "random_mlp_majority": 0.37520096463022506,
  "random_mlp_gap": 0.38404341775121414,
  "random_mlp_recovery": 0.6146671105596788,
  "random_mlp_selectivity": 0.5042202770709991,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.967072464453474,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9385674127381007
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_112/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.75,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_113",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.703125
  ],
  "train_success": [
    0.546875,
    0.703125
  ],
  "policy_loss": [
    0.043136026710271835,
    0.12287430465221405
  ],
  "value_loss": [
    0.17786455154418945,
    0.07097776979207993
  ],
  "entropy": [
    1.0125812292099,
    0.3207205533981323
  ],
  "val_success": [
    0.49137931034482757,
    0.7241379310344828
  ],
  "test_short_success": [
    0.484375,
    0.71875
  ],
  "test_long_success": [
    0.484375,
    0.75
  ],
  "val_success_norm": [
    0.6259903158436542,
    0.922444236964258
  ],
  "test_short_success_norm": [
    0.616889284529287,
    0.9153840996241502
  ],
  "test_long_success_norm": [
    0.6168892845292799,
    0.955183408303401
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1337/probe.json <==
{
  "task": "rand_113",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9774187803268433,
  "probe_test_acc": 0.9803054928779602,
  "balanced_acc": 0.9641429777124783,
  "majority_baseline": 0.4859324758842444,
  "control_task_acc": 0.16860932111740112,
  "selectivity": 0.8116961717605591,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49437301699371583,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9702380895614624,
  "rowsplit_balanced_acc": 0.9269290411142274,
  "rowsplit_probe_gap": 0.4821428514662243,
  "num_control_classes": 6,
  "control_test_acc": 0.9803054928779602,
  "control_majority": 0.4859324758842444,
  "control_probe_gap": 0.49437301699371583
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_113",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9680466055870056,
  "onpolicy_linear_balanced_acc": 0.9132693614733389,
  "onpolicy_linear_majority": 0.47146302250803857,
  "onpolicy_linear_gap": 0.49658358307896705,
  "onpolicy_linear_recovery": 0.9395436917874296,
  "onpolicy_linear_selectivity": 0.7950160652399063,
  "onpolicy_mlp_test_acc": 0.9676446914672852,
  "onpolicy_mlp_balanced_acc": 0.923643408726107,
  "onpolicy_mlp_majority": 0.47146302250803857,
  "onpolicy_mlp_gap": 0.4961816689592466,
  "onpolicy_mlp_recovery": 0.9387832641601561,
  "onpolicy_mlp_selectivity": 0.7958199381828308,
  "random_linear_test_acc": 0.8575160503387451,
  "random_linear_balanced_acc": 0.8431738502954076,
  "random_linear_majority": 0.28356109324758844,
  "random_linear_gap": 0.5739549570911566,
  "random_linear_recovery": 0.8011219821838977,
  "random_linear_selectivity": 0.6933279484510422,
  "random_mlp_test_acc": 0.8368167281150818,
  "random_mlp_balanced_acc": 0.8216425661664446,
  "random_mlp_majority": 0.28356109324758844,
  "random_mlp_gap": 0.5532556348674933,
  "random_mlp_recovery": 0.7722300249931688,
  "random_mlp_selectivity": 0.6726286262273788,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7608333301021463,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9208734099518789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 1.0,
  "21": 0.0,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_113",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.765625
  ],
  "train_success": [
    0.359375,
    0.765625
  ],
  "policy_loss": [
    -0.3899882137775421,
    -0.21138496696949005
  ],
  "value_loss": [
    0.1369255781173706,
    0.03631742671132088
  ],
  "entropy": [
    1.0061242580413818,
    0.4832737445831299
  ],
  "val_success": [
    0.4051724137931034,
    0.7758620689655172
  ],
  "test_short_success": [
    0.359375,
    0.765625
  ],
  "test_long_success": [
    0.359375,
    0.765625
  ],
  "val_success_norm": [
    0.5160551644897261,
    0.9883206495413459
  ],
  "test_short_success_norm": [
    0.4576920498120499,
    0.9750830626431587
  ],
  "test_long_success_norm": [
    0.4576920498120463,
    0.9750830626430551
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1338/probe.json <==
{
  "task": "rand_113",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9781799912452698,
  "probe_test_acc": 0.9780948758125305,
  "balanced_acc": 0.9287817505763357,
  "majority_baseline": 0.4797025723472669,
  "control_task_acc": 0.17423632740974426,
  "selectivity": 0.8038585484027863,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.49839230346526364,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9742063283920288,
  "rowsplit_balanced_acc": 0.927316575723725,
  "rowsplit_probe_gap": 0.5103174395031399,
  "num_control_classes": 6,
  "control_test_acc": 0.9786977767944336,
  "control_majority": 0.4797025723472669,
  "control_probe_gap": 0.4989952044471667
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_113",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9702572226524353,
  "onpolicy_linear_balanced_acc": 0.9033088738370109,
  "onpolicy_linear_majority": 0.4734726688102894,
  "onpolicy_linear_gap": 0.4967845538421459,
  "onpolicy_linear_recovery": 0.9435114274498161,
  "onpolicy_linear_selectivity": 0.8084806948900223,
  "onpolicy_mlp_test_acc": 0.9676446914672852,
  "onpolicy_mlp_balanced_acc": 0.9159154423934771,
  "onpolicy_mlp_majority": 0.4734726688102894,
  "onpolicy_mlp_gap": 0.4941720226569958,
  "onpolicy_mlp_recovery": 0.9385496124966454,
  "onpolicy_mlp_selectivity": 0.8040594756603241,
  "random_linear_test_acc": 0.8358119130134583,
  "random_linear_balanced_acc": 0.8170461150421008,
  "random_linear_majority": 0.28356109324758844,
  "random_linear_gap": 0.5522508197658698,
  "random_linear_recovery": 0.7708275116844231,
  "random_linear_selectivity": 0.6702170521020889,
  "random_mlp_test_acc": 0.7853697538375854,
  "random_mlp_balanced_acc": 0.7750339899639513,
  "random_mlp_majority": 0.28356109324758844,
  "random_mlp_gap": 0.501808660589997,
  "random_mlp_recovery": 0.7004207279371178,
  "random_mlp_selectivity": 0.630626991391182,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7683384935550787,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9208734099518789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_113",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.71875
  ],
  "train_success": [
    0.390625,
    0.71875
  ],
  "policy_loss": [
    -0.07988864183425903,
    -0.04748094454407692
  ],
  "value_loss": [
    0.09198996424674988,
    0.0165718887001276
  ],
  "entropy": [
    1.0613079071044922,
    0.3194260597229004
  ],
  "val_success": [
    0.47413793103448276,
    0.75
  ],
  "test_short_success": [
    0.546875,
    0.703125
  ],
  "test_long_success": [
    0.484375,
    0.796875
  ],
  "val_success_norm": [
    0.6039842479624414,
    0.9553287873219145
  ],
  "test_short_success_norm": [
    0.6964879018879553,
    0.8954844452844867
  ],
  "test_long_success_norm": [
    0.6168892845292799,
    1.0148823713223636
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1339/probe.json <==
{
  "task": "rand_113",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9863836169242859,
  "probe_test_acc": 0.9658359885215759,
  "balanced_acc": 0.9102140500768764,
  "majority_baseline": 0.5239147909967846,
  "control_task_acc": 0.17122186720371246,
  "selectivity": 0.7946141213178635,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4419211975247913,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9726190567016602,
  "rowsplit_balanced_acc": 0.9156153808231199,
  "rowsplit_probe_gap": 0.45496032654292995,
  "num_control_classes": 6,
  "control_test_acc": 0.9660369753837585,
  "control_majority": 0.5239147909967846,
  "control_probe_gap": 0.4421221843869739
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_113",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9754823446273804,
  "onpolicy_linear_balanced_acc": 0.9157323905670438,
  "onpolicy_linear_majority": 0.5160771704180064,
  "onpolicy_linear_gap": 0.459405174209374,
  "onpolicy_linear_recovery": 0.9493356091635567,
  "onpolicy_linear_selectivity": 0.8060691654682159,
  "onpolicy_mlp_test_acc": 0.9734726548194885,
  "onpolicy_mlp_balanced_acc": 0.9255783664623305,
  "onpolicy_mlp_majority": 0.5160771704180064,
  "onpolicy_mlp_gap": 0.45739548440148214,
  "onpolicy_mlp_recovery": 0.9451826953412686,
  "onpolicy_mlp_selectivity": 0.8054662197828293,
  "random_linear_test_acc": 0.8209404945373535,
  "random_linear_balanced_acc": 0.7968289632420967,
  "random_linear_majority": 0.28356109324758844,
  "random_linear_gap": 0.537379401289765,
  "random_linear_recovery": 0.7500700984061349,
  "random_linear_selectivity": 0.655144676566124,
  "random_mlp_test_acc": 0.8060691356658936,
  "random_mlp_balanced_acc": 0.7862823266459871,
  "random_mlp_majority": 0.28356109324758844,
  "random_mlp_gap": 0.5225080424183051,
  "random_mlp_recovery": 0.7293127683235585,
  "random_mlp_selectivity": 0.6332395523786545,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.736507728825977,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9208734099518789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_113",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.703125
  ],
  "train_success": [
    0.53125,
    0.703125
  ],
  "policy_loss": [
    -0.030805077403783798,
    -0.1273890733718872
  ],
  "value_loss": [
    0.2249111384153366,
    0.04800868406891823
  ],
  "entropy": [
    1.036767601966858,
    0.25567349791526794
  ],
  "val_success": [
    0.4051724137931034,
    0.7068965517241379
  ],
  "test_short_success": [
    0.5,
    0.703125
  ],
  "test_long_success": [
    0.484375,
    0.796875
  ],
  "val_success_norm": [
    0.5161724817556457,
    0.9004882420866909
  ],
  "test_short_success_norm": [
    0.6367889388689421,
    0.8954844452845014
  ],
  "test_long_success_norm": [
    0.6168892845292798,
    1.0148823713223636
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1340/probe.json <==
{
  "task": "rand_113",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9748815894126892,
  "probe_test_acc": 0.9672427773475647,
  "balanced_acc": 0.8986125317416613,
  "majority_baseline": 0.5102491961414791,
  "control_task_acc": 0.1708199381828308,
  "selectivity": 0.7964228391647339,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4569935812060856,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9690476059913635,
  "rowsplit_balanced_acc": 0.9041144990443267,
  "rowsplit_probe_gap": 0.4630952250389826,
  "num_control_classes": 6,
  "control_test_acc": 0.9672427773475647,
  "control_majority": 0.5102491961414791,
  "control_probe_gap": 0.4569935812060856
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_113",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9658359885215759,
  "onpolicy_linear_balanced_acc": 0.8986351484480471,
  "onpolicy_linear_majority": 0.5090434083601286,
  "onpolicy_linear_gap": 0.4567925801614473,
  "onpolicy_linear_recovery": 0.9304133765384207,
  "onpolicy_linear_selectivity": 0.8022507727146149,
  "onpolicy_mlp_test_acc": 0.9672427773475647,
  "onpolicy_mlp_balanced_acc": 0.8932965329269796,
  "onpolicy_mlp_majority": 0.5090434083601286,
  "onpolicy_mlp_gap": 0.4581993689874361,
  "onpolicy_mlp_recovery": 0.9332787802216463,
  "onpolicy_mlp_selectivity": 0.8000402003526688,
  "random_linear_test_acc": 0.7879823446273804,
  "random_linear_balanced_acc": 0.7554288916015667,
  "random_linear_majority": 0.28356109324758844,
  "random_linear_gap": 0.5044212513797919,
  "random_linear_recovery": 0.704067362374711,
  "random_linear_selectivity": 0.623593270778656,
  "random_mlp_test_acc": 0.7566318511962891,
  "random_mlp_balanced_acc": 0.7306788514869812,
  "random_mlp_majority": 0.28356109324758844,
  "random_mlp_gap": 0.4730707579487006,
  "random_mlp_recovery": 0.660308581080711,
  "random_mlp_selectivity": 0.5876206010580063,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7434137276983134,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9208734099518789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_113",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.625
  ],
  "train_success": [
    0.546875,
    0.625
  ],
  "policy_loss": [
    0.08300231397151947,
    0.3412938714027405
  ],
  "value_loss": [
    0.312832236289978,
    0.07367952913045883
  ],
  "entropy": [
    1.059617042541504,
    0.4392611086368561
  ],
  "val_success": [
    0.45689655172413796,
    0.6637931034482759
  ],
  "test_short_success": [
    0.546875,
    0.796875
  ],
  "test_long_success": [
    0.4921875,
    0.78125
  ],
  "val_success_norm": [
    0.5819416877483935,
    0.845540190322714
  ],
  "test_short_success_norm": [
    0.6964879018879511,
    1.0148823713224258
  ],
  "test_long_success_norm": [
    0.626839111699107,
    0.9949827169827093
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1341/probe.json <==
{
  "task": "rand_113",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9856224656105042,
  "probe_test_acc": 0.980506420135498,
  "balanced_acc": 0.9504154448674459,
  "majority_baseline": 0.5022106109324759,
  "control_task_acc": 0.17041800916194916,
  "selectivity": 0.8100884109735489,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.47829580920302217,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9799603223800659,
  "rowsplit_balanced_acc": 0.9246409816486548,
  "rowsplit_probe_gap": 0.48948413190387546,
  "num_control_classes": 6,
  "control_test_acc": 0.980506420135498,
  "control_majority": 0.5022106109324759,
  "control_probe_gap": 0.47829580920302217
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_113",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.971061110496521,
  "onpolicy_linear_balanced_acc": 0.9253580610937265,
  "onpolicy_linear_majority": 0.49055466237942125,
  "onpolicy_linear_gap": 0.48050644811709975,
  "onpolicy_linear_recovery": 0.943195300130449,
  "onpolicy_linear_selectivity": 0.8090836256742477,
  "onpolicy_mlp_test_acc": 0.973874568939209,
  "onpolicy_mlp_balanced_acc": 0.93380841091694,
  "onpolicy_mlp_majority": 0.49055466237942125,
  "onpolicy_mlp_gap": 0.48331990655978774,
  "onpolicy_mlp_recovery": 0.94871789153511,
  "onpolicy_mlp_selectivity": 0.8100883960723877,
  "random_linear_test_acc": 0.854903519153595,
  "random_linear_balanced_acc": 0.83172536374619,
  "random_linear_majority": 0.28356109324758844,
  "random_linear_gap": 0.5713424259060065,
  "random_linear_recovery": 0.7974754309420164,
  "random_linear_selectivity": 0.69493567943573,
  "random_mlp_test_acc": 0.8416398763656616,
  "random_mlp_balanced_acc": 0.822139864231401,
  "random_mlp_majority": 0.28356109324758844,
  "random_mlp_gap": 0.5580787831180731,
  "random_mlp_recovery": 0.7789621387925756,
  "random_mlp_selectivity": 0.6748392283916473,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7525161156351202,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9208734099518789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_113/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.25,
  "29": 0.5,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_114",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.640625
  ],
  "train_success": [
    0.328125,
    0.640625
  ],
  "policy_loss": [
    -0.13698026537895203,
    -0.026260092854499817
  ],
  "value_loss": [
    0.1305292546749115,
    0.07602772116661072
  ],
  "entropy": [
    0.5998011827468872,
    0.1642020046710968
  ],
  "val_success": [
    0.29310344827586204,
    0.6206896551724138
  ],
  "test_short_success": [
    0.25,
    0.578125
  ],
  "test_long_success": [
    0.265625,
    0.5703125
  ],
  "val_success_norm": [
    0.3779148918983059,
    0.8011680583648201
  ],
  "test_short_success_norm": [
    0.32421510538286014,
    0.749747437794672
  ],
  "test_long_success_norm": [
    0.34447855458573384,
    0.7396157201399579
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1337/probe.json <==
{
  "task": "rand_114",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9945873022079468,
  "probe_test_acc": 0.9945739507675171,
  "balanced_acc": 0.99461246688741,
  "majority_baseline": 0.34686495176848875,
  "control_task_acc": 0.20156753063201904,
  "selectivity": 0.793006420135498,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6477089989990283,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9938492178916931,
  "rowsplit_balanced_acc": 0.993142938197096,
  "rowsplit_probe_gap": 0.6642857258282011,
  "num_control_classes": 5,
  "control_test_acc": 0.9945739507675171,
  "control_majority": 0.34686495176848875,
  "control_probe_gap": 0.6477089989990283
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_114",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9933681488037109,
  "onpolicy_linear_balanced_acc": 0.9922255522171728,
  "onpolicy_linear_majority": 0.3440514469453376,
  "onpolicy_linear_gap": 0.6493167018583733,
  "onpolicy_linear_recovery": 0.9898896778331083,
  "onpolicy_linear_selectivity": 0.7813504636287689,
  "onpolicy_mlp_test_acc": 0.9931672215461731,
  "onpolicy_mlp_balanced_acc": 0.9908813272107715,
  "onpolicy_mlp_majority": 0.3440514469453376,
  "onpolicy_mlp_gap": 0.6491157746008355,
  "onpolicy_mlp_recovery": 0.9895833622591168,
  "onpolicy_mlp_selectivity": 0.7907958328723907,
  "random_linear_test_acc": 0.9899517893791199,
  "random_linear_balanced_acc": 0.9886866782082618,
  "random_linear_majority": 0.3496784565916399,
  "random_linear_gap": 0.64027333278748,
  "random_linear_recovery": 0.9845488578339,
  "random_linear_selectivity": 0.7911977767944336,
  "random_mlp_test_acc": 0.9897508025169373,
  "random_mlp_balanced_acc": 0.9886269018082878,
  "random_mlp_majority": 0.3496784565916399,
  "random_mlp_gap": 0.6400723459252974,
  "random_mlp_recovery": 0.9842398001620147,
  "random_mlp_selectivity": 0.7865755558013916,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9160291697504028,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9415268958710754
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.0,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_114",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.75
  ],
  "train_success": [
    0.375,
    0.75
  ],
  "policy_loss": [
    0.07158716022968292,
    -0.32469892501831055
  ],
  "value_loss": [
    0.08917313069105148,
    0.02737531252205372
  ],
  "entropy": [
    0.6859780550003052,
    0.26901742815971375
  ],
  "val_success": [
    0.39655172413793105,
    0.6551724137931034
  ],
  "test_short_success": [
    0.28125,
    0.53125
  ],
  "test_long_success": [
    0.3046875,
    0.6875
  ],
  "val_success_norm": [
    0.5094428979616124,
    0.8454819855173681
  ],
  "test_short_success_norm": [
    0.3647419992991773,
    0.6889571073222469
  ],
  "test_long_success_norm": [
    0.39513716555422357,
    0.8915915530454297
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1338/probe.json <==
{
  "task": "rand_114",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9829161167144775,
  "probe_test_acc": 0.9807074069976807,
  "balanced_acc": 0.9766815041577571,
  "majority_baseline": 0.33983118971061094,
  "control_task_acc": 0.1921221911907196,
  "selectivity": 0.7885852158069611,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6408762172870697,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9785714149475098,
  "rowsplit_balanced_acc": 0.9742152357315185,
  "rowsplit_probe_gap": 0.6543650657411606,
  "num_control_classes": 5,
  "control_test_acc": 0.9807074069976807,
  "control_majority": 0.33983118971061094,
  "control_probe_gap": 0.6408762172870697
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_114",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9833199381828308,
  "onpolicy_linear_balanced_acc": 0.9815135658537095,
  "onpolicy_linear_majority": 0.34385048231511256,
  "onpolicy_linear_gap": 0.6394694558677183,
  "onpolicy_linear_recovery": 0.9745788705659314,
  "onpolicy_linear_selectivity": 0.7845659255981445,
  "onpolicy_mlp_test_acc": 0.9857314825057983,
  "onpolicy_mlp_balanced_acc": 0.9844188410512766,
  "onpolicy_mlp_majority": 0.34385048231511256,
  "onpolicy_mlp_gap": 0.6418810001906858,
  "onpolicy_mlp_recovery": 0.978254167518791,
  "onpolicy_mlp_selectivity": 0.7809485197067261,
  "random_linear_test_acc": 0.977090060710907,
  "random_linear_balanced_acc": 0.9693695240957991,
  "random_linear_majority": 0.3496784565916399,
  "random_linear_gap": 0.6274116041192671,
  "random_linear_recovery": 0.9647713665319756,
  "random_linear_selectivity": 0.7741157859563828,
  "random_mlp_test_acc": 0.9819132089614868,
  "random_mlp_balanced_acc": 0.9764537260191414,
  "random_mlp_majority": 0.3496784565916399,
  "random_mlp_gap": 0.6322347523698469,
  "random_mlp_recovery": 0.9721879257701973,
  "random_mlp_selectivity": 0.7893890887498856,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9135547807735597,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9415268958710754
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_114",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.703125
  ],
  "train_success": [
    0.28125,
    0.703125
  ],
  "policy_loss": [
    -0.17179140448570251,
    0.5723440051078796
  ],
  "value_loss": [
    0.10879367589950562,
    0.06632561981678009
  ],
  "entropy": [
    0.647013783454895,
    0.1314985305070877
  ],
  "val_success": [
    0.4051724137931034,
    0.5862068965517241
  ],
  "test_short_success": [
    0.359375,
    0.71875
  ],
  "test_long_success": [
    0.34375,
    0.6640625
  ],
  "val_success_norm": [
    0.5216336214438878,
    0.756560399209405
  ],
  "test_short_success_norm": [
    0.4660592188374235,
    0.932118436706707
  ],
  "test_long_success_norm": [
    0.4457957765227148,
    0.8611963864643339
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1339/probe.json <==
{
  "task": "rand_114",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9830006957054138,
  "probe_test_acc": 0.977090060710907,
  "balanced_acc": 0.9729261459523337,
  "majority_baseline": 0.34103697749196143,
  "control_task_acc": 0.202773317694664,
  "selectivity": 0.774316743016243,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6360530832189455,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9803571701049805,
  "rowsplit_balanced_acc": 0.9771350176082263,
  "rowsplit_probe_gap": 0.6466270113748218,
  "num_control_classes": 5,
  "control_test_acc": 0.9772909879684448,
  "control_majority": 0.34103697749196143,
  "control_probe_gap": 0.6362540104764833
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_114",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.979099690914154,
  "onpolicy_linear_balanced_acc": 0.9753278039817925,
  "onpolicy_linear_majority": 0.3422427652733119,
  "onpolicy_linear_gap": 0.6368569256408422,
  "onpolicy_linear_recovery": 0.968224889089163,
  "onpolicy_linear_selectivity": 0.7799437493085861,
  "onpolicy_mlp_test_acc": 0.9843247532844543,
  "onpolicy_mlp_balanced_acc": 0.9820089394310945,
  "onpolicy_mlp_majority": 0.3422427652733119,
  "onpolicy_mlp_gap": 0.6420819880111425,
  "onpolicy_mlp_recovery": 0.9761686441623724,
  "onpolicy_mlp_selectivity": 0.7897909879684448,
  "random_linear_test_acc": 0.957596480846405,
  "random_linear_balanced_acc": 0.950543830958164,
  "random_linear_majority": 0.3496784565916399,
  "random_linear_gap": 0.6079180242547652,
  "random_linear_recovery": 0.9347960719072038,
  "random_linear_selectivity": 0.7558279931545258,
  "random_mlp_test_acc": 0.956993579864502,
  "random_mlp_balanced_acc": 0.9494328277554004,
  "random_mlp_majority": 0.3496784565916399,
  "random_mlp_gap": 0.6073151232728621,
  "random_mlp_recovery": 0.9338689905456619,
  "random_mlp_selectivity": 0.7546221911907196,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9173580763589828,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9415268958710754
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_114",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.65625
  ],
  "train_success": [
    0.328125,
    0.65625
  ],
  "policy_loss": [
    0.12469973415136337,
    0.11830750852823257
  ],
  "value_loss": [
    0.08599045127630234,
    0.07080800831317902
  ],
  "entropy": [
    0.6636867523193359,
    0.2680385708808899
  ],
  "val_success": [
    0.3448275862068966,
    0.6810344827586207
  ],
  "test_short_success": [
    0.375,
    0.640625
  ],
  "test_long_success": [
    0.34375,
    0.7265625
  ],
  "val_success_norm": [
    0.4457777815533688,
    0.8796851474748986
  ],
  "test_short_success_norm": [
    0.4863226591038445,
    0.8308012146042744
  ],
  "test_long_success_norm": [
    0.4457957765227147,
    0.9422501640139185
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1340/probe.json <==
{
  "task": "rand_114",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9837618470191956,
  "probe_test_acc": 0.986535370349884,
  "balanced_acc": 0.9816564718476725,
  "majority_baseline": 0.3434485530546624,
  "control_task_acc": 0.20176848769187927,
  "selectivity": 0.7847668826580048,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6430868172952217,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9857142567634583,
  "rowsplit_balanced_acc": 0.9810700989811298,
  "rowsplit_probe_gap": 0.658928542477744,
  "num_control_classes": 5,
  "control_test_acc": 0.986535370349884,
  "control_majority": 0.3434485530546624,
  "control_probe_gap": 0.6430868172952217
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_114",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9839228391647339,
  "onpolicy_linear_balanced_acc": 0.9800451127012794,
  "onpolicy_linear_majority": 0.3430466237942122,
  "onpolicy_linear_gap": 0.6408762153705216,
  "onpolicy_linear_recovery": 0.9755276988937645,
  "onpolicy_linear_selectivity": 0.7879823297262192,
  "onpolicy_mlp_test_acc": 0.9899517893791199,
  "onpolicy_mlp_balanced_acc": 0.9846510086025508,
  "onpolicy_mlp_majority": 0.3430466237942122,
  "onpolicy_mlp_gap": 0.6469051655849076,
  "onpolicy_mlp_recovery": 0.984704834490823,
  "onpolicy_mlp_selectivity": 0.7845659404993057,
  "random_linear_test_acc": 0.9602090120315552,
  "random_linear_balanced_acc": 0.9538662684114074,
  "random_linear_majority": 0.3496784565916399,
  "random_linear_gap": 0.6105305554399153,
  "random_linear_recovery": 0.938813363371143,
  "random_linear_selectivity": 0.7592443823814392,
  "random_mlp_test_acc": 0.9674437046051025,
  "random_mlp_balanced_acc": 0.9633155075105255,
  "random_mlp_majority": 0.3496784565916399,
  "random_mlp_gap": 0.6177652480134627,
  "random_mlp_recovery": 0.9499381564014185,
  "random_mlp_selectivity": 0.7785369455814362,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9141721737827707,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9415268958710754
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_114",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.609375
  ],
  "train_success": [
    0.296875,
    0.609375
  ],
  "policy_loss": [
    0.08827804028987885,
    -0.08783625811338425
  ],
  "value_loss": [
    0.22443059086799622,
    0.04543290287256241
  ],
  "entropy": [
    0.6752264499664307,
    0.15065208077430725
  ],
  "val_success": [
    0.3275862068965517,
    0.6551724137931034
  ],
  "test_short_success": [
    0.34375,
    0.625
  ],
  "test_long_success": [
    0.375,
    0.6796875
  ],
  "val_success_norm": [
    0.4206262264545449,
    0.8451678024172373
  ],
  "test_short_success_norm": [
    0.4457957755025089,
    0.8105377746032612
  ],
  "test_long_success_norm": [
    0.4863226652975061,
    0.8814598308517301
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1341/probe.json <==
{
  "task": "rand_114",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9899356961250305,
  "probe_test_acc": 0.9857314825057983,
  "balanced_acc": 0.981363733223526,
  "majority_baseline": 0.3512861736334405,
  "control_task_acc": 0.20257234573364258,
  "selectivity": 0.7831591367721558,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6344453088723578,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9888888597488403,
  "rowsplit_balanced_acc": 0.9863174956147083,
  "rowsplit_probe_gap": 0.6523809232409038,
  "num_control_classes": 5,
  "control_test_acc": 0.9857314825057983,
  "control_majority": 0.3512861736334405,
  "control_probe_gap": 0.6344453088723578
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_114",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9829180240631104,
  "onpolicy_linear_balanced_acc": 0.980141048452151,
  "onpolicy_linear_majority": 0.34385048231511256,
  "onpolicy_linear_gap": 0.6390675417479978,
  "onpolicy_linear_recovery": 0.9739663362137939,
  "onpolicy_linear_selectivity": 0.7859726846218109,
  "onpolicy_mlp_test_acc": 0.9935691356658936,
  "onpolicy_mlp_balanced_acc": 0.9919928120829248,
  "onpolicy_mlp_majority": 0.34385048231511256,
  "onpolicy_mlp_gap": 0.649718653350781,
  "onpolicy_mlp_recovery": 0.990199087005662,
  "onpolicy_mlp_selectivity": 0.7924035340547562,
  "random_linear_test_acc": 0.9797025918960571,
  "random_linear_balanced_acc": 0.9754151765667551,
  "random_linear_majority": 0.3496784565916399,
  "random_linear_gap": 0.6300241353044173,
  "random_linear_recovery": 0.9687886579959148,
  "random_linear_selectivity": 0.7787379622459412,
  "random_mlp_test_acc": 0.9869372844696045,
  "random_mlp_balanced_acc": 0.9830958880455734,
  "random_mlp_majority": 0.3496784565916399,
  "random_mlp_gap": 0.6372588278779646,
  "random_mlp_recovery": 0.9799134510261903,
  "random_mlp_selectivity": 0.7891880869865417,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9163027196940011,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9415268958710754
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_114/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 1.0,
  "30": 0.5,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_115",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.265625
  ],
  "train_success": [
    0.203125,
    0.265625
  ],
  "policy_loss": [
    -0.38669899106025696,
    -0.23619318008422852
  ],
  "value_loss": [
    0.11300928890705109,
    0.10430663824081421
  ],
  "entropy": [
    0.6008531451225281,
    0.057621438056230545
  ],
  "val_success": [
    0.21551724137931033,
    0.16379310344827586
  ],
  "test_short_success": [
    0.21875,
    0.15625
  ],
  "test_long_success": [
    0.1953125,
    0.1796875
  ],
  "val_success_norm": [
    0.3649400405938652,
    0.2841862699569493
  ],
  "test_short_success_norm": [
    0.3710648147252282,
    0.2650462963171706
  ],
  "test_long_success_norm": [
    0.3313078703703705,
    0.3048032407407409
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1337/probe.json <==
{
  "task": "rand_115",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3119925558567047,
  "probe_test_acc": 0.29521703720092773,
  "balanced_acc": 0.2900369692086743,
  "majority_baseline": 0.22266881028938906,
  "control_task_acc": 0.20337620377540588,
  "selectivity": 0.09184083342552185,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07254822691153867,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2755952477455139,
  "rowsplit_balanced_acc": 0.2709694783999601,
  "rowsplit_probe_gap": 0.05575397790424408,
  "num_control_classes": 5,
  "control_test_acc": 0.29521703720092773,
  "control_majority": 0.22266881028938906,
  "control_probe_gap": 0.07254822691153867
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_115",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2875804007053375,
  "onpolicy_linear_balanced_acc": 0.28113444812381677,
  "onpolicy_linear_majority": 0.2295016077170418,
  "onpolicy_linear_gap": 0.05807879298829571,
  "onpolicy_linear_recovery": 0.07537821437395917,
  "onpolicy_linear_selectivity": 0.08721865713596344,
  "onpolicy_mlp_test_acc": 0.2721061110496521,
  "onpolicy_mlp_balanced_acc": 0.26677027663653335,
  "onpolicy_mlp_majority": 0.2295016077170418,
  "onpolicy_mlp_gap": 0.04260450333261029,
  "onpolicy_mlp_recovery": 0.05529473358974147,
  "onpolicy_mlp_selectivity": 0.06812700629234314,
  "random_linear_test_acc": 0.2638665735721588,
  "random_linear_balanced_acc": 0.25646108144713564,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.034364965855117,
  "random_linear_recovery": 0.044600957249624984,
  "random_linear_selectivity": 0.06491158902645111,
  "random_mlp_test_acc": 0.31611737608909607,
  "random_mlp_balanced_acc": 0.31014626556942865,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.08661576837205426,
  "random_mlp_recovery": 0.11241524867484141,
  "random_mlp_selectivity": 0.11615757644176483,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9984988621692147,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979756136391198
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.75,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_115",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.21875
  ],
  "train_success": [
    0.15625,
    0.21875
  ],
  "policy_loss": [
    -0.45558327436447144,
    -0.00380871188826859
  ],
  "value_loss": [
    0.09539247304201126,
    0.06379290670156479
  ],
  "entropy": [
    0.6857782006263733,
    0.07567022740840912
  ],
  "val_success": [
    0.20689655172413793,
    0.16379310344827586
  ],
  "test_short_success": [
    0.234375,
    0.1875
  ],
  "test_long_success": [
    0.2109375,
    0.1640625
  ],
  "val_success_norm": [
    0.3574934750256356,
    0.27753848560168026
  ],
  "test_short_success_norm": [
    0.39756944459192434,
    0.3180555556716931
  ],
  "test_long_success_norm": [
    0.35781250000000014,
    0.2782986111111112
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1338/probe.json <==
{
  "task": "rand_115",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.30717185139656067,
  "probe_test_acc": 0.2773312032222748,
  "balanced_acc": 0.2718191442627481,
  "majority_baseline": 0.22930064308681672,
  "control_task_acc": 0.19835208356380463,
  "selectivity": 0.07897911965847015,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04803056013545806,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25952380895614624,
  "rowsplit_balanced_acc": 0.2546580351613131,
  "rowsplit_probe_gap": 0.029960316892654187,
  "num_control_classes": 5,
  "control_test_acc": 0.277532160282135,
  "control_majority": 0.22930064308681672,
  "control_probe_gap": 0.04823151719531829
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_115",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27713021636009216,
  "onpolicy_linear_balanced_acc": 0.2739911250481654,
  "onpolicy_linear_majority": 0.21643890675241156,
  "onpolicy_linear_gap": 0.0606913096076806,
  "onpolicy_linear_recovery": 0.07745574675758364,
  "onpolicy_linear_selectivity": 0.07516075670719147,
  "onpolicy_mlp_test_acc": 0.31149518489837646,
  "onpolicy_mlp_balanced_acc": 0.3081653738892542,
  "onpolicy_mlp_majority": 0.21643890675241156,
  "onpolicy_mlp_gap": 0.0950562781459649,
  "onpolicy_mlp_recovery": 0.12131316749277284,
  "onpolicy_mlp_selectivity": 0.11113344132900238,
  "random_linear_test_acc": 0.2622588276863098,
  "random_linear_balanced_acc": 0.2554584459826528,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.032757219969268,
  "random_linear_recovery": 0.04251432617816316,
  "random_linear_selectivity": 0.06450963020324707,
  "random_mlp_test_acc": 0.2875804007053375,
  "random_mlp_balanced_acc": 0.28437709938567124,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.05807879298829571,
  "random_mlp_recovery": 0.07537821437395917,
  "random_mlp_selectivity": 0.08581191301345825,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999006932935906,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979756136391198
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.75,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_115",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.203125
  ],
  "train_success": [
    0.265625,
    0.203125
  ],
  "policy_loss": [
    -0.07412335276603699,
    -0.04856375604867935
  ],
  "value_loss": [
    0.07691063731908798,
    0.03807372227311134
  ],
  "entropy": [
    0.647918701171875,
    0.006901968736201525
  ],
  "val_success": [
    0.1896551724137931,
    0.22413793103448276
  ],
  "test_short_success": [
    0.140625,
    0.171875
  ],
  "test_long_success": [
    0.171875,
    0.171875
  ],
  "val_success_norm": [
    0.32774661478789524,
    0.3800805520663094
  ],
  "test_short_success_norm": [
    0.23854166655773423,
    0.29155092593232224
  ],
  "test_long_success_norm": [
    0.291550925925926,
    0.291550925925926
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1339/probe.json <==
{
  "task": "rand_115",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.31309202313423157,
  "probe_test_acc": 0.2964228391647339,
  "balanced_acc": 0.27573523434714764,
  "majority_baseline": 0.2542202572347267,
  "control_task_acc": 0.20840032398700714,
  "selectivity": 0.08802251517772675,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0422025819300072,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.29126983880996704,
  "rowsplit_balanced_acc": 0.2688154870789915,
  "rowsplit_probe_gap": 0.03313491817504638,
  "num_control_classes": 5,
  "control_test_acc": 0.2996382713317871,
  "control_majority": 0.2542202572347267,
  "control_probe_gap": 0.04541801409706042
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_115",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3004421293735504,
  "onpolicy_linear_balanced_acc": 0.278502612723266,
  "onpolicy_linear_majority": 0.25763665594855306,
  "onpolicy_linear_gap": 0.04280547342499735,
  "onpolicy_linear_recovery": 0.05766108168998019,
  "onpolicy_linear_selectivity": 0.09344856441020966,
  "onpolicy_mlp_test_acc": 0.32596462965011597,
  "onpolicy_mlp_balanced_acc": 0.30122285671136656,
  "onpolicy_mlp_majority": 0.25763665594855306,
  "onpolicy_mlp_gap": 0.0683279737015629,
  "onpolicy_mlp_recovery": 0.0920411470327496,
  "onpolicy_mlp_selectivity": 0.1241961419582367,
  "random_linear_test_acc": 0.26708200573921204,
  "random_linear_balanced_acc": 0.2592970463854606,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.037580398022170225,
  "random_linear_recovery": 0.04877414203399036,
  "random_linear_selectivity": 0.0564710795879364,
  "random_mlp_test_acc": 0.25100481510162354,
  "random_mlp_balanced_acc": 0.2522584976849903,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.021503207384581724,
  "random_mlp_recovery": 0.027908179432884365,
  "random_mlp_selectivity": 0.048231497406959534,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9933414551209937,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979756136391198
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_115",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.21875
  ],
  "train_success": [
    0.25,
    0.21875
  ],
  "policy_loss": [
    0.12594836950302124,
    0.1258426308631897
  ],
  "value_loss": [
    0.07928888499736786,
    0.04009871184825897
  ],
  "entropy": [
    0.6633208990097046,
    0.00858804676681757
  ],
  "val_success": [
    0.1724137931034483,
    0.2413793103448276
  ],
  "test_short_success": [
    0.265625,
    0.1875
  ],
  "test_long_success": [
    0.21875,
    0.15625
  ],
  "val_success_norm": [
    0.29882580561640043,
    0.40926627170941576
  ],
  "test_short_success_norm": [
    0.4505787037185127,
    0.31805555557811155
  ],
  "test_long_success_norm": [
    0.371064814814815,
    0.2650462962962964
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1340/probe.json <==
{
  "task": "rand_115",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.2919485867023468,
  "probe_test_acc": 0.2881832718849182,
  "balanced_acc": 0.2651985043224224,
  "majority_baseline": 0.2532154340836013,
  "control_task_acc": 0.21081189811229706,
  "selectivity": 0.07737137377262115,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0349678378013169,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2716269791126251,
  "rowsplit_balanced_acc": 0.24956700535343482,
  "rowsplit_probe_gap": 0.014682534668180702,
  "num_control_classes": 5,
  "control_test_acc": 0.2881832718849182,
  "control_majority": 0.2532154340836013,
  "control_probe_gap": 0.0349678378013169
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_115",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2889871299266815,
  "onpolicy_linear_balanced_acc": 0.26687250957286307,
  "onpolicy_linear_majority": 0.25261254019292606,
  "onpolicy_linear_gap": 0.03637458973375546,
  "onpolicy_linear_recovery": 0.04866898588738025,
  "onpolicy_linear_selectivity": 0.08340030908584595,
  "onpolicy_mlp_test_acc": 0.3179260492324829,
  "onpolicy_mlp_balanced_acc": 0.2917382427760972,
  "onpolicy_mlp_majority": 0.25261254019292606,
  "onpolicy_mlp_gap": 0.06531350903955685,
  "onpolicy_mlp_recovery": 0.08738908872837721,
  "onpolicy_mlp_selectivity": 0.11475080251693726,
  "random_linear_test_acc": 0.2658762037754059,
  "random_linear_balanced_acc": 0.2579057937877939,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.03637459605836407,
  "random_linear_recovery": 0.047209178400213776,
  "random_linear_selectivity": 0.04561896622180939,
  "random_mlp_test_acc": 0.28858521580696106,
  "random_mlp_balanced_acc": 0.2774276777257746,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.05908360808991925,
  "random_mlp_recovery": 0.07668232494925356,
  "random_mlp_selectivity": 0.08561094105243683,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9939926548231901,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979756136391198
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_115",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.28125
  ],
  "train_success": [
    0.21875,
    0.28125
  ],
  "policy_loss": [
    0.2055407613515854,
    -0.39665108919143677
  ],
  "value_loss": [
    0.1455722600221634,
    0.06136108934879303
  ],
  "entropy": [
    0.6748545169830322,
    0.008302089758217335
  ],
  "val_success": [
    0.22413793103448276,
    0.23275862068965517
  ],
  "test_short_success": [
    0.21875,
    0.375
  ],
  "test_long_success": [
    0.1875,
    0.1875
  ],
  "val_success_norm": [
    0.38002507596991586,
    0.39550183345941614
  ],
  "test_short_success_norm": [
    0.37106481493380494,
    0.6361111109181845
  ],
  "test_long_success_norm": [
    0.3180555555555557,
    0.31805555555555565
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1341/probe.json <==
{
  "task": "rand_115",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3165595531463623,
  "probe_test_acc": 0.2797427773475647,
  "balanced_acc": 0.27034190560271437,
  "majority_baseline": 0.2284967845659164,
  "control_task_acc": 0.19955787062644958,
  "selectivity": 0.08018490672111511,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05124599278164829,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2839285731315613,
  "rowsplit_balanced_acc": 0.2745714056175639,
  "rowsplit_probe_gap": 0.05476190646489462,
  "num_control_classes": 5,
  "control_test_acc": 0.2797427773475647,
  "control_majority": 0.2284967845659164,
  "control_probe_gap": 0.05124599278164829
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_115",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.277532160282135,
  "onpolicy_linear_balanced_acc": 0.26991958402909844,
  "onpolicy_linear_majority": 0.2262861736334405,
  "onpolicy_linear_gap": 0.05124598664869451,
  "onpolicy_linear_recovery": 0.0662337739127023,
  "onpolicy_linear_selectivity": 0.08319936692714691,
  "onpolicy_mlp_test_acc": 0.3233520984649658,
  "onpolicy_mlp_balanced_acc": 0.3159517572136032,
  "onpolicy_mlp_majority": 0.2262861736334405,
  "onpolicy_mlp_gap": 0.09706592483152532,
  "onpolicy_mlp_recovery": 0.12545455635368052,
  "onpolicy_mlp_selectivity": 0.11856913566589355,
  "random_linear_test_acc": 0.25502410531044006,
  "random_linear_balanced_acc": 0.2471833775174137,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.025522497593398252,
  "random_linear_recovery": 0.03312466041334108,
  "random_linear_selectivity": 0.055064305663108826,
  "random_mlp_test_acc": 0.2522106170654297,
  "random_mlp_balanced_acc": 0.2470110037551438,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.022709009348387876,
  "random_mlp_recovery": 0.029473143066660944,
  "random_mlp_selectivity": 0.04541800916194916,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9967018973737811,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979756136391198
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_115/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_116",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.375
  ],
  "train_success": [
    0.140625,
    0.375
  ],
  "policy_loss": [
    0.03839955851435661,
    -0.1913900077342987
  ],
  "value_loss": [
    0.05418294668197632,
    0.08320588618516922
  ],
  "entropy": [
    0.6012560725212097,
    0.030577801167964935
  ],
  "val_success": [
    0.21551724137931033,
    0.5431034482758621
  ],
  "test_short_success": [
    0.203125,
    0.390625
  ],
  "test_long_success": [
    0.1796875,
    0.4140625
  ],
  "val_success_norm": [
    0.3868243979843798,
    0.974260989144746
  ],
  "test_short_success_norm": [
    0.36442487874779445,
    0.700817074514986
  ],
  "test_long_success_norm": [
    0.32237585427689597,
    0.7428660989858906
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1337/probe.json <==
{
  "task": "rand_116",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9955176115036011,
  "probe_test_acc": 0.9877411723136902,
  "balanced_acc": 0.9850824032407705,
  "majority_baseline": 0.369975884244373,
  "control_task_acc": 0.14690513908863068,
  "selectivity": 0.8408360332250595,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6177652880693172,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9900793433189392,
  "rowsplit_balanced_acc": 0.9883532764434827,
  "rowsplit_probe_gap": 0.6347222004617963,
  "num_control_classes": 5,
  "control_test_acc": 0.9897508025169373,
  "control_majority": 0.442524115755627,
  "control_probe_gap": 0.5472266867613103
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_116",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9887459874153137,
  "onpolicy_linear_balanced_acc": 0.9861863639785258,
  "onpolicy_linear_majority": 0.37138263665594856,
  "onpolicy_linear_gap": 0.6173633507593652,
  "onpolicy_linear_recovery": 0.9820971973716756,
  "onpolicy_linear_selectivity": 0.8414389193058014,
  "onpolicy_mlp_test_acc": 0.9885450005531311,
  "onpolicy_mlp_balanced_acc": 0.9853046729273132,
  "onpolicy_mlp_majority": 0.37138263665594856,
  "onpolicy_mlp_gap": 0.6171623638971826,
  "onpolicy_mlp_recovery": 0.9817774689106076,
  "onpolicy_mlp_selectivity": 0.8442523926496506,
  "random_linear_test_acc": 0.9425241351127625,
  "random_linear_balanced_acc": 0.9404808361082079,
  "random_linear_majority": 0.23392282958199356,
  "random_linear_gap": 0.7086013055307689,
  "random_linear_recovery": 0.9249737923192828,
  "random_linear_selectivity": 0.7956189960241318,
  "random_mlp_test_acc": 0.9477491974830627,
  "random_mlp_balanced_acc": 0.9432067802555315,
  "random_mlp_majority": 0.23392282958199356,
  "random_mlp_gap": 0.7138263679010692,
  "random_mlp_recovery": 0.9317943354343442,
  "random_mlp_selectivity": 0.8074758797883987,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9065350631359843,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9511607716003043
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 1.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_116",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.546875
  ],
  "train_success": [
    0.25,
    0.546875
  ],
  "policy_loss": [
    -0.5791473388671875,
    0.29386189579963684
  ],
  "value_loss": [
    0.1319027841091156,
    0.08336200565099716
  ],
  "entropy": [
    0.6858738660812378,
    0.026306668296456337
  ],
  "val_success": [
    0.1810344827586207,
    0.45689655172413796
  ],
  "test_short_success": [
    0.1875,
    0.390625
  ],
  "test_long_success": [
    0.2109375,
    0.46875
  ],
  "val_success_norm": [
    0.3247536673449065,
    0.8194976874369728
  ],
  "test_short_success_norm": [
    0.3363921957671917,
    0.7008170745149861
  ],
  "test_long_success_norm": [
    0.37844122023809523,
    0.8409804894179893
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1338/probe.json <==
{
  "task": "rand_116",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9925575256347656,
  "probe_test_acc": 0.9827170372009277,
  "balanced_acc": 0.9814519072830391,
  "majority_baseline": 0.37520096463022506,
  "control_task_acc": 0.13705787062644958,
  "selectivity": 0.8456591665744781,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6075160725707027,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9803571701049805,
  "rowsplit_balanced_acc": 0.9792823471809429,
  "rowsplit_probe_gap": 0.6146825669303773,
  "num_control_classes": 5,
  "control_test_acc": 0.9847266674041748,
  "control_majority": 0.4467443729903537,
  "control_probe_gap": 0.5379822944138211
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_116",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9821141362190247,
  "onpolicy_linear_balanced_acc": 0.9819612283613532,
  "onpolicy_linear_majority": 0.3721864951768489,
  "onpolicy_linear_gap": 0.6099276410421758,
  "onpolicy_linear_recovery": 0.9715108648610329,
  "onpolicy_linear_selectivity": 0.8362138122320175,
  "onpolicy_mlp_test_acc": 0.9835209250450134,
  "onpolicy_mlp_balanced_acc": 0.9828272319319332,
  "onpolicy_mlp_majority": 0.3721864951768489,
  "onpolicy_mlp_gap": 0.6113344298681646,
  "onpolicy_mlp_recovery": 0.9737516398924414,
  "onpolicy_mlp_selectivity": 0.839831218123436,
  "random_linear_test_acc": 0.8910771608352661,
  "random_linear_balanced_acc": 0.8823164771438247,
  "random_linear_majority": 0.23392282958199356,
  "random_linear_gap": 0.6571543312532726,
  "random_linear_recovery": 0.8578174061690147,
  "random_linear_selectivity": 0.7506028860807419,
  "random_mlp_test_acc": 0.8926848769187927,
  "random_mlp_balanced_acc": 0.885864910010827,
  "random_mlp_majority": 0.23392282958199356,
  "random_mlp_gap": 0.6587620473367992,
  "random_mlp_recovery": 0.859916040804804,
  "random_mlp_selectivity": 0.7530144602060318,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9040031867027397,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9511607716003043
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 1.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 0.25,
  "26": 0.75,
  "27": 0.75,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_116",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.5
  ],
  "train_success": [
    0.28125,
    0.5
  ],
  "policy_loss": [
    -0.10722510516643524,
    -0.22284027934074402
  ],
  "value_loss": [
    0.10326534509658813,
    0.045008495450019836
  ],
  "entropy": [
    0.646458089351654,
    0.00711087416857481
  ],
  "val_success": [
    0.1896551724137931,
    0.47413793103448276
  ],
  "test_short_success": [
    0.21875,
    0.46875
  ],
  "test_long_success": [
    0.2421875,
    0.5234375
  ],
  "val_success_norm": [
    0.34042453452577304,
    0.8508359743317794
  ],
  "test_short_success_norm": [
    0.39245756172839963,
    0.8409804894179931
  ],
  "test_long_success_norm": [
    0.4345065861992945,
    0.939094879850088
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1339/probe.json <==
{
  "task": "rand_116",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9905277490615845,
  "probe_test_acc": 0.9915595054626465,
  "balanced_acc": 0.991519953883575,
  "majority_baseline": 0.3766077170418006,
  "control_task_acc": 0.13926848769187927,
  "selectivity": 0.8522910177707672,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6149517884208459,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9865079522132874,
  "rowsplit_balanced_acc": 0.9842456816243044,
  "rowsplit_probe_gap": 0.6248016030069381,
  "num_control_classes": 5,
  "control_test_acc": 0.9931672215461731,
  "control_majority": 0.449959807073955,
  "control_probe_gap": 0.5432074144722181
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_116",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.99256432056427,
  "onpolicy_linear_balanced_acc": 0.9915950487045296,
  "onpolicy_linear_majority": 0.3778135048231511,
  "onpolicy_linear_gap": 0.6147508157411189,
  "onpolicy_linear_recovery": 0.9880491147053642,
  "onpolicy_linear_selectivity": 0.8480707556009293,
  "onpolicy_mlp_test_acc": 0.9943729639053345,
  "onpolicy_mlp_balanced_acc": 0.9935620230499135,
  "onpolicy_mlp_majority": 0.3778135048231511,
  "onpolicy_mlp_gap": 0.6165594590821833,
  "onpolicy_mlp_recovery": 0.9909560298426823,
  "onpolicy_mlp_selectivity": 0.8482716828584671,
  "random_linear_test_acc": 0.9031350612640381,
  "random_linear_balanced_acc": 0.902138776711964,
  "random_linear_majority": 0.23392282958199356,
  "random_linear_gap": 0.6692122316820446,
  "random_linear_recovery": 0.8735572048399406,
  "random_linear_selectivity": 0.756028950214386,
  "random_mlp_test_acc": 0.9059485793113708,
  "random_mlp_balanced_acc": 0.900959419141541,
  "random_mlp_majority": 0.23392282958199356,
  "random_mlp_gap": 0.6720257497293773,
  "random_mlp_recovery": 0.8772298349038251,
  "random_mlp_selectivity": 0.7550241351127625,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9041461088195862,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9511607716003043
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 1.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_116",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.453125
  ],
  "train_success": [
    0.265625,
    0.453125
  ],
  "policy_loss": [
    0.06934639066457748,
    0.04960539564490318
  ],
  "value_loss": [
    0.09781840443611145,
    0.07391446828842163
  ],
  "entropy": [
    0.6635300517082214,
    0.007893897593021393
  ],
  "val_success": [
    0.19827586206896552,
    0.5603448275862069
  ],
  "test_short_success": [
    0.21875,
    0.546875
  ],
  "test_long_success": [
    0.1796875,
    0.484375
  ],
  "val_success_norm": [
    0.35585376153713627,
    1.0053227055059415
  ],
  "test_short_success_norm": [
    0.39245756172839175,
    0.9811439043209803
  ],
  "test_long_success_norm": [
    0.3223758542768959,
    0.869013172398589
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1340/probe.json <==
{
  "task": "rand_116",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9996522766962216,
  "majority_baseline": 0.3932877813504823,
  "control_task_acc": 0.14147910475730896,
  "selectivity": 0.8581189811229706,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6063103045297973,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9980158805847168,
  "rowsplit_balanced_acc": 0.996422794331525,
  "rowsplit_probe_gap": 0.618253975822812,
  "num_control_classes": 5,
  "control_test_acc": 1.0,
  "control_majority": 0.45438102893890675,
  "control_probe_gap": 0.5456189710610932
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_116",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.998593270778656,
  "onpolicy_linear_balanced_acc": 0.9992898137573379,
  "onpolicy_linear_majority": 0.39228295819935693,
  "onpolicy_linear_gap": 0.606310312579299,
  "onpolicy_linear_recovery": 0.9976852233447726,
  "onpolicy_linear_selectivity": 0.8593247830867767,
  "onpolicy_mlp_test_acc": 0.9989951848983765,
  "onpolicy_mlp_balanced_acc": 0.9992382926200624,
  "onpolicy_mlp_majority": 0.39228295819935693,
  "onpolicy_mlp_gap": 0.6067122266990195,
  "onpolicy_mlp_recovery": 0.9983465740920374,
  "onpolicy_mlp_selectivity": 0.8543006479740143,
  "random_linear_test_acc": 0.9634244441986084,
  "random_linear_balanced_acc": 0.9611879046075067,
  "random_linear_majority": 0.23392282958199356,
  "random_linear_gap": 0.7295016146166149,
  "random_linear_recovery": 0.9522560425845423,
  "random_linear_selectivity": 0.8165193051099777,
  "random_mlp_test_acc": 0.9658359885215759,
  "random_mlp_balanced_acc": 0.9650136243719459,
  "random_mlp_majority": 0.23392282958199356,
  "random_mlp_gap": 0.7319131589395824,
  "random_mlp_recovery": 0.9554039556357192,
  "random_mlp_selectivity": 0.824356883764267,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8906399959365415,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9511607716003043
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.75,
  "22": 0.75,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_116",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.53125
  ],
  "train_success": [
    0.21875,
    0.53125
  ],
  "policy_loss": [
    0.22007909417152405,
    -0.2273475080728531
  ],
  "value_loss": [
    0.16177420318126678,
    0.05101815611124039
  ],
  "entropy": [
    0.6748706102371216,
    0.004401378333568573
  ],
  "val_success": [
    0.2413793103448276,
    0.4827586206896552
  ],
  "test_short_success": [
    0.203125,
    0.578125
  ],
  "test_long_success": [
    0.1640625,
    0.5546875
  ],
  "val_success_norm": [
    0.43302008941089254,
    0.866169544710824
  ],
  "test_short_success_norm": [
    0.3644248787477936,
    1.0372092702821873
  ],
  "test_long_success_norm": [
    0.2943431712962963,
    0.9951602458112873
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1341/probe.json <==
{
  "task": "rand_116",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.9958558678627014,
  "probe_test_acc": 0.9929662346839905,
  "balanced_acc": 0.9906178703722907,
  "majority_baseline": 0.38484726688102894,
  "control_task_acc": 0.1348472684621811,
  "selectivity": 0.8581189662218094,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6081189678029615,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9944444298744202,
  "rowsplit_balanced_acc": 0.9941087505188938,
  "rowsplit_probe_gap": 0.620833318763309,
  "num_control_classes": 5,
  "control_test_acc": 0.9933681488037109,
  "control_majority": 0.4521704180064309,
  "control_probe_gap": 0.5411977307972801
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_116",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9927652478218079,
  "onpolicy_linear_balanced_acc": 0.9903435981737433,
  "onpolicy_linear_majority": 0.3822347266881029,
  "onpolicy_linear_gap": 0.610530521133705,
  "onpolicy_linear_recovery": 0.9882888331689381,
  "onpolicy_linear_selectivity": 0.8538986891508102,
  "onpolicy_mlp_test_acc": 0.9949758648872375,
  "onpolicy_mlp_balanced_acc": 0.9931155997572702,
  "onpolicy_mlp_majority": 0.3822347266881029,
  "onpolicy_mlp_gap": 0.6127411381991347,
  "onpolicy_mlp_recovery": 0.9918672425760878,
  "onpolicy_mlp_selectivity": 0.8557073771953583,
  "random_linear_test_acc": 0.9411173462867737,
  "random_linear_balanced_acc": 0.9375197349731648,
  "random_linear_majority": 0.23392282958199356,
  "random_linear_gap": 0.7071945167047802,
  "random_linear_recovery": 0.9231374383848336,
  "random_linear_selectivity": 0.7936093062162399,
  "random_mlp_test_acc": 0.9379019141197205,
  "random_mlp_balanced_acc": 0.9345821989128142,
  "random_mlp_majority": 0.23392282958199356,
  "random_mlp_gap": 0.703979084537727,
  "random_mlp_recovery": 0.9189401691132553,
  "random_mlp_selectivity": 0.7926044911146164,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8971426295468352,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9511607716003043
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_116/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_117",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.390625
  ],
  "train_success": [
    0.46875,
    0.390625
  ],
  "policy_loss": [
    -0.48508480191230774,
    0.33559030294418335
  ],
  "value_loss": [
    0.2181854546070099,
    0.08849145472049713
  ],
  "entropy": [
    0.5988692045211792,
    0.2856003940105438
  ],
  "val_success": [
    0.41379310344827586,
    0.4396551724137931
  ],
  "test_short_success": [
    0.4375,
    0.453125
  ],
  "test_long_success": [
    0.390625,
    0.4921875
  ],
  "val_success_norm": [
    0.5725824384929095,
    0.6091521757524425
  ],
  "test_short_success_norm": [
    0.6003472659836611,
    0.6217882450386354
  ],
  "test_long_success_norm": [
    0.5360243055555801,
    0.6753906250000317
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1337/probe.json <==
{
  "task": "rand_117",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.717185378074646,
  "probe_test_acc": 0.6981511116027832,
  "balanced_acc": 0.6636266980469879,
  "majority_baseline": 0.4340836012861736,
  "control_task_acc": 0.34867364168167114,
  "selectivity": 0.34947746992111206,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2640675103166096,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7019841074943542,
  "rowsplit_balanced_acc": 0.6681746427348502,
  "rowsplit_probe_gap": 0.2601190281292749,
  "num_control_classes": 3,
  "control_test_acc": 0.6981511116027832,
  "control_majority": 0.4340836012861736,
  "control_probe_gap": 0.2640675103166096
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_117",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7170417904853821,
  "onpolicy_linear_balanced_acc": 0.6945715642079221,
  "onpolicy_linear_majority": 0.4346864951768489,
  "onpolicy_linear_gap": 0.2823552953085332,
  "onpolicy_linear_recovery": 0.4994667434963602,
  "onpolicy_linear_selectivity": 0.36917200684547424,
  "onpolicy_mlp_test_acc": 0.6870980858802795,
  "onpolicy_mlp_balanced_acc": 0.6611643471223972,
  "onpolicy_mlp_majority": 0.4346864951768489,
  "onpolicy_mlp_gap": 0.25241159070343067,
  "onpolicy_mlp_recovery": 0.4464984270672844,
  "onpolicy_mlp_selectivity": 0.3424437344074249,
  "random_linear_test_acc": 0.563906729221344,
  "random_linear_balanced_acc": 0.5656087733292071,
  "random_linear_majority": 0.40815916398713825,
  "random_linear_gap": 0.15574756523420574,
  "random_linear_recovery": 0.2631578555536189,
  "random_linear_selectivity": 0.2246784269809723,
  "random_mlp_test_acc": 0.6278135180473328,
  "random_mlp_balanced_acc": 0.6123265178929023,
  "random_mlp_majority": 0.40815916398713825,
  "random_mlp_gap": 0.2196543540601945,
  "random_mlp_recovery": 0.3711375435665629,
  "random_mlp_selectivity": 0.28999197483062744,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9193348158482805,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9606998638760528
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 1.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_117",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.3125
  ],
  "train_success": [
    0.484375,
    0.3125
  ],
  "policy_loss": [
    -0.23940618336200714,
    0.21051084995269775
  ],
  "value_loss": [
    0.14836560189723969,
    0.07385185360908508
  ],
  "entropy": [
    0.6859768629074097,
    0.07691451162099838
  ],
  "val_success": [
    0.3620689655172414,
    0.4224137931034483
  ],
  "test_short_success": [
    0.34375,
    0.40625
  ],
  "test_long_success": [
    0.3828125,
    0.421875
  ],
  "val_success_norm": [
    0.49867551637655366,
    0.5818500918529262
  ],
  "test_short_success_norm": [
    0.4717013969874823,
    0.5574652835636215
  ],
  "test_long_success_norm": [
    0.5253038194444803,
    0.5789062500000026
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1338/probe.json <==
{
  "task": "rand_117",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.8032814860343933,
  "probe_test_acc": 0.7994372844696045,
  "balanced_acc": 0.7747165044148309,
  "majority_baseline": 0.44111736334405144,
  "control_task_acc": 0.3283762037754059,
  "selectivity": 0.4710610806941986,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.35831992112555305,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7944444417953491,
  "rowsplit_balanced_acc": 0.77205719631247,
  "rowsplit_probe_gap": 0.36428571163661894,
  "num_control_classes": 3,
  "control_test_acc": 0.7992363572120667,
  "control_majority": 0.44111736334405144,
  "control_probe_gap": 0.3581189938680152
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_117",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7974276542663574,
  "onpolicy_linear_balanced_acc": 0.7804159939290338,
  "onpolicy_linear_majority": 0.44312700964630225,
  "onpolicy_linear_gap": 0.35430064462005517,
  "onpolicy_linear_recovery": 0.6362324098265588,
  "onpolicy_linear_selectivity": 0.46061092615127563,
  "onpolicy_mlp_test_acc": 0.8193327784538269,
  "onpolicy_mlp_balanced_acc": 0.7989198583435063,
  "onpolicy_mlp_majority": 0.44312700964630225,
  "onpolicy_mlp_gap": 0.37620576880752465,
  "onpolicy_mlp_recovery": 0.6755683527918594,
  "onpolicy_mlp_selectivity": 0.4801044762134552,
  "random_linear_test_acc": 0.7021704316139221,
  "random_linear_balanced_acc": 0.697598111884017,
  "random_linear_majority": 0.40815916398713825,
  "random_linear_gap": 0.29401126762678387,
  "random_linear_recovery": 0.49677421654019577,
  "random_linear_selectivity": 0.35651126503944397,
  "random_mlp_test_acc": 0.7240755558013916,
  "random_mlp_balanced_acc": 0.7009558492001728,
  "random_mlp_majority": 0.40815916398713825,
  "random_mlp_gap": 0.31591639181425335,
  "random_mlp_recovery": 0.5337860664406535,
  "random_mlp_selectivity": 0.4015273153781891,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9058978655373615,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9606998638760528
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 1.0,
  "7": 0.25,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_117",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.546875
  ],
  "train_success": [
    0.359375,
    0.546875
  ],
  "policy_loss": [
    -0.21155525743961334,
    -0.15449842810630798
  ],
  "value_loss": [
    0.1169939711689949,
    0.0485810711979866
  ],
  "entropy": [
    0.6464913487434387,
    0.053114499896764755
  ],
  "val_success": [
    0.4482758620689655,
    0.45689655172413796
  ],
  "test_short_success": [
    0.21875,
    0.375
  ],
  "test_long_success": [
    0.390625,
    0.4140625
  ],
  "val_success_norm": [
    0.6174275496911631,
    0.6351157009389572
  ],
  "test_short_success_norm": [
    0.3001736104906497,
    0.5145833311319152
  ],
  "test_long_success_norm": [
    0.5360243055555809,
    0.5681857638888932
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1339/probe.json <==
{
  "task": "rand_117",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5956529378890991,
  "probe_test_acc": 0.5850080251693726,
  "balanced_acc": 0.5721020547514443,
  "majority_baseline": 0.4491559485530547,
  "control_task_acc": 0.3438504934310913,
  "selectivity": 0.24115753173828125,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.13585207661631787,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.574999988079071,
  "rowsplit_balanced_acc": 0.5535739366066118,
  "rowsplit_probe_gap": 0.1285714166504996,
  "num_control_classes": 3,
  "control_test_acc": 0.583400309085846,
  "control_majority": 0.4491559485530547,
  "control_probe_gap": 0.13424436053279126
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_117",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5904340744018555,
  "onpolicy_linear_balanced_acc": 0.5724437878697914,
  "onpolicy_linear_majority": 0.4497588424437299,
  "onpolicy_linear_gap": 0.1406752319581256,
  "onpolicy_linear_recovery": 0.2556610497529704,
  "onpolicy_linear_selectivity": 0.23975080251693726,
  "onpolicy_mlp_test_acc": 0.6529340744018555,
  "onpolicy_mlp_balanced_acc": 0.6337141829068317,
  "onpolicy_mlp_majority": 0.4497588424437299,
  "onpolicy_mlp_gap": 0.2031752319581256,
  "onpolicy_mlp_recovery": 0.36924760928547584,
  "onpolicy_mlp_selectivity": 0.32495978474617004,
  "random_linear_test_acc": 0.5518488883972168,
  "random_linear_balanced_acc": 0.5529917993812058,
  "random_linear_majority": 0.40815916398713825,
  "random_linear_gap": 0.14368972441007855,
  "random_linear_recovery": 0.24278440362123968,
  "random_linear_selectivity": 0.21201768517494202,
  "random_mlp_test_acc": 0.6091237664222717,
  "random_mlp_balanced_acc": 0.6044574917917999,
  "random_mlp_majority": 0.40815916398713825,
  "random_mlp_gap": 0.20096460243513348,
  "random_mlp_recovery": 0.33955852689888766,
  "random_mlp_selectivity": 0.28376203775405884,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8899991378935117,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9606998638760528
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.25,
  "20": 1.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_117",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.46875
  ],
  "train_success": [
    0.5625,
    0.46875
  ],
  "policy_loss": [
    0.12683291733264923,
    -0.10398635268211365
  ],
  "value_loss": [
    0.14554186165332794,
    0.07721830159425735
  ],
  "entropy": [
    0.6638718247413635,
    0.074976846575737
  ],
  "val_success": [
    0.5,
    0.4827586206896552
  ],
  "test_short_success": [
    0.328125,
    0.34375
  ],
  "test_long_success": [
    0.4140625,
    0.4375
  ],
  "val_success_norm": [
    0.6937993603151,
    0.6736310361442774
  ],
  "test_short_success_norm": [
    0.45026046205271886,
    0.47170139664138194
  ],
  "test_long_success_norm": [
    0.5681857638889187,
    0.6003472222222261
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1340/probe.json <==
{
  "task": "rand_117",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.7143098711967468,
  "probe_test_acc": 0.7051848769187927,
  "balanced_acc": 0.6687660922422919,
  "majority_baseline": 0.4397106109324759,
  "control_task_acc": 0.3446543514728546,
  "selectivity": 0.3605305254459381,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26547426598631685,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7001984119415283,
  "rowsplit_balanced_acc": 0.6670938363103937,
  "rowsplit_probe_gap": 0.2652777770208934,
  "num_control_classes": 3,
  "control_test_acc": 0.7051848769187927,
  "control_majority": 0.4397106109324759,
  "control_probe_gap": 0.26547426598631685
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_117",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.701567530632019,
  "onpolicy_linear_balanced_acc": 0.6628239047826122,
  "onpolicy_linear_majority": 0.43930868167202575,
  "onpolicy_linear_gap": 0.2622588489599933,
  "onpolicy_linear_recovery": 0.4677419471057085,
  "onpolicy_linear_selectivity": 0.3651527464389801,
  "onpolicy_mlp_test_acc": 0.748593270778656,
  "onpolicy_mlp_balanced_acc": 0.724478660275274,
  "onpolicy_mlp_majority": 0.43930868167202575,
  "onpolicy_mlp_gap": 0.30928458910663026,
  "onpolicy_mlp_recovery": 0.5516129445858754,
  "onpolicy_mlp_selectivity": 0.42041802406311035,
  "random_linear_test_acc": 0.6225883960723877,
  "random_linear_balanced_acc": 0.6015947441635706,
  "random_linear_majority": 0.40815916398713825,
  "random_linear_gap": 0.21442923208524944,
  "random_linear_recovery": 0.3623089503756201,
  "random_linear_selectivity": 0.28898710012435913,
  "random_mlp_test_acc": 0.6722266674041748,
  "random_mlp_balanced_acc": 0.6555921256854282,
  "random_mlp_majority": 0.40815916398713825,
  "random_mlp_gap": 0.26406750341703655,
  "random_mlp_recovery": 0.4461799310706872,
  "random_mlp_selectivity": 0.34184080362319946,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9085724362601637,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9606998638760528
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.75,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_117",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.578125
  ],
  "train_success": [
    0.453125,
    0.578125
  ],
  "policy_loss": [
    0.1360812932252884,
    0.09307264536619186
  ],
  "value_loss": [
    0.3013407289981842,
    0.04797731712460518
  ],
  "entropy": [
    0.6749235987663269,
    0.08867833763360977
  ],
  "val_success": [
    0.46551724137931033,
    0.3706896551724138
  ],
  "test_short_success": [
    0.40625,
    0.4375
  ],
  "test_long_success": [
    0.3515625,
    0.375
  ],
  "val_success_norm": [
    0.6439571357057096,
    0.5204988054385841
  ],
  "test_short_success_norm": [
    0.5574653183678957,
    0.6003472656872723
  ],
  "test_long_success_norm": [
    0.4824218750000059,
    0.5145833333333625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1341/probe.json <==
{
  "task": "rand_117",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.7434032559394836,
  "probe_test_acc": 0.7228697538375854,
  "balanced_acc": 0.694349836482049,
  "majority_baseline": 0.4407154340836013,
  "control_task_acc": 0.34103697538375854,
  "selectivity": 0.3818327784538269,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.28215431975398414,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.72817462682724,
  "rowsplit_balanced_acc": 0.697344461971448,
  "rowsplit_probe_gap": 0.2890873252399384,
  "num_control_classes": 3,
  "control_test_acc": 0.7228697538375854,
  "control_majority": 0.4407154340836013,
  "control_probe_gap": 0.28215431975398414
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_117",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7252813577651978,
  "onpolicy_linear_balanced_acc": 0.6969319813991409,
  "onpolicy_linear_majority": 0.4387057877813505,
  "onpolicy_linear_gap": 0.28657556998384726,
  "onpolicy_linear_recovery": 0.5105621325598367,
  "onpolicy_linear_selectivity": 0.3896704316139221,
  "onpolicy_mlp_test_acc": 0.7735128402709961,
  "onpolicy_mlp_balanced_acc": 0.7393505134659565,
  "onpolicy_mlp_majority": 0.4387057877813505,
  "onpolicy_mlp_gap": 0.3348070524896456,
  "onpolicy_mlp_recovery": 0.5964911898275963,
  "onpolicy_mlp_selectivity": 0.431471049785614,
  "random_linear_test_acc": 0.596061110496521,
  "random_linear_balanced_acc": 0.585619738531565,
  "random_linear_majority": 0.40815916398713825,
  "random_linear_gap": 0.18790194650938274,
  "random_linear_recovery": 0.31748729569802664,
  "random_linear_selectivity": 0.26266080141067505,
  "random_mlp_test_acc": 0.6557475924491882,
  "random_mlp_balanced_acc": 0.6421858957071208,
  "random_mlp_majority": 0.40815916398713825,
  "random_mlp_gap": 0.24758842846204998,
  "random_mlp_recovery": 0.41833616978850957,
  "random_mlp_selectivity": 0.3157154321670532,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9086961747010855,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9606998638760528
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_117/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_118",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.34375
  ],
  "train_success": [
    0.28125,
    0.34375
  ],
  "policy_loss": [
    -0.017490386962890625,
    -0.07862043380737305
  ],
  "value_loss": [
    0.10680543631315231,
    0.1102692186832428
  ],
  "entropy": [
    0.6010250449180603,
    0.02198493853211403
  ],
  "val_success": [
    0.25862068965517243,
    0.3017241379310345
  ],
  "test_short_success": [
    0.296875,
    0.25
  ],
  "test_long_success": [
    0.15625,
    0.1875
  ],
  "val_success_norm": [
    0.45977011494252873,
    0.5363984674329502
  ],
  "test_short_success_norm": [
    0.5277777777777778,
    0.4444444444444444
  ],
  "test_long_success_norm": [
    0.2777777777777778,
    0.33333333333333337
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1337/probe.json <==
{
  "task": "rand_118",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.37525370717048645,
  "probe_test_acc": 0.35028135776519775,
  "balanced_acc": 0.3454544689622128,
  "majority_baseline": 0.2861736334405145,
  "control_task_acc": 0.24417202174663544,
  "selectivity": 0.10610933601856232,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06410772432468326,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3452380895614624,
  "rowsplit_balanced_acc": 0.3405933330021854,
  "rowsplit_probe_gap": 0.0682539625773354,
  "num_control_classes": 4,
  "control_test_acc": 0.35028135776519775,
  "control_majority": 0.2861736334405145,
  "control_probe_gap": 0.06410772432468326
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_118",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3450562655925751,
  "onpolicy_linear_balanced_acc": 0.3381920006730773,
  "onpolicy_linear_majority": 0.28938906752411575,
  "onpolicy_linear_gap": 0.05566719806845932,
  "onpolicy_linear_recovery": 0.07833709773434773,
  "onpolicy_linear_selectivity": 0.09847266972064972,
  "onpolicy_mlp_test_acc": 0.39690515398979187,
  "onpolicy_mlp_balanced_acc": 0.3932778964419745,
  "onpolicy_mlp_majority": 0.28938906752411575,
  "onpolicy_mlp_gap": 0.10751608646567612,
  "onpolicy_mlp_recovery": 0.15130091805803292,
  "onpolicy_mlp_selectivity": 0.1493167281150818,
  "random_linear_test_acc": 0.3157154321670532,
  "random_linear_balanced_acc": 0.31215129921741847,
  "random_linear_majority": 0.2735128617363344,
  "random_linear_gap": 0.042202570430718844,
  "random_linear_recovery": 0.05809128366895075,
  "random_linear_selectivity": 0.06049033999443054,
  "random_mlp_test_acc": 0.3360128700733185,
  "random_mlp_balanced_acc": 0.33832662268719177,
  "random_mlp_majority": 0.2735128617363344,
  "random_mlp_gap": 0.0625000083369841,
  "random_mlp_recovery": 0.08603044024476705,
  "random_mlp_selectivity": 0.08983120322227478,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9975909065516704,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976882518443018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.75,
  "26": 0.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_118",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.328125
  ],
  "train_success": [
    0.265625,
    0.328125
  ],
  "policy_loss": [
    -0.5309478044509888,
    -0.03419056534767151
  ],
  "value_loss": [
    0.10673489421606064,
    0.0880795419216156
  ],
  "entropy": [
    0.6865134239196777,
    0.030664576217532158
  ],
  "val_success": [
    0.20689655172413793,
    0.23275862068965517
  ],
  "test_short_success": [
    0.21875,
    0.296875
  ],
  "test_long_success": [
    0.2578125,
    0.25
  ],
  "val_success_norm": [
    0.36781609195402304,
    0.41379310344827586
  ],
  "test_short_success_norm": [
    0.3888888888888889,
    0.5277777777777777
  ],
  "test_long_success_norm": [
    0.4583333333333333,
    0.4444444444444444
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1338/probe.json <==
{
  "task": "rand_118",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.39385995268821716,
  "probe_test_acc": 0.3575160801410675,
  "balanced_acc": 0.35168958130620637,
  "majority_baseline": 0.2690916398713826,
  "control_task_acc": 0.2538183331489563,
  "selectivity": 0.1036977469921112,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08842444026968488,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3827380836009979,
  "rowsplit_balanced_acc": 0.37835868508256487,
  "rowsplit_probe_gap": 0.1077380836009979,
  "num_control_classes": 4,
  "control_test_acc": 0.35168811678886414,
  "control_majority": 0.2690916398713826,
  "control_probe_gap": 0.08259647691748151
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_118",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.35168811678886414,
  "onpolicy_linear_balanced_acc": 0.34600552119552186,
  "onpolicy_linear_majority": 0.2787379421221865,
  "onpolicy_linear_gap": 0.07295017466667764,
  "onpolicy_linear_recovery": 0.10114239875770073,
  "onpolicy_linear_selectivity": 0.09425243735313416,
  "onpolicy_mlp_test_acc": 0.3619372844696045,
  "onpolicy_mlp_balanced_acc": 0.35967302243006416,
  "onpolicy_mlp_majority": 0.2787379421221865,
  "onpolicy_mlp_gap": 0.08319934234741799,
  "onpolicy_mlp_recovery": 0.1153524456730989,
  "onpolicy_mlp_selectivity": 0.11877007782459259,
  "random_linear_test_acc": 0.3416398763656616,
  "random_linear_balanced_acc": 0.3388309003010332,
  "random_linear_majority": 0.2735128617363344,
  "random_linear_gap": 0.06812701462932724,
  "random_linear_recovery": 0.09377594046902693,
  "random_linear_selectivity": 0.08520901203155518,
  "random_mlp_test_acc": 0.3659566044807434,
  "random_mlp_balanced_acc": 0.3647358807033142,
  "random_mlp_majority": 0.2735128617363344,
  "random_mlp_gap": 0.09244374274440903,
  "random_mlp_recovery": 0.12724759720502885,
  "random_mlp_selectivity": 0.11113345623016357,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.997091745723776,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976882518443018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_118",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.265625
  ],
  "train_success": [
    0.34375,
    0.265625
  ],
  "policy_loss": [
    -0.060435857623815536,
    0.08924281597137451
  ],
  "value_loss": [
    0.13224917650222778,
    0.02728697471320629
  ],
  "entropy": [
    0.6470857858657837,
    0.04294252395629883
  ],
  "val_success": [
    0.27586206896551724,
    0.27586206896551724
  ],
  "test_short_success": [
    0.28125,
    0.203125
  ],
  "test_long_success": [
    0.2109375,
    0.2734375
  ],
  "val_success_norm": [
    0.49042145593869735,
    0.4904214559386974
  ],
  "test_short_success_norm": [
    0.5,
    0.3611111111111111
  ],
  "test_long_success_norm": [
    0.375,
    0.48611111111111105
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1339/probe.json <==
{
  "task": "rand_118",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.4136502146720886,
  "probe_test_acc": 0.3826366662979126,
  "balanced_acc": 0.3790072586065801,
  "majority_baseline": 0.2745176848874598,
  "control_task_acc": 0.23995177447795868,
  "selectivity": 0.14268489181995392,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10811898141045279,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.39642858505249023,
  "rowsplit_balanced_acc": 0.392780177534765,
  "rowsplit_probe_gap": 0.126190489814395,
  "num_control_classes": 4,
  "control_test_acc": 0.3788183331489563,
  "control_majority": 0.2745176848874598,
  "control_probe_gap": 0.10430064826149649
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_118",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3866559565067291,
  "onpolicy_linear_balanced_acc": 0.38315456200676884,
  "onpolicy_linear_majority": 0.26647909967845657,
  "onpolicy_linear_gap": 0.12017685682827256,
  "onpolicy_linear_recovery": 0.16383562728150253,
  "onpolicy_linear_selectivity": 0.14047428965568542,
  "onpolicy_mlp_test_acc": 0.415996789932251,
  "onpolicy_mlp_balanced_acc": 0.4118189546920059,
  "onpolicy_mlp_majority": 0.26647909967845657,
  "onpolicy_mlp_gap": 0.1495176902537944,
  "onpolicy_mlp_recovery": 0.20383562375421393,
  "onpolicy_mlp_selectivity": 0.16036978363990784,
  "random_linear_test_acc": 0.3299839198589325,
  "random_linear_balanced_acc": 0.3252227987951612,
  "random_linear_majority": 0.2735128617363344,
  "random_linear_gap": 0.05647105812259812,
  "random_linear_recovery": 0.07773166949323602,
  "random_linear_selectivity": 0.0723472535610199,
  "random_mlp_test_acc": 0.3743970990180969,
  "random_mlp_balanced_acc": 0.3685945469046885,
  "random_mlp_majority": 0.2735128617363344,
  "random_mlp_gap": 0.10088423728176255,
  "random_mlp_recovery": 0.1388658270301661,
  "random_mlp_selectivity": 0.1241961419582367,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998966848032711,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976882518443018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_118",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.234375
  ],
  "train_success": [
    0.203125,
    0.234375
  ],
  "policy_loss": [
    0.1641775518655777,
    0.07406935840845108
  ],
  "value_loss": [
    0.09008044004440308,
    0.049900978803634644
  ],
  "entropy": [
    0.6631975769996643,
    0.06990156322717667
  ],
  "val_success": [
    0.2672413793103448,
    0.27586206896551724
  ],
  "test_short_success": [
    0.234375,
    0.28125
  ],
  "test_long_success": [
    0.234375,
    0.234375
  ],
  "val_success_norm": [
    0.47509578544061304,
    0.49042145593869735
  ],
  "test_short_success_norm": [
    0.41666666666666663,
    0.5
  ],
  "test_long_success_norm": [
    0.41666666666666663,
    0.41666666666666663
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1340/probe.json <==
{
  "task": "rand_118",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3680649399757385,
  "probe_test_acc": 0.34184083342552185,
  "balanced_acc": 0.3367202363482049,
  "majority_baseline": 0.26487138263665594,
  "control_task_acc": 0.24738745391368866,
  "selectivity": 0.09445337951183319,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07696945078886591,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3375000059604645,
  "rowsplit_balanced_acc": 0.3331360421631179,
  "rowsplit_probe_gap": 0.07420635516681368,
  "num_control_classes": 4,
  "control_test_acc": 0.34184083342552185,
  "control_majority": 0.26487138263665594,
  "control_probe_gap": 0.07696945078886591
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_118",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3321945369243622,
  "onpolicy_linear_balanced_acc": 0.32364540885799964,
  "onpolicy_linear_majority": 0.267483922829582,
  "onpolicy_linear_gap": 0.06471061409478018,
  "onpolicy_linear_recovery": 0.08834019636093997,
  "onpolicy_linear_selectivity": 0.08058682084083557,
  "onpolicy_mlp_test_acc": 0.34947749972343445,
  "onpolicy_mlp_balanced_acc": 0.34968231643488645,
  "onpolicy_mlp_majority": 0.267483922829582,
  "onpolicy_mlp_gap": 0.08199357689385245,
  "onpolicy_mlp_recovery": 0.11193416697498211,
  "onpolicy_mlp_selectivity": 0.09726688265800476,
  "random_linear_test_acc": 0.31270095705986023,
  "random_linear_balanced_acc": 0.30759911498562165,
  "random_linear_majority": 0.2735128617363344,
  "random_linear_gap": 0.03918809532352585,
  "random_linear_recovery": 0.053941898293185235,
  "random_linear_selectivity": 0.07073953747749329,
  "random_mlp_test_acc": 0.3398312032222748,
  "random_mlp_balanced_acc": 0.3367804345716308,
  "random_mlp_majority": 0.2735128617363344,
  "random_mlp_gap": 0.0663183414859404,
  "random_mlp_recovery": 0.0912863256525697,
  "random_mlp_selectivity": 0.09184084832668304,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9978690208545081,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976882518443018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_118",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.40625
  ],
  "train_success": [
    0.25,
    0.40625
  ],
  "policy_loss": [
    0.15475250780582428,
    -0.4216899871826172
  ],
  "value_loss": [
    0.18766500055789948,
    0.07390353083610535
  ],
  "entropy": [
    0.6750669479370117,
    0.0044182282872498035
  ],
  "val_success": [
    0.2413793103448276,
    0.2672413793103448
  ],
  "test_short_success": [
    0.28125,
    0.234375
  ],
  "test_long_success": [
    0.2890625,
    0.2109375
  ],
  "val_success_norm": [
    0.4291187739463602,
    0.47509578544061304
  ],
  "test_short_success_norm": [
    0.5,
    0.4166666666666667
  ],
  "test_long_success_norm": [
    0.5138888888888888,
    0.375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1341/probe.json <==
{
  "task": "rand_118",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3764377534389496,
  "probe_test_acc": 0.3239549696445465,
  "balanced_acc": 0.315266456804851,
  "majority_baseline": 0.2763263665594855,
  "control_task_acc": 0.24075563251972198,
  "selectivity": 0.08319933712482452,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.047628603085061005,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3285714387893677,
  "rowsplit_balanced_acc": 0.3193787147484206,
  "rowsplit_probe_gap": 0.05416667688460575,
  "num_control_classes": 4,
  "control_test_acc": 0.3239549696445465,
  "control_majority": 0.2763263665594855,
  "control_probe_gap": 0.047628603085061005
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_118",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.33038586378097534,
  "onpolicy_linear_balanced_acc": 0.3212321989986327,
  "onpolicy_linear_majority": 0.2666800643086817,
  "onpolicy_linear_gap": 0.06370579947229366,
  "onpolicy_linear_recovery": 0.08687313186465696,
  "onpolicy_linear_selectivity": 0.07757234573364258,
  "onpolicy_mlp_test_acc": 0.3858520984649658,
  "onpolicy_mlp_balanced_acc": 0.384210937271529,
  "onpolicy_mlp_majority": 0.2666800643086817,
  "onpolicy_mlp_gap": 0.11917203415628413,
  "onpolicy_mlp_recovery": 0.16251028828765962,
  "onpolicy_mlp_selectivity": 0.1386656016111374,
  "random_linear_test_acc": 0.30305466055870056,
  "random_linear_balanced_acc": 0.297654118129237,
  "random_linear_majority": 0.2735128617363344,
  "random_linear_gap": 0.029541798822366183,
  "random_linear_recovery": 0.04066389790873973,
  "random_linear_selectivity": 0.04963827133178711,
  "random_mlp_test_acc": 0.34947749972343445,
  "random_mlp_balanced_acc": 0.34184646264448426,
  "random_mlp_majority": 0.2735128617363344,
  "random_mlp_gap": 0.07596463798710007,
  "random_mlp_recovery": 0.1045643260370152,
  "random_mlp_selectivity": 0.10168811678886414,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9976691873038335,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976882518443018
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_118/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_119",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.21875
  ],
  "train_success": [
    0.171875,
    0.21875
  ],
  "policy_loss": [
    -0.12294961512088776,
    0.04649496078491211
  ],
  "value_loss": [
    0.08229231089353561,
    0.08354311436414719
  ],
  "entropy": [
    1.0127302408218384,
    0.048106882721185684
  ],
  "val_success": [
    0.15517241379310345,
    0.22413793103448276
  ],
  "test_short_success": [
    0.125,
    0.21875
  ],
  "test_long_success": [
    0.1875,
    0.1484375
  ],
  "val_success_norm": [
    0.2694061043481083,
    0.3911460512853689
  ],
  "test_short_success_norm": [
    0.21616367952384075,
    0.37828643913778714
  ],
  "test_long_success_norm": [
    0.32424551924090655,
    0.25669436939905105
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1337/probe.json <==
{
  "task": "rand_119",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2795162498950958,
  "probe_test_acc": 0.23914791643619537,
  "balanced_acc": 0.23216005586857677,
  "majority_baseline": 0.1917202572347267,
  "control_task_acc": 0.15836012363433838,
  "selectivity": 0.080787792801857,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.047427659201468686,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23234127461910248,
  "rowsplit_balanced_acc": 0.226410705989605,
  "rowsplit_probe_gap": 0.03730159207941994,
  "num_control_classes": 6,
  "control_test_acc": 0.23914791643619537,
  "control_majority": 0.1917202572347267,
  "control_probe_gap": 0.047427659201468686
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_119",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2401527315378189,
  "onpolicy_linear_balanced_acc": 0.23439533203989568,
  "onpolicy_linear_majority": 0.18790192926045016,
  "onpolicy_linear_gap": 0.05225080227736875,
  "onpolicy_linear_recovery": 0.06434050782781166,
  "onpolicy_linear_selectivity": 0.08199356496334076,
  "onpolicy_mlp_test_acc": 0.2811495065689087,
  "onpolicy_mlp_balanced_acc": 0.27829190674958254,
  "onpolicy_mlp_majority": 0.18790192926045016,
  "onpolicy_mlp_gap": 0.09324757730845853,
  "onpolicy_mlp_recovery": 0.11482304991014344,
  "onpolicy_mlp_selectivity": 0.1173633337020874,
  "random_linear_test_acc": 0.22045819461345673,
  "random_linear_balanced_acc": 0.21839754671712694,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.04019292130155963,
  "random_linear_recovery": 0.04903161961180699,
  "random_linear_selectivity": 0.05606912076473236,
  "random_mlp_test_acc": 0.23573151230812073,
  "random_mlp_balanced_acc": 0.2347524523471759,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.05546623899622363,
  "random_mlp_recovery": 0.06766364433567267,
  "random_mlp_selectivity": 0.06511254608631134,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9973391135306394,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993519663586895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_119",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.203125
  ],
  "train_success": [
    0.140625,
    0.203125
  ],
  "policy_loss": [
    -0.21929357945919037,
    0.040605347603559494
  ],
  "value_loss": [
    0.06857617944478989,
    0.05458718538284302
  ],
  "entropy": [
    1.0065215826034546,
    0.002174712484702468
  ],
  "val_success": [
    0.12931034482758622,
    0.20689655172413793
  ],
  "test_short_success": [
    0.125,
    0.21875
  ],
  "test_long_success": [
    0.171875,
    0.1875
  ],
  "val_success_norm": [
    0.22387372331609753,
    0.3593849474951512
  ],
  "test_short_success_norm": [
    0.216163679494007,
    0.3782864392013434
  ],
  "test_long_success_norm": [
    0.2972250593041644,
    0.3242455192409066
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1338/probe.json <==
{
  "task": "rand_119",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3421007990837097,
  "probe_test_acc": 0.2881832718849182,
  "balanced_acc": 0.2825363837507874,
  "majority_baseline": 0.20458199356913184,
  "control_task_acc": 0.16961415112018585,
  "selectivity": 0.11856912076473236,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08360127831578637,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.295634925365448,
  "rowsplit_balanced_acc": 0.2910944879366452,
  "rowsplit_probe_gap": 0.0946428618733845,
  "num_control_classes": 6,
  "control_test_acc": 0.2851687967777252,
  "control_majority": 0.20458199356913184,
  "control_probe_gap": 0.08058680320859338
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_119",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29682475328445435,
  "onpolicy_linear_balanced_acc": 0.29240336319158955,
  "onpolicy_linear_majority": 0.20337620578778134,
  "onpolicy_linear_gap": 0.093448547496673,
  "onpolicy_linear_recovery": 0.11730574478896187,
  "onpolicy_linear_selectivity": 0.13223472237586975,
  "onpolicy_mlp_test_acc": 0.28999197483062744,
  "onpolicy_mlp_balanced_acc": 0.2832188755032083,
  "onpolicy_mlp_majority": 0.20337620578778134,
  "onpolicy_mlp_gap": 0.0866157690428461,
  "onpolicy_mlp_recovery": 0.10872857385398643,
  "onpolicy_mlp_selectivity": 0.1227893978357315,
  "random_linear_test_acc": 0.22588424384593964,
  "random_linear_balanced_acc": 0.22480836906223223,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.04561897053404254,
  "random_linear_recovery": 0.05565089418421076,
  "random_linear_selectivity": 0.05667202174663544,
  "random_mlp_test_acc": 0.25482314825057983,
  "random_mlp_balanced_acc": 0.25364785586051836,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.07455787493868274,
  "random_mlp_recovery": 0.09095366160698341,
  "random_mlp_selectivity": 0.08340032398700714,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9965585778198617,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993519663586895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_119",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.125
  ],
  "train_success": [
    0.203125,
    0.125
  ],
  "policy_loss": [
    -0.40853193402290344,
    -0.1710389405488968
  ],
  "value_loss": [
    0.0642509013414383,
    0.010599724017083645
  ],
  "entropy": [
    1.061522364616394,
    0.11841203272342682
  ],
  "val_success": [
    0.13793103448275862,
    0.3017241379310345
  ],
  "test_short_success": [
    0.203125,
    0.1875
  ],
  "test_long_success": [
    0.1484375,
    0.140625
  ],
  "val_success_norm": [
    0.23897505007669984,
    0.5235114173491164
  ],
  "test_short_success_norm": [
    0.35126597928985975,
    0.32424551933868284
  ],
  "test_long_success_norm": [
    0.25669436939905105,
    0.24318413943067993
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1339/probe.json <==
{
  "task": "rand_119",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.46650880575180054,
  "probe_test_acc": 0.4200160801410675,
  "balanced_acc": 0.38109879778545047,
  "majority_baseline": 0.2530144694533762,
  "control_task_acc": 0.1692122220993042,
  "selectivity": 0.2508038580417633,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.16700161068769132,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.42619046568870544,
  "rowsplit_balanced_acc": 0.3882016300661559,
  "rowsplit_probe_gap": 0.1666666561648959,
  "num_control_classes": 6,
  "control_test_acc": 0.4198151230812073,
  "control_majority": 0.2530144694533762,
  "control_probe_gap": 0.16680065362783109
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_119",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.43488746881484985,
  "onpolicy_linear_balanced_acc": 0.393510037147315,
  "onpolicy_linear_majority": 0.2662781350482315,
  "onpolicy_linear_gap": 0.16860933376661835,
  "onpolicy_linear_recovery": 0.2298000670563388,
  "onpolicy_linear_selectivity": 0.27311094105243683,
  "onpolicy_mlp_test_acc": 0.44393086433410645,
  "onpolicy_mlp_balanced_acc": 0.4087032068576429,
  "onpolicy_mlp_majority": 0.2662781350482315,
  "onpolicy_mlp_gap": 0.17765272928587494,
  "onpolicy_mlp_recovery": 0.24212543985935736,
  "onpolicy_mlp_selectivity": 0.2735128551721573,
  "random_linear_test_acc": 0.23754020035266876,
  "random_linear_balanced_acc": 0.23563328905755487,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.05727492704077167,
  "random_linear_recovery": 0.06987007525248341,
  "random_linear_selectivity": 0.07918007671833038,
  "random_mlp_test_acc": 0.26487138867378235,
  "random_mlp_balanced_acc": 0.2638856282807556,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.08460611536188525,
  "random_mlp_recovery": 0.10321157882832582,
  "random_mlp_selectivity": 0.1045016199350357,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9730916865894976,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993519663586895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_119",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.1875
  ],
  "train_success": [
    0.3125,
    0.1875
  ],
  "policy_loss": [
    0.08947470039129257,
    -0.20564956963062286
  ],
  "value_loss": [
    0.13166971504688263,
    0.06520992517471313
  ],
  "entropy": [
    1.0367074012756348,
    0.04598622024059296
  ],
  "val_success": [
    0.23275862068965517,
    0.2413793103448276
  ],
  "test_short_success": [
    0.171875,
    0.1875
  ],
  "test_long_success": [
    0.171875,
    0.171875
  ],
  "val_success_norm": [
    0.4041322954007891,
    0.4182849203608614
  ],
  "test_short_success_norm": [
    0.2972250593546559,
    0.3242455193268836
  ],
  "test_long_success_norm": [
    0.2972250593041643,
    0.2972250593041644
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1340/probe.json <==
{
  "task": "rand_119",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.295669823884964,
  "probe_test_acc": 0.25964629650115967,
  "balanced_acc": 0.25740170021782965,
  "majority_baseline": 0.18629421221864953,
  "control_task_acc": 0.1645900309085846,
  "selectivity": 0.09505626559257507,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07335208428251014,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2700396776199341,
  "rowsplit_balanced_acc": 0.26759386640457905,
  "rowsplit_probe_gap": 0.08869047127072774,
  "num_control_classes": 6,
  "control_test_acc": 0.25964629650115967,
  "control_majority": 0.18629421221864953,
  "control_probe_gap": 0.07335208428251014
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_119",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2608520984649658,
  "onpolicy_linear_balanced_acc": 0.2590757428720683,
  "onpolicy_linear_majority": 0.1854903536977492,
  "onpolicy_linear_gap": 0.07536174476721663,
  "onpolicy_linear_recovery": 0.0925240666078633,
  "onpolicy_linear_selectivity": 0.09807074069976807,
  "onpolicy_mlp_test_acc": 0.2881832718849182,
  "onpolicy_mlp_balanced_acc": 0.28967042970859613,
  "onpolicy_mlp_majority": 0.1854903536977492,
  "onpolicy_mlp_gap": 0.10269291818716902,
  "onpolicy_mlp_recovery": 0.1260794376756361,
  "onpolicy_mlp_selectivity": 0.1233922690153122,
  "random_linear_test_acc": 0.21382637321949005,
  "random_linear_balanced_acc": 0.21181620517587377,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.033561099907592956,
  "random_linear_recovery": 0.04094141533223402,
  "random_linear_selectivity": 0.04863344132900238,
  "random_mlp_test_acc": 0.25180867314338684,
  "random_mlp_balanced_acc": 0.2505841332991494,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.07154339983148975,
  "random_mlp_recovery": 0.08727628280497499,
  "random_mlp_selectivity": 0.07897908985614777,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986587552688476,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993519663586895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.75,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.75,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.75,
  "26": 0.25,
  "27": 0.0,
  "28": 0.75,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_119",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.09375
  ],
  "train_success": [
    0.140625,
    0.09375
  ],
  "policy_loss": [
    0.04403131455183029,
    0.3717099130153656
  ],
  "value_loss": [
    0.1566314548254013,
    0.004533119034022093
  ],
  "entropy": [
    1.0600801706314087,
    0.011326859705150127
  ],
  "val_success": [
    0.20689655172413793,
    0.1810344827586207
  ],
  "test_short_success": [
    0.125,
    0.171875
  ],
  "test_long_success": [
    0.140625,
    0.140625
  ],
  "val_success_norm": [
    0.359112193009168,
    0.31489622913634935
  ],
  "test_short_success_norm": [
    0.21616367949437457,
    0.297225059400238
  ],
  "test_long_success_norm": [
    0.24318413943067993,
    0.24318413943067996
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1341/probe.json <==
{
  "task": "rand_119",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.29254060983657837,
  "probe_test_acc": 0.26105305552482605,
  "balanced_acc": 0.2555494497484833,
  "majority_baseline": 0.17745176848874597,
  "control_task_acc": 0.15534566342830658,
  "selectivity": 0.10570739209651947,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08360128703608008,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2690476179122925,
  "rowsplit_balanced_acc": 0.2643948491150715,
  "rowsplit_probe_gap": 0.09265872902340358,
  "num_control_classes": 6,
  "control_test_acc": 0.26105305552482605,
  "control_majority": 0.17745176848874597,
  "control_probe_gap": 0.08360128703608008
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_119",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25020095705986023,
  "onpolicy_linear_balanced_acc": 0.24539552273243204,
  "onpolicy_linear_majority": 0.17745176848874597,
  "onpolicy_linear_gap": 0.07274918857111426,
  "onpolicy_linear_recovery": 0.08844367513556427,
  "onpolicy_linear_selectivity": 0.08621381223201752,
  "onpolicy_mlp_test_acc": 0.2928054630756378,
  "onpolicy_mlp_balanced_acc": 0.289954673957197,
  "onpolicy_mlp_majority": 0.17745176848874597,
  "onpolicy_mlp_gap": 0.11535369458689185,
  "onpolicy_mlp_recovery": 0.14023942933407618,
  "onpolicy_mlp_selectivity": 0.14368970692157745,
  "random_linear_test_acc": 0.22528135776519775,
  "random_linear_balanced_acc": 0.22377168596430386,
  "random_linear_majority": 0.1802652733118971,
  "random_linear_gap": 0.04501608445330066,
  "random_linear_recovery": 0.05491542933062615,
  "random_linear_selectivity": 0.05787782371044159,
  "random_mlp_test_acc": 0.22427652776241302,
  "random_mlp_balanced_acc": 0.22146565306019797,
  "random_mlp_majority": 0.1802652733118971,
  "random_mlp_gap": 0.04401125445051593,
  "random_mlp_recovery": 0.053689630337280525,
  "random_mlp_selectivity": 0.05747587978839874,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9976873817923361,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993519663586895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_119/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_120",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.671875
  ],
  "train_success": [
    0.5625,
    0.671875
  ],
  "policy_loss": [
    0.17328961193561554,
    -0.01458725705742836
  ],
  "value_loss": [
    0.12745161354541779,
    0.08857659995555878
  ],
  "entropy": [
    0.5991588830947876,
    0.2374706268310547
  ],
  "val_success": [
    0.5517241379310345,
    0.7844827586206896
  ],
  "test_short_success": [
    0.484375,
    0.8125
  ],
  "test_long_success": [
    0.4375,
    0.7265625
  ],
  "val_success_norm": [
    0.735632183908046,
    1.0459770114942528
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    1.0833333333333333
  ],
  "test_long_success_norm": [
    0.5833333333333333,
    0.9687499999999999
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1337/probe.json <==
{
  "task": "rand_120",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.992050051689148,
  "probe_test_acc": 0.9991961121559143,
  "balanced_acc": 0.9988831411521346,
  "majority_baseline": 0.539991961414791,
  "control_task_acc": 0.25582796335220337,
  "selectivity": 0.7433681488037109,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4592041507411233,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9944444298744202,
  "rowsplit_balanced_acc": 0.9918673309109199,
  "rowsplit_probe_gap": 0.45873014416013447,
  "num_control_classes": 2,
  "control_test_acc": 0.9997990131378174,
  "control_majority": 0.7369372990353698,
  "control_probe_gap": 0.26286171410244763
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_120",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9995980858802795,
  "onpolicy_linear_balanced_acc": 0.999471781296261,
  "onpolicy_linear_majority": 0.5452170418006431,
  "onpolicy_linear_gap": 0.4543810440796364,
  "onpolicy_linear_recovery": 0.9991162507027269,
  "onpolicy_linear_selectivity": 0.7373392581939697,
  "onpolicy_mlp_test_acc": 0.9995980858802795,
  "onpolicy_mlp_balanced_acc": 0.999471781296261,
  "onpolicy_mlp_majority": 0.5452170418006431,
  "onpolicy_mlp_gap": 0.4543810440796364,
  "onpolicy_mlp_recovery": 0.9991162507027269,
  "onpolicy_mlp_selectivity": 0.7584405243396759,
  "random_linear_test_acc": 0.9825160503387451,
  "random_linear_balanced_acc": 0.9822348768881661,
  "random_linear_majority": 0.28396302250803857,
  "random_linear_gap": 0.6985530278307066,
  "random_linear_recovery": 0.9755823369311243,
  "random_linear_selectivity": 0.7212620377540588,
  "random_mlp_test_acc": 0.9656350612640381,
  "random_mlp_balanced_acc": 0.9660773836314396,
  "random_mlp_majority": 0.28396302250803857,
  "random_mlp_gap": 0.6816720387559996,
  "random_mlp_recovery": 0.9520067540976294,
  "random_mlp_selectivity": 0.7174437493085861,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8283644978542142,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986014394488456
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 1.0,
  "10": 1.0,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_120",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.6875
  ],
  "train_success": [
    0.515625,
    0.6875
  ],
  "policy_loss": [
    -0.054557573050260544,
    -0.18060505390167236
  ],
  "value_loss": [
    0.1628960371017456,
    0.05178116634488106
  ],
  "entropy": [
    0.6859034299850464,
    0.2124093770980835
  ],
  "val_success": [
    0.5258620689655172,
    0.7758620689655172
  ],
  "test_short_success": [
    0.421875,
    0.71875
  ],
  "test_long_success": [
    0.3828125,
    0.7265625
  ],
  "val_success_norm": [
    0.7011494252873562,
    1.0344827586206895
  ],
  "test_short_success_norm": [
    0.5625,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.5104166666666666,
    0.9687499999999999
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1338/probe.json <==
{
  "task": "rand_120",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9907814860343933,
  "probe_test_acc": 0.9752813577651978,
  "balanced_acc": 0.9676955975049798,
  "majority_baseline": 0.46764469453376206,
  "control_task_acc": 0.2544212341308594,
  "selectivity": 0.7208601236343384,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5076366632314357,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9803571701049805,
  "rowsplit_balanced_acc": 0.9754130914929038,
  "rowsplit_probe_gap": 0.5069444716922821,
  "num_control_classes": 2,
  "control_test_acc": 0.9871382713317871,
  "control_majority": 0.684887459807074,
  "control_probe_gap": 0.3022508115247131
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_120",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.980506420135498,
  "onpolicy_linear_balanced_acc": 0.9763143780855456,
  "onpolicy_linear_majority": 0.4720659163987138,
  "onpolicy_linear_gap": 0.5084405037367843,
  "onpolicy_linear_recovery": 0.9630757314785833,
  "onpolicy_linear_selectivity": 0.7333199232816696,
  "onpolicy_mlp_test_acc": 0.9817122220993042,
  "onpolicy_mlp_balanced_acc": 0.9780212629376867,
  "onpolicy_mlp_majority": 0.4720659163987138,
  "onpolicy_mlp_gap": 0.5096463057005904,
  "onpolicy_mlp_recovery": 0.9653597324576085,
  "onpolicy_mlp_selectivity": 0.7447749227285385,
  "random_linear_test_acc": 0.9375,
  "random_linear_balanced_acc": 0.9368446959197081,
  "random_linear_majority": 0.28396302250803857,
  "random_linear_gap": 0.6535369774919615,
  "random_linear_recovery": 0.9127140050519226,
  "random_linear_selectivity": 0.6971462965011597,
  "random_mlp_test_acc": 0.9081591367721558,
  "random_mlp_balanced_acc": 0.9094663093903839,
  "random_mlp_majority": 0.28396302250803857,
  "random_mlp_gap": 0.6241961142641173,
  "random_mlp_recovery": 0.871737262020277,
  "random_mlp_selectivity": 0.6533359885215759,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8850230959381836,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986014394488456
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 1.0,
  "19": 1.0,
  "20": 0.25,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_120",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.71875
  ],
  "train_success": [
    0.515625,
    0.71875
  ],
  "policy_loss": [
    -0.3568417727947235,
    -0.09492135047912598
  ],
  "value_loss": [
    0.21054668724536896,
    0.02902766317129135
  ],
  "entropy": [
    0.6458820104598999,
    0.23246067762374878
  ],
  "val_success": [
    0.5862068965517241,
    0.7931034482758621
  ],
  "test_short_success": [
    0.5,
    0.734375
  ],
  "test_long_success": [
    0.4765625,
    0.7421875
  ],
  "val_success_norm": [
    0.7816091954022988,
    1.057471264367816
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.9791666666666665
  ],
  "test_long_success_norm": [
    0.6354166666666666,
    0.9895833333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1339/probe.json <==
{
  "task": "rand_120",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5110530546623794,
  "control_task_acc": 0.2606511116027832,
  "selectivity": 0.7393488883972168,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4889469453376206,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9997639282341833,
  "rowsplit_probe_gap": 0.505555544391511,
  "num_control_classes": 2,
  "control_test_acc": 0.9997990131378174,
  "control_majority": 0.7146302250803859,
  "control_probe_gap": 0.2851687880574315
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_120",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.5042202572347267,
  "onpolicy_linear_gap": 0.49577974276527326,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7467845678329468,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5042202572347267,
  "onpolicy_mlp_gap": 0.49577974276527326,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7606511265039444,
  "random_linear_test_acc": 0.9754823446273804,
  "random_linear_balanced_acc": 0.9755243707496684,
  "random_linear_majority": 0.28396302250803857,
  "random_linear_gap": 0.6915193221193419,
  "random_linear_recovery": 0.9657592329121091,
  "random_linear_selectivity": 0.7345257550477982,
  "random_mlp_test_acc": 0.9684485793113708,
  "random_mlp_balanced_acc": 0.9685755484260823,
  "random_mlp_majority": 0.28396302250803857,
  "random_mlp_gap": 0.6844855568033323,
  "random_mlp_recovery": 0.9559360456506824,
  "random_mlp_selectivity": 0.7224678695201874,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.866981757207917,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986014394488456
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.25,
  "7": 0.5,
  "8": 1.0,
  "9": 1.0,
  "10": 1.0,
  "11": 1.0,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 1.0,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_120",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.71875
  ],
  "train_success": [
    0.5,
    0.71875
  ],
  "policy_loss": [
    -0.07979951053857803,
    0.11709284037351608
  ],
  "value_loss": [
    0.1286742091178894,
    0.06003065034747124
  ],
  "entropy": [
    0.6631209850311279,
    0.23968462646007538
  ],
  "val_success": [
    0.4827586206896552,
    0.7068965517241379
  ],
  "test_short_success": [
    0.484375,
    0.65625
  ],
  "test_long_success": [
    0.4765625,
    0.7890625
  ],
  "val_success_norm": [
    0.6436781609195402,
    0.9425287356321839
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.8749999999999999
  ],
  "test_long_success_norm": [
    0.6354166666666666,
    1.0520833333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1340/probe.json <==
{
  "task": "rand_120",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9874830842018127,
  "probe_test_acc": 0.9891479015350342,
  "balanced_acc": 0.9868136174085201,
  "majority_baseline": 0.45056270096463025,
  "control_task_acc": 0.2544212341308594,
  "selectivity": 0.7347266674041748,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5385852005704039,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9859126806259155,
  "rowsplit_balanced_acc": 0.9840523192505289,
  "rowsplit_probe_gap": 0.5454364901497251,
  "num_control_classes": 2,
  "control_test_acc": 0.9949758648872375,
  "control_majority": 0.6760450160771704,
  "control_probe_gap": 0.31893084881006717
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_120",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.973874568939209,
  "onpolicy_linear_balanced_acc": 0.9685559026809161,
  "onpolicy_linear_majority": 0.4569935691318328,
  "onpolicy_linear_gap": 0.5168809998073762,
  "onpolicy_linear_recovery": 0.9518874370990021,
  "onpolicy_linear_selectivity": 0.7258842140436172,
  "onpolicy_mlp_test_acc": 0.9648311734199524,
  "onpolicy_mlp_balanced_acc": 0.9604553963128111,
  "onpolicy_mlp_majority": 0.4569935691318328,
  "onpolicy_mlp_gap": 0.5078376042881196,
  "onpolicy_mlp_recovery": 0.9352331306209042,
  "onpolicy_mlp_selectivity": 0.7166398614645004,
  "random_linear_test_acc": 0.7827572226524353,
  "random_linear_balanced_acc": 0.7813100548732984,
  "random_linear_majority": 0.28396302250803857,
  "random_linear_gap": 0.49879420014439674,
  "random_linear_recovery": 0.6966039685429464,
  "random_linear_selectivity": 0.5325562655925751,
  "random_mlp_test_acc": 0.7315112352371216,
  "random_mlp_balanced_acc": 0.7305771913444359,
  "random_mlp_majority": 0.28396302250803857,
  "random_mlp_gap": 0.447548212729083,
  "random_mlp_recovery": 0.6250350565646693,
  "random_mlp_selectivity": 0.4784967601299286,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9117289861633892,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986014394488456
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_120",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.59375
  ],
  "train_success": [
    0.484375,
    0.59375
  ],
  "policy_loss": [
    0.33677858114242554,
    -0.11686583608388901
  ],
  "value_loss": [
    0.2318415641784668,
    0.04364718496799469
  ],
  "entropy": [
    0.6750853657722473,
    0.17502909898757935
  ],
  "val_success": [
    0.4827586206896552,
    0.6637931034482759
  ],
  "test_short_success": [
    0.390625,
    0.640625
  ],
  "test_long_success": [
    0.4296875,
    0.578125
  ],
  "val_success_norm": [
    0.6436781609195401,
    0.8850574712643677
  ],
  "test_short_success_norm": [
    0.5208333333333333,
    0.8541666666666666
  ],
  "test_long_success_norm": [
    0.5729166666666666,
    0.7708333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1341/probe.json <==
{
  "task": "rand_120",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.8782984018325806,
  "probe_test_acc": 0.8366157412528992,
  "balanced_acc": 0.7995066375585538,
  "majority_baseline": 0.4527733118971061,
  "control_task_acc": 0.26024919748306274,
  "selectivity": 0.5763665437698364,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.38384242935579305,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8607142567634583,
  "rowsplit_balanced_acc": 0.8258237149135426,
  "rowsplit_probe_gap": 0.39999997104917256,
  "num_control_classes": 2,
  "control_test_acc": 0.9125803709030151,
  "control_majority": 0.6730305466237942,
  "control_probe_gap": 0.2395498242792209
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_120",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8498794436454773,
  "onpolicy_linear_balanced_acc": 0.8166030964291369,
  "onpolicy_linear_majority": 0.4612138263665595,
  "onpolicy_linear_gap": 0.3886656172789178,
  "onpolicy_linear_recovery": 0.7213726637746718,
  "onpolicy_linear_selectivity": 0.600884273648262,
  "onpolicy_mlp_test_acc": 0.6519292593002319,
  "onpolicy_mlp_balanced_acc": 0.6367835497243612,
  "onpolicy_mlp_majority": 0.4612138263665595,
  "onpolicy_mlp_gap": 0.19071543293367244,
  "onpolicy_mlp_recovery": 0.3539723962245259,
  "onpolicy_mlp_selectivity": 0.3999195992946625,
  "random_linear_test_acc": 0.5492363572120667,
  "random_linear_balanced_acc": 0.5473883340229655,
  "random_linear_majority": 0.28396302250803857,
  "random_linear_gap": 0.2652733347040281,
  "random_linear_recovery": 0.37047435124536726,
  "random_linear_selectivity": 0.3096865117549896,
  "random_mlp_test_acc": 0.571945309638977,
  "random_mlp_balanced_acc": 0.5710483612644016,
  "random_mlp_majority": 0.28396302250803857,
  "random_mlp_gap": 0.2879822871309385,
  "random_mlp_recovery": 0.4021891273543502,
  "random_mlp_selectivity": 0.3275723159313202,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9053638533305094,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986014394488456
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_120/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_121",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.3125
  ],
  "train_success": [
    0.1875,
    0.3125
  ],
  "policy_loss": [
    -0.21396136283874512,
    0.1087375208735466
  ],
  "value_loss": [
    0.08037726581096649,
    0.08405887335538864
  ],
  "entropy": [
    0.5990434885025024,
    0.032328613102436066
  ],
  "val_success": [
    0.19827586206896552,
    0.20689655172413793
  ],
  "test_short_success": [
    0.1875,
    0.21875
  ],
  "test_long_success": [
    0.2265625,
    0.2109375
  ],
  "val_success_norm": [
    0.36087145620367944,
    0.37573583379159
  ],
  "test_short_success_norm": [
    0.3402777777781355,
    0.3969907407452851
  ],
  "test_long_success_norm": [
    0.4111689814814815,
    0.3828125000000001
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1337/probe.json <==
{
  "task": "rand_121",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3276387155056,
  "probe_test_acc": 0.281953364610672,
  "balanced_acc": 0.27671326616005076,
  "majority_baseline": 0.22930064308681672,
  "control_task_acc": 0.1929260492324829,
  "selectivity": 0.08902731537818909,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05265272152385528,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.29325395822525024,
  "rowsplit_balanced_acc": 0.286577624812131,
  "rowsplit_probe_gap": 0.06428570425699628,
  "num_control_classes": 5,
  "control_test_acc": 0.281953364610672,
  "control_majority": 0.22930064308681672,
  "control_probe_gap": 0.05265272152385528
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_121",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2837620675563812,
  "onpolicy_linear_balanced_acc": 0.28006606101947307,
  "onpolicy_linear_majority": 0.22307073954983922,
  "onpolicy_linear_gap": 0.060691328006542006,
  "onpolicy_linear_recovery": 0.07811692916724082,
  "onpolicy_linear_selectivity": 0.08661577105522156,
  "onpolicy_mlp_test_acc": 0.3384244441986084,
  "onpolicy_mlp_balanced_acc": 0.3358010724976415,
  "onpolicy_mlp_majority": 0.22307073954983922,
  "onpolicy_mlp_gap": 0.11535370464876918,
  "onpolicy_mlp_recovery": 0.1484738836865689,
  "onpolicy_mlp_selectivity": 0.13323955237865448,
  "random_linear_test_acc": 0.2544212341308594,
  "random_linear_balanced_acc": 0.25224882016718353,
  "random_linear_majority": 0.21985530546623794,
  "random_linear_gap": 0.03456592866462144,
  "random_linear_recovery": 0.04430707394001965,
  "random_linear_selectivity": 0.05606915056705475,
  "random_mlp_test_acc": 0.2821543514728546,
  "random_mlp_balanced_acc": 0.2803388206904597,
  "random_mlp_majority": 0.21985530546623794,
  "random_mlp_gap": 0.062299046006616676,
  "random_mlp_recovery": 0.07985575809606507,
  "random_mlp_selectivity": 0.0846061259508133,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9969780363505998,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991786270950641
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.75,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.75,
  "26": 0.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_121",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.28125
  ],
  "train_success": [
    0.125,
    0.28125
  ],
  "policy_loss": [
    -0.2109256088733673,
    -0.1086367592215538
  ],
  "value_loss": [
    0.05104944109916687,
    0.07528621703386307
  ],
  "entropy": [
    0.6864809989929199,
    0.010025983676314354
  ],
  "val_success": [
    0.23275862068965517,
    0.19827586206896552
  ],
  "test_short_success": [
    0.109375,
    0.171875
  ],
  "test_long_success": [
    0.1328125,
    0.2421875
  ],
  "val_success_norm": [
    0.4230991962801683,
    0.361300250941372
  ],
  "test_short_success_norm": [
    0.19849537037098625,
    0.3119212962963962
  ],
  "test_long_success_norm": [
    0.24103009259259264,
    0.4395254629629631
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1338/probe.json <==
{
  "task": "rand_121",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.31554466485977173,
  "probe_test_acc": 0.2857716977596283,
  "balanced_acc": 0.28585823490032514,
  "majority_baseline": 0.21362540192926044,
  "control_task_acc": 0.21000804007053375,
  "selectivity": 0.07576365768909454,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07214629583036786,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2924603223800659,
  "rowsplit_balanced_acc": 0.29319752843092906,
  "rowsplit_probe_gap": 0.0682539731737167,
  "num_control_classes": 5,
  "control_test_acc": 0.2897909879684448,
  "control_majority": 0.21362540192926044,
  "control_probe_gap": 0.07616558603918439
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_121",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2873794138431549,
  "onpolicy_linear_balanced_acc": 0.286894486913923,
  "onpolicy_linear_majority": 0.21282154340836013,
  "onpolicy_linear_gap": 0.07455787043479478,
  "onpolicy_linear_recovery": 0.09471533400141405,
  "onpolicy_linear_selectivity": 0.07194532454013824,
  "onpolicy_mlp_test_acc": 0.3092845678329468,
  "onpolicy_mlp_balanced_acc": 0.30812579816565333,
  "onpolicy_mlp_majority": 0.21282154340836013,
  "onpolicy_mlp_gap": 0.09646302442458665,
  "onpolicy_mlp_recovery": 0.12254276475280652,
  "onpolicy_mlp_selectivity": 0.10610932111740112,
  "random_linear_test_acc": 0.27713021636009216,
  "random_linear_balanced_acc": 0.27724945315631244,
  "random_linear_majority": 0.21985530546623794,
  "random_linear_gap": 0.057274910893854225,
  "random_linear_recovery": 0.07341575389176162,
  "random_linear_selectivity": 0.07033760845661163,
  "random_mlp_test_acc": 0.28074759244918823,
  "random_mlp_balanced_acc": 0.27718996814026026,
  "random_mlp_majority": 0.21985530546623794,
  "random_mlp_gap": 0.060892286982950294,
  "random_mlp_recovery": 0.07805255539081934,
  "random_mlp_selectivity": 0.07556270062923431,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989042446825176,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991786270950641
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_121",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.15625
  ],
  "train_success": [
    0.21875,
    0.15625
  ],
  "policy_loss": [
    -0.3886265158653259,
    0.1967974603176117
  ],
  "value_loss": [
    0.15807147324085236,
    0.015952294692397118
  ],
  "entropy": [
    0.646523654460907,
    0.11341320723295212
  ],
  "val_success": [
    0.1810344827586207,
    0.1896551724137931
  ],
  "test_short_success": [
    0.171875,
    0.125
  ],
  "test_long_success": [
    0.2578125,
    0.15625
  ],
  "val_success_norm": [
    0.328511116873414,
    0.3442689232994373
  ],
  "test_short_success_norm": [
    0.3119212962979969,
    0.22685185185485637
  ],
  "test_long_success_norm": [
    0.46788194444444453,
    0.2835648148148149
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1339/probe.json <==
{
  "task": "rand_121",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3805818557739258,
  "probe_test_acc": 0.3498794138431549,
  "balanced_acc": 0.3297360604957581,
  "majority_baseline": 0.23613344051446947,
  "control_task_acc": 0.19573955237865448,
  "selectivity": 0.15413986146450043,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11374597332868544,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.346230149269104,
  "rowsplit_balanced_acc": 0.32542052760252177,
  "rowsplit_probe_gap": 0.1101190381579929,
  "num_control_classes": 5,
  "control_test_acc": 0.35028135776519775,
  "control_majority": 0.23613344051446947,
  "control_probe_gap": 0.11414791725072829
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_121",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3460610806941986,
  "onpolicy_linear_balanced_acc": 0.3165869708913917,
  "onpolicy_linear_majority": 0.24658360128617363,
  "onpolicy_linear_gap": 0.09947747940802498,
  "onpolicy_linear_recovery": 0.13203519272721587,
  "onpolicy_linear_selectivity": 0.1515273153781891,
  "onpolicy_mlp_test_acc": 0.40675240755081177,
  "onpolicy_mlp_balanced_acc": 0.3823725708155217,
  "onpolicy_mlp_majority": 0.24658360128617363,
  "onpolicy_mlp_gap": 0.16016880626463814,
  "onpolicy_mlp_recovery": 0.212590018664401,
  "onpolicy_mlp_selectivity": 0.2142282873392105,
  "random_linear_test_acc": 0.2751205861568451,
  "random_linear_balanced_acc": 0.27387837742512644,
  "random_linear_majority": 0.21985530546623794,
  "random_linear_gap": 0.055265280690607155,
  "random_linear_recovery": 0.07083978277085555,
  "random_linear_selectivity": 0.06792604923248291,
  "random_mlp_test_acc": 0.315514475107193,
  "random_mlp_balanced_acc": 0.3141163129883381,
  "random_mlp_majority": 0.21985530546623794,
  "random_mlp_gap": 0.09565916964095506,
  "random_mlp_recovery": 0.12261721487207429,
  "random_mlp_selectivity": 0.12459807097911835,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9832700561238089,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991786270950641
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_121",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.1875
  ],
  "train_success": [
    0.1875,
    0.1875
  ],
  "policy_loss": [
    0.1362752914428711,
    0.04447924718260765
  ],
  "value_loss": [
    0.07348363101482391,
    0.04459492862224579
  ],
  "entropy": [
    0.6635376811027527,
    0.020608430728316307
  ],
  "val_success": [
    0.1724137931034483,
    0.16379310344827586
  ],
  "test_short_success": [
    0.25,
    0.109375
  ],
  "test_long_success": [
    0.265625,
    0.2578125
  ],
  "val_success_norm": [
    0.31387199023449275,
    0.2980087113633736
  ],
  "test_short_success_norm": [
    0.4537037037049618,
    0.1984953703707995
  ],
  "test_long_success_norm": [
    0.48206018518518523,
    0.46788194444444453
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1340/probe.json <==
{
  "task": "rand_121",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.30581867694854736,
  "probe_test_acc": 0.2948151230812073,
  "balanced_acc": 0.29448703875953425,
  "majority_baseline": 0.21342443729903537,
  "control_task_acc": 0.2035771757364273,
  "selectivity": 0.09123794734477997,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0813906857821719,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2869047522544861,
  "rowsplit_balanced_acc": 0.28713925523212136,
  "rowsplit_probe_gap": 0.06269840304813687,
  "num_control_classes": 5,
  "control_test_acc": 0.2948151230812073,
  "control_majority": 0.21342443729903537,
  "control_probe_gap": 0.0813906857821719
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_121",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29602089524269104,
  "onpolicy_linear_balanced_acc": 0.2962589474134084,
  "onpolicy_linear_majority": 0.21583601286173634,
  "onpolicy_linear_gap": 0.0801848823809547,
  "onpolicy_linear_recovery": 0.10225524723926975,
  "onpolicy_linear_selectivity": 0.09485529363155365,
  "onpolicy_mlp_test_acc": 0.31531351804733276,
  "onpolicy_mlp_balanced_acc": 0.3152830051108033,
  "onpolicy_mlp_majority": 0.21583601286173634,
  "onpolicy_mlp_gap": 0.09947750518559642,
  "onpolicy_mlp_recovery": 0.12685803839147305,
  "onpolicy_mlp_selectivity": 0.11093248426914215,
  "random_linear_test_acc": 0.26567524671554565,
  "random_linear_balanced_acc": 0.26491822669837045,
  "random_linear_majority": 0.21985530546623794,
  "random_linear_gap": 0.045819941249307716,
  "random_linear_recovery": 0.058732619179947244,
  "random_linear_selectivity": 0.04581993818283081,
  "random_mlp_test_acc": 0.29903537034988403,
  "random_mlp_balanced_acc": 0.3000214379270889,
  "random_mlp_majority": 0.21985530546623794,
  "random_mlp_gap": 0.0791800648836461,
  "random_mlp_recovery": 0.10149407595595647,
  "random_mlp_selectivity": 0.08621382713317871,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9987636022903674,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991786270950641
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_121",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.453125
  ],
  "train_success": [
    0.15625,
    0.453125
  ],
  "policy_loss": [
    0.13343210518360138,
    0.10122443735599518
  ],
  "value_loss": [
    0.14639021456241608,
    0.04919835180044174
  ],
  "entropy": [
    0.675039529800415,
    0.01234552264213562
  ],
  "val_success": [
    0.2413793103448276,
    0.3879310344827586
  ],
  "test_short_success": [
    0.265625,
    0.265625
  ],
  "test_long_success": [
    0.2109375,
    0.2265625
  ],
  "val_success_norm": [
    0.43884720311151953,
    0.7050196981703439
  ],
  "test_short_success_norm": [
    0.482060185188322,
    0.4820601851864378
  ],
  "test_long_success_norm": [
    0.3828125000000001,
    0.4111689814814815
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1341/probe.json <==
{
  "task": "rand_121",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.6997631788253784,
  "probe_test_acc": 0.6581591367721558,
  "balanced_acc": 0.6143163726331146,
  "majority_baseline": 0.3253617363344051,
  "control_task_acc": 0.2104099690914154,
  "selectivity": 0.44774916768074036,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33279740043775063,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.6753968000411987,
  "rowsplit_balanced_acc": 0.6276656058665782,
  "rowsplit_probe_gap": 0.3448412444856432,
  "num_control_classes": 5,
  "control_test_acc": 0.6581591367721558,
  "control_majority": 0.3253617363344051,
  "control_probe_gap": 0.33279740043775063
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_121",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6619774699211121,
  "onpolicy_linear_balanced_acc": 0.6193310276312918,
  "onpolicy_linear_majority": 0.33319935691318325,
  "onpolicy_linear_gap": 0.3287781130079288,
  "onpolicy_linear_recovery": 0.49306808026746646,
  "onpolicy_linear_selectivity": 0.46061091125011444,
  "onpolicy_mlp_test_acc": 0.6661977767944336,
  "onpolicy_mlp_balanced_acc": 0.6215893383515987,
  "onpolicy_mlp_majority": 0.33319935691318325,
  "onpolicy_mlp_gap": 0.33299841988125034,
  "onpolicy_mlp_recovery": 0.49939726863444894,
  "onpolicy_mlp_selectivity": 0.4598070979118347,
  "random_linear_test_acc": 0.3171221911907196,
  "random_linear_balanced_acc": 0.3149631694284015,
  "random_linear_majority": 0.21985530546623794,
  "random_linear_gap": 0.09726688572448167,
  "random_linear_recovery": 0.1246780070492068,
  "random_linear_selectivity": 0.11193729937076569,
  "random_mlp_test_acc": 0.33500802516937256,
  "random_mlp_balanced_acc": 0.33435751298446814,
  "random_mlp_majority": 0.21985530546623794,
  "random_mlp_gap": 0.11515271970313462,
  "random_mlp_recovery": 0.14760431046955125,
  "random_mlp_selectivity": 0.14348873496055603,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9575557821847912,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9991786270950641
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_121/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 1.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.25,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.75,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_122",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.53125
  ],
  "train_success": [
    0.546875,
    0.53125
  ],
  "policy_loss": [
    -0.01504520047456026,
    0.14604221284389496
  ],
  "value_loss": [
    0.14781871438026428,
    0.10019664466381073
  ],
  "entropy": [
    0.5994476079940796,
    0.1434359848499298
  ],
  "val_success": [
    0.47413793103448276,
    0.5258620689655172
  ],
  "test_short_success": [
    0.515625,
    0.40625
  ],
  "test_long_success": [
    0.5,
    0.484375
  ],
  "val_success_norm": [
    0.632183908045977,
    0.7011494252873564
  ],
  "test_short_success_norm": [
    0.6875,
    0.5416666666666666
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.6458333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1337/probe.json <==
{
  "task": "rand_122",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.6145974397659302,
  "probe_test_acc": 0.6043006181716919,
  "balanced_acc": 0.6034087880928173,
  "majority_baseline": 0.5152733118971061,
  "control_task_acc": 0.3416398763656616,
  "selectivity": 0.2626607418060303,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08902730627458577,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5972222089767456,
  "rowsplit_balanced_acc": 0.5964252199709397,
  "rowsplit_probe_gap": 0.0797618915164281,
  "num_control_classes": 3,
  "control_test_acc": 0.6043006181716919,
  "control_majority": 0.5152733118971061,
  "control_probe_gap": 0.08902730627458577
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_122",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6016880869865417,
  "onpolicy_linear_balanced_acc": 0.6006790666390729,
  "onpolicy_linear_majority": 0.5144694533762058,
  "onpolicy_linear_gap": 0.087218633610336,
  "onpolicy_linear_recovery": 0.17963572882658604,
  "onpolicy_linear_selectivity": 0.2622588276863098,
  "onpolicy_mlp_test_acc": 0.6245980858802795,
  "onpolicy_mlp_balanced_acc": 0.6236897247516556,
  "onpolicy_mlp_majority": 0.5144694533762058,
  "onpolicy_mlp_gap": 0.11012863250407379,
  "onpolicy_mlp_recovery": 0.22682122323686718,
  "onpolicy_mlp_selectivity": 0.29702574014663696,
  "random_linear_test_acc": 0.5580787658691406,
  "random_linear_balanced_acc": 0.5562654647428122,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.041599666190684004,
  "random_linear_recovery": 0.08603488735030906,
  "random_linear_selectivity": 0.22588422894477844,
  "random_mlp_test_acc": 0.5681270360946655,
  "random_mlp_balanced_acc": 0.5699316882890051,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.051647936416208906,
  "random_mlp_recovery": 0.10681634730135309,
  "random_mlp_selectivity": 0.22889873385429382,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.630576525769765,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.0,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_122",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.515625
  ],
  "train_success": [
    0.5,
    0.515625
  ],
  "policy_loss": [
    -0.25062814354896545,
    -0.052843451499938965
  ],
  "value_loss": [
    0.1288738250732422,
    0.08792542666196823
  ],
  "entropy": [
    0.6861828565597534,
    0.26134559512138367
  ],
  "val_success": [
    0.4224137931034483,
    0.5086206896551724
  ],
  "test_short_success": [
    0.53125,
    0.5625
  ],
  "test_long_success": [
    0.453125,
    0.46875
  ],
  "val_success_norm": [
    0.5632183908045977,
    0.6781609195402298
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.75
  ],
  "test_long_success_norm": [
    0.6041666666666666,
    0.625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1338/probe.json <==
{
  "task": "rand_122",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5799221992492676,
  "probe_test_acc": 0.5381832718849182,
  "balanced_acc": 0.5379425063236838,
  "majority_baseline": 0.48814308681672025,
  "control_task_acc": 0.33581188321113586,
  "selectivity": 0.20237138867378235,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05004018506819796,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.550595223903656,
  "rowsplit_balanced_acc": 0.5508117534491805,
  "rowsplit_probe_gap": 0.04781744612587824,
  "num_control_classes": 3,
  "control_test_acc": 0.5381832718849182,
  "control_majority": 0.48814308681672025,
  "control_probe_gap": 0.05004018506819796
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_122",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5452170372009277,
  "onpolicy_linear_balanced_acc": 0.544964992652779,
  "onpolicy_linear_majority": 0.4945739549839228,
  "onpolicy_linear_gap": 0.05064308221700492,
  "onpolicy_linear_recovery": 0.10019879805638825,
  "onpolicy_linear_selectivity": 0.1989549696445465,
  "onpolicy_mlp_test_acc": 0.5876205563545227,
  "onpolicy_mlp_balanced_acc": 0.5878642811962036,
  "onpolicy_mlp_majority": 0.4945739549839228,
  "onpolicy_mlp_gap": 0.09304660137059989,
  "onpolicy_mlp_recovery": 0.18409538306962425,
  "onpolicy_mlp_selectivity": 0.2437700629234314,
  "random_linear_test_acc": 0.5403938889503479,
  "random_linear_balanced_acc": 0.5400068247021874,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.02391478927189128,
  "random_linear_recovery": 0.04945968055566542,
  "random_linear_selectivity": 0.2027733027935028,
  "random_mlp_test_acc": 0.5655144453048706,
  "random_mlp_balanced_acc": 0.5655061438491967,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.049035345626413984,
  "random_mlp_recovery": 0.1014130838890424,
  "random_mlp_selectivity": 0.22668808698654175,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6309295923187505,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 1.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.25,
  "28": 0.75,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_122",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.59375
  ],
  "train_success": [
    0.5,
    0.59375
  ],
  "policy_loss": [
    0.15056537091732025,
    -0.10699568688869476
  ],
  "value_loss": [
    0.09380339831113815,
    0.04772508889436722
  ],
  "entropy": [
    0.6462332010269165,
    0.044246044009923935
  ],
  "val_success": [
    0.5,
    0.6637931034482759
  ],
  "test_short_success": [
    0.53125,
    0.609375
  ],
  "test_long_success": [
    0.4921875,
    0.4296875
  ],
  "val_success_norm": [
    0.6666666666666666,
    0.8850574712643677
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.8124999999999999
  ],
  "test_long_success_norm": [
    0.65625,
    0.5729166666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1339/probe.json <==
{
  "task": "rand_122",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.8844722509384155,
  "probe_test_acc": 0.8780144453048706,
  "balanced_acc": 0.866143154874682,
  "majority_baseline": 0.6061093247588425,
  "control_task_acc": 0.33963021636009216,
  "selectivity": 0.5383842289447784,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2719051205460281,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.8801587224006653,
  "rowsplit_balanced_acc": 0.869553480691057,
  "rowsplit_probe_gap": 0.2706349128768557,
  "num_control_classes": 3,
  "control_test_acc": 0.8794212341308594,
  "control_majority": 0.6061093247588425,
  "control_probe_gap": 0.2733119093720169
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_122",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8800241351127625,
  "onpolicy_linear_balanced_acc": 0.8684920496939954,
  "onpolicy_linear_majority": 0.6047025723472669,
  "onpolicy_linear_gap": 0.2753215627654956,
  "onpolicy_linear_recovery": 0.6964921689481982,
  "onpolicy_linear_selectivity": 0.5325562953948975,
  "onpolicy_mlp_test_acc": 0.9033359885215759,
  "onpolicy_mlp_balanced_acc": 0.8969222648948596,
  "onpolicy_mlp_majority": 0.6047025723472669,
  "onpolicy_mlp_gap": 0.29863341617430905,
  "onpolicy_mlp_recovery": 0.755465113819706,
  "onpolicy_mlp_selectivity": 0.5813906490802765,
  "random_linear_test_acc": 0.6649919748306274,
  "random_linear_balanced_acc": 0.665164747017023,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.14851287515217082,
  "random_linear_recovery": 0.30714882242610225,
  "random_linear_selectivity": 0.32053861021995544,
  "random_mlp_test_acc": 0.6796624064445496,
  "random_mlp_balanced_acc": 0.6791416400632659,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.16318330676609294,
  "random_mlp_recovery": 0.3374896651987026,
  "random_mlp_selectivity": 0.34867367148399353,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6088417508523846,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 1.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 1.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_122",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.734375
  ],
  "train_success": [
    0.546875,
    0.734375
  ],
  "policy_loss": [
    0.004366865381598473,
    0.07352938503026962
  ],
  "value_loss": [
    0.12204074114561081,
    0.057014983147382736
  ],
  "entropy": [
    0.663616955280304,
    0.015974735841155052
  ],
  "val_success": [
    0.5258620689655172,
    0.6896551724137931
  ],
  "test_short_success": [
    0.59375,
    0.703125
  ],
  "test_long_success": [
    0.4453125,
    0.7265625
  ],
  "val_success_norm": [
    0.7011494252873561,
    0.9195402298850572
  ],
  "test_short_success_norm": [
    0.7916666666666666,
    0.9375
  ],
  "test_long_success_norm": [
    0.59375,
    0.96875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1340/probe.json <==
{
  "task": "rand_122",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9393606185913086,
  "probe_test_acc": 0.9071543216705322,
  "balanced_acc": 0.8916415389437807,
  "majority_baseline": 0.6657958199356914,
  "control_task_acc": 0.33661574125289917,
  "selectivity": 0.5705385804176331,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.24135850173484086,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9269841313362122,
  "rowsplit_balanced_acc": 0.9163206176437715,
  "rowsplit_probe_gap": 0.2531746075266883,
  "num_control_classes": 3,
  "control_test_acc": 0.9071543216705322,
  "control_majority": 0.6657958199356914,
  "control_probe_gap": 0.24135850173484086
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_122",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.8948954939842224,
  "onpolicy_linear_balanced_acc": 0.8775563818426033,
  "onpolicy_linear_majority": 0.6605707395498392,
  "onpolicy_linear_gap": 0.23432475443438316,
  "onpolicy_linear_recovery": 0.6903493061370578,
  "onpolicy_linear_selectivity": 0.5436093211174011,
  "onpolicy_mlp_test_acc": 0.9192122220993042,
  "onpolicy_mlp_balanced_acc": 0.9100662620730102,
  "onpolicy_mlp_majority": 0.6605707395498392,
  "onpolicy_mlp_gap": 0.25864148254946495,
  "onpolicy_mlp_recovery": 0.7619893529698861,
  "onpolicy_mlp_selectivity": 0.5781752467155457,
  "random_linear_test_acc": 0.6595659255981445,
  "random_linear_balanced_acc": 0.6600577026952722,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.1430868259196879,
  "random_linear_recovery": 0.2959268685687311,
  "random_linear_selectivity": 0.31049036979675293,
  "random_mlp_test_acc": 0.6806672215461731,
  "random_mlp_balanced_acc": 0.6798359160464598,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.16418812186771647,
  "random_mlp_recovery": 0.33956778653938374,
  "random_mlp_selectivity": 0.3390273451805115,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.5741378706003226,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 1.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.25,
  "30": 1.0,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_122",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.59375
  ],
  "train_success": [
    0.484375,
    0.59375
  ],
  "policy_loss": [
    0.102593332529068,
    -0.03311657905578613
  ],
  "value_loss": [
    0.33283084630966187,
    0.04815467819571495
  ],
  "entropy": [
    0.6752817630767822,
    0.07749214768409729
  ],
  "val_success": [
    0.47413793103448276,
    0.5689655172413793
  ],
  "test_short_success": [
    0.53125,
    0.328125
  ],
  "test_long_success": [
    0.5078125,
    0.5
  ],
  "val_success_norm": [
    0.632183908045977,
    0.7586206896551724
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.4375
  ],
  "test_long_success_norm": [
    0.6770833333333334,
    0.6666666666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1341/probe.json <==
{
  "task": "rand_122",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.5791610479354858,
  "probe_test_acc": 0.5540595054626465,
  "balanced_acc": 0.5545959959629727,
  "majority_baseline": 0.4957797427652733,
  "control_task_acc": 0.33721864223480225,
  "selectivity": 0.21684086322784424,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05827976269737317,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5513888597488403,
  "rowsplit_balanced_acc": 0.5509013855926645,
  "rowsplit_probe_gap": 0.04920632006630066,
  "num_control_classes": 3,
  "control_test_acc": 0.5540595054626465,
  "control_majority": 0.4957797427652733,
  "control_probe_gap": 0.05827976269737317
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_122",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.55506432056427,
  "onpolicy_linear_balanced_acc": 0.555029543720828,
  "onpolicy_linear_majority": 0.4895498392282958,
  "onpolicy_linear_gap": 0.0655144813359742,
  "onpolicy_linear_recovery": 0.1283464799715778,
  "onpolicy_linear_selectivity": 0.21764472126960754,
  "onpolicy_mlp_test_acc": 0.5862138271331787,
  "onpolicy_mlp_balanced_acc": 0.5856926289386241,
  "onpolicy_mlp_majority": 0.4895498392282958,
  "onpolicy_mlp_gap": 0.0966639879048829,
  "onpolicy_mlp_recovery": 0.1893700802420068,
  "onpolicy_mlp_selectivity": 0.2606511116027832,
  "random_linear_test_acc": 0.5192925930023193,
  "random_linear_balanced_acc": 0.5188494393070502,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.0028134933238627147,
  "random_linear_recovery": 0.00581876258501283,
  "random_linear_selectivity": 0.17845657467842102,
  "random_mlp_test_acc": 0.56993567943573,
  "random_mlp_balanced_acc": 0.5730883556349076,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.05345657975727336,
  "random_mlp_recovery": 0.11055691640573244,
  "random_mlp_selectivity": 0.23352089524269104,
  "onpolicy_frac_states_visited": 0.6666666666666666,
  "onpolicy_visitation_entropy_norm": 0.6309257222480695,
  "random_frac_states_visited": 0.6666666666666666,
  "random_visitation_entropy_norm": 0.6304559689890781
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_122/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.75,
  "16": 0.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_123",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.25
  ],
  "train_success": [
    0.171875,
    0.25
  ],
  "policy_loss": [
    0.09611134976148605,
    -0.17394015192985535
  ],
  "value_loss": [
    0.05488606169819832,
    0.11087807267904282
  ],
  "entropy": [
    0.6003854870796204,
    0.03708351030945778
  ],
  "val_success": [
    0.15517241379310345,
    0.1810344827586207
  ],
  "test_short_success": [
    0.296875,
    0.296875
  ],
  "test_long_success": [
    0.265625,
    0.125
  ],
  "val_success_norm": [
    0.28399399727613117,
    0.3323139635241354
  ],
  "test_short_success_norm": [
    0.5403439266898671,
    0.5403439209200351
  ],
  "test_long_success_norm": [
    0.4834656084656124,
    0.2275132275132279
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1337/probe.json <==
{
  "task": "rand_123",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3463295102119446,
  "probe_test_acc": 0.31450966000556946,
  "balanced_acc": 0.31382249830966946,
  "majority_baseline": 0.19332797427652734,
  "control_task_acc": 0.1738343983888626,
  "selectivity": 0.14067526161670685,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12118168572904212,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3224206268787384,
  "rowsplit_balanced_acc": 0.32109211098425433,
  "rowsplit_probe_gap": 0.11944443640254793,
  "num_control_classes": 6,
  "control_test_acc": 0.31450966000556946,
  "control_majority": 0.19332797427652734,
  "control_probe_gap": 0.12118168572904212
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_123",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3171221911907196,
  "onpolicy_linear_balanced_acc": 0.315779779784183,
  "onpolicy_linear_majority": 0.20116559485530547,
  "onpolicy_linear_gap": 0.11595659633541414,
  "onpolicy_linear_recovery": 0.14515723858239515,
  "onpolicy_linear_selectivity": 0.14690515398979187,
  "onpolicy_mlp_test_acc": 0.337017685174942,
  "onpolicy_mlp_balanced_acc": 0.33620255251102626,
  "onpolicy_mlp_majority": 0.20116559485530547,
  "onpolicy_mlp_gap": 0.13585209031963655,
  "onpolicy_mlp_recovery": 0.1700628934416381,
  "onpolicy_mlp_selectivity": 0.1706189662218094,
  "random_linear_test_acc": 0.28014469146728516,
  "random_linear_balanced_acc": 0.2745144169228284,
  "random_linear_majority": 0.22789389067524116,
  "random_linear_gap": 0.052250800792044,
  "random_linear_recovery": 0.06767308296231414,
  "random_linear_selectivity": 0.10128617286682129,
  "random_mlp_test_acc": 0.30848070979118347,
  "random_mlp_balanced_acc": 0.30382784867843116,
  "random_mlp_majority": 0.22789389067524116,
  "random_mlp_gap": 0.08058681911594232,
  "random_mlp_recovery": 0.10437272564313611,
  "random_mlp_selectivity": 0.137258842587471,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.897912709780217,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.8955818593041678
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_123",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.046875
  ],
  "train_success": [
    0.21875,
    0.046875
  ],
  "policy_loss": [
    -0.39135557413101196,
    0.23749084770679474
  ],
  "value_loss": [
    0.136368528008461,
    0.016700835898518562
  ],
  "entropy": [
    0.6857194900512695,
    0.030507909134030342
  ],
  "val_success": [
    0.27586206896551724,
    0.21551724137931033
  ],
  "test_short_success": [
    0.296875,
    0.171875
  ],
  "test_long_success": [
    0.140625,
    0.1484375
  ],
  "val_success_norm": [
    0.5038729200539149,
    0.39462089599155187
  ],
  "test_short_success_norm": [
    0.54034391717135,
    0.3128306915123308
  ],
  "test_long_success_norm": [
    0.2559523809523821,
    0.27017195767195773
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1338/probe.json <==
{
  "task": "rand_123",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3003213703632355,
  "probe_test_acc": 0.2562299072742462,
  "balanced_acc": 0.24852177212686616,
  "majority_baseline": 0.22487942122186494,
  "control_task_acc": 0.16680064797401428,
  "selectivity": 0.08942925930023193,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03135048605238128,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2660714387893677,
  "rowsplit_balanced_acc": 0.2551138409395269,
  "rowsplit_probe_gap": 0.029365089583018478,
  "num_control_classes": 6,
  "control_test_acc": 0.25422024726867676,
  "control_majority": 0.22487942122186494,
  "control_probe_gap": 0.02934082604681182
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_123",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2644694447517395,
  "onpolicy_linear_balanced_acc": 0.25562147650188927,
  "onpolicy_linear_majority": 0.22889871382636656,
  "onpolicy_linear_gap": 0.03557073092537294,
  "onpolicy_linear_recovery": 0.046129777712967356,
  "onpolicy_linear_selectivity": 0.10068327188491821,
  "onpolicy_mlp_test_acc": 0.30004018545150757,
  "onpolicy_mlp_balanced_acc": 0.29487296194868595,
  "onpolicy_mlp_majority": 0.22889871382636656,
  "onpolicy_mlp_gap": 0.071141471625141,
  "onpolicy_mlp_recovery": 0.09225956810182477,
  "onpolicy_mlp_selectivity": 0.13082796335220337,
  "random_linear_test_acc": 0.25020095705986023,
  "random_linear_balanced_acc": 0.24502686645398325,
  "random_linear_majority": 0.22789389067524116,
  "random_linear_gap": 0.022307066384619073,
  "random_linear_recovery": 0.028891192693874156,
  "random_linear_selectivity": 0.08038584887981415,
  "random_mlp_test_acc": 0.27793407440185547,
  "random_mlp_balanced_acc": 0.2716544871098813,
  "random_mlp_majority": 0.22789389067524116,
  "random_mlp_gap": 0.05004018372661431,
  "random_mlp_recovery": 0.06480998287965456,
  "random_mlp_selectivity": 0.106712207198143,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.8935716688507027,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.8955818593041678
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_123",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.234375
  ],
  "train_success": [
    0.21875,
    0.234375
  ],
  "policy_loss": [
    -0.2007136195898056,
    -0.04038611054420471
  ],
  "value_loss": [
    0.07545645534992218,
    0.03346148878335953
  ],
  "entropy": [
    0.6483352780342102,
    0.0948932021856308
  ],
  "val_success": [
    0.2672413793103448,
    0.13793103448275862
  ],
  "test_short_success": [
    0.21875,
    0.25
  ],
  "test_long_success": [
    0.15625,
    0.15625
  ],
  "val_success_norm": [
    0.48944808587347666,
    0.2526302162390206
  ],
  "test_short_success_norm": [
    0.39814815169910955,
    0.4550264586901856
  ],
  "test_long_success_norm": [
    0.28439153439153464,
    0.2843915343915365
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1339/probe.json <==
{
  "task": "rand_123",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3106393814086914,
  "probe_test_acc": 0.281953364610672,
  "balanced_acc": 0.2804463059530002,
  "majority_baseline": 0.21302250803858522,
  "control_task_acc": 0.18106913566589355,
  "selectivity": 0.10088422894477844,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06893085657208678,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27242064476013184,
  "rowsplit_balanced_acc": 0.2698078893734767,
  "rowsplit_probe_gap": 0.054563501902988976,
  "num_control_classes": 6,
  "control_test_acc": 0.2825562655925751,
  "control_majority": 0.21302250803858522,
  "control_probe_gap": 0.06953375755398986
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_123",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2903938889503479,
  "onpolicy_linear_balanced_acc": 0.2886803540768878,
  "onpolicy_linear_majority": 0.21663987138263666,
  "onpolicy_linear_gap": 0.07375401756771124,
  "onpolicy_linear_recovery": 0.09415084438607776,
  "onpolicy_linear_selectivity": 0.10952572524547577,
  "onpolicy_mlp_test_acc": 0.32576367259025574,
  "onpolicy_mlp_balanced_acc": 0.323403429860921,
  "onpolicy_mlp_majority": 0.21663987138263666,
  "onpolicy_mlp_gap": 0.10912380120761908,
  "onpolicy_mlp_recovery": 0.13930221518961328,
  "onpolicy_mlp_selectivity": 0.15956592559814453,
  "random_linear_test_acc": 0.27170416712760925,
  "random_linear_balanced_acc": 0.2636388286582513,
  "random_linear_majority": 0.22789389067524116,
  "random_linear_gap": 0.0438102764523681,
  "random_linear_recovery": 0.05674126382794993,
  "random_linear_selectivity": 0.1028938740491867,
  "random_mlp_test_acc": 0.29843246936798096,
  "random_mlp_balanced_acc": 0.2896018020605048,
  "random_mlp_majority": 0.22789389067524116,
  "random_mlp_gap": 0.0705385786927398,
  "random_mlp_recovery": 0.09135865892115388,
  "random_mlp_selectivity": 0.13424436748027802,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.8973187019057046,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.8955818593041678
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_123",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.1875
  ],
  "train_success": [
    0.171875,
    0.1875
  ],
  "policy_loss": [
    0.07496831566095352,
    -0.015571992844343185
  ],
  "value_loss": [
    0.067805215716362,
    0.04814070835709572
  ],
  "entropy": [
    0.6632670760154724,
    0.04862399399280548
  ],
  "val_success": [
    0.16379310344827586,
    0.25862068965517243
  ],
  "test_short_success": [
    0.109375,
    0.1875
  ],
  "test_long_success": [
    0.2421875,
    0.25
  ],
  "val_success_norm": [
    0.2998340902178263,
    0.47420004085619283
  ],
  "test_short_success_norm": [
    0.19907407888988335,
    0.3412698433185024
  ],
  "test_long_success_norm": [
    0.4408068783068788,
    0.45502645502645545
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1340/probe.json <==
{
  "task": "rand_123",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.32501691579818726,
  "probe_test_acc": 0.3010450303554535,
  "balanced_acc": 0.2987885332144004,
  "majority_baseline": 0.20538585209003216,
  "control_task_acc": 0.16559486091136932,
  "selectivity": 0.13545016944408417,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09565917826542134,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.28432539105415344,
  "rowsplit_balanced_acc": 0.28321955352307193,
  "rowsplit_probe_gap": 0.0789682481970106,
  "num_control_classes": 6,
  "control_test_acc": 0.3010450303554535,
  "control_majority": 0.20538585209003216,
  "control_probe_gap": 0.09565917826542134
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_123",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29903537034988403,
  "onpolicy_linear_balanced_acc": 0.2969608363100759,
  "onpolicy_linear_majority": 0.20196945337620578,
  "onpolicy_linear_gap": 0.09706591697367825,
  "onpolicy_linear_recovery": 0.12163183149358422,
  "onpolicy_linear_selectivity": 0.12620578706264496,
  "onpolicy_mlp_test_acc": 0.33802250027656555,
  "onpolicy_mlp_balanced_acc": 0.3369827171122797,
  "onpolicy_mlp_majority": 0.20196945337620578,
  "onpolicy_mlp_gap": 0.13605304690035977,
  "onpolicy_mlp_recovery": 0.1704860139451499,
  "onpolicy_mlp_selectivity": 0.1653938889503479,
  "random_linear_test_acc": 0.25864148139953613,
  "random_linear_balanced_acc": 0.25385879859453675,
  "random_linear_majority": 0.22789389067524116,
  "random_linear_gap": 0.030747590724294976,
  "random_linear_recovery": 0.039823011828238365,
  "random_linear_selectivity": 0.0892283022403717,
  "random_mlp_test_acc": 0.2956189811229706,
  "random_mlp_balanced_acc": 0.2915891758699802,
  "random_mlp_majority": 0.22789389067524116,
  "random_mlp_gap": 0.06772509044772942,
  "random_mlp_recovery": 0.08771474494219199,
  "random_mlp_selectivity": 0.1288183331489563,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.8975946084151206,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.8955818593041678
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.75,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_123",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.1875
  ],
  "train_success": [
    0.1875,
    0.1875
  ],
  "policy_loss": [
    0.19097471237182617,
    0.10049693286418915
  ],
  "value_loss": [
    0.14399227499961853,
    0.024541765451431274
  ],
  "entropy": [
    0.6751636266708374,
    0.08949431777000427
  ],
  "val_success": [
    0.1724137931034483,
    0.25
  ],
  "test_short_success": [
    0.171875,
    0.234375
  ],
  "test_long_success": [
    0.171875,
    0.1953125
  ],
  "val_success_norm": [
    0.31498119523452384,
    0.45876677420162365
  ],
  "test_short_success_norm": [
    0.31283069277139697,
    0.42658730890999935
  ],
  "test_long_success_norm": [
    0.3128306878306879,
    0.35548941798942035
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1341/probe.json <==
{
  "task": "rand_123",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3485284149646759,
  "probe_test_acc": 0.3108922839164734,
  "balanced_acc": 0.3077660376629608,
  "majority_baseline": 0.2192524115755627,
  "control_task_acc": 0.17725080251693726,
  "selectivity": 0.13364148139953613,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0916398723409107,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3186507821083069,
  "rowsplit_balanced_acc": 0.3154666080036793,
  "rowsplit_probe_gap": 0.11091268687021164,
  "num_control_classes": 6,
  "control_test_acc": 0.3108922839164734,
  "control_majority": 0.2192524115755627,
  "control_probe_gap": 0.0916398723409107
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_123",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31611737608909607,
  "onpolicy_linear_balanced_acc": 0.3122901758672384,
  "onpolicy_linear_majority": 0.22568327974276528,
  "onpolicy_linear_gap": 0.09043409634633079,
  "onpolicy_linear_recovery": 0.11679212650385207,
  "onpolicy_linear_selectivity": 0.1372588574886322,
  "onpolicy_mlp_test_acc": 0.35188907384872437,
  "onpolicy_mlp_balanced_acc": 0.3483670240390592,
  "onpolicy_mlp_majority": 0.22568327974276528,
  "onpolicy_mlp_gap": 0.12620579410595908,
  "onpolicy_mlp_recovery": 0.16298988618511612,
  "onpolicy_mlp_selectivity": 0.18348070979118347,
  "random_linear_test_acc": 0.2833601236343384,
  "random_linear_balanced_acc": 0.27696292050538485,
  "random_linear_majority": 0.22789389067524116,
  "random_linear_gap": 0.05546623295909722,
  "random_linear_recovery": 0.07183757813755018,
  "random_linear_selectivity": 0.10470256209373474,
  "random_mlp_test_acc": 0.30687299370765686,
  "random_mlp_balanced_acc": 0.2935682935345555,
  "random_mlp_majority": 0.22789389067524116,
  "random_mlp_gap": 0.0789791030324157,
  "random_mlp_recovery": 0.1022904780555181,
  "random_mlp_selectivity": 0.13384245336055756,
  "onpolicy_frac_states_visited": 0.8333333333333334,
  "onpolicy_visitation_entropy_norm": 0.8969842575228691,
  "random_frac_states_visited": 0.8333333333333334,
  "random_visitation_entropy_norm": 0.8955818593041678
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_123/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.75,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_124",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.234375
  ],
  "train_success": [
    0.125,
    0.234375
  ],
  "policy_loss": [
    0.16877686977386475,
    0.18886415660381317
  ],
  "value_loss": [
    0.033503517508506775,
    0.04192594811320305
  ],
  "entropy": [
    0.5997738242149353,
    0.015858065336942673
  ],
  "val_success": [
    0.1810344827586207,
    0.09482758620689655
  ],
  "test_short_success": [
    0.140625,
    0.15625
  ],
  "test_long_success": [
    0.140625,
    0.1953125
  ],
  "val_success_norm": [
    0.3534523304681999,
    0.18865904674304088
  ],
  "test_short_success_norm": [
    0.2733864381937107,
    0.3037627089354763
  ],
  "test_long_success_norm": [
    0.2733864379084967,
    0.3797033859840232
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1337/probe.json <==
{
  "task": "rand_124",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.24703991413116455,
  "probe_test_acc": 0.2295016050338745,
  "balanced_acc": 0.2261502884566035,
  "majority_baseline": 0.15554662379421222,
  "control_task_acc": 0.13384243845939636,
  "selectivity": 0.09565916657447815,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07395498123966229,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22043651342391968,
  "rowsplit_balanced_acc": 0.21846804538543485,
  "rowsplit_probe_gap": 0.06547619596360221,
  "num_control_classes": 7,
  "control_test_acc": 0.2295016050338745,
  "control_majority": 0.15554662379421222,
  "control_probe_gap": 0.07395498123966229
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_124",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22829581797122955,
  "onpolicy_linear_balanced_acc": 0.22467305459814685,
  "onpolicy_linear_majority": 0.1557475884244373,
  "onpolicy_linear_gap": 0.07254822954679224,
  "onpolicy_linear_recovery": 0.08593191864433186,
  "onpolicy_linear_selectivity": 0.0846061110496521,
  "onpolicy_mlp_test_acc": 0.2614549696445465,
  "onpolicy_mlp_balanced_acc": 0.25849990353104974,
  "onpolicy_mlp_majority": 0.1557475884244373,
  "onpolicy_mlp_gap": 0.1057073812201092,
  "onpolicy_mlp_recovery": 0.12520826682962707,
  "onpolicy_mlp_selectivity": 0.12479902803897858,
  "random_linear_test_acc": 0.2194533795118332,
  "random_linear_balanced_acc": 0.2154825669357167,
  "random_linear_majority": 0.15936495176848875,
  "random_linear_gap": 0.06008842774334444,
  "random_linear_recovery": 0.07147980311998134,
  "random_linear_selectivity": 0.08038584887981415,
  "random_mlp_test_acc": 0.24939709901809692,
  "random_mlp_balanced_acc": 0.2446359035840712,
  "random_mlp_majority": 0.15936495176848875,
  "random_mlp_gap": 0.09003214724960817,
  "random_mlp_recovery": 0.10710015890845094,
  "random_mlp_selectivity": 0.109726682305336,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991238007301596,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988366016745615
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_124",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.1875
  ],
  "train_success": [
    0.140625,
    0.1875
  ],
  "policy_loss": [
    0.08505170047283173,
    0.029161522164940834
  ],
  "value_loss": [
    0.009605837985873222,
    0.04845600947737694
  ],
  "entropy": [
    0.6863659620285034,
    0.03623904660344124
  ],
  "val_success": [
    0.1206896551724138,
    0.12931034482758622
  ],
  "test_short_success": [
    0.078125,
    0.265625
  ],
  "test_long_success": [
    0.140625,
    0.15625
  ],
  "val_success_norm": [
    0.23911587881480018,
    0.25681496521847885
  ],
  "test_short_success_norm": [
    0.15188135440360012,
    0.5163966049766993
  ],
  "test_long_success_norm": [
    0.2733864379084967,
    0.30376270878721856
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1338/probe.json <==
{
  "task": "rand_124",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2573579251766205,
  "probe_test_acc": 0.2286977469921112,
  "balanced_acc": 0.2213701137045448,
  "majority_baseline": 0.16036977491961416,
  "control_task_acc": 0.1485128551721573,
  "selectivity": 0.08018489181995392,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06832797207249705,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22420634329319,
  "rowsplit_balanced_acc": 0.21849384886068396,
  "rowsplit_probe_gap": 0.06884920043604714,
  "num_control_classes": 7,
  "control_test_acc": 0.22889871895313263,
  "control_majority": 0.16036977491961416,
  "control_probe_gap": 0.06852894403351847
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_124",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22467845678329468,
  "onpolicy_linear_balanced_acc": 0.21663463172875838,
  "onpolicy_linear_majority": 0.1577572347266881,
  "onpolicy_linear_gap": 0.06692122205660658,
  "onpolicy_linear_recovery": 0.07945597732132531,
  "onpolicy_linear_selectivity": 0.07918006181716919,
  "onpolicy_mlp_test_acc": 0.27612540125846863,
  "onpolicy_mlp_balanced_acc": 0.2708990074272963,
  "onpolicy_mlp_majority": 0.1577572347266881,
  "onpolicy_mlp_gap": 0.11836816653178053,
  "onpolicy_mlp_recovery": 0.14053924997903602,
  "onpolicy_mlp_selectivity": 0.13605305552482605,
  "random_linear_test_acc": 0.21764469146728516,
  "random_linear_balanced_acc": 0.21084748821044355,
  "random_linear_majority": 0.15936495176848875,
  "random_linear_gap": 0.05827973969879641,
  "random_linear_recovery": 0.0693282296775546,
  "random_linear_selectivity": 0.0701366513967514,
  "random_mlp_test_acc": 0.24758842587471008,
  "random_mlp_balanced_acc": 0.24289730179026667,
  "random_mlp_majority": 0.15936495176848875,
  "random_mlp_gap": 0.08822347410622133,
  "random_mlp_recovery": 0.10494860319210073,
  "random_mlp_selectivity": 0.10651125013828278,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.99836218215167,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988366016745615
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_124",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.125
  ],
  "train_success": [
    0.15625,
    0.125
  ],
  "policy_loss": [
    -0.12415406107902527,
    -0.3120615780353546
  ],
  "value_loss": [
    0.05638240650296211,
    0.049433644860982895
  ],
  "entropy": [
    0.64792400598526,
    0.11069682240486145
  ],
  "val_success": [
    0.1810344827586207,
    0.1724137931034483
  ],
  "test_short_success": [
    0.15625,
    0.125
  ],
  "test_long_success": [
    0.15625,
    0.1328125
  ],
  "val_success_norm": [
    0.35751886796696225,
    0.339643902052225
  ],
  "test_short_success_norm": [
    0.3037627088996886,
    0.24301016732730885
  ],
  "test_long_success_norm": [
    0.30376270878721856,
    0.2581983024691358
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1339/probe.json <==
{
  "task": "rand_124",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2714817225933075,
  "probe_test_acc": 0.246985524892807,
  "balanced_acc": 0.2424295853630907,
  "majority_baseline": 0.1637861736334405,
  "control_task_acc": 0.14208199083805084,
  "selectivity": 0.10490353405475616,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0831993512593665,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23075397312641144,
  "rowsplit_balanced_acc": 0.22655578976087315,
  "rowsplit_probe_gap": 0.06984127471371301,
  "num_control_classes": 7,
  "control_test_acc": 0.2453778088092804,
  "control_majority": 0.1637861736334405,
  "control_probe_gap": 0.0815916351758399
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_124",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24256430566310883,
  "onpolicy_linear_balanced_acc": 0.23736406676310112,
  "onpolicy_linear_majority": 0.1639871382636656,
  "onpolicy_linear_gap": 0.07857716739944323,
  "onpolicy_linear_recovery": 0.09399038100471864,
  "onpolicy_linear_selectivity": 0.0952572375535965,
  "onpolicy_mlp_test_acc": 0.2825562655925751,
  "onpolicy_mlp_balanced_acc": 0.27799241776825684,
  "onpolicy_mlp_majority": 0.1639871382636656,
  "onpolicy_mlp_gap": 0.11856912732890948,
  "onpolicy_mlp_recovery": 0.1418269176895802,
  "onpolicy_mlp_selectivity": 0.13886655867099762,
  "random_linear_test_acc": 0.2172427624464035,
  "random_linear_balanced_acc": 0.21048505745203877,
  "random_linear_majority": 0.15936495176848875,
  "random_linear_gap": 0.057877810677914754,
  "random_linear_recovery": 0.06885010421546828,
  "random_linear_selectivity": 0.07295015454292297,
  "random_mlp_test_acc": 0.2461816668510437,
  "random_mlp_balanced_acc": 0.24133533084519687,
  "random_mlp_majority": 0.15936495176848875,
  "random_mlp_gap": 0.08681671508255495,
  "random_mlp_recovery": 0.10327515521176032,
  "random_mlp_selectivity": 0.09887459874153137,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9982981237989261,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988366016745615
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.75,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.75,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_124",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.0625
  ],
  "train_success": [
    0.234375,
    0.0625
  ],
  "policy_loss": [
    0.23027372360229492,
    -0.0016575969057157636
  ],
  "value_loss": [
    0.07448968291282654,
    0.017469210550189018
  ],
  "entropy": [
    0.6632930040359497,
    0.05770502984523773
  ],
  "val_success": [
    0.15517241379310345,
    0.1724137931034483
  ],
  "test_short_success": [
    0.171875,
    0.09375
  ],
  "test_long_success": [
    0.140625,
    0.125
  ],
  "val_success_norm": [
    0.3061650979866557,
    0.33699292467945496
  ],
  "test_short_success_norm": [
    0.334138980036107,
    0.18225762529333925
  ],
  "test_long_success_norm": [
    0.2733864379084967,
    0.24301016702977485
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1340/probe.json <==
{
  "task": "rand_124",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2701285481452942,
  "probe_test_acc": 0.23693729937076569,
  "balanced_acc": 0.2282185364651331,
  "majority_baseline": 0.1657958199356913,
  "control_task_acc": 0.152532160282135,
  "selectivity": 0.08440513908863068,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07114147943507437,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23333333432674408,
  "rowsplit_balanced_acc": 0.22697404205877297,
  "rowsplit_probe_gap": 0.07281746131087105,
  "num_control_classes": 7,
  "control_test_acc": 0.23693729937076569,
  "control_majority": 0.1657958199356913,
  "control_probe_gap": 0.07114147943507437
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_124",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23231510818004608,
  "onpolicy_linear_balanced_acc": 0.22594243086323293,
  "onpolicy_linear_majority": 0.16157556270096463,
  "onpolicy_linear_gap": 0.07073954547908146,
  "onpolicy_linear_recovery": 0.08437199863468584,
  "onpolicy_linear_selectivity": 0.08701768517494202,
  "onpolicy_mlp_test_acc": 0.26266077160835266,
  "onpolicy_mlp_balanced_acc": 0.2555446548775642,
  "onpolicy_mlp_majority": 0.16157556270096463,
  "onpolicy_mlp_gap": 0.10108520890738804,
  "onpolicy_mlp_recovery": 0.12056567582050884,
  "onpolicy_mlp_selectivity": 0.1211816668510437,
  "random_linear_test_acc": 0.21784566342830658,
  "random_linear_balanced_acc": 0.21208672333135076,
  "random_linear_majority": 0.15936495176848875,
  "random_linear_gap": 0.05848071165981783,
  "random_linear_recovery": 0.06956730127163603,
  "random_linear_selectivity": 0.06651929020881653,
  "random_mlp_test_acc": 0.24799035489559174,
  "random_mlp_balanced_acc": 0.24383801988634116,
  "random_mlp_majority": 0.15936495176848875,
  "random_mlp_gap": 0.08862540312710299,
  "random_mlp_recovery": 0.10542672865418706,
  "random_mlp_selectivity": 0.09726688265800476,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9977241738327152,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988366016745615
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_124",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.140625
  ],
  "train_success": [
    0.203125,
    0.140625
  ],
  "policy_loss": [
    0.1542413830757141,
    -0.003684135153889656
  ],
  "value_loss": [
    0.15941816568374634,
    0.019617978483438492
  ],
  "entropy": [
    0.6750425100326538,
    0.1180555671453476
  ],
  "val_success": [
    0.1810344827586207,
    0.15517241379310345
  ],
  "test_short_success": [
    0.125,
    0.234375
  ],
  "test_long_success": [
    0.1171875,
    0.1640625
  ],
  "val_success_norm": [
    0.35661473339811894,
    0.30577540835049083
  ],
  "test_short_success_norm": [
    0.243010167506866,
    0.4556440636959382
  ],
  "test_long_success_norm": [
    0.22782203159041392,
    0.3189508442265795
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1341/probe.json <==
{
  "task": "rand_124",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.24983085691928864,
  "probe_test_acc": 0.2210610955953598,
  "balanced_acc": 0.21449701003519536,
  "majority_baseline": 0.1629823151125402,
  "control_task_acc": 0.14368970692157745,
  "selectivity": 0.07737138867378235,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.058078780482819614,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2291666716337204,
  "rowsplit_balanced_acc": 0.22319773806364127,
  "rowsplit_probe_gap": 0.06091270337975213,
  "num_control_classes": 7,
  "control_test_acc": 0.2210610955953598,
  "control_majority": 0.1629823151125402,
  "control_probe_gap": 0.058078780482819614
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_124",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23030546307563782,
  "onpolicy_linear_balanced_acc": 0.2240830349099893,
  "onpolicy_linear_majority": 0.16237942122186494,
  "onpolicy_linear_gap": 0.06792604185377288,
  "onpolicy_linear_recovery": 0.08109404612868855,
  "onpolicy_linear_selectivity": 0.08862540125846863,
  "onpolicy_mlp_test_acc": 0.2749195992946625,
  "onpolicy_mlp_balanced_acc": 0.2688793746189266,
  "onpolicy_mlp_majority": 0.16237942122186494,
  "onpolicy_mlp_gap": 0.11254017807279754,
  "onpolicy_mlp_recovery": 0.1343569880254896,
  "onpolicy_mlp_selectivity": 0.13625399768352509,
  "random_linear_test_acc": 0.2142283022403717,
  "random_linear_balanced_acc": 0.20819433999245793,
  "random_linear_majority": 0.15936495176848875,
  "random_linear_gap": 0.054863350471882955,
  "random_linear_recovery": 0.06526417211285909,
  "random_linear_selectivity": 0.07295016944408417,
  "random_mlp_test_acc": 0.24758842587471008,
  "random_mlp_balanced_acc": 0.24346958436275878,
  "random_mlp_majority": 0.15936495176848875,
  "random_mlp_gap": 0.08822347410622133,
  "random_mlp_recovery": 0.10494860319210073,
  "random_mlp_selectivity": 0.10088424384593964,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998307142508201,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988366016745615
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_124/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_125",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.671875
  ],
  "train_success": [
    0.453125,
    0.671875
  ],
  "policy_loss": [
    -0.34826579689979553,
    -0.034605201333761215
  ],
  "value_loss": [
    0.16305473446846008,
    0.06888126581907272
  ],
  "entropy": [
    0.5995890498161316,
    0.027434716001152992
  ],
  "val_success": [
    0.49137931034482757,
    0.6896551724137931
  ],
  "test_short_success": [
    0.53125,
    0.5625
  ],
  "test_long_success": [
    0.546875,
    0.5859375
  ],
  "val_success_norm": [
    0.6551724137931033,
    0.9195402298850575
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.75
  ],
  "test_long_success_norm": [
    0.7291666666666665,
    0.78125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1337/probe.json <==
{
  "task": "rand_125",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5303619503974915,
  "probe_test_acc": 0.539590060710907,
  "balanced_acc": 0.5321326458967603,
  "majority_baseline": 0.2715032154340836,
  "control_task_acc": 0.25180867314338684,
  "selectivity": 0.28778138756752014,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26808684527682336,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5232142806053162,
  "rowsplit_balanced_acc": 0.5176144556448301,
  "rowsplit_probe_gap": 0.2571428520338876,
  "num_control_classes": 2,
  "control_test_acc": 0.693528950214386,
  "control_majority": 0.5,
  "control_probe_gap": 0.193528950214386
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_125",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5265273451805115,
  "onpolicy_linear_balanced_acc": 0.5193958865212539,
  "onpolicy_linear_majority": 0.2861736334405145,
  "onpolicy_linear_gap": 0.24035371173999698,
  "onpolicy_linear_recovery": 0.3367117313114372,
  "onpolicy_linear_selectivity": 0.27170419692993164,
  "onpolicy_mlp_test_acc": 0.5355707406997681,
  "onpolicy_mlp_balanced_acc": 0.5304807344022539,
  "onpolicy_mlp_majority": 0.2861736334405145,
  "onpolicy_mlp_gap": 0.24939710725925357,
  "onpolicy_mlp_recovery": 0.34938063224156696,
  "onpolicy_mlp_selectivity": 0.2783360183238983,
  "random_linear_test_acc": 0.3412379324436188,
  "random_linear_balanced_acc": 0.3412298221897626,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.07596462054651265,
  "random_linear_recovery": 0.10339167172851393,
  "random_linear_selectivity": 0.08721864223480225,
  "random_mlp_test_acc": 0.37098070979118347,
  "random_mlp_balanced_acc": 0.3706488381457301,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.10570739789407735,
  "random_mlp_recovery": 0.14387308859981643,
  "random_mlp_selectivity": 0.11535370349884033,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9963239549251198,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997452
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.5,
  "29": 1.0,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_125",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.625
  ],
  "train_success": [
    0.390625,
    0.625
  ],
  "policy_loss": [
    -0.20889735221862793,
    0.28142908215522766
  ],
  "value_loss": [
    0.1168714165687561,
    0.08564681559801102
  ],
  "entropy": [
    0.6861892342567444,
    0.09939280897378922
  ],
  "val_success": [
    0.4482758620689655,
    0.47413793103448276
  ],
  "test_short_success": [
    0.40625,
    0.46875
  ],
  "test_long_success": [
    0.546875,
    0.4765625
  ],
  "val_success_norm": [
    0.5977011494252873,
    0.632183908045977
  ],
  "test_short_success_norm": [
    0.5416666666666666,
    0.625
  ],
  "test_long_success_norm": [
    0.7291666666666666,
    0.6354166666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1338/probe.json <==
{
  "task": "rand_125",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.40629228949546814,
  "probe_test_acc": 0.37540194392204285,
  "balanced_acc": 0.37508507078124115,
  "majority_baseline": 0.2570337620578778,
  "control_task_acc": 0.25040194392204285,
  "selectivity": 0.125,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11836818186416503,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3888888955116272,
  "rowsplit_balanced_acc": 0.38909512474939645,
  "rowsplit_probe_gap": 0.12916667328940495,
  "num_control_classes": 2,
  "control_test_acc": 0.5823954939842224,
  "control_majority": 0.5042202572347267,
  "control_probe_gap": 0.07817523674949567
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_125",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.381028950214386,
  "onpolicy_linear_balanced_acc": 0.3808418867298991,
  "onpolicy_linear_majority": 0.2612540192926045,
  "onpolicy_linear_gap": 0.11977493092178149,
  "onpolicy_linear_recovery": 0.1621327682989077,
  "onpolicy_linear_selectivity": 0.13303859531879425,
  "onpolicy_mlp_test_acc": 0.4101687967777252,
  "onpolicy_mlp_balanced_acc": 0.4090206330530959,
  "onpolicy_mlp_majority": 0.2612540192926045,
  "onpolicy_mlp_gap": 0.14891477748512072,
  "onpolicy_mlp_recovery": 0.2015777836686509,
  "onpolicy_mlp_selectivity": 0.1501205563545227,
  "random_linear_test_acc": 0.31973472237586975,
  "random_linear_balanced_acc": 0.31961400797221556,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.05446141047876363,
  "random_linear_recovery": 0.07412472060785771,
  "random_linear_selectivity": 0.06471061706542969,
  "random_mlp_test_acc": 0.3283762037754059,
  "random_mlp_balanced_acc": 0.32831187455374006,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.06310289187829976,
  "random_mlp_recovery": 0.08588621170306882,
  "random_mlp_selectivity": 0.07435691356658936,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9998356169996339,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997452
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.25,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.0,
  "28": 0.75,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_125",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.609375,
    0.453125
  ],
  "train_success": [
    0.609375,
    0.453125
  ],
  "policy_loss": [
    -0.24845239520072937,
    0.085764080286026
  ],
  "value_loss": [
    0.1961078941822052,
    0.051260970532894135
  ],
  "entropy": [
    0.6462841629981995,
    0.22743739187717438
  ],
  "val_success": [
    0.5517241379310345,
    0.5344827586206896
  ],
  "test_short_success": [
    0.484375,
    0.484375
  ],
  "test_long_success": [
    0.46875,
    0.65625
  ],
  "val_success_norm": [
    0.735632183908046,
    0.7126436781609196
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.6458333333333333
  ],
  "test_long_success_norm": [
    0.625,
    0.875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1339/probe.json <==
{
  "task": "rand_125",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.40857577323913574,
  "probe_test_acc": 0.38826367259025574,
  "balanced_acc": 0.38369064010611026,
  "majority_baseline": 0.295016077170418,
  "control_task_acc": 0.2532154321670532,
  "selectivity": 0.13504824042320251,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09324759541983774,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.39325398206710815,
  "rowsplit_balanced_acc": 0.38787404009827386,
  "rowsplit_probe_gap": 0.11051588682901292,
  "num_control_classes": 2,
  "control_test_acc": 0.5924437046051025,
  "control_majority": 0.5215032154340836,
  "control_probe_gap": 0.07094048917101892
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_125",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.375,
  "onpolicy_linear_balanced_acc": 0.3705589875870798,
  "onpolicy_linear_majority": 0.28396302250803857,
  "onpolicy_linear_gap": 0.09103697749196143,
  "onpolicy_linear_recovery": 0.1271400505192254,
  "onpolicy_linear_selectivity": 0.11555466055870056,
  "onpolicy_mlp_test_acc": 0.41579583287239075,
  "onpolicy_mlp_balanced_acc": 0.4147787576099119,
  "onpolicy_mlp_majority": 0.28396302250803857,
  "onpolicy_mlp_gap": 0.13183281036435218,
  "onpolicy_mlp_recovery": 0.18411452831125916,
  "onpolicy_mlp_selectivity": 0.1684083789587021,
  "random_linear_test_acc": 0.28315916657447815,
  "random_linear_balanced_acc": 0.28238732639124936,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.017885854677372026,
  "random_linear_recovery": 0.024343548379267835,
  "random_linear_selectivity": 0.032355308532714844,
  "random_mlp_test_acc": 0.3253617286682129,
  "random_mlp_balanced_acc": 0.3253692745987318,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.06008841677110677,
  "random_mlp_recovery": 0.08178335936898995,
  "random_mlp_selectivity": 0.07777330279350281,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9977037228679032,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997452
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.75,
  "25": 0.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_125",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5625,
    0.59375
  ],
  "train_success": [
    0.5625,
    0.59375
  ],
  "policy_loss": [
    0.03888086602091789,
    0.13065455853939056
  ],
  "value_loss": [
    0.13467417657375336,
    0.07331560552120209
  ],
  "entropy": [
    0.6635726690292358,
    0.10494938492774963
  ],
  "val_success": [
    0.4827586206896552,
    0.5775862068965517
  ],
  "test_short_success": [
    0.515625,
    0.515625
  ],
  "test_long_success": [
    0.46875,
    0.5234375
  ],
  "val_success_norm": [
    0.6436781609195401,
    0.7701149425287356
  ],
  "test_short_success_norm": [
    0.6875,
    0.6875
  ],
  "test_long_success_norm": [
    0.625,
    0.6979166666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1340/probe.json <==
{
  "task": "rand_125",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3722936511039734,
  "probe_test_acc": 0.3438504934310913,
  "balanced_acc": 0.34338380527316315,
  "majority_baseline": 0.25261254019292606,
  "control_task_acc": 0.2401527315378189,
  "selectivity": 0.1036977618932724,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09123795323816525,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3440476059913635,
  "rowsplit_balanced_acc": 0.34348607563162015,
  "rowsplit_probe_gap": 0.08611109805485556,
  "num_control_classes": 2,
  "control_test_acc": 0.5558681488037109,
  "control_majority": 0.4983922829581994,
  "control_probe_gap": 0.057475865845511565
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_125",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.34425240755081177,
  "onpolicy_linear_balanced_acc": 0.3434706959102548,
  "onpolicy_linear_majority": 0.25663183279742763,
  "onpolicy_linear_gap": 0.08762057475338414,
  "onpolicy_linear_recovery": 0.11786968909782089,
  "onpolicy_linear_selectivity": 0.0960610955953598,
  "onpolicy_mlp_test_acc": 0.39590030908584595,
  "onpolicy_mlp_balanced_acc": 0.39538964629740514,
  "onpolicy_mlp_majority": 0.25663183279742763,
  "onpolicy_mlp_gap": 0.13926847628841832,
  "onpolicy_mlp_recovery": 0.1873479151152121,
  "onpolicy_mlp_selectivity": 0.13967040181159973,
  "random_linear_test_acc": 0.30385851860046387,
  "random_linear_balanced_acc": 0.3033634619282878,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.038585206703357744,
  "random_linear_recovery": 0.052516408248333736,
  "random_linear_selectivity": 0.052049845457077026,
  "random_mlp_test_acc": 0.3446543514728546,
  "random_mlp_balanced_acc": 0.3436552045338152,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.07938103957574849,
  "random_mlp_recovery": 0.1080415899696183,
  "random_mlp_selectivity": 0.096061110496521,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9997315121025827,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997452
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_125",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.546875
  ],
  "train_success": [
    0.375,
    0.546875
  ],
  "policy_loss": [
    0.021594904363155365,
    0.06075107306241989
  ],
  "value_loss": [
    0.313836008310318,
    0.0477743037045002
  ],
  "entropy": [
    0.6749159097671509,
    0.0764763206243515
  ],
  "val_success": [
    0.46551724137931033,
    0.5948275862068966
  ],
  "test_short_success": [
    0.5625,
    0.484375
  ],
  "test_long_success": [
    0.4453125,
    0.4375
  ],
  "val_success_norm": [
    0.6206896551724138,
    0.793103448275862
  ],
  "test_short_success_norm": [
    0.75,
    0.6458333333333334
  ],
  "test_long_success_norm": [
    0.59375,
    0.5833333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1341/probe.json <==
{
  "task": "rand_125",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.37288564443588257,
  "probe_test_acc": 0.3422427773475647,
  "balanced_acc": 0.3393598759137407,
  "majority_baseline": 0.272508038585209,
  "control_task_acc": 0.25,
  "selectivity": 0.0922427773475647,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0697347387623557,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.36051586270332336,
  "rowsplit_balanced_acc": 0.35836149645354326,
  "rowsplit_probe_gap": 0.09246030714776782,
  "num_control_classes": 2,
  "control_test_acc": 0.5560691356658936,
  "control_majority": 0.5154742765273312,
  "control_probe_gap": 0.04059485913856231
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_125",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3498794138431549,
  "onpolicy_linear_balanced_acc": 0.3471617241362869,
  "onpolicy_linear_majority": 0.26647909967845657,
  "onpolicy_linear_gap": 0.08340031416469834,
  "onpolicy_linear_recovery": 0.11369862007768189,
  "onpolicy_linear_selectivity": 0.11173632740974426,
  "onpolicy_mlp_test_acc": 0.3842443823814392,
  "onpolicy_mlp_balanced_acc": 0.3823857878068211,
  "onpolicy_mlp_majority": 0.26647909967845657,
  "onpolicy_mlp_gap": 0.11776528270298264,
  "onpolicy_mlp_recovery": 0.16054795800823057,
  "onpolicy_mlp_selectivity": 0.14087621867656708,
  "random_linear_test_acc": 0.2982315123081207,
  "random_linear_balanced_acc": 0.2979273512824062,
  "random_linear_majority": 0.2652733118971061,
  "random_linear_gap": 0.032958200411014604,
  "random_linear_recovery": 0.0448577694872015,
  "random_linear_selectivity": 0.03356108069419861,
  "random_mlp_test_acc": 0.3498794138431549,
  "random_mlp_balanced_acc": 0.3492734406576815,
  "random_mlp_majority": 0.2652733118971061,
  "random_mlp_gap": 0.08460610194604878,
  "random_mlp_recovery": 0.11515316282372505,
  "random_mlp_selectivity": 0.1020900309085846,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993536034075167,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9997200232997452
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_125/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 1.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_126",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.546875
  ],
  "train_success": [
    0.46875,
    0.546875
  ],
  "policy_loss": [
    0.06024250015616417,
    -0.024353208020329475
  ],
  "value_loss": [
    0.14279504120349884,
    0.1030433252453804
  ],
  "entropy": [
    0.5999657511711121,
    0.11548160016536713
  ],
  "val_success": [
    0.5,
    0.47413793103448276
  ],
  "test_short_success": [
    0.546875,
    0.59375
  ],
  "test_long_success": [
    0.453125,
    0.46875
  ],
  "val_success_norm": [
    0.6666666666666666,
    0.632183908045977
  ],
  "test_short_success_norm": [
    0.7291666666666666,
    0.7916666666666666
  ],
  "test_long_success_norm": [
    0.6041666666666665,
    0.625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1337/probe.json <==
{
  "task": "rand_126",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3649357259273529,
  "probe_test_acc": 0.32435691356658936,
  "balanced_acc": 0.3231582641529951,
  "majority_baseline": 0.26065112540192925,
  "control_task_acc": 0.26627814769744873,
  "selectivity": 0.058078765869140625,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0637057881646601,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3166666626930237,
  "rowsplit_balanced_acc": 0.315596694851457,
  "rowsplit_probe_gap": 0.06388888491524591,
  "num_control_classes": 2,
  "control_test_acc": 0.5283359885215759,
  "control_majority": 0.5048231511254019,
  "control_probe_gap": 0.023512837396174047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_126",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31270095705986023,
  "onpolicy_linear_balanced_acc": 0.31121147397390814,
  "onpolicy_linear_majority": 0.26607717041800644,
  "onpolicy_linear_gap": 0.04662378664185379,
  "onpolicy_linear_recovery": 0.0635268242962389,
  "onpolicy_linear_selectivity": 0.06209805607795715,
  "onpolicy_mlp_test_acc": 0.3573151230812073,
  "onpolicy_mlp_balanced_acc": 0.3553325889364022,
  "onpolicy_mlp_majority": 0.26607717041800644,
  "onpolicy_mlp_gap": 0.09123795266320084,
  "onpolicy_mlp_recovery": 0.12431545795511703,
  "onpolicy_mlp_selectivity": 0.11012862622737885,
  "random_linear_test_acc": 0.30747589468955994,
  "random_linear_balanced_acc": 0.30752393720122284,
  "random_linear_majority": 0.26366559485530544,
  "random_linear_gap": 0.043810299834254496,
  "random_linear_recovery": 0.05949783077927139,
  "random_linear_selectivity": 0.04983922839164734,
  "random_mlp_test_acc": 0.3436495065689087,
  "random_mlp_balanced_acc": 0.3439000605071022,
  "random_mlp_majority": 0.26366559485530544,
  "random_mlp_gap": 0.07998391171360325,
  "random_mlp_recovery": 0.10862443905209875,
  "random_mlp_selectivity": 0.1028938740491867,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991580892818513,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999608732055776
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 0.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_126",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.640625
  ],
  "train_success": [
    0.484375,
    0.640625
  ],
  "policy_loss": [
    -0.5687528252601624,
    0.45275208353996277
  ],
  "value_loss": [
    0.21733258664608002,
    0.09305714815855026
  ],
  "entropy": [
    0.6862378716468811,
    0.09380344301462173
  ],
  "val_success": [
    0.46551724137931033,
    0.5344827586206896
  ],
  "test_short_success": [
    0.515625,
    0.484375
  ],
  "test_long_success": [
    0.5,
    0.515625
  ],
  "val_success_norm": [
    0.6206896551724138,
    0.7126436781609194
  ],
  "test_short_success_norm": [
    0.6875,
    0.6458333333333333
  ],
  "test_long_success_norm": [
    0.6666666666666667,
    0.6875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1338/probe.json <==
{
  "task": "rand_126",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.37559202313423157,
  "probe_test_acc": 0.34786978363990784,
  "balanced_acc": 0.3467152357857151,
  "majority_baseline": 0.2713022508038585,
  "control_task_acc": 0.256028950214386,
  "selectivity": 0.09184083342552185,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07656753283604933,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3420634865760803,
  "rowsplit_balanced_acc": 0.34094938500849153,
  "rowsplit_probe_gap": 0.06607142308401681,
  "num_control_classes": 2,
  "control_test_acc": 0.5627009868621826,
  "control_majority": 0.48633440514469456,
  "control_probe_gap": 0.07636658171748806
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_126",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3599276542663574,
  "onpolicy_linear_balanced_acc": 0.35821363824213887,
  "onpolicy_linear_majority": 0.26728295819935693,
  "onpolicy_linear_gap": 0.09264469606700049,
  "onpolicy_linear_recovery": 0.126439936266976,
  "onpolicy_linear_selectivity": 0.10811898112297058,
  "onpolicy_mlp_test_acc": 0.3788183331489563,
  "onpolicy_mlp_balanced_acc": 0.3782840697420681,
  "onpolicy_mlp_majority": 0.26728295819935693,
  "onpolicy_mlp_gap": 0.11153537494959936,
  "onpolicy_mlp_recovery": 0.15222161978859203,
  "onpolicy_mlp_selectivity": 0.1241961419582367,
  "random_linear_test_acc": 0.31893086433410645,
  "random_linear_balanced_acc": 0.31917380977844334,
  "random_linear_majority": 0.26366559485530544,
  "random_linear_gap": 0.055265269478801005,
  "random_linear_recovery": 0.07505457994719264,
  "random_linear_selectivity": 0.0671221911907196,
  "random_mlp_test_acc": 0.3551045060157776,
  "random_mlp_balanced_acc": 0.3566418376762761,
  "random_mlp_majority": 0.26366559485530544,
  "random_mlp_gap": 0.09143891116047215,
  "random_mlp_recovery": 0.12418122869391633,
  "random_mlp_selectivity": 0.09425240755081177,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986161963303091,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999608732055776
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_126",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.59375
  ],
  "train_success": [
    0.4375,
    0.59375
  ],
  "policy_loss": [
    -0.16759225726127625,
    0.21600723266601562
  ],
  "value_loss": [
    0.1615925282239914,
    0.051723662763834
  ],
  "entropy": [
    0.6469879150390625,
    0.30836623907089233
  ],
  "val_success": [
    0.4396551724137931,
    0.45689655172413796
  ],
  "test_short_success": [
    0.53125,
    0.53125
  ],
  "test_long_success": [
    0.5390625,
    0.4921875
  ],
  "val_success_norm": [
    0.5862068965517241,
    0.6091954022988506
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.7083333333333333
  ],
  "test_long_success_norm": [
    0.71875,
    0.65625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1339/probe.json <==
{
  "task": "rand_126",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.4088295102119446,
  "probe_test_acc": 0.37982314825057983,
  "balanced_acc": 0.3703625504033026,
  "majority_baseline": 0.2692926045016077,
  "control_task_acc": 0.2584405243396759,
  "selectivity": 0.12138262391090393,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11053054374897214,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3781746029853821,
  "rowsplit_balanced_acc": 0.3651558626071661,
  "rowsplit_probe_gap": 0.10357142838220745,
  "num_control_classes": 2,
  "control_test_acc": 0.5956591367721558,
  "control_majority": 0.5082395498392283,
  "control_probe_gap": 0.0874195869329275
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_126",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.38685691356658936,
  "onpolicy_linear_balanced_acc": 0.37768460151024047,
  "onpolicy_linear_majority": 0.2755225080385852,
  "onpolicy_linear_gap": 0.11133440552800417,
  "onpolicy_linear_recovery": 0.15367545129191365,
  "onpolicy_linear_selectivity": 0.12861737608909607,
  "onpolicy_mlp_test_acc": 0.412982314825058,
  "onpolicy_mlp_balanced_acc": 0.40466143240068064,
  "onpolicy_mlp_majority": 0.2755225080385852,
  "onpolicy_mlp_gap": 0.1374598067864728,
  "onpolicy_mlp_recovery": 0.18973647671830476,
  "onpolicy_mlp_selectivity": 0.16659967601299286,
  "random_linear_test_acc": 0.33721864223480225,
  "random_linear_balanced_acc": 0.3370449258671684,
  "random_linear_majority": 0.26366559485530544,
  "random_linear_gap": 0.0735530473794968,
  "random_linear_recovery": 0.0998908198035961,
  "random_linear_selectivity": 0.07717040181159973,
  "random_mlp_test_acc": 0.36394694447517395,
  "random_mlp_balanced_acc": 0.3619229730675302,
  "random_mlp_majority": 0.26366559485530544,
  "random_mlp_gap": 0.10028134961986851,
  "random_mlp_recovery": 0.13618995516060745,
  "random_mlp_selectivity": 0.1143488734960556,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9954572995402033,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999608732055776
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_126",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.53125
  ],
  "train_success": [
    0.546875,
    0.53125
  ],
  "policy_loss": [
    -0.09858861565589905,
    -0.06193704530596733
  ],
  "value_loss": [
    0.12278614938259125,
    0.07513412833213806
  ],
  "entropy": [
    0.6635311245918274,
    0.11307285726070404
  ],
  "val_success": [
    0.49137931034482757,
    0.4482758620689655
  ],
  "test_short_success": [
    0.5,
    0.4375
  ],
  "test_long_success": [
    0.515625,
    0.484375
  ],
  "val_success_norm": [
    0.6551724137931034,
    0.5977011494252874
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.5833333333333333
  ],
  "test_long_success_norm": [
    0.6875,
    0.6458333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1340/probe.json <==
{
  "task": "rand_126",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.374577134847641,
  "probe_test_acc": 0.33661574125289917,
  "balanced_acc": 0.3347663827157011,
  "majority_baseline": 0.2666800643086817,
  "control_task_acc": 0.24598070979118347,
  "selectivity": 0.0906350314617157,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06993567694421748,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.32996031641960144,
  "rowsplit_balanced_acc": 0.32791938448081326,
  "rowsplit_probe_gap": 0.05575396721325221,
  "num_control_classes": 2,
  "control_test_acc": 0.5456189513206482,
  "control_majority": 0.4903536977491961,
  "control_probe_gap": 0.055265253571452067
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_126",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3277733027935028,
  "onpolicy_linear_balanced_acc": 0.3251857241802574,
  "onpolicy_linear_majority": 0.25984726688102894,
  "onpolicy_linear_gap": 0.06792603591247387,
  "onpolicy_linear_recovery": 0.09177299883260114,
  "onpolicy_linear_selectivity": 0.0799839198589325,
  "onpolicy_mlp_test_acc": 0.36394694447517395,
  "onpolicy_mlp_balanced_acc": 0.3640455722766978,
  "onpolicy_mlp_majority": 0.25984726688102894,
  "onpolicy_mlp_gap": 0.10409967759414501,
  "onpolicy_mlp_recovery": 0.1406462111616795,
  "onpolicy_mlp_selectivity": 0.11555466055870056,
  "random_linear_test_acc": 0.3042604625225067,
  "random_linear_balanced_acc": 0.30357454248163157,
  "random_linear_majority": 0.26366559485530544,
  "random_linear_gap": 0.04059486766720127,
  "random_linear_recovery": 0.05513102115502007,
  "random_linear_selectivity": 0.05667203664779663,
  "random_mlp_test_acc": 0.33480706810951233,
  "random_mlp_balanced_acc": 0.3348729600801952,
  "random_mlp_majority": 0.26366559485530544,
  "random_mlp_gap": 0.07114147325420689,
  "random_mlp_recovery": 0.09661571258540762,
  "random_mlp_selectivity": 0.08822347223758698,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9984420922311856,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999608732055776
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_126",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.5
  ],
  "train_success": [
    0.515625,
    0.5
  ],
  "policy_loss": [
    0.10099206119775772,
    -0.06668130308389664
  ],
  "value_loss": [
    0.33968257904052734,
    0.047255177050828934
  ],
  "entropy": [
    0.6751881837844849,
    0.3324233591556549
  ],
  "val_success": [
    0.49137931034482757,
    0.5172413793103449
  ],
  "test_short_success": [
    0.359375,
    0.484375
  ],
  "test_long_success": [
    0.5703125,
    0.4296875
  ],
  "val_success_norm": [
    0.6551724137931034,
    0.6896551724137933
  ],
  "test_short_success_norm": [
    0.47916666666666663,
    0.6458333333333333
  ],
  "test_long_success_norm": [
    0.7604166666666667,
    0.5729166666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1341/probe.json <==
{
  "task": "rand_126",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.3503044545650482,
  "probe_test_acc": 0.337017685174942,
  "balanced_acc": 0.33195850145026984,
  "majority_baseline": 0.2694935691318328,
  "control_task_acc": 0.24658359587192535,
  "selectivity": 0.09043408930301666,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0675241160431092,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3345237970352173,
  "rowsplit_balanced_acc": 0.33071201757358526,
  "rowsplit_probe_gap": 0.07222220973362997,
  "num_control_classes": 2,
  "control_test_acc": 0.556471049785614,
  "control_majority": 0.5182877813504824,
  "control_probe_gap": 0.038183268435131645
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_126",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.315514475107193,
  "onpolicy_linear_balanced_acc": 0.3108495472623602,
  "onpolicy_linear_majority": 0.27391479099678456,
  "onpolicy_linear_gap": 0.04159968411040843,
  "onpolicy_linear_recovery": 0.05729311600702805,
  "onpolicy_linear_selectivity": 0.06772509217262268,
  "onpolicy_mlp_test_acc": 0.37158361077308655,
  "onpolicy_mlp_balanced_acc": 0.3693548906184826,
  "onpolicy_mlp_majority": 0.27391479099678456,
  "onpolicy_mlp_gap": 0.09766881977630198,
  "onpolicy_mlp_recovery": 0.13451426714831957,
  "onpolicy_mlp_selectivity": 0.1151527464389801,
  "random_linear_test_acc": 0.2825562655925751,
  "random_linear_balanced_acc": 0.2810725296980364,
  "random_linear_majority": 0.26366559485530544,
  "random_linear_gap": 0.018890670737269633,
  "random_linear_recovery": 0.02565501571742732,
  "random_linear_selectivity": 0.0327572375535965,
  "random_mlp_test_acc": 0.32958200573921204,
  "random_mlp_balanced_acc": 0.3296340026214027,
  "random_mlp_majority": 0.26366559485530544,
  "random_mlp_gap": 0.0659164108839066,
  "random_mlp_recovery": 0.08951966718294739,
  "random_mlp_selectivity": 0.0739549994468689,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9981690223951319,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999608732055776
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_126/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.75,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 1.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_127",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.1875
  ],
  "train_success": [
    0.15625,
    0.1875
  ],
  "policy_loss": [
    0.14404523372650146,
    0.3695557415485382
  ],
  "value_loss": [
    0.050616439431905746,
    0.02094442956149578
  ],
  "entropy": [
    0.6006165742874146,
    0.018699349835515022
  ],
  "val_success": [
    0.14655172413793102,
    0.10344827586206896
  ],
  "test_short_success": [
    0.046875,
    0.15625
  ],
  "test_long_success": [
    0.1328125,
    0.1015625
  ],
  "val_success_norm": [
    0.29074766555618164,
    0.20544556488637994
  ],
  "test_short_success_norm": [
    0.09393744120891817,
    0.3131248040274638
  ],
  "test_long_success_norm": [
    0.26615608350143927,
    0.20353112267757126
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1337/probe.json <==
{
  "task": "rand_127",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29575440287590027,
  "probe_test_acc": 0.2538183331489563,
  "balanced_acc": 0.24472611229725563,
  "majority_baseline": 0.1647909967845659,
  "control_task_acc": 0.14610128104686737,
  "selectivity": 0.10771705210208893,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08902733636439039,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26051586866378784,
  "rowsplit_balanced_acc": 0.24685474092018925,
  "rowsplit_probe_gap": 0.08432539247331164,
  "num_control_classes": 7,
  "control_test_acc": 0.2538183331489563,
  "control_majority": 0.1647909967845659,
  "control_probe_gap": 0.08902733636439039
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_127",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2622588276863098,
  "onpolicy_linear_balanced_acc": 0.24825629101451824,
  "onpolicy_linear_majority": 0.18267684887459806,
  "onpolicy_linear_gap": 0.07958197881171175,
  "onpolicy_linear_recovery": 0.09736905005337537,
  "onpolicy_linear_selectivity": 0.12118165194988251,
  "onpolicy_mlp_test_acc": 0.2934083640575409,
  "onpolicy_mlp_balanced_acc": 0.28068632090885576,
  "onpolicy_mlp_majority": 0.18267684887459806,
  "onpolicy_mlp_gap": 0.11073151518294283,
  "onpolicy_mlp_recovery": 0.13548070311048033,
  "onpolicy_mlp_selectivity": 0.1585610955953598,
  "random_linear_test_acc": 0.2431672066450119,
  "random_linear_balanced_acc": 0.22729554276399838,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.05868167609838812,
  "random_linear_recovery": 0.07195663387520436,
  "random_linear_selectivity": 0.09686495363712311,
  "random_mlp_test_acc": 0.26346462965011597,
  "random_mlp_balanced_acc": 0.24245273419255084,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.07897909910349218,
  "random_mlp_recovery": 0.09684573611113284,
  "random_mlp_selectivity": 0.11655949056148529,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9942767839646856,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9930391548883082
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_127",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.1875
  ],
  "train_success": [
    0.25,
    0.1875
  ],
  "policy_loss": [
    -0.5474051833152771,
    0.028943270444869995
  ],
  "value_loss": [
    0.13438336551189423,
    0.061465393751859665
  ],
  "entropy": [
    0.6856334805488586,
    0.0050117564387619495
  ],
  "val_success": [
    0.20689655172413793,
    0.14655172413793102
  ],
  "test_short_success": [
    0.140625,
    0.125
  ],
  "test_long_success": [
    0.1171875,
    0.109375
  ],
  "val_success_norm": [
    0.41259343896462053,
    0.29279508615489586
  ],
  "test_short_success_norm": [
    0.281812323489058,
    0.25049984266720937
  ],
  "test_long_success_norm": [
    0.2348436030895053,
    0.21918736288353827
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1338/probe.json <==
{
  "task": "rand_127",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29541611671447754,
  "probe_test_acc": 0.2544212341308594,
  "balanced_acc": 0.24912276261051283,
  "majority_baseline": 0.17343247588424437,
  "control_task_acc": 0.14730706810951233,
  "selectivity": 0.10711416602134705,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.080988758246615,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2597222328186035,
  "rowsplit_balanced_acc": 0.2544646689720249,
  "rowsplit_probe_gap": 0.08253969313606382,
  "num_control_classes": 7,
  "control_test_acc": 0.25261253118515015,
  "control_majority": 0.17343247588424437,
  "control_probe_gap": 0.07918005530090577
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_127",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24959807097911835,
  "onpolicy_linear_balanced_acc": 0.24351603979806222,
  "onpolicy_linear_majority": 0.17363344051446947,
  "onpolicy_linear_gap": 0.07596463046464888,
  "onpolicy_linear_recovery": 0.09192607032881635,
  "onpolicy_linear_selectivity": 0.10128617286682129,
  "onpolicy_mlp_test_acc": 0.2895900309085846,
  "onpolicy_mlp_balanced_acc": 0.27394616702398117,
  "onpolicy_mlp_majority": 0.17363344051446947,
  "onpolicy_mlp_gap": 0.11595659039411513,
  "onpolicy_mlp_recovery": 0.14032101016564127,
  "onpolicy_mlp_selectivity": 0.15072347223758698,
  "random_linear_test_acc": 0.2506029009819031,
  "random_linear_balanced_acc": 0.23652079379034427,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.0661173704352793,
  "random_linear_recovery": 0.08107442959239768,
  "random_linear_selectivity": 0.09405145049095154,
  "random_mlp_test_acc": 0.2194533795118332,
  "random_mlp_balanced_acc": 0.20530865672310397,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.03496784896520941,
  "random_mlp_recovery": 0.04287826920918729,
  "random_mlp_selectivity": 0.08440515398979187,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9946106201507513,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9930391548883082
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_127",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.1875
  ],
  "train_success": [
    0.15625,
    0.1875
  ],
  "policy_loss": [
    -0.16641445457935333,
    -0.2201841175556183
  ],
  "value_loss": [
    0.10264454036951065,
    0.04317447543144226
  ],
  "entropy": [
    0.6462690830230713,
    0.044992197304964066
  ],
  "val_success": [
    0.10344827586206896,
    0.21551724137931033
  ],
  "test_short_success": [
    0.140625,
    0.140625
  ],
  "test_long_success": [
    0.1171875,
    0.125
  ],
  "val_success_norm": [
    0.2054803692756356,
    0.4299644831604644
  ],
  "test_short_success_norm": [
    0.2818123230725329,
    0.2818123222153523
  ],
  "test_long_success_norm": [
    0.23484360308950525,
    0.25049984329547226
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1339/probe.json <==
{
  "task": "rand_127",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2910182774066925,
  "probe_test_acc": 0.24417202174663544,
  "balanced_acc": 0.22863194910216533,
  "majority_baseline": 0.19513665594855306,
  "control_task_acc": 0.14529742300510406,
  "selectivity": 0.09887459874153137,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.049035365798082375,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2511904835700989,
  "rowsplit_balanced_acc": 0.23323189346329534,
  "rowsplit_probe_gap": 0.06884921372882905,
  "num_control_classes": 7,
  "control_test_acc": 0.2401527315378189,
  "control_majority": 0.19513665594855306,
  "control_probe_gap": 0.04501607558926585
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_127",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2431672066450119,
  "onpolicy_linear_balanced_acc": 0.2268228354403816,
  "onpolicy_linear_majority": 0.18890675241157556,
  "onpolicy_linear_gap": 0.05426045423343634,
  "onpolicy_linear_recovery": 0.06689792375262121,
  "onpolicy_linear_selectivity": 0.0990755707025528,
  "onpolicy_mlp_test_acc": 0.27934083342552185,
  "onpolicy_mlp_balanced_acc": 0.2591023707839723,
  "onpolicy_mlp_majority": 0.18890675241157556,
  "onpolicy_mlp_gap": 0.09043408101394629,
  "onpolicy_mlp_recovery": 0.11149652802908738,
  "onpolicy_mlp_selectivity": 0.13806270062923431,
  "random_linear_test_acc": 0.23814308643341064,
  "random_linear_balanced_acc": 0.21994233133794233,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.05365755588678686,
  "random_linear_recovery": 0.06579595813027388,
  "random_linear_selectivity": 0.08741961419582367,
  "random_mlp_test_acc": 0.25341638922691345,
  "random_mlp_balanced_acc": 0.23709139665305118,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.06893085868028967,
  "random_mlp_recovery": 0.0845243846212719,
  "random_mlp_selectivity": 0.11073149740695953,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9912658500871064,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9930391548883082
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_127",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.09375
  ],
  "train_success": [
    0.203125,
    0.09375
  ],
  "policy_loss": [
    0.15710274875164032,
    0.06319458037614822
  ],
  "value_loss": [
    0.0691581666469574,
    0.024952253326773643
  ],
  "entropy": [
    0.6631487011909485,
    0.001932985964231193
  ],
  "val_success": [
    0.07758620689655173,
    0.1206896551724138
  ],
  "test_short_success": [
    0.109375,
    0.140625
  ],
  "test_long_success": [
    0.1015625,
    0.1484375
  ],
  "val_success_norm": [
    0.1545662364515587,
    0.24105719936750578
  ],
  "test_short_success_norm": [
    0.2191873628828,
    0.28181232350344887
  ],
  "test_long_success_norm": [
    0.20353112267757129,
    0.29746856391337334
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1340/probe.json <==
{
  "task": "rand_127",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.296938419342041,
  "probe_test_acc": 0.24939709901809692,
  "balanced_acc": 0.2312807191223951,
  "majority_baseline": 0.20940514469453375,
  "control_task_acc": 0.14750804007053375,
  "selectivity": 0.10188905894756317,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03999195432356317,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2539682686328888,
  "rowsplit_balanced_acc": 0.2376407844405398,
  "rowsplit_probe_gap": 0.06448414164876182,
  "num_control_classes": 7,
  "control_test_acc": 0.24939709901809692,
  "control_majority": 0.20940514469453375,
  "control_probe_gap": 0.03999195432356317
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_127",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2447749227285385,
  "onpolicy_linear_balanced_acc": 0.2272056963095075,
  "onpolicy_linear_majority": 0.20840032154340837,
  "onpolicy_linear_gap": 0.03637460118513014,
  "onpolicy_linear_recovery": 0.04595075285534592,
  "onpolicy_linear_selectivity": 0.09947749972343445,
  "onpolicy_mlp_test_acc": 0.2781350612640381,
  "onpolicy_mlp_balanced_acc": 0.25652854183076773,
  "onpolicy_mlp_majority": 0.20840032154340837,
  "onpolicy_mlp_gap": 0.06973473972062971,
  "onpolicy_mlp_recovery": 0.08809344119062032,
  "onpolicy_mlp_selectivity": 0.13524921238422394,
  "random_linear_test_acc": 0.22668810188770294,
  "random_linear_balanced_acc": 0.20997252445733344,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.04220257134107916,
  "random_linear_recovery": 0.051749629125975825,
  "random_linear_selectivity": 0.07958199083805084,
  "random_mlp_test_acc": 0.25020095705986023,
  "random_mlp_balanced_acc": 0.23579841012451366,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.06571542651323645,
  "random_mlp_recovery": 0.0805815579915881,
  "random_mlp_selectivity": 0.10028134286403656,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9925101077869262,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9930391548883082
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_127",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.171875
  ],
  "train_success": [
    0.125,
    0.171875
  ],
  "policy_loss": [
    0.1966201663017273,
    -0.042672015726566315
  ],
  "value_loss": [
    0.12770195305347443,
    0.02578054368495941
  ],
  "entropy": [
    0.6748746633529663,
    0.05424100533127785
  ],
  "val_success": [
    0.15517241379310345,
    0.15517241379310345
  ],
  "test_short_success": [
    0.140625,
    0.171875
  ],
  "test_long_success": [
    0.1328125,
    0.1015625
  ],
  "val_success_norm": [
    0.30992718832397304,
    0.30988019005089174
  ],
  "test_short_success_norm": [
    0.2818123225923658,
    0.3444372842888046
  ],
  "test_long_success_norm": [
    0.26615608350143927,
    0.20353112267757123
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1341/probe.json <==
{
  "task": "rand_127",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3073410093784332,
  "probe_test_acc": 0.2544212341308594,
  "balanced_acc": 0.24809186739137107,
  "majority_baseline": 0.16278135048231512,
  "control_task_acc": 0.14991961419582367,
  "selectivity": 0.1045016199350357,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09163988364854425,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27123016119003296,
  "rowsplit_balanced_acc": 0.2636509261183981,
  "rowsplit_probe_gap": 0.10039682785669962,
  "num_control_classes": 7,
  "control_test_acc": 0.2544212341308594,
  "control_majority": 0.16278135048231512,
  "control_probe_gap": 0.09163988364854425
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_127",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2439710646867752,
  "onpolicy_linear_balanced_acc": 0.23559956020001718,
  "onpolicy_linear_majority": 0.1637861736334405,
  "onpolicy_linear_gap": 0.0801848910533347,
  "onpolicy_linear_recovery": 0.09589041525628299,
  "onpolicy_linear_selectivity": 0.09163987636566162,
  "onpolicy_mlp_test_acc": 0.30004018545150757,
  "onpolicy_mlp_balanced_acc": 0.29399753345883084,
  "onpolicy_mlp_majority": 0.1637861736334405,
  "onpolicy_mlp_gap": 0.13625401181806707,
  "onpolicy_mlp_recovery": 0.1629415916382364,
  "onpolicy_mlp_selectivity": 0.15494371950626373,
  "random_linear_test_acc": 0.2568328082561493,
  "random_linear_balanced_acc": 0.24089753077689835,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.07234727770952551,
  "random_linear_recovery": 0.08871366532345956,
  "random_linear_selectivity": 0.10811898112297058,
  "random_mlp_test_acc": 0.27391478419303894,
  "random_mlp_balanced_acc": 0.26073507271449925,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.08942925364641516,
  "random_mlp_recovery": 0.10965992265760517,
  "random_mlp_selectivity": 0.12741157412528992,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9964592042944875,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9930391548883082
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_127/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.75,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_128",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.671875
  ],
  "train_success": [
    0.453125,
    0.671875
  ],
  "policy_loss": [
    -0.05136999860405922,
    -0.482481449842453
  ],
  "value_loss": [
    0.15475240349769592,
    0.04112645983695984
  ],
  "entropy": [
    0.5993717312812805,
    0.22179721295833588
  ],
  "val_success": [
    0.5086206896551724,
    0.7327586206896551
  ],
  "test_short_success": [
    0.53125,
    0.828125
  ],
  "test_long_success": [
    0.5,
    0.6875
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.9770114942528734
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    1.1041666666666667
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.9166666666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1337/probe.json <==
{
  "task": "rand_128",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9994080066680908,
  "probe_test_acc": 0.9829180240631104,
  "balanced_acc": 0.9792427163077602,
  "majority_baseline": 0.6732315112540193,
  "control_task_acc": 0.25582796335220337,
  "selectivity": 0.727090060710907,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3096865128090911,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9940476417541504,
  "rowsplit_balanced_acc": 0.9928199909543194,
  "rowsplit_probe_gap": 0.3130952608017694,
  "num_control_classes": 4,
  "control_test_acc": 0.9829180240631104,
  "control_majority": 0.6732315112540193,
  "control_probe_gap": 0.3096865128090911
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_128",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9829180240631104,
  "onpolicy_linear_balanced_acc": 0.9775865904272378,
  "onpolicy_linear_majority": 0.6746382636655949,
  "onpolicy_linear_gap": 0.3082797603975155,
  "onpolicy_linear_recovery": 0.9474985100296709,
  "onpolicy_linear_selectivity": 0.7389469593763351,
  "onpolicy_mlp_test_acc": 0.9829180240631104,
  "onpolicy_mlp_balanced_acc": 0.9775865904272378,
  "onpolicy_mlp_majority": 0.6746382636655949,
  "onpolicy_mlp_gap": 0.3082797603975155,
  "onpolicy_mlp_recovery": 0.9474985100296709,
  "onpolicy_mlp_selectivity": 0.7371382862329483,
  "random_linear_test_acc": 0.9768890738487244,
  "random_linear_balanced_acc": 0.976751215346847,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.46040997417026774,
  "random_linear_recovery": 0.9522028393479852,
  "random_linear_selectivity": 0.7190514504909515,
  "random_mlp_test_acc": 0.9350883960723877,
  "random_mlp_balanced_acc": 0.9335789902675218,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.4186092963939311,
  "random_mlp_recovery": 0.8657522272885292,
  "random_mlp_selectivity": 0.6917202323675156,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.4517689914016713,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.5,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_128",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.546875
  ],
  "train_success": [
    0.5,
    0.546875
  ],
  "policy_loss": [
    -0.25062814354896545,
    -0.1885242909193039
  ],
  "value_loss": [
    0.1288738250732422,
    0.08602283149957657
  ],
  "entropy": [
    0.6861828565597534,
    0.16733592748641968
  ],
  "val_success": [
    0.5431034482758621,
    0.4482758620689655
  ],
  "test_short_success": [
    0.4375,
    0.515625
  ],
  "test_long_success": [
    0.546875,
    0.4921875
  ],
  "val_success_norm": [
    0.7241379310344828,
    0.5977011494252873
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.6875
  ],
  "test_long_success_norm": [
    0.7291666666666667,
    0.65625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1338/probe.json <==
{
  "task": "rand_128",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5734946131706238,
  "probe_test_acc": 0.5516479015350342,
  "balanced_acc": 0.5515994716677297,
  "majority_baseline": 0.5020096463022508,
  "control_task_acc": 0.2453778088092804,
  "selectivity": 0.3062700927257538,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.049638255232783424,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5339285731315613,
  "rowsplit_balanced_acc": 0.5339710828376163,
  "rowsplit_probe_gap": 0.03908730329029142,
  "num_control_classes": 4,
  "control_test_acc": 0.5552652478218079,
  "control_majority": 0.5020096463022508,
  "control_probe_gap": 0.053255601519557105
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_128",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5387861728668213,
  "onpolicy_linear_balanced_acc": 0.53866660266918,
  "onpolicy_linear_majority": 0.509847266881029,
  "onpolicy_linear_gap": 0.028938905985792296,
  "onpolicy_linear_recovery": 0.05904058884186244,
  "onpolicy_linear_selectivity": 0.2974276542663574,
  "onpolicy_mlp_test_acc": 0.5936495065689087,
  "onpolicy_mlp_balanced_acc": 0.5921377148339871,
  "onpolicy_mlp_majority": 0.509847266881029,
  "onpolicy_mlp_gap": 0.0838022396878797,
  "onpolicy_mlp_recovery": 0.17097168703849505,
  "onpolicy_mlp_selectivity": 0.34867362678050995,
  "random_linear_test_acc": 0.536374568939209,
  "random_linear_balanced_acc": 0.5357709811075424,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.019895469260752363,
  "random_linear_recovery": 0.04114707192082451,
  "random_linear_selectivity": 0.29139868915081024,
  "random_mlp_test_acc": 0.5558681488037109,
  "random_mlp_balanced_acc": 0.5551862884940696,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.039389049125254316,
  "random_mlp_recovery": 0.08146297109196404,
  "random_mlp_selectivity": 0.31732313334941864,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.499970475055807,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 1.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_128",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.71875
  ],
  "train_success": [
    0.5,
    0.71875
  ],
  "policy_loss": [
    0.15056537091732025,
    0.004846245050430298
  ],
  "value_loss": [
    0.09380339831113815,
    0.02936946041882038
  ],
  "entropy": [
    0.6462332010269165,
    0.16115377843379974
  ],
  "val_success": [
    0.5344827586206896,
    0.7931034482758621
  ],
  "test_short_success": [
    0.40625,
    0.734375
  ],
  "test_long_success": [
    0.4609375,
    0.8046875
  ],
  "val_success_norm": [
    0.7126436781609194,
    1.057471264367816
  ],
  "test_short_success_norm": [
    0.5416666666666665,
    0.9791666666666665
  ],
  "test_long_success_norm": [
    0.6145833333333333,
    1.0729166666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1339/probe.json <==
{
  "task": "rand_128",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9867363572120667,
  "balanced_acc": 0.9834162912027207,
  "majority_baseline": 0.6852893890675241,
  "control_task_acc": 0.2508038580417633,
  "selectivity": 0.7359324991703033,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3014469681445425,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.9978479628110473,
  "rowsplit_probe_gap": 0.31369049492336454,
  "num_control_classes": 4,
  "control_test_acc": 0.9871382713317871,
  "control_majority": 0.6852893890675241,
  "control_probe_gap": 0.301848882264263
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_128",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9973874688148499,
  "onpolicy_linear_balanced_acc": 0.9975710020242436,
  "onpolicy_linear_majority": 0.6903135048231511,
  "onpolicy_linear_gap": 0.30707396399169873,
  "onpolicy_linear_recovery": 0.9915639486195281,
  "onpolicy_linear_selectivity": 0.7411575615406036,
  "onpolicy_mlp_test_acc": 0.9977893829345703,
  "onpolicy_mlp_balanced_acc": 0.9971465059362387,
  "onpolicy_mlp_majority": 0.6903135048231511,
  "onpolicy_mlp_gap": 0.3074758781114192,
  "onpolicy_mlp_recovery": 0.9928617582624412,
  "onpolicy_mlp_selectivity": 0.7443729937076569,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.4835209003215434,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.746985524892807,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.4835209003215434,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.7451768517494202,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.4472714412463898,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 1.0,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_128",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.59375
  ],
  "train_success": [
    0.453125,
    0.59375
  ],
  "policy_loss": [
    0.15767838060855865,
    -0.005820860154926777
  ],
  "value_loss": [
    0.11352657526731491,
    0.07137775421142578
  ],
  "entropy": [
    0.6632251739501953,
    0.09003856778144836
  ],
  "val_success": [
    0.47413793103448276,
    0.6896551724137931
  ],
  "test_short_success": [
    0.453125,
    0.734375
  ],
  "test_long_success": [
    0.5234375,
    0.71875
  ],
  "val_success_norm": [
    0.6321839080459768,
    0.9195402298850573
  ],
  "test_short_success_norm": [
    0.6041666666666666,
    0.9791666666666666
  ],
  "test_long_success_norm": [
    0.6979166666666665,
    0.9583333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1340/probe.json <==
{
  "task": "rand_128",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9999154210090637,
  "probe_test_acc": 0.9877411723136902,
  "balanced_acc": 0.9841194623972392,
  "majority_baseline": 0.7011655948553055,
  "control_task_acc": 0.25180867314338684,
  "selectivity": 0.7359324991703033,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2865755774583847,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9976190328598022,
  "rowsplit_balanced_acc": 0.9967634959447543,
  "rowsplit_probe_gap": 0.2946428423836118,
  "num_control_classes": 4,
  "control_test_acc": 0.9877411723136902,
  "control_majority": 0.7011655948553055,
  "control_probe_gap": 0.2865755774583847
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_128",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9977893829345703,
  "onpolicy_linear_balanced_acc": 0.9970383415257342,
  "onpolicy_linear_majority": 0.7059887459807074,
  "onpolicy_linear_gap": 0.29180063695386294,
  "onpolicy_linear_recovery": 0.9924811821479302,
  "onpolicy_linear_selectivity": 0.7433681488037109,
  "onpolicy_mlp_test_acc": 0.9995980858802795,
  "onpolicy_mlp_balanced_acc": 0.999715343011671,
  "onpolicy_mlp_majority": 0.7059887459807074,
  "onpolicy_mlp_gap": 0.29360933989957216,
  "onpolicy_mlp_recovery": 0.9986329974984764,
  "onpolicy_mlp_selectivity": 0.7475884258747101,
  "random_linear_test_acc": 0.9296624064445496,
  "random_linear_balanced_acc": 0.9296389376752672,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.41318330676609294,
  "random_linear_recovery": 0.8545303967032746,
  "random_linear_selectivity": 0.6746383011341095,
  "random_mlp_test_acc": 0.9437298774719238,
  "random_mlp_balanced_acc": 0.9438145880435098,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.4272507777934672,
  "random_mlp_recovery": 0.8836242187449264,
  "random_mlp_selectivity": 0.6971462815999985,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.43611600407061235,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_128",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.71875
  ],
  "train_success": [
    0.484375,
    0.71875
  ],
  "policy_loss": [
    0.102593332529068,
    -0.3661928176879883
  ],
  "value_loss": [
    0.33283084630966187,
    0.01557315606623888
  ],
  "entropy": [
    0.6752817630767822,
    0.038444504141807556
  ],
  "val_success": [
    0.45689655172413796,
    0.6724137931034483
  ],
  "test_short_success": [
    0.5,
    0.640625
  ],
  "test_long_success": [
    0.4453125,
    0.6171875
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.896551724137931
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.8541666666666666
  ],
  "test_long_success_norm": [
    0.59375,
    0.8229166666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1341/probe.json <==
{
  "task": "rand_128",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9415595531463623,
  "probe_test_acc": 0.9288585186004639,
  "balanced_acc": 0.9183387042062415,
  "majority_baseline": 0.6463022508038585,
  "control_task_acc": 0.24437299370765686,
  "selectivity": 0.684485524892807,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.28255626779660536,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9345238208770752,
  "rowsplit_balanced_acc": 0.9246151700414704,
  "rowsplit_probe_gap": 0.2753968367500911,
  "num_control_classes": 4,
  "control_test_acc": 0.9288585186004639,
  "control_majority": 0.6463022508038585,
  "control_probe_gap": 0.28255626779660536
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_128",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9063504934310913,
  "onpolicy_linear_balanced_acc": 0.8931571899900528,
  "onpolicy_linear_majority": 0.6314308681672026,
  "onpolicy_linear_gap": 0.2749196252638887,
  "onpolicy_linear_recovery": 0.7459106081314669,
  "onpolicy_linear_selectivity": 0.6651929318904877,
  "onpolicy_mlp_test_acc": 0.901125431060791,
  "onpolicy_mlp_balanced_acc": 0.890949092986498,
  "onpolicy_mlp_majority": 0.6314308681672026,
  "onpolicy_mlp_gap": 0.2696945628935884,
  "onpolicy_mlp_recovery": 0.7317339939795507,
  "onpolicy_mlp_selectivity": 0.6517283320426941,
  "random_linear_test_acc": 0.533561110496521,
  "random_linear_balanced_acc": 0.532675930148688,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.017082010818064375,
  "random_linear_recovery": 0.03532838147576406,
  "random_linear_selectivity": 0.27873796224594116,
  "random_mlp_test_acc": 0.5924437046051025,
  "random_mlp_balanced_acc": 0.5936051570166672,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.07596460492664592,
  "random_mlp_recovery": 0.15710717959891526,
  "random_mlp_selectivity": 0.3444533497095108,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.46536444601776944,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_128/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 1.0,
  "17": 1.0,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_129",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.09375
  ],
  "train_success": [
    0.171875,
    0.09375
  ],
  "policy_loss": [
    0.042157407850027084,
    0.0045108310878276825
  ],
  "value_loss": [
    0.06092238798737526,
    0.028958402574062347
  ],
  "entropy": [
    0.6002134084701538,
    0.017239561304450035
  ],
  "val_success": [
    0.14655172413793102,
    0.15517241379310345
  ],
  "test_short_success": [
    0.125,
    0.109375
  ],
  "test_long_success": [
    0.125,
    0.140625
  ],
  "val_success_norm": [
    0.28226340084329715,
    0.29941243273974594
  ],
  "test_short_success_norm": [
    0.24074074074088123,
    0.21064814814814836
  ],
  "test_long_success_norm": [
    0.24074074074074078,
    0.27083333333333337
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1337/probe.json <==
{
  "task": "rand_129",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2704668343067169,
  "probe_test_acc": 0.23954984545707703,
  "balanced_acc": 0.2380937879819026,
  "majority_baseline": 0.1812700964630225,
  "control_task_acc": 0.16298231482505798,
  "selectivity": 0.07656753063201904,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.058279748994054525,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23888888955116272,
  "rowsplit_balanced_acc": 0.23533354705785056,
  "rowsplit_probe_gap": 0.05734127050354368,
  "num_control_classes": 6,
  "control_test_acc": 0.23954984545707703,
  "control_majority": 0.1812700964630225,
  "control_probe_gap": 0.058279748994054525
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_129",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24899516999721527,
  "onpolicy_linear_balanced_acc": 0.24753762299565488,
  "onpolicy_linear_majority": 0.182475884244373,
  "onpolicy_linear_gap": 0.06651928575284227,
  "onpolicy_linear_recovery": 0.08136675661409615,
  "onpolicy_linear_selectivity": 0.08641478419303894,
  "onpolicy_mlp_test_acc": 0.29059484601020813,
  "onpolicy_mlp_balanced_acc": 0.2887459270322304,
  "onpolicy_mlp_majority": 0.182475884244373,
  "onpolicy_mlp_gap": 0.10811896176583513,
  "onpolicy_mlp_recovery": 0.13225170937728506,
  "onpolicy_mlp_selectivity": 0.1203778088092804,
  "random_linear_test_acc": 0.21885047852993011,
  "random_linear_balanced_acc": 0.2159241284058737,
  "random_linear_majority": 0.17805466237942122,
  "random_linear_gap": 0.040795816150508896,
  "random_linear_recovery": 0.0496332472285898,
  "random_linear_selectivity": 0.048030540347099304,
  "random_mlp_test_acc": 0.23975080251693726,
  "random_mlp_balanced_acc": 0.23666928260934703,
  "random_mlp_majority": 0.17805466237942122,
  "random_mlp_gap": 0.06169614013751604,
  "random_mlp_recovery": 0.07506112306217111,
  "random_mlp_selectivity": 0.07154341042041779,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994201335564227,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999458558956636
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_129",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.203125
  ],
  "train_success": [
    0.203125,
    0.203125
  ],
  "policy_loss": [
    -0.20445774495601654,
    -0.1604054570198059
  ],
  "value_loss": [
    0.052880287170410156,
    0.06573959439992905
  ],
  "entropy": [
    0.6861498951911926,
    0.04688814654946327
  ],
  "val_success": [
    0.15517241379310345,
    0.16379310344827586
  ],
  "test_short_success": [
    0.15625,
    0.1875
  ],
  "test_long_success": [
    0.1875,
    0.1953125
  ],
  "val_success_norm": [
    0.29763840168780004,
    0.3130504812362944
  ],
  "test_short_success_norm": [
    0.30092592592593903,
    0.36111111111118677
  ],
  "test_long_success_norm": [
    0.36111111111111116,
    0.37615740740740744
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1338/probe.json <==
{
  "task": "rand_129",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28433695435523987,
  "probe_test_acc": 0.26105305552482605,
  "balanced_acc": 0.25888715508544946,
  "majority_baseline": 0.1872990353697749,
  "control_task_acc": 0.17262861132621765,
  "selectivity": 0.0884244441986084,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07375402015505114,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24682539701461792,
  "rowsplit_balanced_acc": 0.244289842936375,
  "rowsplit_probe_gap": 0.0611111113003322,
  "num_control_classes": 6,
  "control_test_acc": 0.2592443823814392,
  "control_majority": 0.1872990353697749,
  "control_probe_gap": 0.0719453470116643
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_129",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24979902803897858,
  "onpolicy_linear_balanced_acc": 0.2481804437761884,
  "onpolicy_linear_majority": 0.18790192926045016,
  "onpolicy_linear_gap": 0.06189709877852842,
  "onpolicy_linear_recovery": 0.07621874870625028,
  "onpolicy_linear_selectivity": 0.07455787062644958,
  "onpolicy_mlp_test_acc": 0.3012459874153137,
  "onpolicy_mlp_balanced_acc": 0.2986546486325749,
  "onpolicy_mlp_majority": 0.18790192926045016,
  "onpolicy_mlp_gap": 0.11334405815486356,
  "onpolicy_mlp_recovery": 0.13956942177149248,
  "onpolicy_mlp_selectivity": 0.1334405243396759,
  "random_linear_test_acc": 0.23613344132900238,
  "random_linear_balanced_acc": 0.23343947071756563,
  "random_linear_majority": 0.17805466237942122,
  "random_linear_gap": 0.05807877894958116,
  "random_linear_recovery": 0.07066014769024838,
  "random_linear_selectivity": 0.0671221911907196,
  "random_mlp_test_acc": 0.2566318213939667,
  "random_mlp_balanced_acc": 0.25644388334423296,
  "random_mlp_majority": 0.17805466237942122,
  "random_mlp_gap": 0.07857715901454546,
  "random_mlp_recovery": 0.09559900813114382,
  "random_mlp_selectivity": 0.09163986146450043,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988818796694572,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999458558956636
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_129",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.109375
  ],
  "train_success": [
    0.125,
    0.109375
  ],
  "policy_loss": [
    -0.23631250858306885,
    0.07817521691322327
  ],
  "value_loss": [
    0.07411859184503555,
    0.01805003173649311
  ],
  "entropy": [
    0.6472506523132324,
    0.016485372558236122
  ],
  "val_success": [
    0.14655172413793102,
    0.1724137931034483
  ],
  "test_short_success": [
    0.234375,
    0.125
  ],
  "test_long_success": [
    0.1640625,
    0.2265625
  ],
  "val_success_norm": [
    0.2810321231375506,
    0.33011911111241804
  ],
  "test_short_success_norm": [
    0.4513888888889617,
    0.24074074074082427
  ],
  "test_long_success_norm": [
    0.3159722222222223,
    0.43634259259259267
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1339/probe.json <==
{
  "task": "rand_129",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.266407310962677,
  "probe_test_acc": 0.23894694447517395,
  "balanced_acc": 0.23496936294176343,
  "majority_baseline": 0.18508842443729903,
  "control_task_acc": 0.1700160801410675,
  "selectivity": 0.06893086433410645,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05385852003787492,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23849205672740936,
  "rowsplit_balanced_acc": 0.23504746187911338,
  "rowsplit_probe_gap": 0.057539675775028415,
  "num_control_classes": 6,
  "control_test_acc": 0.24517685174942017,
  "control_majority": 0.18508842443729903,
  "control_probe_gap": 0.060088427312121134
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_129",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2447749227285385,
  "onpolicy_linear_balanced_acc": 0.24105905051540968,
  "onpolicy_linear_majority": 0.18368167202572347,
  "onpolicy_linear_gap": 0.061093250702815044,
  "onpolicy_linear_recovery": 0.07483998412043517,
  "onpolicy_linear_selectivity": 0.07938103377819061,
  "onpolicy_mlp_test_acc": 0.28476688265800476,
  "onpolicy_mlp_balanced_acc": 0.2814443256115618,
  "onpolicy_mlp_majority": 0.18368167202572347,
  "onpolicy_mlp_gap": 0.10108521063228129,
  "onpolicy_mlp_recovery": 0.12383062730335591,
  "onpolicy_mlp_selectivity": 0.1067122220993042,
  "random_linear_test_acc": 0.2134244441986084,
  "random_linear_balanced_acc": 0.2111966924148018,
  "random_linear_majority": 0.17805466237942122,
  "random_linear_gap": 0.03536978181918718,
  "random_linear_recovery": 0.04303179323527516,
  "random_linear_selectivity": 0.04180064797401428,
  "random_mlp_test_acc": 0.2620578706264496,
  "random_mlp_balanced_acc": 0.2614290391121745,
  "random_mlp_majority": 0.17805466237942122,
  "random_mlp_gap": 0.08400320824702837,
  "random_mlp_recovery": 0.10220048025359735,
  "random_mlp_selectivity": 0.08862540125846863,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998687784817848,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999458558956636
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.75,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.75,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_129",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.265625
  ],
  "train_success": [
    0.171875,
    0.265625
  ],
  "policy_loss": [
    -0.03312881290912628,
    -0.04161158204078674
  ],
  "value_loss": [
    0.07526037842035294,
    0.06311191618442535
  ],
  "entropy": [
    0.6634522080421448,
    0.10330040007829666
  ],
  "val_success": [
    0.13793103448275862,
    0.16379310344827586
  ],
  "test_short_success": [
    0.15625,
    0.15625
  ],
  "test_long_success": [
    0.15625,
    0.1875
  ],
  "val_success_norm": [
    0.2638203865478767,
    0.3166565879924375
  ],
  "test_short_success_norm": [
    0.3009259259259287,
    0.30092592592592826
  ],
  "test_long_success_norm": [
    0.300925925925926,
    0.36111111111111116
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1340/probe.json <==
{
  "task": "rand_129",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28078484535217285,
  "probe_test_acc": 0.2415594905614853,
  "balanced_acc": 0.2370053200742002,
  "majority_baseline": 0.18167202572347266,
  "control_task_acc": 0.1631832867860794,
  "selectivity": 0.07837620377540588,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05988746483801263,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2400793582201004,
  "rowsplit_balanced_acc": 0.23670881952810877,
  "rowsplit_probe_gap": 0.05674602488676708,
  "num_control_classes": 6,
  "control_test_acc": 0.2415594905614853,
  "control_majority": 0.18167202572347266,
  "control_probe_gap": 0.05988746483801263
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_129",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2447749227285385,
  "onpolicy_linear_balanced_acc": 0.2414144576513638,
  "onpolicy_linear_majority": 0.18408360128617363,
  "onpolicy_linear_gap": 0.06069132144236489,
  "onpolicy_linear_recovery": 0.07438424027024819,
  "onpolicy_linear_selectivity": 0.07958199083805084,
  "onpolicy_mlp_test_acc": 0.2988344132900238,
  "onpolicy_mlp_balanced_acc": 0.29648729765029025,
  "onpolicy_mlp_majority": 0.18408360128617363,
  "onpolicy_mlp_gap": 0.11475081200385018,
  "onpolicy_mlp_recovery": 0.1406404040717139,
  "onpolicy_mlp_selectivity": 0.12299035489559174,
  "random_linear_test_acc": 0.2180466204881668,
  "random_linear_balanced_acc": 0.2157747366998887,
  "random_linear_majority": 0.17805466237942122,
  "random_linear_gap": 0.03999195810874559,
  "random_linear_recovery": 0.04865525270149586,
  "random_linear_selectivity": 0.0510450154542923,
  "random_mlp_test_acc": 0.2570337653160095,
  "random_mlp_balanced_acc": 0.254102315652058,
  "random_mlp_majority": 0.17805466237942122,
  "random_mlp_gap": 0.0789791029365883,
  "random_mlp_recovery": 0.09608802352382968,
  "random_mlp_selectivity": 0.09465435147285461,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9984465006419314,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999458558956636
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_129",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.171875
  ],
  "train_success": [
    0.25,
    0.171875
  ],
  "policy_loss": [
    0.09981648623943329,
    0.35716673731803894
  ],
  "value_loss": [
    0.19704677164554596,
    0.0033863212447613478
  ],
  "entropy": [
    0.6748367547988892,
    0.0966653823852539
  ],
  "val_success": [
    0.19827586206896552,
    0.16379310344827586
  ],
  "test_short_success": [
    0.109375,
    0.140625
  ],
  "test_long_success": [
    0.171875,
    0.2109375
  ],
  "val_success_norm": [
    0.380443581006557,
    0.31163585516792164
  ],
  "test_short_success_norm": [
    0.2106481481481488,
    0.2708333333333563
  ],
  "test_long_success_norm": [
    0.3310185185185186,
    0.4062500000000001
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1341/probe.json <==
{
  "task": "rand_129",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27587956190109253,
  "probe_test_acc": 0.253014475107193,
  "balanced_acc": 0.2512641016412005,
  "majority_baseline": 0.18006430868167203,
  "control_task_acc": 0.17202572524547577,
  "selectivity": 0.08098874986171722,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07295016642552096,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24444444477558136,
  "rowsplit_balanced_acc": 0.24308485821246303,
  "rowsplit_probe_gap": 0.06210317493431153,
  "num_control_classes": 6,
  "control_test_acc": 0.253014475107193,
  "control_majority": 0.18006430868167203,
  "control_probe_gap": 0.07295016642552096
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_129",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2562299072742462,
  "onpolicy_linear_balanced_acc": 0.2551246090229944,
  "onpolicy_linear_majority": 0.17946141479099678,
  "onpolicy_linear_gap": 0.07676849248324943,
  "onpolicy_linear_recovery": 0.09355866240427362,
  "onpolicy_linear_selectivity": 0.08581189811229706,
  "onpolicy_mlp_test_acc": 0.29381027817726135,
  "onpolicy_mlp_balanced_acc": 0.2933683936264928,
  "onpolicy_mlp_majority": 0.17946141479099678,
  "onpolicy_mlp_gap": 0.11434886338626457,
  "onpolicy_mlp_recovery": 0.13935830130052718,
  "onpolicy_mlp_selectivity": 0.12299033999443054,
  "random_linear_test_acc": 0.2278938889503479,
  "random_linear_balanced_acc": 0.22706362399019642,
  "random_linear_majority": 0.17805466237942122,
  "random_linear_gap": 0.04983922657092668,
  "random_linear_recovery": 0.06063569472296606,
  "random_linear_selectivity": 0.04642282426357269,
  "random_mlp_test_acc": 0.26266077160835266,
  "random_mlp_balanced_acc": 0.2633697672160528,
  "random_mlp_majority": 0.17805466237942122,
  "random_mlp_gap": 0.08460610922893144,
  "random_mlp_recovery": 0.10293398521348725,
  "random_mlp_selectivity": 0.09565916657447815,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999514189468504,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999458558956636
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_129/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_130",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.296875
  ],
  "train_success": [
    0.234375,
    0.296875
  ],
  "policy_loss": [
    -0.010166729800403118,
    0.16944122314453125
  ],
  "value_loss": [
    0.08759141713380814,
    0.08487171679735184
  ],
  "entropy": [
    1.015283465385437,
    0.018646402284502983
  ],
  "val_success": [
    0.19827586206896552,
    0.2672413793103448
  ],
  "test_short_success": [
    0.28125,
    0.140625
  ],
  "test_long_success": [
    0.171875,
    0.234375
  ],
  "val_success_norm": [
    0.3584056624639056,
    0.4832156612945376
  ],
  "test_short_success_norm": [
    0.5080840330691258,
    0.2540420165345785
  ],
  "test_long_success_norm": [
    0.310495797986698,
    0.4234033608909519
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1337/probe.json <==
{
  "task": "rand_130",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3075947165489197,
  "probe_test_acc": 0.2658762037754059,
  "balanced_acc": 0.2633727413183348,
  "majority_baseline": 0.2315112540192926,
  "control_task_acc": 0.1973472684621811,
  "selectivity": 0.06852893531322479,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03436494975611329,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2718254029750824,
  "rowsplit_balanced_acc": 0.26843769441403686,
  "rowsplit_probe_gap": 0.048412704562383974,
  "num_control_classes": 5,
  "control_test_acc": 0.2658762037754059,
  "control_majority": 0.2315112540192926,
  "control_probe_gap": 0.03436494975611329
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_130",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2614549696445465,
  "onpolicy_linear_balanced_acc": 0.2583740939836893,
  "onpolicy_linear_majority": 0.23412379421221866,
  "onpolicy_linear_gap": 0.027331175432327853,
  "onpolicy_linear_recovery": 0.03568615296543254,
  "onpolicy_linear_selectivity": 0.06611734628677368,
  "onpolicy_mlp_test_acc": 0.3008440434932709,
  "onpolicy_mlp_balanced_acc": 0.2958535513670876,
  "onpolicy_mlp_majority": 0.23412379421221866,
  "onpolicy_mlp_gap": 0.06672024928105222,
  "onpolicy_mlp_recovery": 0.0871162320709829,
  "onpolicy_mlp_selectivity": 0.10932475328445435,
  "random_linear_test_acc": 0.25944533944129944,
  "random_linear_balanced_acc": 0.25409660145440915,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.02069935873390394,
  "random_linear_recovery": 0.027191132275582366,
  "random_linear_selectivity": 0.05827973783016205,
  "random_mlp_test_acc": 0.27311092615127563,
  "random_mlp_balanced_acc": 0.26840093845436297,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.034364945443880135,
  "random_mlp_recovery": 0.045142547130081194,
  "random_mlp_selectivity": 0.06852893531322479,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9982649520534874,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977369325631491
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.75,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.75,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_130",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.203125
  ],
  "train_success": [
    0.1875,
    0.203125
  ],
  "policy_loss": [
    0.2506544589996338,
    0.19575941562652588
  ],
  "value_loss": [
    0.033761121332645416,
    0.03466270864009857
  ],
  "entropy": [
    1.0062618255615234,
    0.13300518691539764
  ],
  "val_success": [
    0.22413793103448276,
    0.1810344827586207
  ],
  "test_short_success": [
    0.21875,
    0.28125
  ],
  "test_long_success": [
    0.1328125,
    0.265625
  ],
  "val_success_norm": [
    0.40533380060038615,
    0.3272784382105954
  ],
  "test_short_success_norm": [
    0.3951764701649023,
    0.5080840330691334
  ],
  "test_long_success_norm": [
    0.2399285711715394,
    0.4798571423430788
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1338/probe.json <==
{
  "task": "rand_130",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3051420748233795,
  "probe_test_acc": 0.2584405243396759,
  "balanced_acc": 0.25490689820589657,
  "majority_baseline": 0.215032154340836,
  "control_task_acc": 0.19654341042041779,
  "selectivity": 0.06189711391925812,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0434083699988399,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2539682686328888,
  "rowsplit_balanced_acc": 0.2507135033011765,
  "rowsplit_probe_gap": 0.03948414164876182,
  "num_control_classes": 5,
  "control_test_acc": 0.24899516999721527,
  "control_majority": 0.215032154340836,
  "control_probe_gap": 0.03396301565637927
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_130",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25361737608909607,
  "onpolicy_linear_balanced_acc": 0.2486677603534581,
  "onpolicy_linear_majority": 0.2192524115755627,
  "onpolicy_linear_gap": 0.03436496451353338,
  "onpolicy_linear_recovery": 0.044015460339599,
  "onpolicy_linear_selectivity": 0.05928458273410797,
  "onpolicy_mlp_test_acc": 0.2994372844696045,
  "onpolicy_mlp_balanced_acc": 0.2960759067117936,
  "onpolicy_mlp_majority": 0.2192524115755627,
  "onpolicy_mlp_gap": 0.0801848728940418,
  "onpolicy_mlp_recovery": 0.10270268404652562,
  "onpolicy_mlp_selectivity": 0.1012861579656601,
  "random_linear_test_acc": 0.24377009272575378,
  "random_linear_balanced_acc": 0.2364561777564819,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.005024112018358284,
  "random_linear_recovery": 0.006599783897399901,
  "random_linear_selectivity": 0.03878617286682129,
  "random_mlp_test_acc": 0.2704983949661255,
  "random_mlp_balanced_acc": 0.2670590145293198,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.03175241425872999,
  "random_mlp_recovery": 0.0417106687833792,
  "random_mlp_selectivity": 0.06571543216705322,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9983464129511648,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977369325631491
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_130",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.1875
  ],
  "train_success": [
    0.265625,
    0.1875
  ],
  "policy_loss": [
    -0.3243786692619324,
    0.0009642839431762695
  ],
  "value_loss": [
    0.11624890565872192,
    0.013369794934988022
  ],
  "entropy": [
    1.0613268613815308,
    0.10883935540914536
  ],
  "val_success": [
    0.1896551724137931,
    0.2413793103448276
  ],
  "test_short_success": [
    0.15625,
    0.203125
  ],
  "test_long_success": [
    0.2578125,
    0.1875
  ],
  "val_success_norm": [
    0.3428531746265401,
    0.4362893260290057
  ],
  "test_short_success_norm": [
    0.2822689072606248,
    0.3669495794388081
  ],
  "test_long_success_norm": [
    0.4657436969800471,
    0.33872268871276145
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1339/probe.json <==
{
  "task": "rand_130",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.30488836765289307,
  "probe_test_acc": 0.26647910475730896,
  "balanced_acc": 0.26481635107055557,
  "majority_baseline": 0.21905144694533762,
  "control_task_acc": 0.20156753063201904,
  "selectivity": 0.06491157412528992,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.047427657811971335,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26527777314186096,
  "rowsplit_balanced_acc": 0.26286464754696043,
  "rowsplit_probe_gap": 0.04642856679265461,
  "num_control_classes": 5,
  "control_test_acc": 0.2666800618171692,
  "control_majority": 0.21905144694533762,
  "control_probe_gap": 0.047628614871831565
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_130",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26647910475730896,
  "onpolicy_linear_balanced_acc": 0.2648663283202441,
  "onpolicy_linear_majority": 0.21583601286173634,
  "onpolicy_linear_gap": 0.05064309189557262,
  "onpolicy_linear_recovery": 0.06458227198164258,
  "onpolicy_linear_selectivity": 0.06390675902366638,
  "onpolicy_mlp_test_acc": 0.3018488883972168,
  "onpolicy_mlp_balanced_acc": 0.29959099255598964,
  "onpolicy_mlp_majority": 0.21583601286173634,
  "onpolicy_mlp_gap": 0.08601287553548045,
  "onpolicy_mlp_recovery": 0.10968735742300122,
  "onpolicy_mlp_selectivity": 0.09666399657726288,
  "random_linear_test_acc": 0.24819131195545197,
  "random_linear_balanced_acc": 0.2406420517748345,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.009445331248056466,
  "random_linear_recovery": 0.012407594585620109,
  "random_linear_selectivity": 0.04923632740974426,
  "random_mlp_test_acc": 0.2791398763656616,
  "random_mlp_balanced_acc": 0.27408273667001204,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.04039389565826612,
  "random_mlp_recovery": 0.05306230855214684,
  "random_mlp_selectivity": 0.07335209846496582,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999165735762599,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977369325631491
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.75,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.75,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.75,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_130",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.25
  ],
  "train_success": [
    0.140625,
    0.25
  ],
  "policy_loss": [
    0.02346089296042919,
    0.24712353944778442
  ],
  "value_loss": [
    0.042829107493162155,
    0.03794345632195473
  ],
  "entropy": [
    1.0369231700897217,
    0.07846983522176743
  ],
  "val_success": [
    0.10344827586206896,
    0.1810344827586207
  ],
  "test_short_success": [
    0.15625,
    0.171875
  ],
  "test_long_success": [
    0.140625,
    0.28125
  ],
  "val_success_norm": [
    0.1868822849122429,
    0.32726533341336617
  ],
  "test_short_success_norm": [
    0.28226890726064197,
    0.310495797986698
  ],
  "test_long_success_norm": [
    0.25404201653457115,
    0.5080840330691423
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1340/probe.json <==
{
  "task": "rand_130",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3019282817840576,
  "probe_test_acc": 0.27029743790626526,
  "balanced_acc": 0.2640583558426904,
  "majority_baseline": 0.2266881028938907,
  "control_task_acc": 0.19172026216983795,
  "selectivity": 0.07857717573642731,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04360933501237457,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2571428716182709,
  "rowsplit_balanced_acc": 0.2501987813609897,
  "rowsplit_probe_gap": 0.024206363681762932,
  "num_control_classes": 5,
  "control_test_acc": 0.27029743790626526,
  "control_majority": 0.2266881028938907,
  "control_probe_gap": 0.04360933501237457
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_130",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26185691356658936,
  "onpolicy_linear_balanced_acc": 0.25659896156297457,
  "onpolicy_linear_majority": 0.22387459807073956,
  "onpolicy_linear_gap": 0.037982315495849794,
  "onpolicy_linear_recovery": 0.04893837439340978,
  "onpolicy_linear_selectivity": 0.06531350314617157,
  "onpolicy_mlp_test_acc": 0.30064308643341064,
  "onpolicy_mlp_balanced_acc": 0.2984134999716292,
  "onpolicy_mlp_majority": 0.22387459807073956,
  "onpolicy_mlp_gap": 0.07676848836267108,
  "onpolicy_mlp_recovery": 0.09891248008613446,
  "onpolicy_mlp_selectivity": 0.09807074069976807,
  "random_linear_test_acc": 0.24517685174942017,
  "random_linear_balanced_acc": 0.23544145036752542,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.006430871042024666,
  "random_linear_recovery": 0.00844773344907992,
  "random_linear_selectivity": 0.03878617286682129,
  "random_mlp_test_acc": 0.26868972182273865,
  "random_mlp_balanced_acc": 0.26705844528809525,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.029943741115343148,
  "random_mlp_recovery": 0.03933475601635362,
  "random_mlp_selectivity": 0.06270097196102142,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9981655137404934,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977369325631491
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_130",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.15625
  ],
  "train_success": [
    0.203125,
    0.15625
  ],
  "policy_loss": [
    0.03544596955180168,
    0.11208547651767731
  ],
  "value_loss": [
    0.1827164590358734,
    0.029570715501904488
  ],
  "entropy": [
    1.059978723526001,
    0.09148704260587692
  ],
  "val_success": [
    0.1810344827586207,
    0.23275862068965517
  ],
  "test_short_success": [
    0.140625,
    0.125
  ],
  "test_long_success": [
    0.2421875,
    0.1796875
  ],
  "val_success_norm": [
    0.32705908532685785,
    0.4211147390132005
  ],
  "test_short_success_norm": [
    0.2540420165345764,
    0.22581512580850766
  ],
  "test_long_success_norm": [
    0.4375168062539836,
    0.32460924334972974
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1341/probe.json <==
{
  "task": "rand_130",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3043809235095978,
  "probe_test_acc": 0.2704983949661255,
  "balanced_acc": 0.2670284083437255,
  "majority_baseline": 0.21402733118971062,
  "control_task_acc": 0.2057877779006958,
  "selectivity": 0.06471061706542969,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.056471063776414865,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2726190388202667,
  "rowsplit_balanced_acc": 0.26746429248807707,
  "rowsplit_probe_gap": 0.04722221342344132,
  "num_control_classes": 5,
  "control_test_acc": 0.2704983949661255,
  "control_majority": 0.21402733118971062,
  "control_probe_gap": 0.056471063776414865
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_130",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2706993520259857,
  "onpolicy_linear_balanced_acc": 0.26705066182142645,
  "onpolicy_linear_majority": 0.2204581993569132,
  "onpolicy_linear_gap": 0.05024115266907253,
  "onpolicy_linear_recovery": 0.06444959414315672,
  "onpolicy_linear_selectivity": 0.07355305552482605,
  "onpolicy_mlp_test_acc": 0.30144694447517395,
  "onpolicy_mlp_balanced_acc": 0.298557701745314,
  "onpolicy_mlp_majority": 0.2204581993569132,
  "onpolicy_mlp_gap": 0.08098874511826076,
  "onpolicy_mlp_recovery": 0.10389275475856292,
  "onpolicy_mlp_selectivity": 0.09626205265522003,
  "random_linear_test_acc": 0.260450154542923,
  "random_linear_balanced_acc": 0.25323011098820836,
  "random_linear_majority": 0.2387459807073955,
  "random_linear_gap": 0.021704173835527474,
  "random_linear_recovery": 0.02851107946293155,
  "random_linear_selectivity": 0.05446140468120575,
  "random_mlp_test_acc": 0.2668810188770294,
  "random_mlp_balanced_acc": 0.2631447430827879,
  "random_mlp_majority": 0.2387459807073955,
  "random_mlp_gap": 0.02813503816963392,
  "random_mlp_recovery": 0.03695880410034276,
  "random_mlp_selectivity": 0.06430867314338684,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9987221632298577,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9977369325631491
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_130/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.75,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_131",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.3125
  ],
  "train_success": [
    0.1875,
    0.3125
  ],
  "policy_loss": [
    0.028595754876732826,
    -0.43214309215545654
  ],
  "value_loss": [
    0.05845484882593155,
    0.1552192121744156
  ],
  "entropy": [
    1.0143802165985107,
    0.03629229962825775
  ],
  "val_success": [
    0.14655172413793102,
    0.14655172413793102
  ],
  "test_short_success": [
    0.140625,
    0.234375
  ],
  "test_long_success": [
    0.2265625,
    0.171875
  ],
  "val_success_norm": [
    0.272784359128569,
    0.27421254212658003
  ],
  "test_short_success_norm": [
    0.2616204052082013,
    0.43603400868061215
  ],
  "test_long_success_norm": [
    0.421499541724335,
    0.3197582730322541
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1337/probe.json <==
{
  "task": "rand_131",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29727673530578613,
  "probe_test_acc": 0.26487138867378235,
  "balanced_acc": 0.26379945649782754,
  "majority_baseline": 0.17584405144694534,
  "control_task_acc": 0.14228296279907227,
  "selectivity": 0.12258842587471008,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.089027337226837,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2636904716491699,
  "rowsplit_balanced_acc": 0.2617115415894727,
  "rowsplit_probe_gap": 0.08908729704599533,
  "num_control_classes": 7,
  "control_test_acc": 0.26487138867378235,
  "control_majority": 0.17584405144694534,
  "control_probe_gap": 0.089027337226837
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_131",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24799035489559174,
  "onpolicy_linear_balanced_acc": 0.24656641121824552,
  "onpolicy_linear_majority": 0.17383440514469453,
  "onpolicy_linear_gap": 0.0741559497508972,
  "onpolicy_linear_recovery": 0.08975918413049488,
  "onpolicy_linear_selectivity": 0.10731510818004608,
  "onpolicy_mlp_test_acc": 0.28557074069976807,
  "onpolicy_mlp_balanced_acc": 0.28544287925583506,
  "onpolicy_mlp_majority": 0.17383440514469453,
  "onpolicy_mlp_gap": 0.11173633555507353,
  "onpolicy_mlp_recovery": 0.13524689995671269,
  "onpolicy_mlp_selectivity": 0.1501205861568451,
  "random_linear_test_acc": 0.2447749227285385,
  "random_linear_balanced_acc": 0.24076482626646867,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.0564710642076382,
  "random_linear_recovery": 0.06957167999435694,
  "random_linear_selectivity": 0.09726688265800476,
  "random_mlp_test_acc": 0.2749195992946625,
  "random_mlp_balanced_acc": 0.27201844450499735,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.08661574077376216,
  "random_mlp_recovery": 0.10670956328057452,
  "random_mlp_selectivity": 0.1318327784538269,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.9202583539088085,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9193696949200025
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.75,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_131",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.234375
  ],
  "train_success": [
    0.109375,
    0.234375
  ],
  "policy_loss": [
    0.10181767493486404,
    0.1882815808057785
  ],
  "value_loss": [
    0.0397200807929039,
    0.037445295602083206
  ],
  "entropy": [
    1.005499005317688,
    0.013374928385019302
  ],
  "val_success": [
    0.21551724137931033,
    0.12931034482758622
  ],
  "test_short_success": [
    0.140625,
    0.09375
  ],
  "test_long_success": [
    0.1796875,
    0.2109375
  ],
  "val_success_norm": [
    0.40163186011155844,
    0.2434027077898491
  ],
  "test_short_success_norm": [
    0.2616204052082086,
    0.17441360347240434
  ],
  "test_long_success_norm": [
    0.33429273998826564,
    0.39243060781231187
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1338/probe.json <==
{
  "task": "rand_131",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2900879681110382,
  "probe_test_acc": 0.27009645104408264,
  "balanced_acc": 0.2672865886140566,
  "majority_baseline": 0.18086816720257234,
  "control_task_acc": 0.14590032398700714,
  "selectivity": 0.1241961270570755,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0892282838415103,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2718254029750824,
  "rowsplit_balanced_acc": 0.27150885093032834,
  "rowsplit_probe_gap": 0.07916667281635223,
  "num_control_classes": 7,
  "control_test_acc": 0.27009645104408264,
  "control_majority": 0.18086816720257234,
  "control_probe_gap": 0.0892282838415103
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_131",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2696945369243622,
  "onpolicy_linear_balanced_acc": 0.26684811436147365,
  "onpolicy_linear_majority": 0.1822749196141479,
  "onpolicy_linear_gap": 0.08741961731021428,
  "onpolicy_linear_recovery": 0.10690587754623401,
  "onpolicy_linear_selectivity": 0.12620578706264496,
  "onpolicy_mlp_test_acc": 0.2897909879684448,
  "onpolicy_mlp_balanced_acc": 0.28789338085039556,
  "onpolicy_mlp_majority": 0.1822749196141479,
  "onpolicy_mlp_gap": 0.10751606835429692,
  "onpolicy_mlp_recovery": 0.13148192581248008,
  "onpolicy_mlp_selectivity": 0.14750802516937256,
  "random_linear_test_acc": 0.2423633486032486,
  "random_linear_balanced_acc": 0.2405440026478416,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.05405949008234828,
  "random_linear_recovery": 0.06660064933145952,
  "random_linear_selectivity": 0.09626206755638123,
  "random_mlp_test_acc": 0.2506029009819031,
  "random_mlp_balanced_acc": 0.24778090860963942,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.06229904246100276,
  "random_mlp_recovery": 0.07675167994205243,
  "random_mlp_selectivity": 0.09706592559814453,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.9183269619349644,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9193696949200025
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_131",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.1875
  ],
  "train_success": [
    0.15625,
    0.1875
  ],
  "policy_loss": [
    -0.3137139081954956,
    -0.26926127076148987
  ],
  "value_loss": [
    0.07164481282234192,
    0.015551348216831684
  ],
  "entropy": [
    1.0617610216140747,
    0.007687462493777275
  ],
  "val_success": [
    0.22413793103448276,
    0.19827586206896552
  ],
  "test_short_success": [
    0.21875,
    0.15625
  ],
  "test_long_success": [
    0.15625,
    0.203125
  ],
  "val_success_norm": [
    0.41738304378195346,
    0.3703657021464476
  ],
  "test_short_success_norm": [
    0.40696507476836885,
    0.29068933912023814
  ],
  "test_long_success_norm": [
    0.290689339120231,
    0.3778961408563003
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1339/probe.json <==
{
  "task": "rand_131",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2626860737800598,
  "probe_test_acc": 0.24678456783294678,
  "balanced_acc": 0.24730581584648523,
  "majority_baseline": 0.18448553054662378,
  "control_task_acc": 0.1364549845457077,
  "selectivity": 0.11032958328723907,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.062299037286322995,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22936508059501648,
  "rowsplit_balanced_acc": 0.23146165447826642,
  "rowsplit_probe_gap": 0.04345238218231806,
  "num_control_classes": 7,
  "control_test_acc": 0.2431672066450119,
  "control_majority": 0.18448553054662378,
  "control_probe_gap": 0.05868167609838812
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_131",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24979902803897858,
  "onpolicy_linear_balanced_acc": 0.25019547829564764,
  "onpolicy_linear_majority": 0.18448553054662378,
  "onpolicy_linear_gap": 0.0653134974923548,
  "onpolicy_linear_recovery": 0.08008870466287764,
  "onpolicy_linear_selectivity": 0.11073149740695953,
  "onpolicy_mlp_test_acc": 0.2576366662979126,
  "onpolicy_mlp_balanced_acc": 0.25763579573661427,
  "onpolicy_mlp_majority": 0.18448553054662378,
  "onpolicy_mlp_gap": 0.07315113575128881,
  "onpolicy_mlp_recovery": 0.08969937198088052,
  "onpolicy_mlp_selectivity": 0.11575563251972198,
  "random_linear_test_acc": 0.24035370349884033,
  "random_linear_balanced_acc": 0.23740420561646977,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.05204984497794002,
  "random_linear_recovery": 0.06412479044571169,
  "random_linear_selectivity": 0.09445337951183319,
  "random_mlp_test_acc": 0.25944533944129944,
  "random_mlp_balanced_acc": 0.2550114782130687,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.07114148092039912,
  "random_mlp_recovery": 0.08764545903934291,
  "random_mlp_selectivity": 0.12057878077030182,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.920283454856037,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9193696949200025
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_131",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.265625
  ],
  "train_success": [
    0.109375,
    0.265625
  ],
  "policy_loss": [
    -0.13712765276432037,
    0.12470515817403793
  ],
  "value_loss": [
    0.05925425887107849,
    0.054109882563352585
  ],
  "entropy": [
    1.0370030403137207,
    0.13536301255226135
  ],
  "val_success": [
    0.1896551724137931,
    0.1724137931034483
  ],
  "test_short_success": [
    0.234375,
    0.15625
  ],
  "test_long_success": [
    0.1953125,
    0.1796875
  ],
  "val_success_norm": [
    0.3531036967876266,
    0.32120234318302715
  ],
  "test_short_success_norm": [
    0.4360340086805678,
    0.2906893391202001
  ],
  "test_long_success_norm": [
    0.36336167390028873,
    0.3342927399882657
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1340/probe.json <==
{
  "task": "rand_131",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2846752405166626,
  "probe_test_acc": 0.24738745391368866,
  "balanced_acc": 0.24555629907658058,
  "majority_baseline": 0.1832797427652733,
  "control_task_acc": 0.13826367259025574,
  "selectivity": 0.10912378132343292,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06410771114841535,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23551587760448456,
  "rowsplit_balanced_acc": 0.23494050139142097,
  "rowsplit_probe_gap": 0.06230159189019885,
  "num_control_classes": 7,
  "control_test_acc": 0.24738745391368866,
  "control_majority": 0.1832797427652733,
  "control_probe_gap": 0.06410771114841535
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_131",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2546221911907196,
  "onpolicy_linear_balanced_acc": 0.25229370084182307,
  "onpolicy_linear_majority": 0.17946141479099678,
  "onpolicy_linear_gap": 0.07516077639972282,
  "onpolicy_linear_recovery": 0.09159931995224609,
  "onpolicy_linear_selectivity": 0.11635851860046387,
  "onpolicy_mlp_test_acc": 0.2851687967777252,
  "onpolicy_mlp_balanced_acc": 0.2832651246947457,
  "onpolicy_mlp_majority": 0.17946141479099678,
  "onpolicy_mlp_gap": 0.10570738198672844,
  "onpolicy_mlp_recovery": 0.1288268265407692,
  "onpolicy_mlp_selectivity": 0.1493167132139206,
  "random_linear_test_acc": 0.2256832867860794,
  "random_linear_balanced_acc": 0.22195766158501962,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.03737942826517909,
  "random_linear_recovery": 0.04605101140072571,
  "random_linear_selectivity": 0.07978296279907227,
  "random_mlp_test_acc": 0.24959807097911835,
  "random_mlp_balanced_acc": 0.24847108447891075,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.061294212458218034,
  "random_mlp_recovery": 0.07551374132015175,
  "random_mlp_selectivity": 0.10470257699489594,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.9201557206068344,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9193696949200025
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_131",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.140625
  ],
  "train_success": [
    0.1875,
    0.140625
  ],
  "policy_loss": [
    0.0022462960332632065,
    0.2628099322319031
  ],
  "value_loss": [
    0.1840054988861084,
    0.012945941649377346
  ],
  "entropy": [
    1.0604552030563354,
    0.16117198765277863
  ],
  "val_success": [
    0.22413793103448276,
    0.10344827586206896
  ],
  "test_short_success": [
    0.15625,
    0.203125
  ],
  "test_long_success": [
    0.1953125,
    0.1484375
  ],
  "val_success_norm": [
    0.4184093277291407,
    0.19382518662803805
  ],
  "test_short_success_norm": [
    0.2906893391202332,
    0.3778961408562903
  ],
  "test_long_success_norm": [
    0.36336167390028873,
    0.2761548721642194
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1341/probe.json <==
{
  "task": "rand_131",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3015899956226349,
  "probe_test_acc": 0.2546221911907196,
  "balanced_acc": 0.25316381200373556,
  "majority_baseline": 0.1702170418006431,
  "control_task_acc": 0.15373794734477997,
  "selectivity": 0.10088424384593964,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08440514939007651,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26051586866378784,
  "rowsplit_balanced_acc": 0.2597752910311664,
  "rowsplit_probe_gap": 0.09126983691775609,
  "num_control_classes": 7,
  "control_test_acc": 0.2546221911907196,
  "control_majority": 0.1702170418006431,
  "control_probe_gap": 0.08440514939007651
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_131",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.25261253118515015,
  "onpolicy_linear_balanced_acc": 0.2511393723117052,
  "onpolicy_linear_majority": 0.18709807073954984,
  "onpolicy_linear_gap": 0.0655144604456003,
  "onpolicy_linear_recovery": 0.08059331401169521,
  "onpolicy_linear_selectivity": 0.10631027817726135,
  "onpolicy_mlp_test_acc": 0.3018488883972168,
  "onpolicy_mlp_balanced_acc": 0.29972786953565383,
  "onpolicy_mlp_majority": 0.18709807073954984,
  "onpolicy_mlp_gap": 0.11475081765766695,
  "onpolicy_mlp_recovery": 0.14116194528171835,
  "onpolicy_mlp_selectivity": 0.1547427773475647,
  "random_linear_test_acc": 0.24437299370765686,
  "random_linear_balanced_acc": 0.24038765469337942,
  "random_linear_majority": 0.1883038585209003,
  "random_linear_gap": 0.05606913518675655,
  "random_linear_recovery": 0.06907650821720737,
  "random_linear_selectivity": 0.09123794734477997,
  "random_mlp_test_acc": 0.2654742896556854,
  "random_mlp_balanced_acc": 0.2629249075384044,
  "random_mlp_majority": 0.1883038585209003,
  "random_mlp_gap": 0.07717043113478511,
  "random_mlp_recovery": 0.09507305405463994,
  "random_mlp_selectivity": 0.12218651175498962,
  "onpolicy_frac_states_visited": 0.8571428571428571,
  "onpolicy_visitation_entropy_norm": 0.9202381079370672,
  "random_frac_states_visited": 0.8571428571428571,
  "random_visitation_entropy_norm": 0.9193696949200025
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_131/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_132",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.28125
  ],
  "train_success": [
    0.234375,
    0.28125
  ],
  "policy_loss": [
    0.27343639731407166,
    -0.2296697497367859
  ],
  "value_loss": [
    0.05890678986907005,
    0.10278679430484772
  ],
  "entropy": [
    0.5985409617424011,
    0.013418883085250854
  ],
  "val_success": [
    0.1896551724137931,
    0.22413793103448276
  ],
  "test_short_success": [
    0.1875,
    0.171875
  ],
  "test_long_success": [
    0.171875,
    0.15625
  ],
  "val_success_norm": [
    0.3415799348946552,
    0.4032072969900162
  ],
  "test_short_success_norm": [
    0.3382497504823543,
    0.3100622721547693
  ],
  "test_long_success_norm": [
    0.3100622746640441,
    0.2818747951491313
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1337/probe.json <==
{
  "task": "rand_132",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.36705008149147034,
  "probe_test_acc": 0.33179259300231934,
  "balanced_acc": 0.31126877702956535,
  "majority_baseline": 0.2516077170418006,
  "control_task_acc": 0.20397910475730896,
  "selectivity": 0.12781348824501038,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08018487596051871,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.32400792837142944,
  "rowsplit_balanced_acc": 0.3071035680098271,
  "rowsplit_probe_gap": 0.08353173789523896,
  "num_control_classes": 5,
  "control_test_acc": 0.33179259300231934,
  "control_majority": 0.2516077170418006,
  "control_probe_gap": 0.08018487596051871
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_132",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.33721864223480225,
  "onpolicy_linear_balanced_acc": 0.3218604684725218,
  "onpolicy_linear_majority": 0.23653536977491962,
  "onpolicy_linear_gap": 0.10068327245988262,
  "onpolicy_linear_recovery": 0.13187680014750616,
  "onpolicy_linear_selectivity": 0.13384243845939636,
  "onpolicy_mlp_test_acc": 0.3621382713317871,
  "onpolicy_mlp_balanced_acc": 0.3522278148680216,
  "onpolicy_mlp_majority": 0.23653536977491962,
  "onpolicy_mlp_gap": 0.12560290155686749,
  "onpolicy_mlp_recovery": 0.16451698819346475,
  "onpolicy_mlp_selectivity": 0.15413987636566162,
  "random_linear_test_acc": 0.3125,
  "random_linear_balanced_acc": 0.29343692798728305,
  "random_linear_majority": 0.2654742765273312,
  "random_linear_gap": 0.04702572347266881,
  "random_linear_recovery": 0.06402188782489741,
  "random_linear_selectivity": 0.1143488734960556,
  "random_mlp_test_acc": 0.31993567943573,
  "random_mlp_balanced_acc": 0.3022662818490893,
  "random_mlp_majority": 0.2654742765273312,
  "random_mlp_gap": 0.05446140290839879,
  "random_mlp_recovery": 0.07414499066270654,
  "random_mlp_selectivity": 0.11796621978282928,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9946523744752154,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9913434906847655
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_132",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.421875
  ],
  "train_success": [
    0.21875,
    0.421875
  ],
  "policy_loss": [
    -0.21634098887443542,
    0.12631933391094208
  ],
  "value_loss": [
    0.08866369724273682,
    0.07497181743383408
  ],
  "entropy": [
    0.6861215233802795,
    0.06018570065498352
  ],
  "val_success": [
    0.22413793103448276,
    0.2672413793103448
  ],
  "test_short_success": [
    0.171875,
    0.171875
  ],
  "test_long_success": [
    0.1484375,
    0.1796875
  ],
  "val_success_norm": [
    0.4032583981074214,
    0.47961334857878096
  ],
  "test_short_success_norm": [
    0.3100622725481444,
    0.31006227126502095
  ],
  "test_long_success_norm": [
    0.2677810553916742,
    0.32415601442150066
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1338/probe.json <==
{
  "task": "rand_132",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.4934878349304199,
  "probe_test_acc": 0.46985530853271484,
  "balanced_acc": 0.45583661682033433,
  "majority_baseline": 0.23754019292604503,
  "control_task_acc": 0.20337620377540588,
  "selectivity": 0.26647910475730896,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.23231511560666981,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4734126925468445,
  "rowsplit_balanced_acc": 0.4581325362394426,
  "rowsplit_probe_gap": 0.2341269782611302,
  "num_control_classes": 5,
  "control_test_acc": 0.4740755558013916,
  "control_majority": 0.23754019292604503,
  "control_probe_gap": 0.23653536287534657
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_132",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4588022530078888,
  "onpolicy_linear_balanced_acc": 0.44345764626832496,
  "onpolicy_linear_majority": 0.23492765273311897,
  "onpolicy_linear_gap": 0.22387460027476982,
  "onpolicy_linear_recovery": 0.29261886287555944,
  "onpolicy_linear_selectivity": 0.2562299072742462,
  "onpolicy_mlp_test_acc": 0.4786977469921112,
  "onpolicy_mlp_balanced_acc": 0.4668884852480549,
  "onpolicy_mlp_majority": 0.23492765273311897,
  "onpolicy_mlp_gap": 0.24377009425899224,
  "onpolicy_mlp_recovery": 0.31862358524632134,
  "onpolicy_mlp_selectivity": 0.28074759244918823,
  "random_linear_test_acc": 0.4125804007053375,
  "random_linear_balanced_acc": 0.39664378171782555,
  "random_linear_majority": 0.2654742765273312,
  "random_linear_gap": 0.14710612417800634,
  "random_linear_recovery": 0.20027361803276597,
  "random_linear_selectivity": 0.1997588574886322,
  "random_mlp_test_acc": 0.3904742896556854,
  "random_mlp_balanced_acc": 0.3822170155113705,
  "random_mlp_majority": 0.2654742765273312,
  "random_mlp_gap": 0.12500001312835424,
  "random_mlp_recovery": 0.170177856450531,
  "random_mlp_selectivity": 0.18549036979675293,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9900097945404385,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9913434906847655
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 0.25,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_132",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.484375
  ],
  "train_success": [
    0.125,
    0.484375
  ],
  "policy_loss": [
    -0.18283611536026,
    0.12531845271587372
  ],
  "value_loss": [
    0.06276029348373413,
    0.04425610974431038
  ],
  "entropy": [
    0.6479479074478149,
    0.007172384299337864
  ],
  "val_success": [
    0.19827586206896552,
    0.5
  ],
  "test_short_success": [
    0.1875,
    0.5
  ],
  "test_long_success": [
    0.1875,
    0.59375
  ],
  "val_success_norm": [
    0.3568632935067644,
    0.9006767002939349
  ],
  "test_short_success_norm": [
    0.3382497512308507,
    0.901999339739686
  ],
  "test_long_success_norm": [
    0.33824975417895664,
    1.0711242215666967
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1339/probe.json <==
{
  "task": "rand_132",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9926421046257019,
  "probe_test_acc": 0.9778938889503479,
  "balanced_acc": 0.9593127688101791,
  "majority_baseline": 0.482516077170418,
  "control_task_acc": 0.20237138867378235,
  "selectivity": 0.7755225002765656,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4953778117799299,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.983730137348175,
  "rowsplit_balanced_acc": 0.9693837992266063,
  "rowsplit_probe_gap": 0.506746010364048,
  "num_control_classes": 5,
  "control_test_acc": 0.9786977767944336,
  "control_majority": 0.482516077170418,
  "control_probe_gap": 0.4961816996240156
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_132",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.987339198589325,
  "onpolicy_linear_balanced_acc": 0.9740146490762305,
  "onpolicy_linear_majority": 0.4837218649517685,
  "onpolicy_linear_gap": 0.5036173336375565,
  "onpolicy_linear_recovery": 0.9754767816973456,
  "onpolicy_linear_selectivity": 0.7839629948139191,
  "onpolicy_mlp_test_acc": 0.986535370349884,
  "onpolicy_mlp_balanced_acc": 0.9797630314389123,
  "onpolicy_mlp_majority": 0.4837218649517685,
  "onpolicy_mlp_gap": 0.5028135053981155,
  "onpolicy_mlp_recovery": 0.9739198142705422,
  "onpolicy_mlp_selectivity": 0.7895900309085846,
  "random_linear_test_acc": 0.626406729221344,
  "random_linear_balanced_acc": 0.6165652297771169,
  "random_linear_majority": 0.2654742765273312,
  "random_linear_gap": 0.3609324526940128,
  "random_linear_recovery": 0.4913816373749406,
  "random_linear_selectivity": 0.42483919858932495,
  "random_mlp_test_acc": 0.6022909879684448,
  "random_mlp_balanced_acc": 0.5953444095160298,
  "random_mlp_majority": 0.2654742765273312,
  "random_mlp_gap": 0.33681671144111364,
  "random_mlp_recovery": 0.4585499195980798,
  "random_mlp_selectivity": 0.3985128551721573,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8542543755187766,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9913434906847655
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 1.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_132",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.375
  ],
  "train_success": [
    0.234375,
    0.375
  ],
  "policy_loss": [
    0.05877159163355827,
    0.018945928663015366
  ],
  "value_loss": [
    0.07455123960971832,
    0.07809039950370789
  ],
  "entropy": [
    0.6636055707931519,
    0.02508547343313694
  ],
  "val_success": [
    0.1724137931034483,
    0.28448275862068967
  ],
  "test_short_success": [
    0.15625,
    0.1875
  ],
  "test_long_success": [
    0.1953125,
    0.171875
  ],
  "val_success_norm": [
    0.3103303173996372,
    0.5114705490811261
  ],
  "test_short_success_norm": [
    0.28187479332869725,
    0.3382497516458941
  ],
  "test_long_success_norm": [
    0.3523434939364136,
    0.3100622746640439
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1340/probe.json <==
{
  "task": "rand_132",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.44739511609077454,
  "probe_test_acc": 0.42564308643341064,
  "balanced_acc": 0.4146442427168907,
  "majority_baseline": 0.24236334405144694,
  "control_task_acc": 0.20518489181995392,
  "selectivity": 0.22045819461345673,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1832797423819637,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.41924601793289185,
  "rowsplit_balanced_acc": 0.4054896473195829,
  "rowsplit_probe_gap": 0.16865077983765375,
  "num_control_classes": 5,
  "control_test_acc": 0.42564308643341064,
  "control_majority": 0.24236334405144694,
  "control_probe_gap": 0.1832797423819637
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_132",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4276527464389801,
  "onpolicy_linear_balanced_acc": 0.4146629634615485,
  "onpolicy_linear_majority": 0.24738745980707397,
  "onpolicy_linear_gap": 0.18026528663190614,
  "onpolicy_linear_recovery": 0.2395193768438892,
  "onpolicy_linear_selectivity": 0.22367364168167114,
  "onpolicy_mlp_test_acc": 0.45317524671554565,
  "onpolicy_mlp_balanced_acc": 0.44586782392957963,
  "onpolicy_mlp_majority": 0.24738745980707397,
  "onpolicy_mlp_gap": 0.2057877869084717,
  "onpolicy_mlp_recovery": 0.27343124904046867,
  "onpolicy_mlp_selectivity": 0.2578376233577728,
  "random_linear_test_acc": 0.3263665735721588,
  "random_linear_balanced_acc": 0.3048065218771664,
  "random_linear_majority": 0.2654742765273312,
  "random_linear_gap": 0.060892297044827626,
  "random_linear_recovery": 0.08290015597676123,
  "random_linear_selectivity": 0.12238746881484985,
  "random_mlp_test_acc": 0.3607315123081207,
  "random_mlp_balanced_acc": 0.3435480943853396,
  "random_mlp_majority": 0.2654742765273312,
  "random_mlp_gap": 0.09525723578078954,
  "random_mlp_recovery": 0.1296853639521775,
  "random_mlp_selectivity": 0.1670016050338745,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9927327628377355,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9913434906847655
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.75,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_132",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.53125
  ],
  "train_success": [
    0.296875,
    0.53125
  ],
  "policy_loss": [
    0.13688239455223083,
    -0.041701219975948334
  ],
  "value_loss": [
    0.21012571454048157,
    0.04423325136303902
  ],
  "entropy": [
    0.6748411059379578,
    0.03751358762383461
  ],
  "val_success": [
    0.2672413793103448,
    0.49137931034482757
  ],
  "test_short_success": [
    0.234375,
    0.40625
  ],
  "test_long_success": [
    0.265625,
    0.359375
  ],
  "val_success_norm": [
    0.4811260282476474,
    0.8847746269616007
  ],
  "test_short_success_norm": [
    0.42281219028143135,
    0.7328744628970303
  ],
  "test_long_success_norm": [
    0.479187151753522,
    0.6483120288430005
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1341/probe.json <==
{
  "task": "rand_132",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9548376202583313,
  "probe_test_acc": 0.951567530632019,
  "balanced_acc": 0.9312036989720756,
  "majority_baseline": 0.444935691318328,
  "control_task_acc": 0.20779742300510406,
  "selectivity": 0.743770107626915,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.506631839313691,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9505952596664429,
  "rowsplit_balanced_acc": 0.9243418734915856,
  "rowsplit_probe_gap": 0.5075397041108873,
  "num_control_classes": 5,
  "control_test_acc": 0.951567530632019,
  "control_majority": 0.444935691318328,
  "control_probe_gap": 0.506631839313691
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_132",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9592041969299316,
  "onpolicy_linear_balanced_acc": 0.9410981097308693,
  "onpolicy_linear_majority": 0.4571945337620579,
  "onpolicy_linear_gap": 0.5020096631678738,
  "onpolicy_linear_recovery": 0.9248426819412587,
  "onpolicy_linear_selectivity": 0.7542202770709991,
  "onpolicy_mlp_test_acc": 0.9415193200111389,
  "onpolicy_mlp_balanced_acc": 0.9158023431137717,
  "onpolicy_mlp_majority": 0.4571945337620579,
  "onpolicy_mlp_gap": 0.48432478624908104,
  "onpolicy_mlp_recovery": 0.8922621756295547,
  "onpolicy_mlp_selectivity": 0.7325161099433899,
  "random_linear_test_acc": 0.7435691356658936,
  "random_linear_balanced_acc": 0.7312587872453801,
  "random_linear_majority": 0.2654742765273312,
  "random_linear_gap": 0.47809485913856237,
  "random_linear_recovery": 0.6508891981049211,
  "random_linear_selectivity": 0.5418006479740143,
  "random_mlp_test_acc": 0.7196543216705322,
  "random_mlp_balanced_acc": 0.7056258097788558,
  "random_mlp_majority": 0.2654742765273312,
  "random_mlp_gap": 0.45418004514320104,
  "random_mlp_recovery": 0.6183310272592527,
  "random_mlp_selectivity": 0.5142684727907181,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8779931336604169,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9913434906847655
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_132/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 1.0,
  "7": 0.5,
  "8": 0.75,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_133",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.171875
  ],
  "train_success": [
    0.125,
    0.171875
  ],
  "policy_loss": [
    -0.08580485731363297,
    0.12316332757472992
  ],
  "value_loss": [
    0.0756971463561058,
    0.05023007094860077
  ],
  "entropy": [
    0.6003607511520386,
    0.019060540944337845
  ],
  "val_success": [
    0.16379310344827586,
    0.13793103448275862
  ],
  "test_short_success": [
    0.109375,
    0.171875
  ],
  "test_long_success": [
    0.1484375,
    0.15625
  ],
  "val_success_norm": [
    0.3290050455266727,
    0.27597279404391706
  ],
  "test_short_success_norm": [
    0.2152261507688521,
    0.3382125083137816
  ],
  "test_long_success_norm": [
    0.2920926118368323,
    0.3074659071966654
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1337/probe.json <==
{
  "task": "rand_133",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.27300405502319336,
  "probe_test_acc": 0.22970257699489594,
  "balanced_acc": 0.2197891028941024,
  "majority_baseline": 0.17081993569131831,
  "control_task_acc": 0.13826367259025574,
  "selectivity": 0.0914389044046402,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05888264130357762,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.22678571939468384,
  "rowsplit_balanced_acc": 0.21555371191867442,
  "rowsplit_probe_gap": 0.05357143368039813,
  "num_control_classes": 7,
  "control_test_acc": 0.22970257699489594,
  "control_majority": 0.17081993569131831,
  "control_probe_gap": 0.05888264130357762
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_133",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23432475328445435,
  "onpolicy_linear_balanced_acc": 0.22641838236097264,
  "onpolicy_linear_majority": 0.16358520900321544,
  "onpolicy_linear_gap": 0.07073954428123891,
  "onpolicy_linear_recovery": 0.08457471704551774,
  "onpolicy_linear_selectivity": 0.08882635831832886,
  "onpolicy_mlp_test_acc": 0.2781350612640381,
  "onpolicy_mlp_balanced_acc": 0.27124577387334836,
  "onpolicy_mlp_majority": 0.16358520900321544,
  "onpolicy_mlp_gap": 0.11454985226082265,
  "onpolicy_mlp_recovery": 0.13695340337574569,
  "onpolicy_mlp_selectivity": 0.13444535434246063,
  "random_linear_test_acc": 0.21844854950904846,
  "random_linear_balanced_acc": 0.2149854945919156,
  "random_linear_majority": 0.16338424437299034,
  "random_linear_gap": 0.05506430513605812,
  "random_linear_recovery": 0.06581791553135363,
  "random_linear_selectivity": 0.07556270062923431,
  "random_mlp_test_acc": 0.24939709901809692,
  "random_mlp_balanced_acc": 0.2466080658985709,
  "random_mlp_majority": 0.16338424437299034,
  "random_mlp_gap": 0.08601285464510658,
  "random_mlp_recovery": 0.10281046474034358,
  "random_mlp_selectivity": 0.09967845678329468,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9970744401896179,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990995438544311
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.75,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_133",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.125
  ],
  "train_success": [
    0.140625,
    0.125
  ],
  "policy_loss": [
    -0.3470200002193451,
    0.02859070897102356
  ],
  "value_loss": [
    0.059250302612781525,
    0.0376613587141037
  ],
  "entropy": [
    0.6863266229629517,
    0.03799555450677872
  ],
  "val_success": [
    0.15517241379310345,
    0.11206896551724138
  ],
  "test_short_success": [
    0.125,
    0.109375
  ],
  "test_long_success": [
    0.15625,
    0.1640625
  ],
  "val_success_norm": [
    0.3072667823518596,
    0.22402180219157736
  ],
  "test_short_success_norm": [
    0.24597275311852157,
    0.21522613208316022
  ],
  "test_long_success_norm": [
    0.3074659071966734,
    0.3228392025565055
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1338/probe.json <==
{
  "task": "rand_133",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.27537211775779724,
  "probe_test_acc": 0.2506029009819031,
  "balanced_acc": 0.2481005261801609,
  "majority_baseline": 0.15635048231511253,
  "control_task_acc": 0.14348874986171722,
  "selectivity": 0.10711415112018585,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09425241866679054,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2480158656835556,
  "rowsplit_balanced_acc": 0.24498180090641977,
  "rowsplit_probe_gap": 0.09067459584228577,
  "num_control_classes": 7,
  "control_test_acc": 0.2477893829345703,
  "control_majority": 0.15635048231511253,
  "control_probe_gap": 0.09143890061945778
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_133",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23874598741531372,
  "onpolicy_linear_balanced_acc": 0.23765180850930187,
  "onpolicy_linear_majority": 0.1527331189710611,
  "onpolicy_linear_gap": 0.08601286844425263,
  "onpolicy_linear_recovery": 0.10151803448259039,
  "onpolicy_linear_selectivity": 0.09405145049095154,
  "onpolicy_mlp_test_acc": 0.26024919748306274,
  "onpolicy_mlp_balanced_acc": 0.2587377608935202,
  "onpolicy_mlp_majority": 0.1527331189710611,
  "onpolicy_mlp_gap": 0.10751607851200165,
  "onpolicy_mlp_recovery": 0.12689753479025623,
  "onpolicy_mlp_selectivity": 0.11856913566589355,
  "random_linear_test_acc": 0.215032160282135,
  "random_linear_balanced_acc": 0.21124138378703242,
  "random_linear_majority": 0.16338424437299034,
  "random_linear_gap": 0.051647915909144665,
  "random_linear_recovery": 0.06173433330864854,
  "random_linear_selectivity": 0.06772509217262268,
  "random_mlp_test_acc": 0.2477893829345703,
  "random_mlp_balanced_acc": 0.2457854100763823,
  "random_mlp_majority": 0.16338424437299034,
  "random_mlp_gap": 0.08440513856157997,
  "random_mlp_recovery": 0.10088877479760315,
  "random_mlp_selectivity": 0.10992763936519623,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993286521783381,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990995438544311
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_133",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.109375
  ],
  "train_success": [
    0.15625,
    0.109375
  ],
  "policy_loss": [
    -0.3388277292251587,
    0.14795765280723572
  ],
  "value_loss": [
    0.09178303182125092,
    0.011197229847311974
  ],
  "entropy": [
    0.6457693576812744,
    0.02048872597515583
  ],
  "val_success": [
    0.13793103448275862,
    0.1724137931034483
  ],
  "test_short_success": [
    0.046875,
    0.125
  ],
  "test_long_success": [
    0.1953125,
    0.171875
  ],
  "val_success_norm": [
    0.27259715918191685,
    0.3432997370620322
  ],
  "test_short_success_norm": [
    0.09223977218585294,
    0.2459727323035042
  ],
  "test_long_success_norm": [
    0.3843323839958388,
    0.33821249791633196
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1339/probe.json <==
{
  "task": "rand_133",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.30725643038749695,
  "probe_test_acc": 0.27029743790626526,
  "balanced_acc": 0.2588237498719464,
  "majority_baseline": 0.17564308681672025,
  "control_task_acc": 0.14449356496334076,
  "selectivity": 0.1258038729429245,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09465435108954501,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27023810148239136,
  "rowsplit_balanced_acc": 0.2572321600303086,
  "rowsplit_probe_gap": 0.09583333957762946,
  "num_control_classes": 7,
  "control_test_acc": 0.2704983949661255,
  "control_majority": 0.17564308681672025,
  "control_probe_gap": 0.09485530814940524
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_133",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2654742896556854,
  "onpolicy_linear_balanced_acc": 0.25474641850888957,
  "onpolicy_linear_majority": 0.17785369774919615,
  "onpolicy_linear_gap": 0.08762059190648927,
  "onpolicy_linear_recovery": 0.10657542540373761,
  "onpolicy_linear_selectivity": 0.1288183480501175,
  "onpolicy_mlp_test_acc": 0.29300642013549805,
  "onpolicy_mlp_balanced_acc": 0.28213501692485554,
  "onpolicy_mlp_majority": 0.17785369774919615,
  "onpolicy_mlp_gap": 0.11515272238630189,
  "onpolicy_mlp_recovery": 0.1400635410887896,
  "onpolicy_mlp_selectivity": 0.15132635831832886,
  "random_linear_test_acc": 0.222467839717865,
  "random_linear_balanced_acc": 0.21824146708373093,
  "random_linear_majority": 0.16338424437299034,
  "random_linear_gap": 0.059083595344874645,
  "random_linear_recovery": 0.07062214038820472,
  "random_linear_selectivity": 0.0815916359424591,
  "random_mlp_test_acc": 0.2546221911907196,
  "random_mlp_balanced_acc": 0.2520513594649153,
  "random_mlp_majority": 0.16338424437299034,
  "random_mlp_gap": 0.09123794681772926,
  "random_mlp_recovery": 0.10905597486548663,
  "random_mlp_selectivity": 0.10932476818561554,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9957350033345994,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990995438544311
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_133",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.1875
  ],
  "train_success": [
    0.125,
    0.1875
  ],
  "policy_loss": [
    0.24024760723114014,
    -0.0410972535610199
  ],
  "value_loss": [
    0.06556114554405212,
    0.046807143837213516
  ],
  "entropy": [
    0.6635562181472778,
    0.04179159551858902
  ],
  "val_success": [
    0.13793103448275862,
    0.08620689655172414
  ],
  "test_short_success": [
    0.109375,
    0.109375
  ],
  "test_long_success": [
    0.109375,
    0.109375
  ],
  "val_success_norm": [
    0.274307424773523,
    0.1707479830246642
  ],
  "test_short_success_norm": [
    0.21522613991313383,
    0.21522613993865286
  ],
  "test_long_success_norm": [
    0.21522613503767454,
    0.21522613503766824
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1340/probe.json <==
{
  "task": "rand_133",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2729194760322571,
  "probe_test_acc": 0.23834405839443207,
  "balanced_acc": 0.22992468107738406,
  "majority_baseline": 0.17403536977491962,
  "control_task_acc": 0.14770899713039398,
  "selectivity": 0.09063506126403809,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06430868861951244,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23630952835083008,
  "rowsplit_balanced_acc": 0.22996270597369403,
  "rowsplit_probe_gap": 0.07341270295400468,
  "num_control_classes": 7,
  "control_test_acc": 0.23834405839443207,
  "control_majority": 0.17403536977491962,
  "control_probe_gap": 0.06430868861951244
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_133",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2317122220993042,
  "onpolicy_linear_balanced_acc": 0.22121679559688384,
  "onpolicy_linear_majority": 0.17162379421221866,
  "onpolicy_linear_gap": 0.060088427887085544,
  "onpolicy_linear_recovery": 0.07253760726980535,
  "onpolicy_linear_selectivity": 0.08963023126125336,
  "onpolicy_mlp_test_acc": 0.2871784567832947,
  "onpolicy_mlp_balanced_acc": 0.27967137904853895,
  "onpolicy_mlp_majority": 0.17162379421221866,
  "onpolicy_mlp_gap": 0.11555466257107602,
  "onpolicy_mlp_recovery": 0.13949539081845566,
  "onpolicy_mlp_selectivity": 0.14650321006774902,
  "random_linear_test_acc": 0.2164389044046402,
  "random_linear_balanced_acc": 0.2134490500762586,
  "random_linear_majority": 0.16338424437299034,
  "random_linear_gap": 0.05305466003164985,
  "random_linear_recovery": 0.0634158031029281,
  "random_linear_selectivity": 0.07958199083805084,
  "random_mlp_test_acc": 0.2576366662979126,
  "random_mlp_balanced_acc": 0.25593897544824745,
  "random_mlp_majority": 0.16338424437299034,
  "random_mlp_gap": 0.09425242192492225,
  "random_mlp_recovery": 0.11265915241374325,
  "random_mlp_selectivity": 0.11676046252250671,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9975916899246209,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990995438544311
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_133",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.109375
  ],
  "train_success": [
    0.109375,
    0.109375
  ],
  "policy_loss": [
    0.14622941613197327,
    -0.36860013008117676
  ],
  "value_loss": [
    0.13734005391597748,
    0.04077279940247536
  ],
  "entropy": [
    0.6749193668365479,
    0.08405160903930664
  ],
  "val_success": [
    0.12931034482758622,
    0.16379310344827586
  ],
  "test_short_success": [
    0.109375,
    0.15625
  ],
  "test_long_success": [
    0.1796875,
    0.1875
  ],
  "val_success_norm": [
    0.2698432832276472,
    0.32693780760599445
  ],
  "test_short_success_norm": [
    0.21522613486660064,
    0.3074659119236054
  ],
  "test_long_success_norm": [
    0.3535857932761644,
    0.36895908863600185
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1341/probe.json <==
{
  "task": "rand_133",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26657646894454956,
  "probe_test_acc": 0.2226688116788864,
  "balanced_acc": 0.21311575272514974,
  "majority_baseline": 0.17805466237942122,
  "control_task_acc": 0.1463022530078888,
  "selectivity": 0.07636655867099762,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.044614149299465194,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23472222685813904,
  "rowsplit_balanced_acc": 0.22491105067782227,
  "rowsplit_probe_gap": 0.05753968717559935,
  "num_control_classes": 7,
  "control_test_acc": 0.2226688116788864,
  "control_majority": 0.17805466237942122,
  "control_probe_gap": 0.044614149299465194
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_133",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23653537034988403,
  "onpolicy_linear_balanced_acc": 0.22731129560428495,
  "onpolicy_linear_majority": 0.17282958199356913,
  "onpolicy_linear_gap": 0.06370578835631491,
  "onpolicy_linear_recovery": 0.07701652158916981,
  "onpolicy_linear_selectivity": 0.09344854950904846,
  "onpolicy_mlp_test_acc": 0.2789389193058014,
  "onpolicy_mlp_balanced_acc": 0.27233367041670925,
  "onpolicy_mlp_majority": 0.17282958199356913,
  "onpolicy_mlp_gap": 0.10610933731223227,
  "onpolicy_mlp_recovery": 0.12827989855822833,
  "onpolicy_mlp_selectivity": 0.13987138867378235,
  "random_linear_test_acc": 0.20759646594524384,
  "random_linear_balanced_acc": 0.2033522583987132,
  "random_linear_majority": 0.16338424437299034,
  "random_linear_gap": 0.04421222157225349,
  "random_linear_recovery": 0.05284650841785572,
  "random_linear_selectivity": 0.06531350314617157,
  "random_mlp_test_acc": 0.24095658957958221,
  "random_mlp_balanced_acc": 0.2385416524579506,
  "random_mlp_majority": 0.16338424437299034,
  "random_mlp_gap": 0.07757234520659187,
  "random_mlp_recovery": 0.09272159254095631,
  "random_mlp_selectivity": 0.09887459874153137,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9978313151133433,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9990995438544311
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_133/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_134",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.046875
  ],
  "train_success": [
    0.203125,
    0.046875
  ],
  "policy_loss": [
    0.21964819729328156,
    0.047971464693546295
  ],
  "value_loss": [
    0.053751956671476364,
    0.01919325813651085
  ],
  "entropy": [
    0.6003056764602661,
    0.01770549826323986
  ],
  "val_success": [
    0.16379310344827586,
    0.1724137931034483
  ],
  "test_short_success": [
    0.234375,
    0.09375
  ],
  "test_long_success": [
    0.2265625,
    0.1640625
  ],
  "val_success_norm": [
    0.31579272419458987,
    0.3320212028161994
  ],
  "test_short_success_norm": [
    0.45138888888897255,
    0.18055555555555558
  ],
  "test_long_success_norm": [
    0.43634259259259267,
    0.31597222222222227
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1337/probe.json <==
{
  "task": "rand_134",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2791779339313507,
  "probe_test_acc": 0.24899516999721527,
  "balanced_acc": 0.2410380714693168,
  "majority_baseline": 0.19312700964630225,
  "control_task_acc": 0.16599678993225098,
  "selectivity": 0.0829983800649643,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05586816035091302,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2529761791229248,
  "rowsplit_balanced_acc": 0.24653536755567687,
  "rowsplit_probe_gap": 0.060317448964194637,
  "num_control_classes": 4,
  "control_test_acc": 0.3888665735721588,
  "control_majority": 0.35892282958199356,
  "control_probe_gap": 0.02994374399016525
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_134",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24658359587192535,
  "onpolicy_linear_balanced_acc": 0.23935290210573254,
  "onpolicy_linear_majority": 0.19212218649517684,
  "onpolicy_linear_gap": 0.05446140937674851,
  "onpolicy_linear_recovery": 0.06741292862156731,
  "onpolicy_linear_selectivity": 0.07435691356658936,
  "onpolicy_mlp_test_acc": 0.29441317915916443,
  "onpolicy_mlp_balanced_acc": 0.284904983812221,
  "onpolicy_mlp_majority": 0.19212218649517684,
  "onpolicy_mlp_gap": 0.10229099266398758,
  "onpolicy_mlp_recovery": 0.12661691032238861,
  "onpolicy_mlp_selectivity": 0.12258842587471008,
  "random_linear_test_acc": 0.24758842587471008,
  "random_linear_balanced_acc": 0.23967370231375207,
  "random_linear_majority": 0.18930868167202572,
  "random_linear_gap": 0.058279744202684364,
  "random_linear_recovery": 0.07188894574927054,
  "random_linear_selectivity": 0.08199356496334076,
  "random_mlp_test_acc": 0.260450154542923,
  "random_mlp_balanced_acc": 0.25555530742183785,
  "random_mlp_majority": 0.18930868167202572,
  "random_mlp_gap": 0.07114147287089725,
  "random_mlp_recovery": 0.08775408254972354,
  "random_mlp_selectivity": 0.09927652776241302,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9982121840986952,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974643548085789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.75,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_134",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.09375
  ],
  "train_success": [
    0.21875,
    0.09375
  ],
  "policy_loss": [
    -0.34249982237815857,
    0.15710826218128204
  ],
  "value_loss": [
    0.11002866178750992,
    0.022483503445982933
  ],
  "entropy": [
    0.6858927607536316,
    0.046722132712602615
  ],
  "val_success": [
    0.1206896551724138,
    0.25862068965517243
  ],
  "test_short_success": [
    0.171875,
    0.203125
  ],
  "test_long_success": [
    0.15625,
    0.140625
  ],
  "val_success_norm": [
    0.2330461156297149,
    0.4979461353530246
  ],
  "test_short_success_norm": [
    0.331018518518602,
    0.3912037037037169
  ],
  "test_long_success_norm": [
    0.300925925925926,
    0.27083333333333337
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1338/probe.json <==
{
  "task": "rand_134",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3432002663612366,
  "probe_test_acc": 0.3046623766422272,
  "balanced_acc": 0.2985280884851168,
  "majority_baseline": 0.18991157556270097,
  "control_task_acc": 0.1714228242635727,
  "selectivity": 0.13323955237865448,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1147508010795262,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3113095164299011,
  "rowsplit_balanced_acc": 0.3059895850791307,
  "rowsplit_probe_gap": 0.1263888815092662,
  "num_control_classes": 4,
  "control_test_acc": 0.4296623766422272,
  "control_majority": 0.36314308681672025,
  "control_probe_gap": 0.06651928982550692
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_134",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.31812700629234314,
  "onpolicy_linear_balanced_acc": 0.31159876602282427,
  "onpolicy_linear_majority": 0.1883038585209003,
  "onpolicy_linear_gap": 0.12982314777144283,
  "onpolicy_linear_recovery": 0.1599405752192868,
  "onpolicy_linear_selectivity": 0.15413986146450043,
  "onpolicy_mlp_test_acc": 0.3482716977596283,
  "onpolicy_mlp_balanced_acc": 0.3428416144371163,
  "onpolicy_mlp_majority": 0.1883038585209003,
  "onpolicy_mlp_gap": 0.15996783923872798,
  "onpolicy_mlp_recovery": 0.1970784768635579,
  "onpolicy_mlp_selectivity": 0.17544211447238922,
  "random_linear_test_acc": 0.2698954939842224,
  "random_linear_balanced_acc": 0.2613470029949862,
  "random_linear_majority": 0.18930868167202572,
  "random_linear_gap": 0.08058681231219669,
  "random_linear_recovery": 0.09940505157796004,
  "random_linear_selectivity": 0.09766881167888641,
  "random_mlp_test_acc": 0.3056671917438507,
  "random_mlp_balanced_acc": 0.30071238349325125,
  "random_mlp_majority": 0.18930868167202572,
  "random_mlp_gap": 0.11635851007182499,
  "random_mlp_recovery": 0.14352998168502756,
  "random_mlp_selectivity": 0.14650321006774902,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9978511913061238,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974643548085789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.75,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_134",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.171875
  ],
  "train_success": [
    0.234375,
    0.171875
  ],
  "policy_loss": [
    -0.010809130035340786,
    -0.07477857172489166
  ],
  "value_loss": [
    0.04726629704236984,
    0.029963448643684387
  ],
  "entropy": [
    0.6469756960868835,
    0.025484617799520493
  ],
  "val_success": [
    0.1896551724137931,
    0.22413793103448276
  ],
  "test_short_success": [
    0.140625,
    0.078125
  ],
  "test_long_success": [
    0.1484375,
    0.171875
  ],
  "val_success_norm": [
    0.3661918809215761,
    0.4312431601798511
  ],
  "test_short_success_norm": [
    0.2708333333333454,
    0.15046296296295714
  ],
  "test_long_success_norm": [
    0.28587962962962965,
    0.3310185185185186
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1339/probe.json <==
{
  "task": "rand_134",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.29533153772354126,
  "probe_test_acc": 0.27612540125846863,
  "balanced_acc": 0.26505193794355697,
  "majority_baseline": 0.19433279742765272,
  "control_task_acc": 0.1708199381828308,
  "selectivity": 0.10530546307563782,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08179260383081591,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26249998807907104,
  "rowsplit_balanced_acc": 0.25196616615672457,
  "rowsplit_probe_gap": 0.061507924587007545,
  "num_control_classes": 4,
  "control_test_acc": 0.38143086433410645,
  "control_majority": 0.3583199356913183,
  "control_probe_gap": 0.02311092864278813
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_134",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27029743790626526,
  "onpolicy_linear_balanced_acc": 0.2608577353569656,
  "onpolicy_linear_majority": 0.192524115755627,
  "onpolicy_linear_gap": 0.07777332215063826,
  "onpolicy_linear_recovery": 0.09631658810890392,
  "onpolicy_linear_selectivity": 0.1045016199350357,
  "onpolicy_mlp_test_acc": 0.31049033999443054,
  "onpolicy_mlp_balanced_acc": 0.30357308371839165,
  "onpolicy_mlp_majority": 0.192524115755627,
  "onpolicy_mlp_gap": 0.11796622423880354,
  "onpolicy_mlp_recovery": 0.14609256640425247,
  "onpolicy_mlp_selectivity": 0.14951767027378082,
  "random_linear_test_acc": 0.23814308643341064,
  "random_linear_balanced_acc": 0.23097006510546714,
  "random_linear_majority": 0.18930868167202572,
  "random_linear_gap": 0.048834404761384925,
  "random_linear_recovery": 0.06023797672103406,
  "random_linear_selectivity": 0.07797427475452423,
  "random_mlp_test_acc": 0.27773311734199524,
  "random_mlp_balanced_acc": 0.2731392676776475,
  "random_mlp_majority": 0.18930868167202572,
  "random_mlp_gap": 0.08842443566996952,
  "random_mlp_recovery": 0.10907287850613989,
  "random_mlp_selectivity": 0.11977492272853851,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9973764234783749,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974643548085789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_134",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.1875
  ],
  "train_success": [
    0.140625,
    0.1875
  ],
  "policy_loss": [
    0.22173656523227692,
    0.14929503202438354
  ],
  "value_loss": [
    0.07452855259180069,
    0.02808440290391445
  ],
  "entropy": [
    0.6636788249015808,
    0.008350010961294174
  ],
  "val_success": [
    0.1206896551724138,
    0.16379310344827586
  ],
  "test_short_success": [
    0.25,
    0.140625
  ],
  "test_long_success": [
    0.203125,
    0.15625
  ],
  "val_success_norm": [
    0.2318795976794218,
    0.3165822860644346
  ],
  "test_short_success_norm": [
    0.48148148148155223,
    0.27083333333333004
  ],
  "test_long_success_norm": [
    0.3912037037037038,
    0.300925925925926
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1340/probe.json <==
{
  "task": "rand_134",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.30641070008277893,
  "probe_test_acc": 0.27632635831832886,
  "balanced_acc": 0.26041217720993753,
  "majority_baseline": 0.2092041800643087,
  "control_task_acc": 0.17865756154060364,
  "selectivity": 0.09766879677772522,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06712217825402017,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2765873074531555,
  "rowsplit_balanced_acc": 0.2596934217593024,
  "rowsplit_probe_gap": 0.06984127570712378,
  "num_control_classes": 4,
  "control_test_acc": 0.39750802516937256,
  "control_majority": 0.3597266881028939,
  "control_probe_gap": 0.03778133706647868
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_134",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.280546635389328,
  "onpolicy_linear_balanced_acc": 0.26384283167047107,
  "onpolicy_linear_majority": 0.21040996784565916,
  "onpolicy_linear_gap": 0.07013666754366885,
  "onpolicy_linear_recovery": 0.08882668813878752,
  "onpolicy_linear_selectivity": 0.10510450601577759,
  "onpolicy_mlp_test_acc": 0.3301848769187927,
  "onpolicy_mlp_balanced_acc": 0.31717018785832735,
  "onpolicy_mlp_majority": 0.21040996784565916,
  "onpolicy_mlp_gap": 0.11977490907313357,
  "onpolicy_mlp_recovery": 0.15169252928172883,
  "onpolicy_mlp_selectivity": 0.17644692957401276,
  "random_linear_test_acc": 0.24075563251972198,
  "random_linear_balanced_acc": 0.2340300686854939,
  "random_linear_majority": 0.18930868167202572,
  "random_linear_gap": 0.051446950847696266,
  "random_linear_recovery": 0.0634605918240299,
  "random_linear_selectivity": 0.08199357986450195,
  "random_mlp_test_acc": 0.2598472535610199,
  "random_mlp_balanced_acc": 0.256613464295858,
  "random_mlp_majority": 0.18930868167202572,
  "random_mlp_gap": 0.07053857188899418,
  "random_mlp_recovery": 0.08701039507179847,
  "random_mlp_selectivity": 0.09545817971229553,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9944270168676839,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974643548085789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_134",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.15625
  ],
  "train_success": [
    0.1875,
    0.15625
  ],
  "policy_loss": [
    0.30656465888023376,
    0.04233728349208832
  ],
  "value_loss": [
    0.11572974920272827,
    0.018519075587391853
  ],
  "entropy": [
    0.6748021841049194,
    0.162565678358078
  ],
  "val_success": [
    0.12931034482758622,
    0.1206896551724138
  ],
  "test_short_success": [
    0.109375,
    0.15625
  ],
  "test_long_success": [
    0.2109375,
    0.1640625
  ],
  "val_success_norm": [
    0.24875848304253398,
    0.23207819731007462
  ],
  "test_short_success_norm": [
    0.21064814814814706,
    0.30092592592593914
  ],
  "test_long_success_norm": [
    0.4062500000000001,
    0.31597222222222227
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1341/probe.json <==
{
  "task": "rand_134",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28721246123313904,
  "probe_test_acc": 0.2606511116027832,
  "balanced_acc": 0.25149979333723993,
  "majority_baseline": 0.20659163987138263,
  "control_task_acc": 0.17544212937355042,
  "selectivity": 0.08520898222923279,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05405947173140058,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25833332538604736,
  "rowsplit_balanced_acc": 0.2510528369382828,
  "rowsplit_probe_gap": 0.06111110316382515,
  "num_control_classes": 4,
  "control_test_acc": 0.40132635831832886,
  "control_majority": 0.36434887459807075,
  "control_probe_gap": 0.03697748372025811
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_134",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2600482404232025,
  "onpolicy_linear_balanced_acc": 0.2511537436774475,
  "onpolicy_linear_majority": 0.19995980707395497,
  "onpolicy_linear_gap": 0.060088433349247544,
  "onpolicy_linear_recovery": 0.07510676823558296,
  "onpolicy_linear_selectivity": 0.0922427773475647,
  "onpolicy_mlp_test_acc": 0.2928054630756378,
  "onpolicy_mlp_balanced_acc": 0.2881663264289312,
  "onpolicy_mlp_majority": 0.19995980707395497,
  "onpolicy_mlp_gap": 0.09284565600168285,
  "onpolicy_mlp_recovery": 0.11605123945349757,
  "onpolicy_mlp_selectivity": 0.13062700629234314,
  "random_linear_test_acc": 0.2317122220993042,
  "random_linear_balanced_acc": 0.22491646677242563,
  "random_linear_majority": 0.18930868167202572,
  "random_linear_gap": 0.04240354042727848,
  "random_linear_recovery": 0.052305408320807566,
  "random_linear_selectivity": 0.0709405243396759,
  "random_mlp_test_acc": 0.2566318213939667,
  "random_mlp_balanced_acc": 0.25058616060445665,
  "random_mlp_majority": 0.18930868167202572,
  "random_mlp_gap": 0.06732313972194096,
  "random_mlp_recovery": 0.08304411087168523,
  "random_mlp_selectivity": 0.09083600342273712,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9971892654522378,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974643548085789
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_134/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_135",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.671875
  ],
  "train_success": [
    0.453125,
    0.671875
  ],
  "policy_loss": [
    -0.05136999860405922,
    -0.482481449842453
  ],
  "value_loss": [
    0.15475240349769592,
    0.04112645983695984
  ],
  "entropy": [
    0.5993717312812805,
    0.22179721295833588
  ],
  "val_success": [
    0.5086206896551724,
    0.7327586206896551
  ],
  "test_short_success": [
    0.53125,
    0.828125
  ],
  "test_long_success": [
    0.5,
    0.6875
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.9770114942528734
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    1.1041666666666667
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.9166666666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1337/probe.json <==
{
  "task": "rand_135",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9989851117134094,
  "probe_test_acc": 0.966438889503479,
  "balanced_acc": 0.9588079560774505,
  "majority_baseline": 0.6635852090032154,
  "control_task_acc": 0.2606511116027832,
  "selectivity": 0.7057877779006958,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3028536805002636,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9888888597488403,
  "rowsplit_balanced_acc": 0.9856464915821319,
  "rowsplit_probe_gap": 0.3105158438758244,
  "num_control_classes": 4,
  "control_test_acc": 0.966438889503479,
  "control_majority": 0.6635852090032154,
  "control_probe_gap": 0.3028536805002636
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_135",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9819132089614868,
  "onpolicy_linear_balanced_acc": 0.9772499772499772,
  "onpolicy_linear_majority": 0.6728295819935691,
  "onpolicy_linear_gap": 0.3090836269679177,
  "onpolicy_linear_recovery": 0.9447175232139794,
  "onpolicy_linear_selectivity": 0.7305064499378204,
  "onpolicy_mlp_test_acc": 0.9795016050338745,
  "onpolicy_mlp_balanced_acc": 0.9760889922180245,
  "onpolicy_mlp_majority": 0.6728295819935691,
  "onpolicy_mlp_gap": 0.3066720230403054,
  "onpolicy_mlp_recovery": 0.9373464291453069,
  "onpolicy_mlp_selectivity": 0.7290996611118317,
  "random_linear_test_acc": 0.9766880869865417,
  "random_linear_balanced_acc": 0.9765434015480106,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.4602089873080851,
  "random_linear_recovery": 0.9517871657710024,
  "random_linear_selectivity": 0.7188504636287689,
  "random_mlp_test_acc": 0.9774919748306274,
  "random_mlp_balanced_acc": 0.9774409630916224,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.4610128751521708,
  "random_mlp_recovery": 0.9534497368068172,
  "random_mlp_selectivity": 0.7341238111257553,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.4548994378151186,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.75,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.5,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_135",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.546875
  ],
  "train_success": [
    0.5,
    0.546875
  ],
  "policy_loss": [
    -0.25062814354896545,
    -0.1885242909193039
  ],
  "value_loss": [
    0.1288738250732422,
    0.08602283149957657
  ],
  "entropy": [
    0.6861828565597534,
    0.16733592748641968
  ],
  "val_success": [
    0.5431034482758621,
    0.4482758620689655
  ],
  "test_short_success": [
    0.4375,
    0.515625
  ],
  "test_long_success": [
    0.546875,
    0.4921875
  ],
  "val_success_norm": [
    0.7241379310344828,
    0.5977011494252873
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.6875
  ],
  "test_long_success_norm": [
    0.7291666666666667,
    0.65625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1338/probe.json <==
{
  "task": "rand_135",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.5752706527709961,
  "probe_test_acc": 0.5508440732955933,
  "balanced_acc": 0.5509329174396822,
  "majority_baseline": 0.5020096463022508,
  "control_task_acc": 0.24276527762413025,
  "selectivity": 0.308078795671463,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.048834426993342506,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5527777671813965,
  "rowsplit_balanced_acc": 0.55262872778948,
  "rowsplit_probe_gap": 0.05595237035599965,
  "num_control_classes": 4,
  "control_test_acc": 0.5452170372009277,
  "control_majority": 0.5020096463022508,
  "control_probe_gap": 0.04320739089867698
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_135",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5482314825057983,
  "onpolicy_linear_balanced_acc": 0.54823025004281,
  "onpolicy_linear_majority": 0.4995980707395498,
  "onpolicy_linear_gap": 0.048633411766248524,
  "onpolicy_linear_recovery": 0.09718869756982033,
  "onpolicy_linear_selectivity": 0.29139867424964905,
  "onpolicy_mlp_test_acc": 0.5866157412528992,
  "onpolicy_mlp_balanced_acc": 0.5866624987480089,
  "onpolicy_mlp_majority": 0.4995980707395498,
  "onpolicy_mlp_gap": 0.08701767051334935,
  "onpolicy_mlp_recovery": 0.17389555360418726,
  "onpolicy_mlp_selectivity": 0.3305867910385132,
  "random_linear_test_acc": 0.541599690914154,
  "random_linear_balanced_acc": 0.5412006624165915,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.02512059123569743,
  "random_linear_recovery": 0.051953475473329354,
  "random_linear_selectivity": 0.2966238111257553,
  "random_mlp_test_acc": 0.5645096302032471,
  "random_mlp_balanced_acc": 0.5643344621584818,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.04803053052479045,
  "random_mlp_recovery": 0.0993349625483613,
  "random_mlp_selectivity": 0.3259646147489548,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.49999999488841046,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 1.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_135",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.71875
  ],
  "train_success": [
    0.5,
    0.71875
  ],
  "policy_loss": [
    0.15056537091732025,
    0.004846245050430298
  ],
  "value_loss": [
    0.09380339831113815,
    0.02936946041882038
  ],
  "entropy": [
    0.6462332010269165,
    0.16115377843379974
  ],
  "val_success": [
    0.5344827586206896,
    0.7931034482758621
  ],
  "test_short_success": [
    0.40625,
    0.734375
  ],
  "test_long_success": [
    0.4609375,
    0.8046875
  ],
  "val_success_norm": [
    0.7126436781609194,
    1.057471264367816
  ],
  "test_short_success_norm": [
    0.5416666666666665,
    0.9791666666666665
  ],
  "test_long_success_norm": [
    0.6145833333333333,
    1.0729166666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1339/probe.json <==
{
  "task": "rand_135",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9982239603996277,
  "probe_test_acc": 0.9945739507675171,
  "balanced_acc": 0.9939454495074135,
  "majority_baseline": 0.6879019292604501,
  "control_task_acc": 0.2516077160835266,
  "selectivity": 0.7429662346839905,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.30667202150706696,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9972222447395325,
  "rowsplit_balanced_acc": 0.9971305501630815,
  "rowsplit_probe_gap": 0.3150793875966753,
  "num_control_classes": 4,
  "control_test_acc": 0.9943729639053345,
  "control_majority": 0.6879019292604501,
  "control_probe_gap": 0.30647103464488434
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_135",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9997990131378174,
  "onpolicy_linear_balanced_acc": 0.9998545666084933,
  "onpolicy_linear_majority": 0.6909163987138264,
  "onpolicy_linear_gap": 0.308882614423991,
  "onpolicy_linear_recovery": 0.9993497330128605,
  "onpolicy_linear_selectivity": 0.7530144453048706,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6909163987138264,
  "onpolicy_mlp_gap": 0.3090836012861736,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7461816668510437,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.4835209003215434,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.746985524892807,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.4835209003215434,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.7451768517494202,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.4468269215521227,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 1.0,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 1.0,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.75,
  "21": 1.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_135",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.59375
  ],
  "train_success": [
    0.453125,
    0.59375
  ],
  "policy_loss": [
    0.15767838060855865,
    -0.005820860154926777
  ],
  "value_loss": [
    0.11352657526731491,
    0.07137775421142578
  ],
  "entropy": [
    0.6632251739501953,
    0.09003856778144836
  ],
  "val_success": [
    0.47413793103448276,
    0.6896551724137931
  ],
  "test_short_success": [
    0.453125,
    0.734375
  ],
  "test_long_success": [
    0.5234375,
    0.71875
  ],
  "val_success_norm": [
    0.6321839080459768,
    0.9195402298850573
  ],
  "test_short_success_norm": [
    0.6041666666666666,
    0.9791666666666666
  ],
  "test_long_success_norm": [
    0.6979166666666665,
    0.9583333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1340/probe.json <==
{
  "task": "rand_135",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9997462630271912,
  "probe_test_acc": 0.9977893829345703,
  "balanced_acc": 0.9968301371508159,
  "majority_baseline": 0.7069935691318328,
  "control_task_acc": 0.2600482404232025,
  "selectivity": 0.7377411425113678,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.29079581380273756,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9992063641548157,
  "rowsplit_balanced_acc": 0.9988511697181052,
  "rowsplit_probe_gap": 0.29444445939291086,
  "num_control_classes": 4,
  "control_test_acc": 0.9977893829345703,
  "control_majority": 0.7069935691318328,
  "control_probe_gap": 0.29079581380273756
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_135",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9973874688148499,
  "onpolicy_linear_balanced_acc": 0.9969418347897281,
  "onpolicy_linear_majority": 0.7079983922829582,
  "onpolicy_linear_gap": 0.2893890765318916,
  "onpolicy_linear_recovery": 0.9910530246542966,
  "onpolicy_linear_selectivity": 0.7465836107730865,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.7079983922829582,
  "onpolicy_mlp_gap": 0.29200160771704176,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7451768517494202,
  "random_linear_test_acc": 0.9294614195823669,
  "random_linear_balanced_acc": 0.9294443851460843,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.4129823199039103,
  "random_linear_recovery": 0.8541147231262918,
  "random_linear_selectivity": 0.6744373142719269,
  "random_mlp_test_acc": 0.9479501843452454,
  "random_mlp_balanced_acc": 0.9478471460777369,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.43147108466678874,
  "random_mlp_recovery": 0.8923525009567501,
  "random_mlp_selectivity": 0.70136658847332,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.43535601297393806,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_135",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.484375,
    0.71875
  ],
  "train_success": [
    0.484375,
    0.71875
  ],
  "policy_loss": [
    0.102593332529068,
    -0.3661928176879883
  ],
  "value_loss": [
    0.33283084630966187,
    0.01557315606623888
  ],
  "entropy": [
    0.6752817630767822,
    0.038444504141807556
  ],
  "val_success": [
    0.45689655172413796,
    0.6724137931034483
  ],
  "test_short_success": [
    0.5,
    0.640625
  ],
  "test_long_success": [
    0.4453125,
    0.6171875
  ],
  "val_success_norm": [
    0.6091954022988505,
    0.896551724137931
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.8541666666666666
  ],
  "test_long_success_norm": [
    0.59375,
    0.8229166666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1341/probe.json <==
{
  "task": "rand_135",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9384303092956543,
  "probe_test_acc": 0.9210209250450134,
  "balanced_acc": 0.9123665674102175,
  "majority_baseline": 0.6444935691318328,
  "control_task_acc": 0.23914791643619537,
  "selectivity": 0.681873008608818,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2765273559131807,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9261904954910278,
  "rowsplit_balanced_acc": 0.9134335339538318,
  "rowsplit_probe_gap": 0.27202382882436116,
  "num_control_classes": 4,
  "control_test_acc": 0.9210209250450134,
  "control_majority": 0.6444935691318328,
  "control_probe_gap": 0.2765273559131807
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_135",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9139871597290039,
  "onpolicy_linear_balanced_acc": 0.9052369077306733,
  "onpolicy_linear_majority": 0.6446945337620579,
  "onpolicy_linear_gap": 0.26929262596694603,
  "onpolicy_linear_recovery": 0.7579186124499567,
  "onpolicy_linear_selectivity": 0.6736334562301636,
  "onpolicy_mlp_test_acc": 0.9137861728668213,
  "onpolicy_mlp_balanced_acc": 0.9138402579524041,
  "onpolicy_mlp_majority": 0.6446945337620579,
  "onpolicy_mlp_gap": 0.2690916391047634,
  "onpolicy_mlp_recovery": 0.7573529390188364,
  "onpolicy_mlp_selectivity": 0.6692122220993042,
  "random_linear_test_acc": 0.5331591367721558,
  "random_linear_balanced_acc": 0.5323133476296289,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.01668003709369914,
  "random_linear_recovery": 0.03449703432179839,
  "random_linear_selectivity": 0.2783359885215759,
  "random_mlp_test_acc": 0.5805867910385132,
  "random_mlp_balanced_acc": 0.5787847178422296,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.06410769136005656,
  "random_mlp_recovery": 0.13258515054349188,
  "random_mlp_selectivity": 0.33259643614292145,
  "onpolicy_frac_states_visited": 0.5,
  "onpolicy_visitation_entropy_norm": 0.4635114241148626,
  "random_frac_states_visited": 0.5,
  "random_visitation_entropy_norm": 0.4996981236342975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_135/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 1.0,
  "17": 1.0,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_136",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.265625
  ],
  "train_success": [
    0.125,
    0.265625
  ],
  "policy_loss": [
    -0.007440503221005201,
    -0.22396628558635712
  ],
  "value_loss": [
    0.060747891664505005,
    0.1099592074751854
  ],
  "entropy": [
    0.5997196435928345,
    0.03197594732046127
  ],
  "val_success": [
    0.21551724137931033,
    0.1810344827586207
  ],
  "test_short_success": [
    0.203125,
    0.140625
  ],
  "test_long_success": [
    0.1953125,
    0.2109375
  ],
  "val_success_norm": [
    0.4130185579890932,
    0.3475173528679819
  ],
  "test_short_success_norm": [
    0.3894760884208046,
    0.2696372919213247
  ],
  "test_long_success_norm": [
    0.37449623876241667,
    0.40445593786340994
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1337/probe.json <==
{
  "task": "rand_136",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.31266915798187256,
  "probe_test_acc": 0.26808682084083557,
  "balanced_acc": 0.2614455644871692,
  "majority_baseline": 0.18930868167202572,
  "control_task_acc": 0.17584405839443207,
  "selectivity": 0.0922427624464035,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07877813916880985,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2750000059604645,
  "rowsplit_balanced_acc": 0.26784746280275,
  "rowsplit_probe_gap": 0.0827381011985597,
  "num_control_classes": 6,
  "control_test_acc": 0.26808682084083557,
  "control_majority": 0.18930868167202572,
  "control_probe_gap": 0.07877813916880985
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_136",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2737138271331787,
  "onpolicy_linear_balanced_acc": 0.26622084650034045,
  "onpolicy_linear_majority": 0.1945337620578778,
  "onpolicy_linear_gap": 0.0791800650753009,
  "onpolicy_linear_recovery": 0.09830339416534363,
  "onpolicy_linear_selectivity": 0.1075160801410675,
  "onpolicy_mlp_test_acc": 0.31531351804733276,
  "onpolicy_mlp_balanced_acc": 0.30667620761479625,
  "onpolicy_mlp_majority": 0.1945337620578778,
  "onpolicy_mlp_gap": 0.12077975598945495,
  "onpolicy_mlp_recovery": 0.14995011621844506,
  "onpolicy_mlp_selectivity": 0.14368972182273865,
  "random_linear_test_acc": 0.27311092615127563,
  "random_linear_balanced_acc": 0.2574704800260774,
  "random_linear_majority": 0.1915192926045016,
  "random_linear_gap": 0.08159163354677404,
  "random_linear_recovery": 0.10091970383513488,
  "random_linear_selectivity": 0.10570739209651947,
  "random_mlp_test_acc": 0.29843246936798096,
  "random_mlp_balanced_acc": 0.2842881998229288,
  "random_mlp_majority": 0.1915192926045016,
  "random_mlp_gap": 0.10691317676347936,
  "random_mlp_recovery": 0.13223961411262075,
  "random_mlp_selectivity": 0.13625401258468628,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9983043777112222,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960719865814941
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_136",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.265625
  ],
  "train_success": [
    0.15625,
    0.265625
  ],
  "policy_loss": [
    -0.16359829902648926,
    0.4586634635925293
  ],
  "value_loss": [
    0.0490182526409626,
    0.022210992872714996
  ],
  "entropy": [
    0.6857348084449768,
    0.006960286293178797
  ],
  "val_success": [
    0.14655172413793102,
    0.13793103448275862
  ],
  "test_short_success": [
    0.1875,
    0.171875
  ],
  "test_long_success": [
    0.203125,
    0.1796875
  ],
  "val_success_norm": [
    0.28048446991252995,
    0.26456808125614306
  ],
  "test_short_success_norm": [
    0.35951638935899566,
    0.3295566903664199
  ],
  "test_long_success_norm": [
    0.3894760883129133,
    0.3445365396614233
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1338/probe.json <==
{
  "task": "rand_136",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3316136598587036,
  "probe_test_acc": 0.29541799426078796,
  "balanced_acc": 0.28258132065556457,
  "majority_baseline": 0.20036173633440515,
  "control_task_acc": 0.16177652776241302,
  "selectivity": 0.13364146649837494,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09505625792638281,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.300595223903656,
  "rowsplit_balanced_acc": 0.29289291521052047,
  "rowsplit_probe_gap": 0.11607141437984647,
  "num_control_classes": 6,
  "control_test_acc": 0.2956189811229706,
  "control_majority": 0.20036173633440515,
  "control_probe_gap": 0.09525724478856543
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_136",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2865755558013916,
  "onpolicy_linear_balanced_acc": 0.2746401882129767,
  "onpolicy_linear_majority": 0.19815112540192925,
  "onpolicy_linear_gap": 0.08842443039946235,
  "onpolicy_linear_recovery": 0.11027568061847735,
  "onpolicy_linear_selectivity": 0.12399516999721527,
  "onpolicy_mlp_test_acc": 0.322950154542923,
  "onpolicy_mlp_balanced_acc": 0.31253321505409765,
  "onpolicy_mlp_majority": 0.19815112540192925,
  "onpolicy_mlp_gap": 0.12479902914099372,
  "onpolicy_mlp_recovery": 0.15563908997633702,
  "onpolicy_mlp_selectivity": 0.1424839198589325,
  "random_linear_test_acc": 0.28456592559814453,
  "random_linear_balanced_acc": 0.26809208863855133,
  "random_linear_majority": 0.1915192926045016,
  "random_linear_gap": 0.09304663299364294,
  "random_linear_recovery": 0.11508825398368562,
  "random_linear_selectivity": 0.11897106468677521,
  "random_mlp_test_acc": 0.3048633337020874,
  "random_mlp_balanced_acc": 0.2945527742816902,
  "random_mlp_majority": 0.1915192926045016,
  "random_mlp_gap": 0.11334404109758581,
  "random_mlp_recovery": 0.1401938723593306,
  "random_mlp_selectivity": 0.14529742300510406,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9981002685097843,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960719865814941
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_136",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.203125
  ],
  "train_success": [
    0.1875,
    0.203125
  ],
  "policy_loss": [
    -0.1104811355471611,
    -0.34400230646133423
  ],
  "value_loss": [
    0.08015492558479309,
    0.04273746907711029
  ],
  "entropy": [
    0.6476129293441772,
    0.04623723030090332
  ],
  "val_success": [
    0.13793103448275862,
    0.1896551724137931
  ],
  "test_short_success": [
    0.15625,
    0.1875
  ],
  "test_long_success": [
    0.171875,
    0.1796875
  ],
  "val_success_norm": [
    0.2639435337791412,
    0.3636698410078046
  ],
  "test_short_success_norm": [
    0.2995969912724469,
    0.35951638934049474
  ],
  "test_long_success_norm": [
    0.32955669011092664,
    0.3445365396614233
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1339/probe.json <==
{
  "task": "rand_136",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3251860737800598,
  "probe_test_acc": 0.284967839717865,
  "balanced_acc": 0.2747952790391243,
  "majority_baseline": 0.19232315112540194,
  "control_task_acc": 0.1676045060157776,
  "selectivity": 0.1173633337020874,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09264468859246305,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2924603223800659,
  "rowsplit_balanced_acc": 0.280934779051546,
  "rowsplit_probe_gap": 0.0956349255546691,
  "num_control_classes": 6,
  "control_test_acc": 0.28637459874153137,
  "control_majority": 0.19232315112540194,
  "control_probe_gap": 0.09405144761612944
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_136",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2875804007053375,
  "onpolicy_linear_balanced_acc": 0.2778398914202715,
  "onpolicy_linear_majority": 0.19734726688102894,
  "onpolicy_linear_gap": 0.09023313382430859,
  "onpolicy_linear_recovery": 0.11241864644711055,
  "onpolicy_linear_selectivity": 0.1288183480501175,
  "onpolicy_mlp_test_acc": 0.32355305552482605,
  "onpolicy_mlp_balanced_acc": 0.3168368517016329,
  "onpolicy_mlp_majority": 0.19734726688102894,
  "onpolicy_mlp_gap": 0.1262057886437971,
  "onpolicy_mlp_recovery": 0.15723585485516636,
  "onpolicy_mlp_selectivity": 0.15353697538375854,
  "random_linear_test_acc": 0.27853697538375854,
  "random_linear_balanced_acc": 0.26435757942112037,
  "random_linear_majority": 0.1915192926045016,
  "random_linear_gap": 0.08701768277925695,
  "random_linear_recovery": 0.10763111844632925,
  "random_linear_selectivity": 0.12158359587192535,
  "random_mlp_test_acc": 0.306471049785614,
  "random_mlp_balanced_acc": 0.29566646045198497,
  "random_mlp_majority": 0.1915192926045016,
  "random_mlp_gap": 0.11495175718111242,
  "random_mlp_recovery": 0.14218243692100804,
  "random_mlp_selectivity": 0.13967040181159973,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9965398288825508,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960719865814941
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_136",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.140625
  ],
  "train_success": [
    0.140625,
    0.140625
  ],
  "policy_loss": [
    0.21426010131835938,
    0.06407950073480606
  ],
  "value_loss": [
    0.07121749222278595,
    0.029558897018432617
  ],
  "entropy": [
    0.6634867787361145,
    0.01186526007950306
  ],
  "val_success": [
    0.1810344827586207,
    0.1724137931034483
  ],
  "test_short_success": [
    0.171875,
    0.265625
  ],
  "test_long_success": [
    0.1875,
    0.171875
  ],
  "val_success_norm": [
    0.3477810783844972,
    0.3310767628060655
  ],
  "test_short_success_norm": [
    0.3295566902720497,
    0.5093148847654887
  ],
  "test_long_success_norm": [
    0.35951638921192,
    0.32955669011092664
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1340/probe.json <==
{
  "task": "rand_136",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3266238272190094,
  "probe_test_acc": 0.2827572226524353,
  "balanced_acc": 0.2663743765178554,
  "majority_baseline": 0.2047829581993569,
  "control_task_acc": 0.16981510818004608,
  "selectivity": 0.11294211447238922,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0779742644530784,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2944444417953491,
  "rowsplit_balanced_acc": 0.2776128618218871,
  "rowsplit_probe_gap": 0.08710317195407927,
  "num_control_classes": 6,
  "control_test_acc": 0.2827572226524353,
  "control_majority": 0.2047829581993569,
  "control_probe_gap": 0.0779742644530784
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_136",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28637459874153137,
  "onpolicy_linear_balanced_acc": 0.26935423249255175,
  "onpolicy_linear_majority": 0.2059887459807074,
  "onpolicy_linear_gap": 0.08038585276082397,
  "onpolicy_linear_recovery": 0.10124019320117945,
  "onpolicy_linear_selectivity": 0.11254020035266876,
  "onpolicy_mlp_test_acc": 0.3293810188770294,
  "onpolicy_mlp_balanced_acc": 0.3132582446426797,
  "onpolicy_mlp_majority": 0.2059887459807074,
  "onpolicy_mlp_gap": 0.12339227289632201,
  "onpolicy_mlp_recovery": 0.15540368259481102,
  "onpolicy_mlp_selectivity": 0.1637861579656601,
  "random_linear_test_acc": 0.24939709901809692,
  "random_linear_balanced_acc": 0.2337290527978757,
  "random_linear_majority": 0.1915192926045016,
  "random_linear_gap": 0.05787780641359533,
  "random_linear_recovery": 0.07158835811932646,
  "random_linear_selectivity": 0.0846060961484909,
  "random_mlp_test_acc": 0.2865755558013916,
  "random_mlp_balanced_acc": 0.27956197465544275,
  "random_mlp_majority": 0.1915192926045016,
  "random_mlp_gap": 0.09505626319689,
  "random_mlp_recovery": 0.11757394125471655,
  "random_mlp_selectivity": 0.11615754663944244,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9953008010529508,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960719865814941
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_136",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.125
  ],
  "train_success": [
    0.15625,
    0.125
  ],
  "policy_loss": [
    0.18614327907562256,
    0.15124468505382538
  ],
  "value_loss": [
    0.1441757082939148,
    0.013743243180215359
  ],
  "entropy": [
    0.6748895049095154,
    0.029954059049487114
  ],
  "val_success": [
    0.14655172413793102,
    0.1810344827586207
  ],
  "test_short_success": [
    0.109375,
    0.0625
  ],
  "test_long_success": [
    0.1015625,
    0.1796875
  ],
  "val_success_norm": [
    0.2816310473367594,
    0.34824832116911253
  ],
  "test_short_success_norm": [
    0.20971789374529037,
    0.11983879633507351
  ],
  "test_long_success_norm": [
    0.19473804415645665,
    0.34453653966142334
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1341/probe.json <==
{
  "task": "rand_136",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.32924559712409973,
  "probe_test_acc": 0.27170416712760925,
  "balanced_acc": 0.2599308339550174,
  "majority_baseline": 0.20679260450160772,
  "control_task_acc": 0.16036976873874664,
  "selectivity": 0.11133439838886261,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06491156262600153,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.28214284777641296,
  "rowsplit_balanced_acc": 0.2728786797455576,
  "rowsplit_probe_gap": 0.08055554618911137,
  "num_control_classes": 6,
  "control_test_acc": 0.27170416712760925,
  "control_majority": 0.20679260450160772,
  "control_probe_gap": 0.06491156262600153
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_136",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2797427773475647,
  "onpolicy_linear_balanced_acc": 0.26845991695916155,
  "onpolicy_linear_majority": 0.20880225080385853,
  "onpolicy_linear_gap": 0.07094052654370617,
  "onpolicy_linear_recovery": 0.08966219458508556,
  "onpolicy_linear_selectivity": 0.12017686665058136,
  "onpolicy_mlp_test_acc": 0.32656753063201904,
  "onpolicy_mlp_balanced_acc": 0.3213682443515697,
  "onpolicy_mlp_majority": 0.20880225080385853,
  "onpolicy_mlp_gap": 0.11776527982816051,
  "onpolicy_mlp_recovery": 0.14884430592454323,
  "onpolicy_mlp_selectivity": 0.15896302461624146,
  "random_linear_test_acc": 0.27391478419303894,
  "random_linear_balanced_acc": 0.25652405050635,
  "random_linear_majority": 0.1915192926045016,
  "random_linear_gap": 0.08239549158853735,
  "random_linear_recovery": 0.10191398611597362,
  "random_linear_selectivity": 0.11012861132621765,
  "random_mlp_test_acc": 0.30506432056427,
  "random_mlp_balanced_acc": 0.2870023222119531,
  "random_mlp_majority": 0.1915192926045016,
  "random_mlp_gap": 0.11354502795976842,
  "random_mlp_recovery": 0.14044247057613912,
  "random_mlp_selectivity": 0.1471061259508133,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9973626909919062,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9960719865814941
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_136/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_137",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.1875
  ],
  "train_success": [
    0.125,
    0.1875
  ],
  "policy_loss": [
    0.05594434589147568,
    -0.19017969071865082
  ],
  "value_loss": [
    0.04599318653345108,
    0.07825503498315811
  ],
  "entropy": [
    1.0142769813537598,
    0.05552706867456436
  ],
  "val_success": [
    0.15517241379310345,
    0.2413793103448276
  ],
  "test_short_success": [
    0.109375,
    0.140625
  ],
  "test_long_success": [
    0.1796875,
    0.15625
  ],
  "val_success_norm": [
    0.27460018256648766,
    0.4300787255157409
  ],
  "test_short_success_norm": [
    0.191535027512012,
    0.24625932108652496
  ],
  "test_long_success_norm": [
    0.3146646880532239,
    0.27362146787236863
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1337/probe.json <==
{
  "task": "rand_137",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2650541365146637,
  "probe_test_acc": 0.21905145049095154,
  "balanced_acc": 0.21829917776092797,
  "majority_baseline": 0.14891479099678456,
  "control_task_acc": 0.15273311734199524,
  "selectivity": 0.0663183331489563,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07013665949416698,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21567460894584656,
  "rowsplit_balanced_acc": 0.21369821379444648,
  "rowsplit_probe_gap": 0.06547619624743387,
  "num_control_classes": 7,
  "control_test_acc": 0.21905145049095154,
  "control_majority": 0.14891479099678456,
  "control_probe_gap": 0.07013665949416698
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_137",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22508038580417633,
  "onpolicy_linear_balanced_acc": 0.22247119974020999,
  "onpolicy_linear_majority": 0.14208199356913184,
  "onpolicy_linear_gap": 0.08299839223504449,
  "onpolicy_linear_recovery": 0.09674396808657329,
  "onpolicy_linear_selectivity": 0.065514475107193,
  "onpolicy_mlp_test_acc": 0.25261253118515015,
  "onpolicy_mlp_balanced_acc": 0.250203227734935,
  "onpolicy_mlp_majority": 0.14208199356913184,
  "onpolicy_mlp_gap": 0.1105305376160183,
  "onpolicy_mlp_recovery": 0.12883578242616706,
  "onpolicy_mlp_selectivity": 0.10148712992668152,
  "random_linear_test_acc": 0.21824759244918823,
  "random_linear_balanced_acc": 0.2143917765347749,
  "random_linear_majority": 0.1607717041800643,
  "random_linear_gap": 0.05747588826912392,
  "random_linear_recovery": 0.06848659483409018,
  "random_linear_selectivity": 0.077773317694664,
  "random_mlp_test_acc": 0.237741157412529,
  "random_mlp_balanced_acc": 0.23667449643161018,
  "random_mlp_majority": 0.1607717041800643,
  "random_mlp_gap": 0.07696945323246468,
  "random_mlp_recovery": 0.09171455921569545,
  "random_mlp_selectivity": 0.09083601832389832,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9989033580048572,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979927395924556
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1337/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_137",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.25
  ],
  "train_success": [
    0.09375,
    0.25
  ],
  "policy_loss": [
    0.12676255404949188,
    -0.15366356074810028
  ],
  "value_loss": [
    0.029686929658055305,
    0.09202588349580765
  ],
  "entropy": [
    1.008315086364746,
    0.14285950362682343
  ],
  "val_success": [
    0.10344827586206896,
    0.12931034482758622
  ],
  "test_short_success": [
    0.140625,
    0.140625
  ],
  "test_long_success": [
    0.15625,
    0.203125
  ],
  "val_success_norm": [
    0.18269294781241846,
    0.230024611744388
  ],
  "test_short_success_norm": [
    0.24625932109480142,
    0.2462593211260728
  ],
  "test_long_success_norm": [
    0.27362146787236863,
    0.3557079082340792
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1338/probe.json <==
{
  "task": "rand_137",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2768944501876831,
  "probe_test_acc": 0.2278938889503479,
  "balanced_acc": 0.21887678394437846,
  "majority_baseline": 0.16016881028938906,
  "control_task_acc": 0.15192925930023193,
  "selectivity": 0.07596462965011597,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06772507866095884,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23551587760448456,
  "rowsplit_balanced_acc": 0.228785884514025,
  "rowsplit_probe_gap": 0.08809524268384963,
  "num_control_classes": 7,
  "control_test_acc": 0.22588424384593964,
  "control_majority": 0.16016881028938906,
  "control_probe_gap": 0.06571543355655057
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_137",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23110932111740112,
  "onpolicy_linear_balanced_acc": 0.22203631956323525,
  "onpolicy_linear_majority": 0.16036977491961416,
  "onpolicy_linear_gap": 0.07073954619778697,
  "onpolicy_linear_recovery": 0.08425083338443944,
  "onpolicy_linear_selectivity": 0.08500804007053375,
  "onpolicy_mlp_test_acc": 0.26567524671554565,
  "onpolicy_mlp_balanced_acc": 0.2595927848460429,
  "onpolicy_mlp_majority": 0.16036977491961416,
  "onpolicy_mlp_gap": 0.1053054717959315,
  "onpolicy_mlp_recovery": 0.125418867318467,
  "onpolicy_mlp_selectivity": 0.12781350314617157,
  "random_linear_test_acc": 0.22307074069976807,
  "random_linear_balanced_acc": 0.2183624864177407,
  "random_linear_majority": 0.1607717041800643,
  "random_linear_gap": 0.062299036519703754,
  "random_linear_recovery": 0.0742337178453175,
  "random_linear_selectivity": 0.0701366513967514,
  "random_mlp_test_acc": 0.234726682305336,
  "random_mlp_balanced_acc": 0.23042269303683535,
  "random_mlp_majority": 0.1607717041800643,
  "random_mlp_gap": 0.07395497812527169,
  "random_mlp_recovery": 0.0881225984557835,
  "random_mlp_selectivity": 0.09043407440185547,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9983801550392848,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979927395924556
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_137",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.15625
  ],
  "train_success": [
    0.203125,
    0.15625
  ],
  "policy_loss": [
    -0.32115891575813293,
    -0.004075244069099426
  ],
  "value_loss": [
    0.0799698755145073,
    0.010041153989732265
  ],
  "entropy": [
    1.0614217519760132,
    0.04579802602529526
  ],
  "val_success": [
    0.09482758620689655,
    0.1810344827586207
  ],
  "test_short_success": [
    0.109375,
    0.09375
  ],
  "test_long_success": [
    0.1875,
    0.0625
  ],
  "val_success_norm": [
    0.16854875420972548,
    0.3211895752767392
  ],
  "test_short_success_norm": [
    0.19153502751066193,
    0.16417288073001474
  ],
  "test_long_success_norm": [
    0.32834576144684235,
    0.10944858714894745
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1339/probe.json <==
{
  "task": "rand_137",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.27029770612716675,
  "probe_test_acc": 0.24276527762413025,
  "balanced_acc": 0.23912011884146595,
  "majority_baseline": 0.15635048231511253,
  "control_task_acc": 0.14770899713039398,
  "selectivity": 0.09505628049373627,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08641479530901772,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24186508357524872,
  "rowsplit_balanced_acc": 0.23926727984980103,
  "rowsplit_probe_gap": 0.08710317881334395,
  "num_control_classes": 7,
  "control_test_acc": 0.2415594905614853,
  "control_majority": 0.15635048231511253,
  "control_probe_gap": 0.08520900824637276
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_137",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23733922839164734,
  "onpolicy_linear_balanced_acc": 0.2354513089168895,
  "onpolicy_linear_majority": 0.15755627009646303,
  "onpolicy_linear_gap": 0.07978295829518431,
  "onpolicy_linear_recovery": 0.09470419858703176,
  "onpolicy_linear_selectivity": 0.09364952147006989,
  "onpolicy_mlp_test_acc": 0.27230706810951233,
  "onpolicy_mlp_balanced_acc": 0.27111464892588494,
  "onpolicy_mlp_majority": 0.15755627009646303,
  "onpolicy_mlp_gap": 0.1147507980130493,
  "onpolicy_mlp_recovery": 0.13621182512236005,
  "onpolicy_mlp_selectivity": 0.13424436748027802,
  "random_linear_test_acc": 0.19091640412807465,
  "random_linear_balanced_acc": 0.1838499640784537,
  "random_linear_majority": 0.1607717041800643,
  "random_linear_gap": 0.030144699948010334,
  "random_linear_recovery": 0.03591954668134564,
  "random_linear_selectivity": 0.04541800916194916,
  "random_mlp_test_acc": 0.23231510818004608,
  "random_mlp_balanced_acc": 0.22916505979223017,
  "random_mlp_majority": 0.1607717041800643,
  "random_mlp_gap": 0.07154340399998177,
  "random_mlp_recovery": 0.08524903695016985,
  "random_mlp_selectivity": 0.09103697538375854,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999294825570003,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979927395924556
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_137",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.140625
  ],
  "train_success": [
    0.171875,
    0.140625
  ],
  "policy_loss": [
    -0.07768511772155762,
    -0.14252007007598877
  ],
  "value_loss": [
    0.13558079302310944,
    0.046119723469018936
  ],
  "entropy": [
    1.0366816520690918,
    0.0805198922753334
  ],
  "val_success": [
    0.12931034482758622,
    0.09482758620689655
  ],
  "test_short_success": [
    0.125,
    0.21875
  ],
  "test_long_success": [
    0.1171875,
    0.171875
  ],
  "val_success_norm": [
    0.22741152385807586,
    0.16657780280833706
  ],
  "test_short_success_norm": [
    0.218897174298468,
    0.38307005502471736
  ],
  "test_long_success_norm": [
    0.20521610090427647,
    0.3009836146596055
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1340/probe.json <==
{
  "task": "rand_137",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2518606185913086,
  "probe_test_acc": 0.2172427624464035,
  "balanced_acc": 0.2106342578827325,
  "majority_baseline": 0.16720257234726688,
  "control_task_acc": 0.13745979964733124,
  "selectivity": 0.07978296279907227,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05004019009913663,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2152777761220932,
  "rowsplit_balanced_acc": 0.20978239695289352,
  "rowsplit_probe_gap": 0.05416666501098208,
  "num_control_classes": 7,
  "control_test_acc": 0.2172427624464035,
  "control_majority": 0.16720257234726688,
  "control_probe_gap": 0.05004019009913663
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_137",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.20980706810951233,
  "onpolicy_linear_balanced_acc": 0.20382658519896646,
  "onpolicy_linear_majority": 0.16639871382636656,
  "onpolicy_linear_gap": 0.04340835428314577,
  "onpolicy_linear_recovery": 0.05207328131941498,
  "onpolicy_linear_selectivity": 0.06732314825057983,
  "onpolicy_mlp_test_acc": 0.2582395374774933,
  "onpolicy_mlp_balanced_acc": 0.2521104916122683,
  "onpolicy_mlp_majority": 0.16639871382636656,
  "onpolicy_mlp_gap": 0.09184082365112672,
  "onpolicy_mlp_recovery": 0.11017356279845866,
  "onpolicy_mlp_selectivity": 0.12560288608074188,
  "random_linear_test_acc": 0.18729902803897858,
  "random_linear_balanced_acc": 0.18194663657068946,
  "random_linear_majority": 0.1607717041800643,
  "random_linear_gap": 0.026527323858914265,
  "random_linear_recovery": 0.031609186667135386,
  "random_linear_selectivity": 0.04662378132343292,
  "random_mlp_test_acc": 0.23452572524547577,
  "random_mlp_balanced_acc": 0.22980995240153604,
  "random_mlp_majority": 0.1607717041800643,
  "random_mlp_gap": 0.07375402106541146,
  "random_mlp_recovery": 0.08788314387487725,
  "random_mlp_selectivity": 0.09505626559257507,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998115918759512,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979927395924556
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_137",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.171875
  ],
  "train_success": [
    0.15625,
    0.171875
  ],
  "policy_loss": [
    0.03995124623179436,
    0.14377804100513458
  ],
  "value_loss": [
    0.1417771726846695,
    0.02983611449599266
  ],
  "entropy": [
    1.060239553451538,
    0.04935145750641823
  ],
  "val_success": [
    0.11206896551724138,
    0.1206896551724138
  ],
  "test_short_success": [
    0.15625,
    0.203125
  ],
  "test_long_success": [
    0.1796875,
    0.1015625
  ],
  "val_success_norm": [
    0.1989293932529274,
    0.21250784556584218
  ],
  "test_short_success_norm": [
    0.2736214678724232,
    0.3557079082422141
  ],
  "test_long_success_norm": [
    0.3146646880532239,
    0.1778539541170396
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1341/probe.json <==
{
  "task": "rand_137",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2786704897880554,
  "probe_test_acc": 0.23593246936798096,
  "balanced_acc": 0.23306426187457194,
  "majority_baseline": 0.16036977491961416,
  "control_task_acc": 0.14811092615127563,
  "selectivity": 0.08782154321670532,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0755626944483668,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25039681792259216,
  "rowsplit_balanced_acc": 0.24768590836467566,
  "rowsplit_probe_gap": 0.09781745284322707,
  "num_control_classes": 7,
  "control_test_acc": 0.23593246936798096,
  "control_majority": 0.16036977491961416,
  "control_probe_gap": 0.0755626944483668
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_137",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22528135776519775,
  "onpolicy_linear_balanced_acc": 0.22364535321374684,
  "onpolicy_linear_majority": 0.16137459807073956,
  "onpolicy_linear_gap": 0.06390675969445819,
  "onpolicy_linear_recovery": 0.07620417834642318,
  "onpolicy_linear_selectivity": 0.08420418202877045,
  "onpolicy_mlp_test_acc": 0.26808682084083557,
  "onpolicy_mlp_balanced_acc": 0.26574204025777914,
  "onpolicy_mlp_majority": 0.16137459807073956,
  "onpolicy_mlp_gap": 0.10671222277009601,
  "onpolicy_mlp_recovery": 0.12724659010400138,
  "onpolicy_mlp_selectivity": 0.12017685174942017,
  "random_linear_test_acc": 0.2065916359424591,
  "random_linear_balanced_acc": 0.20034079516521588,
  "random_linear_majority": 0.1607717041800643,
  "random_linear_gap": 0.045819931762394794,
  "random_linear_recovery": 0.054597696467834404,
  "random_linear_selectivity": 0.0540594756603241,
  "random_mlp_test_acc": 0.22387459874153137,
  "random_mlp_balanced_acc": 0.2219513522656907,
  "random_mlp_majority": 0.1607717041800643,
  "random_mlp_gap": 0.06310289456146706,
  "random_mlp_recovery": 0.07519157168052205,
  "random_mlp_selectivity": 0.07797427475452423,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998640618019342,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979927395924556
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_137/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_138",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.109375
  ],
  "train_success": [
    0.09375,
    0.109375
  ],
  "policy_loss": [
    -0.0009964789496734738,
    0.05943560227751732
  ],
  "value_loss": [
    0.04354303330183029,
    0.033304840326309204
  ],
  "entropy": [
    1.0145643949508667,
    0.01596834696829319
  ],
  "val_success": [
    0.12931034482758622,
    0.09482758620689655
  ],
  "test_short_success": [
    0.109375,
    0.109375
  ],
  "test_long_success": [
    0.1796875,
    0.1171875
  ],
  "val_success_norm": [
    0.24509543809691328,
    0.1798827678217985
  ],
  "test_short_success_norm": [
    0.2074731244142356,
    0.20747312441530352
  ],
  "test_long_success_norm": [
    0.34084870439355186,
    0.22229263330014248
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1337/probe.json <==
{
  "task": "rand_138",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.29668471217155457,
  "probe_test_acc": 0.2333199381828308,
  "balanced_acc": 0.23197928238756887,
  "majority_baseline": 0.16780546623794212,
  "control_task_acc": 0.14610128104686737,
  "selectivity": 0.08721865713596344,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06551447194488869,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2736110985279083,
  "rowsplit_balanced_acc": 0.27574940747009585,
  "rowsplit_probe_gap": 0.10059522551203531,
  "num_control_classes": 7,
  "control_test_acc": 0.2333199381828308,
  "control_majority": 0.16780546623794212,
  "control_probe_gap": 0.06551447194488869
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_138",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2445739507675171,
  "onpolicy_linear_balanced_acc": 0.24365140825824855,
  "onpolicy_linear_majority": 0.16760450160771703,
  "onpolicy_linear_gap": 0.07696944915980006,
  "onpolicy_linear_recovery": 0.09246740198434696,
  "onpolicy_linear_selectivity": 0.10088424384593964,
  "onpolicy_mlp_test_acc": 0.2950160801410675,
  "onpolicy_mlp_balanced_acc": 0.29477732905498,
  "onpolicy_mlp_majority": 0.16760450160771703,
  "onpolicy_mlp_gap": 0.12741157853335047,
  "onpolicy_mlp_recovery": 0.1530661551863718,
  "onpolicy_mlp_selectivity": 0.16217845678329468,
  "random_linear_test_acc": 0.22347266972064972,
  "random_linear_balanced_acc": 0.21724863906389108,
  "random_linear_majority": 0.17162379421221866,
  "random_linear_gap": 0.051848875508431064,
  "random_linear_recovery": 0.06259097635370038,
  "random_linear_selectivity": 0.07797427475452423,
  "random_mlp_test_acc": 0.24356913566589355,
  "random_mlp_balanced_acc": 0.23796865747260876,
  "random_mlp_majority": 0.17162379421221866,
  "random_mlp_gap": 0.0719453414536749,
  "random_mlp_recovery": 0.08685104781016165,
  "random_mlp_selectivity": 0.10028135776519775,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9976917118705502,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976124346699862
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_138",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.140625
  ],
  "train_success": [
    0.171875,
    0.140625
  ],
  "policy_loss": [
    -0.3022368848323822,
    0.2085167020559311
  ],
  "value_loss": [
    0.07271216064691544,
    0.02153649926185608
  ],
  "entropy": [
    1.0075136423110962,
    0.02109658718109131
  ],
  "val_success": [
    0.1206896551724138,
    0.16379310344827586
  ],
  "test_short_success": [
    0.078125,
    0.109375
  ],
  "test_long_success": [
    0.1640625,
    0.1328125
  ],
  "val_success_norm": [
    0.22852234323206366,
    0.31011674945067097
  ],
  "test_short_success_norm": [
    0.14819508886996732,
    0.20747312442295862
  ],
  "test_long_success_norm": [
    0.3112096866201995,
    0.25193165107349486
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1338/probe.json <==
{
  "task": "rand_138",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2701285481452942,
  "probe_test_acc": 0.22086012363433838,
  "balanced_acc": 0.2121010417081639,
  "majority_baseline": 0.16981511254019294,
  "control_task_acc": 0.14067524671554565,
  "selectivity": 0.08018487691879272,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05104501109414544,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23333333432674408,
  "rowsplit_balanced_acc": 0.2261369481640671,
  "rowsplit_probe_gap": 0.062301588294998045,
  "num_control_classes": 7,
  "control_test_acc": 0.22206591069698334,
  "control_majority": 0.16981511254019294,
  "control_probe_gap": 0.0522507981567904
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_138",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.21221864223480225,
  "onpolicy_linear_balanced_acc": 0.20476522191363275,
  "onpolicy_linear_majority": 0.1670016077170418,
  "onpolicy_linear_gap": 0.045217034517760435,
  "onpolicy_linear_recovery": 0.054282259049547865,
  "onpolicy_linear_selectivity": 0.06370578706264496,
  "onpolicy_mlp_test_acc": 0.27029743790626526,
  "onpolicy_mlp_balanced_acc": 0.2652008683329716,
  "onpolicy_mlp_majority": 0.1670016077170418,
  "onpolicy_mlp_gap": 0.10329583018922345,
  "onpolicy_mlp_recovery": 0.12400483739965641,
  "onpolicy_mlp_selectivity": 0.13464631140232086,
  "random_linear_test_acc": 0.20317524671554565,
  "random_linear_balanced_acc": 0.19465415929022642,
  "random_linear_majority": 0.17162379421221866,
  "random_linear_gap": 0.031551452503327,
  "random_linear_recovery": 0.03808831335675768,
  "random_linear_selectivity": 0.05667203664779663,
  "random_mlp_test_acc": 0.22548231482505798,
  "random_mlp_balanced_acc": 0.21710871088251568,
  "random_mlp_majority": 0.17162379421221866,
  "random_mlp_gap": 0.05385852061283933,
  "random_mlp_recovery": 0.06501698170050667,
  "random_mlp_selectivity": 0.08098874986171722,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9976101497179112,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976124346699862
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.75,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_138",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.15625
  ],
  "train_success": [
    0.140625,
    0.15625
  ],
  "policy_loss": [
    -0.42042532563209534,
    0.10312406718730927
  ],
  "value_loss": [
    0.09347683191299438,
    0.010760103352367878
  ],
  "entropy": [
    1.062030553817749,
    0.0019298943225294352
  ],
  "val_success": [
    0.16379310344827586,
    0.14655172413793102
  ],
  "test_short_success": [
    0.171875,
    0.125
  ],
  "test_long_success": [
    0.140625,
    0.234375
  ],
  "val_success_norm": [
    0.3102899988264141,
    0.27793248922368546
  ],
  "test_short_success_norm": [
    0.32602919551613074,
    0.23711214219854873
  ],
  "test_long_success_norm": [
    0.266751159960171,
    0.44458526660028497
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1339/probe.json <==
{
  "task": "rand_138",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.3075947165489197,
  "probe_test_acc": 0.24819131195545197,
  "balanced_acc": 0.240476435145132,
  "majority_baseline": 0.1812700964630225,
  "control_task_acc": 0.1463022530078888,
  "selectivity": 0.10188905894756317,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06692121549242946,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2607142925262451,
  "rowsplit_balanced_acc": 0.2539266326832802,
  "rowsplit_probe_gap": 0.08392857824053082,
  "num_control_classes": 7,
  "control_test_acc": 0.24959807097911835,
  "control_majority": 0.1812700964630225,
  "control_probe_gap": 0.06832797451609585
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_138",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2461816668510437,
  "onpolicy_linear_balanced_acc": 0.2391463591664432,
  "onpolicy_linear_majority": 0.1770498392282958,
  "onpolicy_linear_gap": 0.06913182762274789,
  "onpolicy_linear_recovery": 0.08400487771692149,
  "onpolicy_linear_selectivity": 0.10188905894756317,
  "onpolicy_mlp_test_acc": 0.27411574125289917,
  "onpolicy_mlp_balanced_acc": 0.26554191941640864,
  "onpolicy_mlp_majority": 0.1770498392282958,
  "onpolicy_mlp_gap": 0.09706590202460336,
  "onpolicy_mlp_recovery": 0.11794870048215537,
  "onpolicy_mlp_selectivity": 0.12761253118515015,
  "random_linear_test_acc": 0.20518489181995392,
  "random_linear_balanced_acc": 0.19895496758905168,
  "random_linear_majority": 0.17162379421221866,
  "random_linear_gap": 0.03356109760773526,
  "random_linear_recovery": 0.040514318703563965,
  "random_linear_selectivity": 0.05365756154060364,
  "random_mlp_test_acc": 0.2262861728668213,
  "random_mlp_balanced_acc": 0.22007593027132052,
  "random_mlp_majority": 0.17162379421221866,
  "random_mlp_gap": 0.054662378654602634,
  "random_mlp_recovery": 0.06598738383922918,
  "random_mlp_selectivity": 0.08802250027656555,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.995746177712891,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976124346699862
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_138",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.1875
  ],
  "train_success": [
    0.171875,
    0.1875
  ],
  "policy_loss": [
    -0.41532301902770996,
    -0.3722200095653534
  ],
  "value_loss": [
    0.10097765922546387,
    0.08239587396383286
  ],
  "entropy": [
    1.0368808507919312,
    0.04662709683179855
  ],
  "val_success": [
    0.10344827586206896,
    0.1810344827586207
  ],
  "test_short_success": [
    0.15625,
    0.140625
  ],
  "test_long_success": [
    0.15625,
    0.1796875
  ],
  "val_success_norm": [
    0.19622705574086358,
    0.34294671692861556
  ],
  "test_short_success_norm": [
    0.29639017773517573,
    0.26675115996704357
  ],
  "test_long_success_norm": [
    0.2963901777335234,
    0.34084870439355186
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1340/probe.json <==
{
  "task": "rand_138",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.30463463068008423,
  "probe_test_acc": 0.24879421293735504,
  "balanced_acc": 0.24035480761851805,
  "majority_baseline": 0.1877009646302251,
  "control_task_acc": 0.14308682084083557,
  "selectivity": 0.10570739209651947,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06109324830712995,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26825398206710815,
  "rowsplit_balanced_acc": 0.26169452153771094,
  "rowsplit_probe_gap": 0.09246033127345735,
  "num_control_classes": 7,
  "control_test_acc": 0.24879421293735504,
  "control_majority": 0.1877009646302251,
  "control_probe_gap": 0.06109324830712995
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_138",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2592443823814392,
  "onpolicy_linear_balanced_acc": 0.24680513850432037,
  "onpolicy_linear_majority": 0.19111736334405144,
  "onpolicy_linear_gap": 0.06812701903738777,
  "onpolicy_linear_recovery": 0.08422361409442027,
  "onpolicy_linear_selectivity": 0.10128618776798248,
  "onpolicy_mlp_test_acc": 0.2881832718849182,
  "onpolicy_mlp_balanced_acc": 0.28068514354802593,
  "onpolicy_mlp_majority": 0.19111736334405144,
  "onpolicy_mlp_gap": 0.09706590854086677,
  "onpolicy_mlp_recovery": 0.11999999028555357,
  "onpolicy_mlp_selectivity": 0.14509645104408264,
  "random_linear_test_acc": 0.2210610955953598,
  "random_linear_balanced_acc": 0.21226705648453797,
  "random_linear_majority": 0.17162379421221866,
  "random_linear_gap": 0.04943730138314115,
  "random_linear_recovery": 0.05967976993753284,
  "random_linear_selectivity": 0.07254824042320251,
  "random_mlp_test_acc": 0.2445739507675171,
  "random_mlp_balanced_acc": 0.23893414296298768,
  "random_mlp_majority": 0.17162379421221866,
  "random_mlp_gap": 0.07295015655529843,
  "random_mlp_recovery": 0.0880640414893656,
  "random_mlp_selectivity": 0.0952572375535965,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9933931852572839,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976124346699862
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_138",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.203125
  ],
  "train_success": [
    0.125,
    0.203125
  ],
  "policy_loss": [
    0.053077876567840576,
    0.27172502875328064
  ],
  "value_loss": [
    0.14629706740379333,
    0.01897537149488926
  ],
  "entropy": [
    1.060302734375,
    0.07713913172483444
  ],
  "val_success": [
    0.1896551724137931,
    0.1206896551724138
  ],
  "test_short_success": [
    0.21875,
    0.140625
  ],
  "test_long_success": [
    0.125,
    0.1953125
  ],
  "val_success_norm": [
    0.3591951704129103,
    0.22855731057347048
  ],
  "test_short_success_norm": [
    0.41494624886111375,
    0.2667511599607142
  ],
  "test_long_success_norm": [
    0.23711214218681867,
    0.3704877221669042
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1341/probe.json <==
{
  "task": "rand_138",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.26488497853279114,
  "probe_test_acc": 0.23131029307842255,
  "balanced_acc": 0.22207313643397306,
  "majority_baseline": 0.16217845659163987,
  "control_task_acc": 0.1440916359424591,
  "selectivity": 0.08721865713596344,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06913183648678267,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23571428656578064,
  "rowsplit_balanced_acc": 0.22630807563031013,
  "rowsplit_probe_gap": 0.07083333418482826,
  "num_control_classes": 7,
  "control_test_acc": 0.23131029307842255,
  "control_majority": 0.16217845659163987,
  "control_probe_gap": 0.06913183648678267
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_138",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23613344132900238,
  "onpolicy_linear_balanced_acc": 0.22556748543492683,
  "onpolicy_linear_majority": 0.17041800643086816,
  "onpolicy_linear_gap": 0.06571543489813422,
  "onpolicy_linear_recovery": 0.07921511726092924,
  "onpolicy_linear_selectivity": 0.10168810188770294,
  "onpolicy_mlp_test_acc": 0.26788586378097534,
  "onpolicy_mlp_balanced_acc": 0.25925568293269036,
  "onpolicy_mlp_majority": 0.17041800643086816,
  "onpolicy_mlp_gap": 0.09746785735010718,
  "onpolicy_mlp_recovery": 0.11749032417009043,
  "onpolicy_mlp_selectivity": 0.1219855397939682,
  "random_linear_test_acc": 0.20819935202598572,
  "random_linear_balanced_acc": 0.20036572381131132,
  "random_linear_majority": 0.17162379421221866,
  "random_linear_gap": 0.03657555781376706,
  "random_linear_recovery": 0.04415331772957421,
  "random_linear_selectivity": 0.06229902803897858,
  "random_mlp_test_acc": 0.23291800916194916,
  "random_mlp_balanced_acc": 0.22670629542314982,
  "random_mlp_majority": 0.17162379421221866,
  "random_mlp_gap": 0.0612942149497305,
  "random_mlp_recovery": 0.07399321047788912,
  "random_mlp_selectivity": 0.09344854950904846,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9948715188999123,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9976124346699862
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_138/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_139",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.234375
  ],
  "train_success": [
    0.171875,
    0.234375
  ],
  "policy_loss": [
    0.13429684937000275,
    -0.14428967237472534
  ],
  "value_loss": [
    0.05839245393872261,
    0.09937509894371033
  ],
  "entropy": [
    0.5994223356246948,
    0.028889905661344528
  ],
  "val_success": [
    0.12931034482758622,
    0.14655172413793102
  ],
  "test_short_success": [
    0.1875,
    0.15625
  ],
  "test_long_success": [
    0.1875,
    0.171875
  ],
  "val_success_norm": [
    0.24217954320132035,
    0.27213770291531414
  ],
  "test_short_success_norm": [
    0.34943549225811366,
    0.29119621409196883
  ],
  "test_long_success_norm": [
    0.3494354567206709,
    0.32031583532728247
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1337/probe.json <==
{
  "task": "rand_139",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2791779339313507,
  "probe_test_acc": 0.23894694447517395,
  "balanced_acc": 0.23630998484849774,
  "majority_baseline": 0.18187299035369775,
  "control_task_acc": 0.1706189662218094,
  "selectivity": 0.06832797825336456,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0570739541214762,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2380952388048172,
  "rowsplit_balanced_acc": 0.23612512146367867,
  "rowsplit_probe_gap": 0.04880952451910292,
  "num_control_classes": 6,
  "control_test_acc": 0.23894694447517395,
  "control_majority": 0.18187299035369775,
  "control_probe_gap": 0.0570739541214762
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_139",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2524115741252899,
  "onpolicy_linear_balanced_acc": 0.24969553371813036,
  "onpolicy_linear_majority": 0.18106913183279744,
  "onpolicy_linear_gap": 0.07134244229249248,
  "onpolicy_linear_recovery": 0.0871165626619491,
  "onpolicy_linear_selectivity": 0.0815916359424591,
  "onpolicy_mlp_test_acc": 0.2950160801410675,
  "onpolicy_mlp_balanced_acc": 0.29253412572619636,
  "onpolicy_mlp_majority": 0.18106913183279744,
  "onpolicy_mlp_gap": 0.11394694830827007,
  "onpolicy_mlp_recovery": 0.1391411079219514,
  "onpolicy_mlp_selectivity": 0.12841640412807465,
  "random_linear_test_acc": 0.23613344132900238,
  "random_linear_balanced_acc": 0.23215756850013916,
  "random_linear_majority": 0.1782556270096463,
  "random_linear_gap": 0.05787781431935607,
  "random_linear_recovery": 0.07043286966327117,
  "random_linear_selectivity": 0.05928456783294678,
  "random_mlp_test_acc": 0.2642684876918793,
  "random_mlp_balanced_acc": 0.26231707924525144,
  "random_mlp_majority": 0.1782556270096463,
  "random_mlp_gap": 0.08601286068223296,
  "random_mlp_recovery": 0.1046710674381979,
  "random_mlp_selectivity": 0.10108520090579987,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9992863454743338,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993031480885013
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_139",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.15625
  ],
  "train_success": [
    0.15625,
    0.15625
  ],
  "policy_loss": [
    -0.2841967046260834,
    -0.08027783036231995
  ],
  "value_loss": [
    0.07004385441541672,
    0.05187855288386345
  ],
  "entropy": [
    0.6861233115196228,
    0.009034033864736557
  ],
  "val_success": [
    0.13793103448275862,
    0.12931034482758622
  ],
  "test_short_success": [
    0.15625,
    0.078125
  ],
  "test_long_success": [
    0.171875,
    0.1953125
  ],
  "val_success_norm": [
    0.25955070580836337,
    0.24138425349889472
  ],
  "test_short_success_norm": [
    0.2911962150768954,
    0.14559810695266864
  ],
  "test_long_success_norm": [
    0.3203158353272818,
    0.3639952674173666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1338/probe.json <==
{
  "task": "rand_139",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2686907947063446,
  "probe_test_acc": 0.25040194392204285,
  "balanced_acc": 0.24693460504913942,
  "majority_baseline": 0.18006430868167203,
  "control_task_acc": 0.1776527315378189,
  "selectivity": 0.07274921238422394,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07033763524037082,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24642856419086456,
  "rowsplit_balanced_acc": 0.24246247945754248,
  "rowsplit_probe_gap": 0.06369046895276934,
  "num_control_classes": 6,
  "control_test_acc": 0.25180867314338684,
  "control_majority": 0.18006430868167203,
  "control_probe_gap": 0.07174436446171481
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_139",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24437299370765686,
  "onpolicy_linear_balanced_acc": 0.24120502928043383,
  "onpolicy_linear_majority": 0.1802652733118971,
  "onpolicy_linear_gap": 0.06410772039575977,
  "onpolicy_linear_recovery": 0.0782054466019369,
  "onpolicy_linear_selectivity": 0.06893086433410645,
  "onpolicy_mlp_test_acc": 0.26567524671554565,
  "onpolicy_mlp_balanced_acc": 0.2617708904863257,
  "onpolicy_mlp_majority": 0.1802652733118971,
  "onpolicy_mlp_gap": 0.08540997340364856,
  "onpolicy_mlp_recovery": 0.10419221075179094,
  "onpolicy_mlp_selectivity": 0.10148714482784271,
  "random_linear_test_acc": 0.22608521580696106,
  "random_linear_balanced_acc": 0.22174822674053477,
  "random_linear_majority": 0.1782556270096463,
  "random_linear_gap": 0.04782958879731475,
  "random_linear_recovery": 0.05820494836278752,
  "random_linear_selectivity": 0.057475894689559937,
  "random_mlp_test_acc": 0.2538183331489563,
  "random_mlp_balanced_acc": 0.251943994172763,
  "random_mlp_majority": 0.1782556270096463,
  "random_mlp_gap": 0.07556270613930999,
  "random_mlp_recovery": 0.0919540292856949,
  "random_mlp_selectivity": 0.09003216028213501,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9992332438245822,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993031480885013
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_139",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.171875
  ],
  "train_success": [
    0.15625,
    0.171875
  ],
  "policy_loss": [
    -0.14312046766281128,
    0.14054028689861298
  ],
  "value_loss": [
    0.11024753004312515,
    0.014985626563429832
  ],
  "entropy": [
    0.6472617387771606,
    0.10712030529975891
  ],
  "val_success": [
    0.19827586206896552,
    0.19827586206896552
  ],
  "test_short_success": [
    0.125,
    0.140625
  ],
  "test_long_success": [
    0.15625,
    0.140625
  ],
  "val_success_norm": [
    0.37162445111469194,
    0.372581273514114
  ],
  "test_short_success_norm": [
    0.2329569724759469,
    0.2620765951783911
  ],
  "test_long_success_norm": [
    0.29119621393389306,
    0.26207659254050447
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1339/probe.json <==
{
  "task": "rand_139",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2660690248012543,
  "probe_test_acc": 0.25040194392204285,
  "balanced_acc": 0.24836848160396985,
  "majority_baseline": 0.1804662379421222,
  "control_task_acc": 0.17182475328445435,
  "selectivity": 0.0785771906375885,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06993570597992066,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23055554926395416,
  "rowsplit_balanced_acc": 0.22915875867507932,
  "rowsplit_probe_gap": 0.06091269212109701,
  "num_control_classes": 6,
  "control_test_acc": 0.2524115741252899,
  "control_majority": 0.1804662379421222,
  "control_probe_gap": 0.07194533618316773
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_139",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24035370349884033,
  "onpolicy_linear_balanced_acc": 0.23880773225977414,
  "onpolicy_linear_majority": 0.1804662379421222,
  "onpolicy_linear_gap": 0.059887465556718145,
  "onpolicy_linear_recovery": 0.07307504379848688,
  "onpolicy_linear_selectivity": 0.07033762335777283,
  "onpolicy_mlp_test_acc": 0.2767283022403717,
  "onpolicy_mlp_balanced_acc": 0.27463669650300426,
  "onpolicy_mlp_majority": 0.1804662379421222,
  "onpolicy_mlp_gap": 0.09626206429824952,
  "onpolicy_mlp_recovery": 0.11745954682395528,
  "onpolicy_mlp_selectivity": 0.10771705210208893,
  "random_linear_test_acc": 0.22367362678050995,
  "random_linear_balanced_acc": 0.22023151943551514,
  "random_linear_majority": 0.1782556270096463,
  "random_linear_gap": 0.04541799977086364,
  "random_linear_recovery": 0.05527022911709891,
  "random_linear_selectivity": 0.052250802516937256,
  "random_mlp_test_acc": 0.25,
  "random_mlp_balanced_acc": 0.24908894028074494,
  "random_mlp_majority": 0.1782556270096463,
  "random_mlp_gap": 0.07174437299035369,
  "random_mlp_recovery": 0.08730741012472486,
  "random_mlp_selectivity": 0.0838022530078888,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994387907411878,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993031480885013
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_139",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.140625
  ],
  "train_success": [
    0.265625,
    0.140625
  ],
  "policy_loss": [
    0.09261985868215561,
    -0.0855957567691803
  ],
  "value_loss": [
    0.09085661917924881,
    0.04242028295993805
  ],
  "entropy": [
    0.6630977392196655,
    0.08656425774097443
  ],
  "val_success": [
    0.15517241379310345,
    0.21551724137931033
  ],
  "test_short_success": [
    0.171875,
    0.125
  ],
  "test_long_success": [
    0.1875,
    0.15625
  ],
  "val_success_norm": [
    0.2890714720425139,
    0.4053570937715576
  ],
  "test_short_success_norm": [
    0.3203158533998264,
    0.2329569889793464
  ],
  "test_long_success_norm": [
    0.34943545672067233,
    0.2911962139338929
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1340/probe.json <==
{
  "task": "rand_139",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2946549355983734,
  "probe_test_acc": 0.26105305552482605,
  "balanced_acc": 0.25906881165727935,
  "majority_baseline": 0.17865755627009647,
  "control_task_acc": 0.17282958328723907,
  "selectivity": 0.08822347223758698,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08239549925472958,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2589285671710968,
  "rowsplit_balanced_acc": 0.2559736059850722,
  "rowsplit_probe_gap": 0.08055555129808092,
  "num_control_classes": 6,
  "control_test_acc": 0.26105305552482605,
  "control_majority": 0.17865755627009647,
  "control_probe_gap": 0.08239549925472958
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_139",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2646704316139221,
  "onpolicy_linear_balanced_acc": 0.26142718523435193,
  "onpolicy_linear_majority": 0.17986334405144694,
  "onpolicy_linear_gap": 0.08480708756247518,
  "onpolicy_linear_recovery": 0.10340604452606629,
  "onpolicy_linear_selectivity": 0.09405146539211273,
  "onpolicy_mlp_test_acc": 0.29240354895591736,
  "onpolicy_mlp_balanced_acc": 0.29013045838842827,
  "onpolicy_mlp_majority": 0.17986334405144694,
  "onpolicy_mlp_gap": 0.11254020490447042,
  "onpolicy_mlp_recovery": 0.13722128390214283,
  "onpolicy_mlp_selectivity": 0.1258038729429245,
  "random_linear_test_acc": 0.22166398167610168,
  "random_linear_balanced_acc": 0.21771820454917648,
  "random_linear_majority": 0.1782556270096463,
  "random_linear_gap": 0.04340835466645537,
  "random_linear_recovery": 0.05282464485700218,
  "random_linear_selectivity": 0.06008842587471008,
  "random_mlp_test_acc": 0.27230706810951233,
  "random_mlp_balanced_acc": 0.2701485779331401,
  "random_mlp_majority": 0.1782556270096463,
  "random_mlp_gap": 0.09405144109986602,
  "random_mlp_recovery": 0.1144534044785848,
  "random_mlp_selectivity": 0.10490353405475616,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991810193949652,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993031480885013
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_139",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.21875
  ],
  "train_success": [
    0.1875,
    0.21875
  ],
  "policy_loss": [
    0.16302014887332916,
    0.38507771492004395
  ],
  "value_loss": [
    0.15850967168807983,
    0.010000876151025295
  ],
  "entropy": [
    0.6751075387001038,
    0.018995681777596474
  ],
  "val_success": [
    0.16379310344827586,
    0.10344827586206896
  ],
  "test_short_success": [
    0.203125,
    0.140625
  ],
  "test_long_success": [
    0.21875,
    0.2109375
  ],
  "val_success_norm": [
    0.3045156631134574,
    0.1921715401290775
  ],
  "test_short_success_norm": [
    0.37855507693775936,
    0.26207659576948367
  ],
  "test_long_success_norm": [
    0.4076746995074512,
    0.39311488881075524
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1341/probe.json <==
{
  "task": "rand_139",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2727503478527069,
  "probe_test_acc": 0.23874598741531372,
  "balanced_acc": 0.23722467190578592,
  "majority_baseline": 0.18006430868167203,
  "control_task_acc": 0.1708199381828308,
  "selectivity": 0.06792604923248291,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05868167873364169,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23353174328804016,
  "rowsplit_balanced_acc": 0.2319211251349436,
  "rowsplit_probe_gap": 0.05932539408169096,
  "num_control_classes": 6,
  "control_test_acc": 0.23874598741531372,
  "control_majority": 0.18006430868167203,
  "control_probe_gap": 0.05868167873364169
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_139",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.234726682305336,
  "onpolicy_linear_balanced_acc": 0.2326430668898353,
  "onpolicy_linear_majority": 0.17946141479099678,
  "onpolicy_linear_gap": 0.05526526751433922,
  "onpolicy_linear_recovery": 0.06735242986807542,
  "onpolicy_linear_selectivity": 0.06672024726867676,
  "onpolicy_mlp_test_acc": 0.27009645104408264,
  "onpolicy_mlp_balanced_acc": 0.2683856943081004,
  "onpolicy_mlp_majority": 0.17946141479099678,
  "onpolicy_mlp_gap": 0.09063503625308586,
  "onpolicy_mlp_recovery": 0.1104579819729011,
  "onpolicy_mlp_selectivity": 0.09606108069419861,
  "random_linear_test_acc": 0.21081189811229706,
  "random_linear_balanced_acc": 0.2075523314998081,
  "random_linear_majority": 0.1782556270096463,
  "random_linear_gap": 0.03255627110265075,
  "random_linear_recovery": 0.03961848985247985,
  "random_linear_selectivity": 0.04622186720371246,
  "random_mlp_test_acc": 0.25401929020881653,
  "random_mlp_balanced_acc": 0.24963397468085255,
  "random_mlp_majority": 0.1782556270096463,
  "random_mlp_gap": 0.07576366319917022,
  "random_mlp_recovery": 0.09219857864491832,
  "random_mlp_selectivity": 0.08219453692436218,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9994675279379248,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9993031480885013
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_139/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_140",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.421875
  ],
  "train_success": [
    0.46875,
    0.421875
  ],
  "policy_loss": [
    0.14807210862636566,
    -0.2639584541320801
  ],
  "value_loss": [
    0.11848539859056473,
    0.0940794050693512
  ],
  "entropy": [
    0.5994943976402283,
    0.1346844881772995
  ],
  "val_success": [
    0.47413793103448276,
    0.5172413793103449
  ],
  "test_short_success": [
    0.515625,
    0.5625
  ],
  "test_long_success": [
    0.5234375,
    0.4609375
  ],
  "val_success_norm": [
    0.632183908045977,
    0.6896551724137931
  ],
  "test_short_success_norm": [
    0.6875,
    0.75
  ],
  "test_long_success_norm": [
    0.6979166666666666,
    0.6145833333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1337/probe.json <==
{
  "task": "rand_140",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3404093384742737,
  "probe_test_acc": 0.29682475328445435,
  "balanced_acc": 0.2906541893739531,
  "majority_baseline": 0.18368167202572347,
  "control_task_acc": 0.16941317915916443,
  "selectivity": 0.12741157412528992,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11314308125873088,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.30813491344451904,
  "rowsplit_balanced_acc": 0.29916477995975754,
  "rowsplit_probe_gap": 0.11448411979372539,
  "num_control_classes": 6,
  "control_test_acc": 0.29682475328445435,
  "control_majority": 0.18368167202572347,
  "control_probe_gap": 0.11314308125873088
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_140",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.30827975273132324,
  "onpolicy_linear_balanced_acc": 0.30172746515478643,
  "onpolicy_linear_majority": 0.1895096463022508,
  "onpolicy_linear_gap": 0.11877010642907243,
  "onpolicy_linear_recovery": 0.14654104874561477,
  "onpolicy_linear_selectivity": 0.14308682084083557,
  "onpolicy_mlp_test_acc": 0.3482716977596283,
  "onpolicy_mlp_balanced_acc": 0.34351662970446717,
  "onpolicy_mlp_majority": 0.1895096463022508,
  "onpolicy_mlp_gap": 0.15876205145737748,
  "onpolicy_mlp_recovery": 0.19588394943017862,
  "onpolicy_mlp_selectivity": 0.17624597251415253,
  "random_linear_test_acc": 0.25200966000556946,
  "random_linear_balanced_acc": 0.24885528753235842,
  "random_linear_majority": 0.1935289389067524,
  "random_linear_gap": 0.05848072109881705,
  "random_linear_recovery": 0.07251434542429944,
  "random_linear_selectivity": 0.08219455182552338,
  "random_mlp_test_acc": 0.28235530853271484,
  "random_mlp_balanced_acc": 0.27996645282420357,
  "random_mlp_majority": 0.1935289389067524,
  "random_mlp_gap": 0.08882636962596244,
  "random_mlp_recovery": 0.11014204217762,
  "random_mlp_selectivity": 0.11615756154060364,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9973530057696992,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988007295002894
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 1.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.75,
  "17": 0.25,
  "18": 0.0,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_140",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.578125,
    0.640625
  ],
  "train_success": [
    0.578125,
    0.640625
  ],
  "policy_loss": [
    -0.32909679412841797,
    -0.20052742958068848
  ],
  "value_loss": [
    0.21577712893486023,
    0.08399339765310287
  ],
  "entropy": [
    0.6861918568611145,
    0.18129205703735352
  ],
  "val_success": [
    0.46551724137931033,
    0.49137931034482757
  ],
  "test_short_success": [
    0.515625,
    0.5625
  ],
  "test_long_success": [
    0.5,
    0.484375
  ],
  "val_success_norm": [
    0.6206896551724138,
    0.6551724137931033
  ],
  "test_short_success_norm": [
    0.6875,
    0.75
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.6458333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1338/probe.json <==
{
  "task": "rand_140",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3111468255519867,
  "probe_test_acc": 0.2881832718849182,
  "balanced_acc": 0.28376841359150556,
  "majority_baseline": 0.18689710610932475,
  "control_task_acc": 0.17162379622459412,
  "selectivity": 0.1165594756603241,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10128616577559346,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27638888359069824,
  "rowsplit_balanced_acc": 0.2708665214837609,
  "rowsplit_probe_gap": 0.08392856613038077,
  "num_control_classes": 6,
  "control_test_acc": 0.28677651286125183,
  "control_majority": 0.18689710610932475,
  "control_probe_gap": 0.09987940675192708
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_140",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2743167281150818,
  "onpolicy_linear_balanced_acc": 0.2704244441539003,
  "onpolicy_linear_majority": 0.18790192926045016,
  "onpolicy_linear_gap": 0.08641479885463163,
  "onpolicy_linear_recovery": 0.10640931430355036,
  "onpolicy_linear_selectivity": 0.11394695937633514,
  "onpolicy_mlp_test_acc": 0.3034566044807434,
  "onpolicy_mlp_balanced_acc": 0.29938983780124573,
  "onpolicy_mlp_majority": 0.18790192926045016,
  "onpolicy_mlp_gap": 0.11555467522029325,
  "onpolicy_mlp_recovery": 0.1422915278139518,
  "onpolicy_mlp_selectivity": 0.13766078650951385,
  "random_linear_test_acc": 0.24959807097911835,
  "random_linear_balanced_acc": 0.24573673065432197,
  "random_linear_majority": 0.1935289389067524,
  "random_linear_gap": 0.05606913207236594,
  "random_linear_recovery": 0.06952404714480262,
  "random_linear_selectivity": 0.07918006181716919,
  "random_mlp_test_acc": 0.28094854950904846,
  "random_mlp_balanced_acc": 0.27842819685023246,
  "random_mlp_majority": 0.1935289389067524,
  "random_mlp_gap": 0.08741961060229606,
  "random_mlp_recovery": 0.10839770305432972,
  "random_mlp_selectivity": 0.11314308643341064,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9984133549003319,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988007295002894
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 1.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_140",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.609375
  ],
  "train_success": [
    0.546875,
    0.609375
  ],
  "policy_loss": [
    -0.1271766722202301,
    -0.029026225209236145
  ],
  "value_loss": [
    0.16646939516067505,
    0.04640522226691246
  ],
  "entropy": [
    0.6463600397109985,
    0.1748732328414917
  ],
  "val_success": [
    0.5431034482758621,
    0.5344827586206896
  ],
  "test_short_success": [
    0.4375,
    0.5
  ],
  "test_long_success": [
    0.5234375,
    0.4765625
  ],
  "val_success_norm": [
    0.7241379310344827,
    0.7126436781609196
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.6979166666666667,
    0.6354166666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1339/probe.json <==
{
  "task": "rand_140",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.33102163672447205,
  "probe_test_acc": 0.29602089524269104,
  "balanced_acc": 0.28976547971165406,
  "majority_baseline": 0.19734726688102894,
  "control_task_acc": 0.17202572524547577,
  "selectivity": 0.12399516999721527,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.0986736283616621,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.306547611951828,
  "rowsplit_balanced_acc": 0.30018528222874835,
  "rowsplit_probe_gap": 0.11448411988833593,
  "num_control_classes": 6,
  "control_test_acc": 0.2966237962245941,
  "control_majority": 0.19734726688102894,
  "control_probe_gap": 0.09927652934356518
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_140",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.30385851860046387,
  "onpolicy_linear_balanced_acc": 0.29721546100764507,
  "onpolicy_linear_majority": 0.19091639871382637,
  "onpolicy_linear_gap": 0.1129421198866375,
  "onpolicy_linear_recovery": 0.1395926449468227,
  "onpolicy_linear_selectivity": 0.1440916359424591,
  "onpolicy_mlp_test_acc": 0.33641478419303894,
  "onpolicy_mlp_balanced_acc": 0.33121526302364424,
  "onpolicy_mlp_majority": 0.19091639871382637,
  "onpolicy_mlp_gap": 0.14549838547921257,
  "onpolicy_mlp_recovery": 0.17983108945468498,
  "onpolicy_mlp_selectivity": 0.17041799426078796,
  "random_linear_test_acc": 0.24256430566310883,
  "random_linear_balanced_acc": 0.2386608517807108,
  "random_linear_majority": 0.1935289389067524,
  "random_linear_gap": 0.04903536675635642,
  "random_linear_recovery": 0.06080238848233978,
  "random_linear_selectivity": 0.06832797825336456,
  "random_mlp_test_acc": 0.2825562655925751,
  "random_mlp_balanced_acc": 0.27896683966338753,
  "random_mlp_majority": 0.1935289389067524,
  "random_mlp_gap": 0.08902732668582267,
  "random_mlp_recovery": 0.11039122292266473,
  "random_mlp_selectivity": 0.11796623468399048,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9977777459086346,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988007295002894
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 1.0,
  "20": 1.0,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_140",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.578125
  ],
  "train_success": [
    0.5,
    0.578125
  ],
  "policy_loss": [
    0.06953150779008865,
    0.11325369030237198
  ],
  "value_loss": [
    0.11620268225669861,
    0.07707826048135757
  ],
  "entropy": [
    0.6633971929550171,
    0.09279079735279083
  ],
  "val_success": [
    0.5517241379310345,
    0.5258620689655172
  ],
  "test_short_success": [
    0.484375,
    0.421875
  ],
  "test_long_success": [
    0.5,
    0.4375
  ],
  "val_success_norm": [
    0.735632183908046,
    0.7011494252873561
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.5625
  ],
  "test_long_success_norm": [
    0.6666666666666666,
    0.5833333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1340/probe.json <==
{
  "task": "rand_140",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3448071777820587,
  "probe_test_acc": 0.3133038580417633,
  "balanced_acc": 0.30745132549126464,
  "majority_baseline": 0.1754421221864952,
  "control_task_acc": 0.1676045060157776,
  "selectivity": 0.14569935202598572,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.13786173585526812,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3152777850627899,
  "rowsplit_balanced_acc": 0.30867827894399613,
  "rowsplit_probe_gap": 0.12599207077707564,
  "num_control_classes": 6,
  "control_test_acc": 0.3133038580417633,
  "control_majority": 0.1754421221864952,
  "control_probe_gap": 0.13786173585526812
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_140",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.32053858041763306,
  "onpolicy_linear_balanced_acc": 0.31384692233490113,
  "onpolicy_linear_majority": 0.19614147909967847,
  "onpolicy_linear_gap": 0.12439710131795459,
  "onpolicy_linear_recovery": 0.15474999403953552,
  "onpolicy_linear_selectivity": 0.15072347223758698,
  "onpolicy_mlp_test_acc": 0.3392283022403717,
  "onpolicy_mlp_balanced_acc": 0.33494888041446713,
  "onpolicy_mlp_majority": 0.19614147909967847,
  "onpolicy_mlp_gap": 0.14308682314069324,
  "onpolicy_mlp_recovery": 0.1780000079870224,
  "onpolicy_mlp_selectivity": 0.1792604625225067,
  "random_linear_test_acc": 0.24658359587192535,
  "random_linear_balanced_acc": 0.2420134630707043,
  "random_linear_majority": 0.1935289389067524,
  "random_linear_gap": 0.05305465696517295,
  "random_linear_recovery": 0.06578618815317731,
  "random_linear_selectivity": 0.0815916359424591,
  "random_mlp_test_acc": 0.2759244441986084,
  "random_mlp_balanced_acc": 0.2731904850214439,
  "random_mlp_majority": 0.1935289389067524,
  "random_mlp_gap": 0.08239550529185599,
  "random_mlp_recovery": 0.10216796270427994,
  "random_mlp_selectivity": 0.11475081741809845,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9975621516176973,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988007295002894
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_140",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.5625
  ],
  "train_success": [
    0.46875,
    0.5625
  ],
  "policy_loss": [
    0.08559899777173996,
    0.3299824595451355
  ],
  "value_loss": [
    0.3029734194278717,
    0.04896417260169983
  ],
  "entropy": [
    0.6752035617828369,
    0.379942387342453
  ],
  "val_success": [
    0.5086206896551724,
    0.49137931034482757
  ],
  "test_short_success": [
    0.53125,
    0.578125
  ],
  "test_long_success": [
    0.5546875,
    0.484375
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.6551724137931034
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.7708333333333333
  ],
  "test_long_success_norm": [
    0.7395833333333333,
    0.6458333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1341/probe.json <==
{
  "task": "rand_140",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.28856563568115234,
  "probe_test_acc": 0.25341638922691345,
  "balanced_acc": 0.24736423900535198,
  "majority_baseline": 0.19553858520900322,
  "control_task_acc": 0.16720257699489594,
  "selectivity": 0.08621381223201752,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.057877804017910234,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2460317462682724,
  "rowsplit_balanced_acc": 0.23878024976441106,
  "rowsplit_probe_gap": 0.05000000023652637,
  "num_control_classes": 6,
  "control_test_acc": 0.25341638922691345,
  "control_majority": 0.19553858520900322,
  "control_probe_gap": 0.057877804017910234
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_140",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2566318213939667,
  "onpolicy_linear_balanced_acc": 0.2500716868732796,
  "onpolicy_linear_majority": 0.18709807073954984,
  "onpolicy_linear_gap": 0.06953375065441683,
  "onpolicy_linear_recovery": 0.0855376868371763,
  "onpolicy_linear_selectivity": 0.08701767027378082,
  "onpolicy_mlp_test_acc": 0.3040594756603241,
  "onpolicy_mlp_balanced_acc": 0.2995027154105609,
  "onpolicy_mlp_majority": 0.18709807073954984,
  "onpolicy_mlp_gap": 0.11696140492077425,
  "onpolicy_mlp_recovery": 0.1438813228394988,
  "onpolicy_mlp_selectivity": 0.13987137377262115,
  "random_linear_test_acc": 0.22729100286960602,
  "random_linear_balanced_acc": 0.22257779651428297,
  "random_linear_majority": 0.1935289389067524,
  "random_linear_gap": 0.03376206396285361,
  "random_linear_recovery": 0.04186394973315713,
  "random_linear_selectivity": 0.06430868804454803,
  "random_mlp_test_acc": 0.27190515398979187,
  "random_mlp_balanced_acc": 0.2688896624815355,
  "random_mlp_majority": 0.1935289389067524,
  "random_mlp_gap": 0.07837621508303946,
  "random_mlp_recovery": 0.0971841630334424,
  "random_mlp_selectivity": 0.10269293189048767,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9981798158386925,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988007295002894
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_140/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_141",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.125
  ],
  "train_success": [
    0.171875,
    0.125
  ],
  "policy_loss": [
    0.22946514189243317,
    0.29129520058631897
  ],
  "value_loss": [
    0.04013374075293541,
    0.0164590273052454
  ],
  "entropy": [
    0.5986891388893127,
    0.02808467298746109
  ],
  "val_success": [
    0.1206896551724138,
    0.12931034482758622
  ],
  "test_short_success": [
    0.1875,
    0.15625
  ],
  "test_long_success": [
    0.1796875,
    0.140625
  ],
  "val_success_norm": [
    0.2490428211501273,
    0.2618545115021877
  ],
  "test_short_success_norm": [
    0.36717475953204015,
    0.3059789605541514
  ],
  "test_long_success_norm": [
    0.35187579484815773,
    0.27538105683768865
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1337/probe.json <==
{
  "task": "rand_141",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2728349268436432,
  "probe_test_acc": 0.22387459874153137,
  "balanced_acc": 0.2163573023869201,
  "majority_baseline": 0.17504019292604503,
  "control_task_acc": 0.1493167132139206,
  "selectivity": 0.07455788552761078,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04883440581548634,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23194444179534912,
  "rowsplit_balanced_acc": 0.22491941400786142,
  "rowsplit_probe_gap": 0.06547618782709516,
  "num_control_classes": 7,
  "control_test_acc": 0.22387459874153137,
  "control_majority": 0.17504019292604503,
  "control_probe_gap": 0.04883440581548634
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_141",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.22427652776241302,
  "onpolicy_linear_balanced_acc": 0.21769801477373227,
  "onpolicy_linear_majority": 0.1752411575562701,
  "onpolicy_linear_gap": 0.04903537020614293,
  "onpolicy_linear_recovery": 0.05945419155598617,
  "onpolicy_linear_selectivity": 0.0807877779006958,
  "onpolicy_mlp_test_acc": 0.27411574125289917,
  "onpolicy_mlp_balanced_acc": 0.2652468657419793,
  "onpolicy_mlp_majority": 0.1752411575562701,
  "onpolicy_mlp_gap": 0.09887458369662908,
  "onpolicy_mlp_recovery": 0.11988302350741381,
  "onpolicy_mlp_selectivity": 0.13243567943572998,
  "random_linear_test_acc": 0.20980706810951233,
  "random_linear_balanced_acc": 0.20826861973458385,
  "random_linear_majority": 0.1567524115755627,
  "random_linear_gap": 0.05305465653394964,
  "random_linear_recovery": 0.06291705693825868,
  "random_linear_selectivity": 0.060691311955451965,
  "random_mlp_test_acc": 0.24256430566310883,
  "random_mlp_balanced_acc": 0.2412504092300686,
  "random_mlp_majority": 0.1567524115755627,
  "random_mlp_gap": 0.08581189408754614,
  "random_mlp_recovery": 0.10176358078637503,
  "random_mlp_selectivity": 0.08862540125846863,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9970872728211826,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985958719532759
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_141",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.09375
  ],
  "train_success": [
    0.203125,
    0.09375
  ],
  "policy_loss": [
    -0.03405315428972244,
    0.10390552878379822
  ],
  "value_loss": [
    0.044632114470005035,
    0.017358282580971718
  ],
  "entropy": [
    0.6861624717712402,
    0.016561822965741158
  ],
  "val_success": [
    0.1206896551724138,
    0.16379310344827586
  ],
  "test_short_success": [
    0.078125,
    0.203125
  ],
  "test_long_success": [
    0.0859375,
    0.15625
  ],
  "val_success_norm": [
    0.24938098617190654,
    0.32956705822383237
  ],
  "test_short_success_norm": [
    0.1529894735701093,
    0.3977726381394402
  ],
  "test_long_success_norm": [
    0.1682884236230317,
    0.3059789520418779
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1338/probe.json <==
{
  "task": "rand_141",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2576962113380432,
  "probe_test_acc": 0.23512861132621765,
  "balanced_acc": 0.23136273181677405,
  "majority_baseline": 0.1597668810289389,
  "control_task_acc": 0.1386656016111374,
  "selectivity": 0.09646300971508026,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07536173029727875,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23769840598106384,
  "rowsplit_balanced_acc": 0.23665844811474918,
  "rowsplit_probe_gap": 0.06607142185407971,
  "num_control_classes": 7,
  "control_test_acc": 0.23713825643062592,
  "control_majority": 0.1597668810289389,
  "control_probe_gap": 0.07737137540168701
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_141",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2339228242635727,
  "onpolicy_linear_balanced_acc": 0.22951112099685367,
  "onpolicy_linear_majority": 0.15956591639871381,
  "onpolicy_linear_gap": 0.07435690786485888,
  "onpolicy_linear_recovery": 0.08847440782772303,
  "onpolicy_linear_selectivity": 0.09023311734199524,
  "onpolicy_mlp_test_acc": 0.27713021636009216,
  "onpolicy_mlp_balanced_acc": 0.27232922681969784,
  "onpolicy_mlp_majority": 0.15956591639871381,
  "onpolicy_mlp_gap": 0.11756429996137835,
  "onpolicy_mlp_recovery": 0.1398852120056955,
  "onpolicy_mlp_selectivity": 0.1356511116027832,
  "random_linear_test_acc": 0.23151125013828278,
  "random_linear_balanced_acc": 0.22957100564438965,
  "random_linear_majority": 0.1567524115755627,
  "random_linear_gap": 0.07475883856272009,
  "random_linear_recovery": 0.08865585812395023,
  "random_linear_selectivity": 0.09244371950626373,
  "random_mlp_test_acc": 0.2676848769187927,
  "random_mlp_balanced_acc": 0.2652430935986937,
  "random_mlp_majority": 0.1567524115755627,
  "random_mlp_gap": 0.11093246534323004,
  "random_mlp_recovery": 0.13155384831933095,
  "random_mlp_selectivity": 0.12138262391090393,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9974956937118832,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985958719532759
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_141",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.109375
  ],
  "train_success": [
    0.109375,
    0.109375
  ],
  "policy_loss": [
    -0.25985148549079895,
    -0.537584662437439
  ],
  "value_loss": [
    0.07102800905704498,
    0.0420861579477787
  ],
  "entropy": [
    0.6480536460876465,
    0.007350963540375233
  ],
  "val_success": [
    0.11206896551724138,
    0.1724137931034483
  ],
  "test_short_success": [
    0.140625,
    0.140625
  ],
  "test_long_success": [
    0.1640625,
    0.109375
  ],
  "val_success_norm": [
    0.22634005189414294,
    0.351586723154012
  ],
  "test_short_success_norm": [
    0.27538106446046196,
    0.2753810804455141
  ],
  "test_long_success_norm": [
    0.3212778996439699,
    0.2141852664293129
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1339/probe.json <==
{
  "task": "rand_141",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.25566643476486206,
  "probe_test_acc": 0.22990353405475616,
  "balanced_acc": 0.2267315600445045,
  "majority_baseline": 0.15916398713826366,
  "control_task_acc": 0.14228296279907227,
  "selectivity": 0.0876205712556839,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07073954691649251,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23531745374202728,
  "rowsplit_balanced_acc": 0.2324075606105449,
  "rowsplit_probe_gap": 0.06309523151980506,
  "num_control_classes": 7,
  "control_test_acc": 0.2270900309085846,
  "control_majority": 0.15916398713826366,
  "control_probe_gap": 0.06792604377032094
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_141",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2278938889503479,
  "onpolicy_linear_balanced_acc": 0.224671603173945,
  "onpolicy_linear_majority": 0.15936495176848875,
  "onpolicy_linear_gap": 0.06852893718185915,
  "onpolicy_linear_recovery": 0.0815204378237942,
  "onpolicy_linear_selectivity": 0.08319935202598572,
  "onpolicy_mlp_test_acc": 0.2773312032222748,
  "onpolicy_mlp_balanced_acc": 0.2734490972377791,
  "onpolicy_mlp_majority": 0.15936495176848875,
  "onpolicy_mlp_gap": 0.11796625145378603,
  "onpolicy_mlp_recovery": 0.14032992283864196,
  "onpolicy_mlp_selectivity": 0.1342443823814392,
  "random_linear_test_acc": 0.2264871448278427,
  "random_linear_balanced_acc": 0.2247454631900915,
  "random_linear_majority": 0.1567524115755627,
  "random_linear_gap": 0.06973473325228002,
  "random_linear_recovery": 0.08269781522005372,
  "random_linear_selectivity": 0.0769694596529007,
  "random_mlp_test_acc": 0.24718649685382843,
  "random_mlp_balanced_acc": 0.24279815570626065,
  "random_mlp_majority": 0.1567524115755627,
  "random_mlp_gap": 0.09043408527826574,
  "random_mlp_recovery": 0.1072449972222713,
  "random_mlp_selectivity": 0.10430064797401428,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9974179886991896,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985958719532759
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_141",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.125
  ],
  "train_success": [
    0.203125,
    0.125
  ],
  "policy_loss": [
    0.16646264493465424,
    -0.05306604132056236
  ],
  "value_loss": [
    0.06622642278671265,
    0.02849743328988552
  ],
  "entropy": [
    0.6634372472763062,
    0.018329285085201263
  ],
  "val_success": [
    0.1206896551724138,
    0.12931034482758622
  ],
  "test_short_success": [
    0.1875,
    0.15625
  ],
  "test_long_success": [
    0.171875,
    0.1953125
  ],
  "val_success_norm": [
    0.2447641673901802,
    0.26211521534321275
  ],
  "test_short_success_norm": [
    0.3671747505514481,
    0.30597895078128945
  ],
  "test_long_success_norm": [
    0.3365768472460644,
    0.38247369005234466
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1340/probe.json <==
{
  "task": "rand_141",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2700439691543579,
  "probe_test_acc": 0.22930064797401428,
  "balanced_acc": 0.22094808699889887,
  "majority_baseline": 0.16318327974276528,
  "control_task_acc": 0.1463022530078888,
  "selectivity": 0.08299839496612549,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.066117368231249,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23253968358039856,
  "rowsplit_balanced_acc": 0.22321748892719723,
  "rowsplit_probe_gap": 0.06845238199309697,
  "num_control_classes": 7,
  "control_test_acc": 0.22930064797401428,
  "control_majority": 0.16318327974276528,
  "control_probe_gap": 0.066117368231249
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_141",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2385450154542923,
  "onpolicy_linear_balanced_acc": 0.22916501739652806,
  "onpolicy_linear_majority": 0.16680064308681672,
  "onpolicy_linear_gap": 0.07174437236747558,
  "onpolicy_linear_recovery": 0.08610709042464025,
  "onpolicy_linear_selectivity": 0.09706591069698334,
  "onpolicy_mlp_test_acc": 0.26406753063201904,
  "onpolicy_mlp_balanced_acc": 0.25469806546200574,
  "onpolicy_mlp_majority": 0.16680064308681672,
  "onpolicy_mlp_gap": 0.09726688754520232,
  "onpolicy_mlp_recovery": 0.11673903338758485,
  "onpolicy_mlp_selectivity": 0.11796624958515167,
  "random_linear_test_acc": 0.2079983949661255,
  "random_linear_balanced_acc": 0.20536015807325145,
  "random_linear_majority": 0.1567524115755627,
  "random_linear_gap": 0.0512459833905628,
  "random_linear_recovery": 0.060772167147626434,
  "random_linear_selectivity": 0.07596462965011597,
  "random_mlp_test_acc": 0.25643086433410645,
  "random_mlp_balanced_acc": 0.25364927349817623,
  "random_mlp_majority": 0.1567524115755627,
  "random_mlp_gap": 0.09967845275854376,
  "random_mlp_recovery": 0.11820781242290604,
  "random_mlp_selectivity": 0.11213825643062592,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9980910844454567,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985958719532759
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_141",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.15625
  ],
  "train_success": [
    0.15625,
    0.15625
  ],
  "policy_loss": [
    0.30650681257247925,
    0.08251271396875381
  ],
  "value_loss": [
    0.10836503654718399,
    0.019125036895275116
  ],
  "entropy": [
    0.6750589609146118,
    0.08252466470003128
  ],
  "val_success": [
    0.13793103448275862,
    0.1896551724137931
  ],
  "test_short_success": [
    0.109375,
    0.09375
  ],
  "test_long_success": [
    0.1484375,
    0.1875
  ],
  "val_success_norm": [
    0.2796754164566659,
    0.38448581187644615
  ],
  "test_short_success_norm": [
    0.21418527302519855,
    0.18358737113195422
  ],
  "test_long_success_norm": [
    0.290680004439782,
    0.3671747424502514
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1341/probe.json <==
{
  "task": "rand_141",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.28949594497680664,
  "probe_test_acc": 0.25361737608909607,
  "balanced_acc": 0.24649799370762165,
  "majority_baseline": 0.16981511254019294,
  "control_task_acc": 0.14670418202877045,
  "selectivity": 0.10691319406032562,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08380226354890313,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.261904776096344,
  "rowsplit_balanced_acc": 0.25493921768824734,
  "rowsplit_probe_gap": 0.09126985546142335,
  "num_control_classes": 7,
  "control_test_acc": 0.25361737608909607,
  "control_majority": 0.16981511254019294,
  "control_probe_gap": 0.08380226354890313
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_141",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2584405243396759,
  "onpolicy_linear_balanced_acc": 0.2505709837861973,
  "onpolicy_linear_majority": 0.16881028938906753,
  "onpolicy_linear_gap": 0.08963023495060837,
  "onpolicy_linear_recovery": 0.1078336675808093,
  "onpolicy_linear_selectivity": 0.11153538525104523,
  "onpolicy_mlp_test_acc": 0.2926045060157776,
  "onpolicy_mlp_balanced_acc": 0.28618438943466956,
  "onpolicy_mlp_majority": 0.16881028938906753,
  "onpolicy_mlp_gap": 0.12379421662671006,
  "onpolicy_mlp_recovery": 0.14893617551608057,
  "onpolicy_mlp_selectivity": 0.14228296279907227,
  "random_linear_test_acc": 0.2248794138431549,
  "random_linear_balanced_acc": 0.22220475587191438,
  "random_linear_majority": 0.1567524115755627,
  "random_linear_gap": 0.06812700226759222,
  "random_linear_recovery": 0.0807912209922638,
  "random_linear_selectivity": 0.08038584887981415,
  "random_mlp_test_acc": 0.256028950214386,
  "random_mlp_balanced_acc": 0.2545960093565219,
  "random_mlp_majority": 0.1567524115755627,
  "random_mlp_gap": 0.0992765386388233,
  "random_mlp_recovery": 0.11773118595490581,
  "random_mlp_selectivity": 0.11575563251972198,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9973889447159641,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985958719532759
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_141/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.75,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_142",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.0
  ],
  "train_success": [
    0.15625,
    0.0
  ],
  "policy_loss": [
    -0.21871007978916168,
    -0.07462113350629807
  ],
  "value_loss": [
    0.09049542248249054,
    0.008834974840283394
  ],
  "entropy": [
    0.5988879799842834,
    0.020378174260258675
  ],
  "val_success": [
    0.16379310344827586,
    0.11206896551724138
  ],
  "test_short_success": [
    0.109375,
    0.171875
  ],
  "test_long_success": [
    0.078125,
    0.109375
  ],
  "val_success_norm": [
    0.3306273875156459,
    0.2267166005500479
  ],
  "test_short_success_norm": [
    0.21113683912014364,
    0.3318004427002959
  ],
  "test_long_success_norm": [
    0.150812045271766,
    0.2111368654780182
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1337/probe.json <==
{
  "task": "rand_142",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.28814277052879333,
  "probe_test_acc": 0.2339228242635727,
  "balanced_acc": 0.2320471338000483,
  "majority_baseline": 0.15032154340836013,
  "control_task_acc": 0.13605305552482605,
  "selectivity": 0.09786976873874664,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08360128085521257,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24325396120548248,
  "rowsplit_balanced_acc": 0.24164424914637603,
  "rowsplit_probe_gap": 0.092261897713419,
  "num_control_classes": 7,
  "control_test_acc": 0.2339228242635727,
  "control_majority": 0.15032154340836013,
  "control_probe_gap": 0.08360128085521257
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_142",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23532958328723907,
  "onpolicy_linear_balanced_acc": 0.23325603760864164,
  "onpolicy_linear_majority": 0.15092443729903537,
  "onpolicy_linear_gap": 0.0844051459882037,
  "onpolicy_linear_recovery": 0.09940828554729032,
  "onpolicy_linear_selectivity": 0.09927652776241302,
  "onpolicy_mlp_test_acc": 0.28838425874710083,
  "onpolicy_mlp_balanced_acc": 0.2865851520761576,
  "onpolicy_mlp_majority": 0.15092443729903537,
  "onpolicy_mlp_gap": 0.13745982144806546,
  "onpolicy_mlp_recovery": 0.16189350805339023,
  "onpolicy_mlp_selectivity": 0.15052251517772675,
  "random_linear_test_acc": 0.2286977469921112,
  "random_linear_balanced_acc": 0.22205757358093006,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.06852893670272214,
  "random_linear_recovery": 0.08159846590876893,
  "random_linear_selectivity": 0.08822347223758698,
  "random_mlp_test_acc": 0.2566318213939667,
  "random_mlp_balanced_acc": 0.2508304910371062,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.09646301110457761,
  "random_mlp_recovery": 0.11486000077922426,
  "random_mlp_selectivity": 0.11294211447238922,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986634415734424,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974911345282876
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_142",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.125
  ],
  "train_success": [
    0.125,
    0.125
  ],
  "policy_loss": [
    -0.15949590504169464,
    -0.5320667624473572
  ],
  "value_loss": [
    0.023442773148417473,
    0.08597493916749954
  ],
  "entropy": [
    0.6862877607345581,
    0.019317662343382835
  ],
  "val_success": [
    0.14655172413793102,
    0.1810344827586207
  ],
  "test_short_success": [
    0.078125,
    0.125
  ],
  "test_long_success": [
    0.171875,
    0.1328125
  ],
  "val_success_norm": [
    0.29121155572163093,
    0.3785183679234184
  ],
  "test_short_success_norm": [
    0.15081236239632484,
    0.241321937077852
  ],
  "test_long_success_norm": [
    0.3317865033321694,
    0.25638047257143576
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1338/probe.json <==
{
  "task": "rand_142",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.30218198895454407,
  "probe_test_acc": 0.26406753063201904,
  "balanced_acc": 0.26216844254528554,
  "majority_baseline": 0.15233118971061094,
  "control_task_acc": 0.15052251517772675,
  "selectivity": 0.1135450154542923,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1117363409214081,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26230159401893616,
  "rowsplit_balanced_acc": 0.2585365344997459,
  "rowsplit_probe_gap": 0.1065476257649679,
  "num_control_classes": 7,
  "control_test_acc": 0.2644694447517395,
  "control_majority": 0.15233118971061094,
  "control_probe_gap": 0.11213825504112857
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_142",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27250802516937256,
  "onpolicy_linear_balanced_acc": 0.2702759678443139,
  "onpolicy_linear_majority": 0.15293408360128619,
  "onpolicy_linear_gap": 0.11957394156808637,
  "onpolicy_linear_recovery": 0.14116249898998762,
  "onpolicy_linear_selectivity": 0.12821541726589203,
  "onpolicy_mlp_test_acc": 0.30385851860046387,
  "onpolicy_mlp_balanced_acc": 0.3024838274691378,
  "onpolicy_mlp_majority": 0.15293408360128619,
  "onpolicy_mlp_gap": 0.15092443499917768,
  "onpolicy_mlp_recovery": 0.17817318826949186,
  "onpolicy_mlp_selectivity": 0.1593649536371231,
  "random_linear_test_acc": 0.24899516999721527,
  "random_linear_balanced_acc": 0.24308763916811515,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.08882635970782621,
  "random_linear_recovery": 0.10576692172915605,
  "random_linear_selectivity": 0.11233922839164734,
  "random_mlp_test_acc": 0.24678456783294678,
  "random_mlp_balanced_acc": 0.2423979257897317,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.08661575754355771,
  "random_mlp_recovery": 0.10313472350723693,
  "random_mlp_selectivity": 0.10510450601577759,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9992208838643674,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974911345282876
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_142",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.09375
  ],
  "train_success": [
    0.203125,
    0.09375
  ],
  "policy_loss": [
    -0.10636252164840698,
    0.025421135127544403
  ],
  "value_loss": [
    0.0657978355884552,
    0.01357045117765665
  ],
  "entropy": [
    0.6462892293930054,
    0.08861710876226425
  ],
  "val_success": [
    0.13793103448275862,
    0.15517241379310345
  ],
  "test_short_success": [
    0.15625,
    0.109375
  ],
  "test_long_success": [
    0.140625,
    0.140625
  ],
  "val_success_norm": [
    0.2803470288896637,
    0.31699219776863596
  ],
  "test_short_success_norm": [
    0.30164627889946966,
    0.21113795271603572
  ],
  "test_long_success_norm": [
    0.27146167847737657,
    0.27146167690957956
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1339/probe.json <==
{
  "task": "rand_142",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2820534408092499,
  "probe_test_acc": 0.24417202174663544,
  "balanced_acc": 0.24009545580219696,
  "majority_baseline": 0.15554662379421222,
  "control_task_acc": 0.13504822552204132,
  "selectivity": 0.10912379622459412,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08862539795242322,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2460317462682724,
  "rowsplit_balanced_acc": 0.24108187739727777,
  "rowsplit_probe_gap": 0.08611111134763749,
  "num_control_classes": 7,
  "control_test_acc": 0.24377009272575378,
  "control_majority": 0.15554662379421222,
  "control_probe_gap": 0.08822346893154157
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_142",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2491961419582367,
  "onpolicy_linear_balanced_acc": 0.2466064369819625,
  "onpolicy_linear_majority": 0.15052250803858522,
  "onpolicy_linear_gap": 0.09867363391965148,
  "onpolicy_linear_recovery": 0.11615803226500727,
  "onpolicy_linear_selectivity": 0.10329581797122955,
  "onpolicy_mlp_test_acc": 0.31531351804733276,
  "onpolicy_mlp_balanced_acc": 0.3136468417554668,
  "onpolicy_mlp_majority": 0.15052250803858522,
  "onpolicy_mlp_gap": 0.16479101000874755,
  "onpolicy_mlp_recovery": 0.1939910257401296,
  "onpolicy_mlp_selectivity": 0.17202574014663696,
  "random_linear_test_acc": 0.22146302461624146,
  "random_linear_balanced_acc": 0.21541867080964638,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.06129421432685239,
  "random_linear_recovery": 0.07298396996659906,
  "random_linear_selectivity": 0.07676848769187927,
  "random_mlp_test_acc": 0.2614549696445465,
  "random_mlp_balanced_acc": 0.2571341828475701,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.10128615935515745,
  "random_mlp_recovery": 0.12060299807400417,
  "random_mlp_selectivity": 0.11434885859489441,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9979435699881353,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974911345282876
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.0,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_142",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0,
    0.171875
  ],
  "train_success": [
    0.0,
    0.171875
  ],
  "policy_loss": [
    0.25120964646339417,
    -0.005609068553894758
  ],
  "value_loss": [
    0.05320199579000473,
    0.04733652621507645
  ],
  "entropy": [
    0.6632595062255859,
    0.05791022628545761
  ],
  "val_success": [
    0.12931034482758622,
    0.1206896551724138
  ],
  "test_short_success": [
    0.109375,
    0.125
  ],
  "test_long_success": [
    0.1171875,
    0.1640625
  ],
  "val_success_norm": [
    0.2631321218477752,
    0.24749647185882032
  ],
  "test_short_success_norm": [
    0.21115310816004512,
    0.24132382573190458
  ],
  "test_long_success_norm": [
    0.22621806798234512,
    0.31670530294028676
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1340/probe.json <==
{
  "task": "rand_142",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2919485867023468,
  "probe_test_acc": 0.2566318213939667,
  "balanced_acc": 0.2526114354812477,
  "majority_baseline": 0.15032154340836013,
  "control_task_acc": 0.1448954939842224,
  "selectivity": 0.11173632740974426,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.10631027798560655,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.261904776096344,
  "rowsplit_balanced_acc": 0.25808210598066667,
  "rowsplit_probe_gap": 0.10456350625507416,
  "num_control_classes": 7,
  "control_test_acc": 0.2566318213939667,
  "control_majority": 0.15032154340836013,
  "control_probe_gap": 0.10631027798560655
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_142",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2644694447517395,
  "onpolicy_linear_balanced_acc": 0.261354394415549,
  "onpolicy_linear_majority": 0.1535369774919614,
  "onpolicy_linear_gap": 0.1109324672597781,
  "onpolicy_linear_recovery": 0.13105412086530288,
  "onpolicy_linear_selectivity": 0.1173633337020874,
  "onpolicy_mlp_test_acc": 0.29441317915916443,
  "onpolicy_mlp_balanced_acc": 0.29238639891398227,
  "onpolicy_mlp_majority": 0.1535369774919614,
  "onpolicy_mlp_gap": 0.14087620166720302,
  "onpolicy_mlp_recovery": 0.1664292448945874,
  "onpolicy_mlp_selectivity": 0.1531350463628769,
  "random_linear_test_acc": 0.23713825643062592,
  "random_linear_balanced_acc": 0.22899863283466976,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.07696944614123685,
  "random_linear_recovery": 0.09164871117463377,
  "random_linear_selectivity": 0.09465433657169342,
  "random_mlp_test_acc": 0.25743567943573,
  "random_mlp_balanced_acc": 0.2522300631838279,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.09726686914634092,
  "random_mlp_recovery": 0.11581716699502091,
  "random_mlp_selectivity": 0.12158359587192535,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.999199728296511,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974911345282876
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_142",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.078125
  ],
  "train_success": [
    0.1875,
    0.078125
  ],
  "policy_loss": [
    0.19835840165615082,
    -0.04231572896242142
  ],
  "value_loss": [
    0.1572798490524292,
    0.017722176387906075
  ],
  "entropy": [
    0.6751692891120911,
    0.029075520113110542
  ],
  "val_success": [
    0.09482758620689655,
    0.1724137931034483
  ],
  "test_short_success": [
    0.09375,
    0.140625
  ],
  "test_long_success": [
    0.1328125,
    0.171875
  ],
  "val_success_norm": [
    0.19256963675592637,
    0.35208223250122217
  ],
  "test_short_success_norm": [
    0.18097762398273942,
    0.27148889953241495
  ],
  "test_long_success_norm": [
    0.2563804730806276,
    0.33178649968083684
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1341/probe.json <==
{
  "task": "rand_142",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 7,
  "probe_train_acc": 0.2733423411846161,
  "probe_test_acc": 0.23814308643341064,
  "balanced_acc": 0.22923347846078082,
  "majority_baseline": 0.1690112540192926,
  "control_task_acc": 0.14610128104686737,
  "selectivity": 0.09204180538654327,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06913183241411805,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23035714030265808,
  "rowsplit_balanced_acc": 0.22228006198510059,
  "rowsplit_probe_gap": 0.06726190220741998,
  "num_control_classes": 7,
  "control_test_acc": 0.23814308643341064,
  "control_majority": 0.1690112540192926,
  "control_probe_gap": 0.06913183241411805
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_142",
  "num_states": 7,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24557878077030182,
  "onpolicy_linear_balanced_acc": 0.23907260454291285,
  "onpolicy_linear_majority": 0.1607717041800643,
  "onpolicy_linear_gap": 0.0848070765902375,
  "onpolicy_linear_recovery": 0.10105364298683472,
  "onpolicy_linear_selectivity": 0.10188907384872437,
  "onpolicy_mlp_test_acc": 0.2795417904853821,
  "onpolicy_mlp_balanced_acc": 0.27164384632860944,
  "onpolicy_mlp_majority": 0.1607717041800643,
  "onpolicy_mlp_gap": 0.11877008630531777,
  "onpolicy_mlp_recovery": 0.14152297640212194,
  "onpolicy_mlp_selectivity": 0.13504822552204132,
  "random_linear_test_acc": 0.2110128551721573,
  "random_linear_balanced_acc": 0.2030745844037618,
  "random_linear_majority": 0.16016881028938906,
  "random_linear_gap": 0.050844044882768225,
  "random_linear_recovery": 0.06054079141819925,
  "random_linear_selectivity": 0.05948552489280701,
  "random_mlp_test_acc": 0.25281351804733276,
  "random_mlp_balanced_acc": 0.24852350986681718,
  "random_mlp_majority": 0.16016881028938906,
  "random_mlp_gap": 0.0926447077579437,
  "random_mlp_recovery": 0.11031348786875517,
  "random_mlp_selectivity": 0.10168811678886414,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9981004518833514,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9974911345282876
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_142/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_143",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.453125
  ],
  "train_success": [
    0.359375,
    0.453125
  ],
  "policy_loss": [
    -0.10417984426021576,
    -0.05952264368534088
  ],
  "value_loss": [
    0.15559661388397217,
    0.10987915843725204
  ],
  "entropy": [
    1.0142582654953003,
    0.025904063135385513
  ],
  "val_success": [
    0.3103448275862069,
    0.3275862068965517
  ],
  "test_short_success": [
    0.3125,
    0.296875
  ],
  "test_long_success": [
    0.34375,
    0.3359375
  ],
  "val_success_norm": [
    0.46551724137931033,
    0.49137931034482757
  ],
  "test_short_success_norm": [
    0.46875,
    0.4453125
  ],
  "test_long_success_norm": [
    0.515625,
    0.50390625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1337/probe.json <==
{
  "task": "rand_143",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27528753876686096,
  "probe_test_acc": 0.23452572524547577,
  "balanced_acc": 0.23105206098678088,
  "majority_baseline": 0.18528938906752412,
  "control_task_acc": 0.16599678993225098,
  "selectivity": 0.06852893531322479,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.049236336177951645,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23551587760448456,
  "rowsplit_balanced_acc": 0.2324272755638711,
  "rowsplit_probe_gap": 0.04583333792194488,
  "num_control_classes": 3,
  "control_test_acc": 0.38303858041763306,
  "control_majority": 0.3442524115755627,
  "control_probe_gap": 0.03878616884207037
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_143",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2401527315378189,
  "onpolicy_linear_balanced_acc": 0.23687148431777097,
  "onpolicy_linear_majority": 0.1875,
  "onpolicy_linear_gap": 0.05265273153781891,
  "onpolicy_linear_recovery": 0.0648033618927002,
  "onpolicy_linear_selectivity": 0.07375401258468628,
  "onpolicy_mlp_test_acc": 0.2789389193058014,
  "onpolicy_mlp_balanced_acc": 0.27680449712501,
  "onpolicy_mlp_majority": 0.1875,
  "onpolicy_mlp_gap": 0.09143891930580139,
  "onpolicy_mlp_recovery": 0.11254020837637094,
  "onpolicy_mlp_selectivity": 0.12258844077587128,
  "random_linear_test_acc": 0.2126205861568451,
  "random_linear_balanced_acc": 0.20801249279977083,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.029742772652021937,
  "random_linear_recovery": 0.036399418769419864,
  "random_linear_selectivity": 0.04863344132900238,
  "random_mlp_test_acc": 0.2554260492324829,
  "random_mlp_balanced_acc": 0.25256331174869107,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.07254823572765975,
  "random_mlp_recovery": 0.08878505188903958,
  "random_mlp_selectivity": 0.0922427624464035,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988179580738699,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988416546775228
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.0,
  "17": 1.0,
  "18": 0.5,
  "19": 0.75,
  "20": 0.0,
  "21": 0.75,
  "22": 0.0,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.5,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_143",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.34375,
    0.234375
  ],
  "train_success": [
    0.34375,
    0.234375
  ],
  "policy_loss": [
    -0.04880848154425621,
    0.07195389270782471
  ],
  "value_loss": [
    0.1016511544585228,
    0.05408017337322235
  ],
  "entropy": [
    1.0075013637542725,
    0.07184983044862747
  ],
  "val_success": [
    0.3448275862068966,
    0.31896551724137934
  ],
  "test_short_success": [
    0.296875,
    0.234375
  ],
  "test_long_success": [
    0.3046875,
    0.2890625
  ],
  "val_success_norm": [
    0.5172413793103449,
    0.47844827586206895
  ],
  "test_short_success_norm": [
    0.4453125,
    0.3515625
  ],
  "test_long_success_norm": [
    0.45703125,
    0.43359375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1338/probe.json <==
{
  "task": "rand_143",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.26936739683151245,
  "probe_test_acc": 0.2385450154542923,
  "balanced_acc": 0.23390611527886562,
  "majority_baseline": 0.19031350482315113,
  "control_task_acc": 0.17624598741531372,
  "selectivity": 0.06229902803897858,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04823151063114117,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23432539403438568,
  "rowsplit_balanced_acc": 0.23031765926886041,
  "rowsplit_probe_gap": 0.04166666387565551,
  "num_control_classes": 3,
  "control_test_acc": 0.3924839198589325,
  "control_majority": 0.34686495176848875,
  "control_probe_gap": 0.045618968090443746
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_143",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24417202174663544,
  "onpolicy_linear_balanced_acc": 0.23910198625675919,
  "onpolicy_linear_majority": 0.18930868167202572,
  "onpolicy_linear_gap": 0.05486334007460972,
  "onpolicy_linear_recovery": 0.0676747595962464,
  "onpolicy_linear_selectivity": 0.0815916359424591,
  "onpolicy_mlp_test_acc": 0.2837620675563812,
  "onpolicy_mlp_balanced_acc": 0.28087503034928485,
  "onpolicy_mlp_majority": 0.18930868167202572,
  "onpolicy_mlp_gap": 0.0944533858843555,
  "onpolicy_mlp_recovery": 0.1165096797621599,
  "onpolicy_mlp_selectivity": 0.12077975273132324,
  "random_linear_test_acc": 0.2194533795118332,
  "random_linear_balanced_acc": 0.2157542932814629,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.036575566007010035,
  "random_linear_recovery": 0.044761440346995064,
  "random_linear_selectivity": 0.05124598741531372,
  "random_mlp_test_acc": 0.25120580196380615,
  "random_mlp_balanced_acc": 0.24809611484381844,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.068327988458983,
  "random_mlp_recovery": 0.0836202829739054,
  "random_mlp_selectivity": 0.08782155811786652,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988601341629326,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988416546775228
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_143",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.25
  ],
  "train_success": [
    0.375,
    0.25
  ],
  "policy_loss": [
    -0.1481601744890213,
    -0.19385790824890137
  ],
  "value_loss": [
    0.1073763445019722,
    0.02774161286652088
  ],
  "entropy": [
    1.0621404647827148,
    0.15627191960811615
  ],
  "val_success": [
    0.33620689655172414,
    0.3103448275862069
  ],
  "test_short_success": [
    0.34375,
    0.40625
  ],
  "test_long_success": [
    0.390625,
    0.2890625
  ],
  "val_success_norm": [
    0.5043103448275862,
    0.46551724137931033
  ],
  "test_short_success_norm": [
    0.515625,
    0.609375
  ],
  "test_long_success_norm": [
    0.5859375,
    0.43359375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1339/probe.json <==
{
  "task": "rand_143",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.26285520195961,
  "probe_test_acc": 0.2301045060157776,
  "balanced_acc": 0.2254444742277646,
  "majority_baseline": 0.1872990353697749,
  "control_task_acc": 0.15916398167610168,
  "selectivity": 0.0709405243396759,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04280547064600268,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.21884921193122864,
  "rowsplit_balanced_acc": 0.21473103651491898,
  "rowsplit_probe_gap": 0.03353175161376831,
  "num_control_classes": 3,
  "control_test_acc": 0.3711816668510437,
  "control_majority": 0.3432475884244373,
  "control_probe_gap": 0.02793407842660639
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_143",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2172427624464035,
  "onpolicy_linear_balanced_acc": 0.21360473761205,
  "onpolicy_linear_majority": 0.18890675241157556,
  "onpolicy_linear_gap": 0.02833601003482794,
  "onpolicy_linear_recovery": 0.03493557629665605,
  "onpolicy_linear_selectivity": 0.047829583287239075,
  "onpolicy_mlp_test_acc": 0.25,
  "onpolicy_mlp_balanced_acc": 0.2459107933500323,
  "onpolicy_mlp_majority": 0.18890675241157556,
  "onpolicy_mlp_gap": 0.06109324758842444,
  "onpolicy_mlp_recovery": 0.0753221010901883,
  "onpolicy_mlp_selectivity": 0.0884244441986084,
  "random_linear_test_acc": 0.20397910475730896,
  "random_linear_balanced_acc": 0.19936529706073947,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.021101291252485804,
  "random_linear_recovery": 0.02582391177382424,
  "random_linear_selectivity": 0.03456592559814453,
  "random_mlp_test_acc": 0.237741157412529,
  "random_mlp_balanced_acc": 0.23400061204445965,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.054863343907705836,
  "random_mlp_recovery": 0.06714215427563804,
  "random_mlp_selectivity": 0.07415594160556793,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9987579425341754,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988416546775228
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.25,
  "12": 0.25,
  "13": 0.75,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_143",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.34375
  ],
  "train_success": [
    0.375,
    0.34375
  ],
  "policy_loss": [
    -0.07029104232788086,
    0.09652743488550186
  ],
  "value_loss": [
    0.18905018270015717,
    0.06293205916881561
  ],
  "entropy": [
    1.0368030071258545,
    0.1257287710905075
  ],
  "val_success": [
    0.35344827586206895,
    0.3103448275862069
  ],
  "test_short_success": [
    0.203125,
    0.25
  ],
  "test_long_success": [
    0.296875,
    0.359375
  ],
  "val_success_norm": [
    0.5301724137931034,
    0.46551724137931033
  ],
  "test_short_success_norm": [
    0.3046875,
    0.375
  ],
  "test_long_success_norm": [
    0.4453125,
    0.5390625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1340/probe.json <==
{
  "task": "rand_143",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2807002663612366,
  "probe_test_acc": 0.24417202174663544,
  "balanced_acc": 0.2398571131643993,
  "majority_baseline": 0.18870578778135047,
  "control_task_acc": 0.16217845678329468,
  "selectivity": 0.08199356496334076,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05546623396528497,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2450396865606308,
  "rowsplit_balanced_acc": 0.2393648496145262,
  "rowsplit_probe_gap": 0.04960317862412286,
  "num_control_classes": 3,
  "control_test_acc": 0.4003215432167053,
  "control_majority": 0.3484726688102894,
  "control_probe_gap": 0.051848874406415946
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_143",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2415594905614853,
  "onpolicy_linear_balanced_acc": 0.23673106423245235,
  "onpolicy_linear_majority": 0.19232315112540194,
  "onpolicy_linear_gap": 0.049236339436083354,
  "onpolicy_linear_recovery": 0.06096044414878099,
  "onpolicy_linear_selectivity": 0.07616560161113739,
  "onpolicy_mlp_test_acc": 0.2825562655925751,
  "onpolicy_mlp_balanced_acc": 0.2778332483574967,
  "onpolicy_mlp_majority": 0.19232315112540194,
  "onpolicy_mlp_gap": 0.09023311446717314,
  "onpolicy_mlp_recovery": 0.11171932759110564,
  "onpolicy_mlp_selectivity": 0.11696140468120575,
  "random_linear_test_acc": 0.23492765426635742,
  "random_linear_balanced_acc": 0.23161164478522908,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.052049840761534266,
  "random_linear_recovery": 0.06369896892016588,
  "random_linear_selectivity": 0.06270097196102142,
  "random_mlp_test_acc": 0.25200966000556946,
  "random_mlp_balanced_acc": 0.2483987638385616,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.0691318465007463,
  "random_mlp_recovery": 0.08460405021832602,
  "random_mlp_selectivity": 0.08822348713874817,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9983046940965594,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988416546775228
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.5,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_143",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.46875
  ],
  "train_success": [
    0.3125,
    0.46875
  ],
  "policy_loss": [
    0.1483921855688095,
    -0.38841676712036133
  ],
  "value_loss": [
    0.16454903781414032,
    0.08417561650276184
  ],
  "entropy": [
    1.0601654052734375,
    0.10856607556343079
  ],
  "val_success": [
    0.33620689655172414,
    0.3620689655172414
  ],
  "test_short_success": [
    0.34375,
    0.296875
  ],
  "test_long_success": [
    0.359375,
    0.34375
  ],
  "val_success_norm": [
    0.5043103448275862,
    0.5431034482758621
  ],
  "test_short_success_norm": [
    0.515625,
    0.4453125
  ],
  "test_long_success_norm": [
    0.5390625,
    0.515625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1341/probe.json <==
{
  "task": "rand_143",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2674221992492676,
  "probe_test_acc": 0.22849678993225098,
  "balanced_acc": 0.22471329354687686,
  "majority_baseline": 0.18488745980707397,
  "control_task_acc": 0.1645900309085846,
  "selectivity": 0.06390675902366638,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04360933012517701,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.23174603283405304,
  "rowsplit_balanced_acc": 0.22845416789320225,
  "rowsplit_probe_gap": 0.04821428680230702,
  "num_control_classes": 3,
  "control_test_acc": 0.3828376233577728,
  "control_majority": 0.345056270096463,
  "control_probe_gap": 0.037781353261309825
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_143",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.23874598741531372,
  "onpolicy_linear_balanced_acc": 0.23451618371299943,
  "onpolicy_linear_majority": 0.1875,
  "onpolicy_linear_gap": 0.05124598741531372,
  "onpolicy_linear_recovery": 0.06307198451115535,
  "onpolicy_linear_selectivity": 0.06732316315174103,
  "onpolicy_mlp_test_acc": 0.26949357986450195,
  "onpolicy_mlp_balanced_acc": 0.26713639516778526,
  "onpolicy_mlp_majority": 0.1875,
  "onpolicy_mlp_gap": 0.08199357986450195,
  "onpolicy_mlp_recovery": 0.10091517521784855,
  "onpolicy_mlp_selectivity": 0.10610933601856232,
  "random_linear_test_acc": 0.21885047852993011,
  "random_linear_balanced_acc": 0.21454861603283257,
  "random_linear_majority": 0.18287781350482316,
  "random_linear_gap": 0.03597266502510696,
  "random_linear_recovery": 0.04402360579560556,
  "random_linear_selectivity": 0.05265273153781891,
  "random_mlp_test_acc": 0.2491961419582367,
  "random_mlp_balanced_acc": 0.2447881649261391,
  "random_mlp_majority": 0.18287781350482316,
  "random_mlp_gap": 0.06631832845341354,
  "random_mlp_recovery": 0.0811608466267058,
  "random_mlp_selectivity": 0.07918006181716919,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9991003533947921,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9988416546775228
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_143/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_144",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.3125
  ],
  "train_success": [
    0.3125,
    0.3125
  ],
  "policy_loss": [
    -0.05670373886823654,
    -0.01916031539440155
  ],
  "value_loss": [
    0.12001343071460724,
    0.0928516834974289
  ],
  "entropy": [
    1.0145368576049805,
    0.0505790188908577
  ],
  "val_success": [
    0.3620689655172414,
    0.33620689655172414
  ],
  "test_short_success": [
    0.421875,
    0.390625
  ],
  "test_long_success": [
    0.3125,
    0.3671875
  ],
  "val_success_norm": [
    0.5431034482758621,
    0.5043103448275862
  ],
  "test_short_success_norm": [
    0.6328125,
    0.5859375
  ],
  "test_long_success_norm": [
    0.46875,
    0.55078125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1337/probe.json <==
{
  "task": "rand_144",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.420246958732605,
  "probe_test_acc": 0.4079582095146179,
  "balanced_acc": 0.4056265307446245,
  "majority_baseline": 0.36314308681672025,
  "control_task_acc": 0.24979902803897858,
  "selectivity": 0.15815918147563934,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04481512269789767,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3950396776199341,
  "rowsplit_balanced_acc": 0.3909111154450032,
  "rowsplit_probe_gap": 0.031547614127870605,
  "num_control_classes": 4,
  "control_test_acc": 0.4079582095146179,
  "control_majority": 0.36314308681672025,
  "control_probe_gap": 0.04481512269789767
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_144",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.40132635831832886,
  "onpolicy_linear_balanced_acc": 0.3979038128574816,
  "onpolicy_linear_majority": 0.36555466237942125,
  "onpolicy_linear_gap": 0.03577169593890761,
  "onpolicy_linear_recovery": 0.05638262875894973,
  "onpolicy_linear_selectivity": 0.14891478419303894,
  "onpolicy_mlp_test_acc": 0.43327975273132324,
  "onpolicy_mlp_balanced_acc": 0.43265431232013746,
  "onpolicy_mlp_majority": 0.36555466237942125,
  "onpolicy_mlp_gap": 0.067725090351902,
  "onpolicy_mlp_recovery": 0.10674692733324813,
  "onpolicy_mlp_selectivity": 0.1943328082561493,
  "random_linear_test_acc": 0.35570740699768066,
  "random_linear_balanced_acc": 0.35374133395268914,
  "random_linear_majority": 0.347467845659164,
  "random_linear_gap": 0.008239561338516666,
  "random_linear_recovery": 0.01262705796749582,
  "random_linear_selectivity": 0.09867364168167114,
  "random_mlp_test_acc": 0.3993167281150818,
  "random_mlp_balanced_acc": 0.3985521546648774,
  "random_mlp_majority": 0.347467845659164,
  "random_mlp_gap": 0.05184888245591779,
  "random_mlp_recovery": 0.07945797323703324,
  "random_mlp_selectivity": 0.155546635389328,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7912680420841794,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7921330055134777
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_144",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.234375
  ],
  "train_success": [
    0.359375,
    0.234375
  ],
  "policy_loss": [
    0.12668964266777039,
    0.2670668363571167
  ],
  "value_loss": [
    0.0852213054895401,
    0.04582354798913002
  ],
  "entropy": [
    1.0066559314727783,
    0.17912310361862183
  ],
  "val_success": [
    0.3706896551724138,
    0.27586206896551724
  ],
  "test_short_success": [
    0.4375,
    0.3125
  ],
  "test_long_success": [
    0.3046875,
    0.40625
  ],
  "val_success_norm": [
    0.5560344827586207,
    0.41379310344827586
  ],
  "test_short_success_norm": [
    0.65625,
    0.46875
  ],
  "test_long_success_norm": [
    0.45703125,
    0.609375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1338/probe.json <==
{
  "task": "rand_144",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.408660352230072,
  "probe_test_acc": 0.3725884258747101,
  "balanced_acc": 0.3700711860635928,
  "majority_baseline": 0.3536977491961415,
  "control_task_acc": 0.26567524671554565,
  "selectivity": 0.10691317915916443,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.018890676678568585,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3700396716594696,
  "rowsplit_balanced_acc": 0.36845828090847466,
  "rowsplit_probe_gap": 0.024603163722961674,
  "num_control_classes": 4,
  "control_test_acc": 0.37379419803619385,
  "control_majority": 0.3536977491961415,
  "control_probe_gap": 0.02009644884005235
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_144",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.36394694447517395,
  "onpolicy_linear_balanced_acc": 0.3619122392250196,
  "onpolicy_linear_majority": 0.352491961414791,
  "onpolicy_linear_gap": 0.01145498306038295,
  "onpolicy_linear_recovery": 0.0176908739008273,
  "onpolicy_linear_selectivity": 0.10108521580696106,
  "onpolicy_mlp_test_acc": 0.40132635831832886,
  "onpolicy_mlp_balanced_acc": 0.40121711642700947,
  "onpolicy_mlp_majority": 0.352491961414791,
  "onpolicy_mlp_gap": 0.04883439690353786,
  "onpolicy_mlp_recovery": 0.07541898168591073,
  "onpolicy_mlp_selectivity": 0.15152733027935028,
  "random_linear_test_acc": 0.3627411723136902,
  "random_linear_balanced_acc": 0.3604698704159956,
  "random_linear_majority": 0.347467845659164,
  "random_linear_gap": 0.015273326654526187,
  "random_linear_recovery": 0.023406243742815618,
  "random_linear_selectivity": 0.1189710795879364,
  "random_mlp_test_acc": 0.4031350612640381,
  "random_mlp_balanced_acc": 0.40283565262844173,
  "random_mlp_majority": 0.347467845659164,
  "random_mlp_gap": 0.05566721560487409,
  "random_mlp_recovery": 0.08530953644898474,
  "random_mlp_selectivity": 0.15413989126682281,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7916724937608081,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7921330055134777
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.0,
  "9": 0.25,
  "10": 0.0,
  "11": 0.5,
  "12": 0.0,
  "13": 0.75,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.75,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_144",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.65625
  ],
  "train_success": [
    0.296875,
    0.65625
  ],
  "policy_loss": [
    -0.13516399264335632,
    0.07755336910486221
  ],
  "value_loss": [
    0.07358230650424957,
    0.01944672130048275
  ],
  "entropy": [
    1.061499834060669,
    0.09437859803438187
  ],
  "val_success": [
    0.28448275862068967,
    0.5431034482758621
  ],
  "test_short_success": [
    0.390625,
    0.578125
  ],
  "test_long_success": [
    0.3828125,
    0.6015625
  ],
  "val_success_norm": [
    0.4267241379310345,
    0.8146551724137931
  ],
  "test_short_success_norm": [
    0.5859375,
    0.8671875
  ],
  "test_long_success_norm": [
    0.57421875,
    0.90234375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1339/probe.json <==
{
  "task": "rand_144",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9748815894126892,
  "probe_test_acc": 0.9479501843452454,
  "balanced_acc": 0.9317679317872017,
  "majority_baseline": 0.5446141479099679,
  "control_task_acc": 0.24799035489559174,
  "selectivity": 0.6999598294496536,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4033360364352775,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9650793671607971,
  "rowsplit_balanced_acc": 0.9506915523769844,
  "rowsplit_probe_gap": 0.4113095258909558,
  "num_control_classes": 4,
  "control_test_acc": 0.9479501843452454,
  "control_majority": 0.5446141479099679,
  "control_probe_gap": 0.4033360364352775
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_144",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9467443823814392,
  "onpolicy_linear_balanced_acc": 0.9387302842245746,
  "onpolicy_linear_majority": 0.5478295819935691,
  "onpolicy_linear_gap": 0.3989148003878701,
  "onpolicy_linear_recovery": 0.8822222429911296,
  "onpolicy_linear_selectivity": 0.7037781476974487,
  "onpolicy_mlp_test_acc": 0.9358922839164734,
  "onpolicy_mlp_balanced_acc": 0.9254255334914133,
  "onpolicy_mlp_majority": 0.5478295819935691,
  "onpolicy_mlp_gap": 0.38806270192290426,
  "onpolicy_mlp_recovery": 0.8582222243414985,
  "onpolicy_mlp_selectivity": 0.6820739507675171,
  "random_linear_test_acc": 0.5472266674041748,
  "random_linear_balanced_acc": 0.5465666741050081,
  "random_linear_majority": 0.347467845659164,
  "random_linear_gap": 0.1997588217450108,
  "random_linear_recovery": 0.3061287024955879,
  "random_linear_selectivity": 0.2857716977596283,
  "random_mlp_test_acc": 0.5446141362190247,
  "random_mlp_balanced_acc": 0.5443974108499595,
  "random_mlp_majority": 0.347467845659164,
  "random_mlp_gap": 0.19714629055986066,
  "random_mlp_recovery": 0.3021250205808028,
  "random_mlp_selectivity": 0.29742763936519623,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7055929699991638,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7921330055134777
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 1.0,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_144",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.453125
  ],
  "train_success": [
    0.359375,
    0.453125
  ],
  "policy_loss": [
    0.047858115285634995,
    -0.0054323794320225716
  ],
  "value_loss": [
    0.12151302397251129,
    0.0766552984714508
  ],
  "entropy": [
    1.037169337272644,
    0.1513356864452362
  ],
  "val_success": [
    0.31896551724137934,
    0.3017241379310345
  ],
  "test_short_success": [
    0.296875,
    0.34375
  ],
  "test_long_success": [
    0.28125,
    0.3046875
  ],
  "val_success_norm": [
    0.47844827586206895,
    0.4525862068965517
  ],
  "test_short_success_norm": [
    0.4453125,
    0.515625
  ],
  "test_long_success_norm": [
    0.421875,
    0.45703125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1340/probe.json <==
{
  "task": "rand_144",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.4133964776992798,
  "probe_test_acc": 0.38524919748306274,
  "balanced_acc": 0.3851093708603419,
  "majority_baseline": 0.335008038585209,
  "control_task_acc": 0.2552250921726227,
  "selectivity": 0.13002410531044006,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.050241158897853744,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3799603283405304,
  "rowsplit_balanced_acc": 0.37904089179795886,
  "rowsplit_probe_gap": 0.031944455324657395,
  "num_control_classes": 4,
  "control_test_acc": 0.38524919748306274,
  "control_majority": 0.335008038585209,
  "control_probe_gap": 0.050241158897853744
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_144",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3956993520259857,
  "onpolicy_linear_balanced_acc": 0.39476647329902154,
  "onpolicy_linear_majority": 0.34646302250803857,
  "onpolicy_linear_gap": 0.04923632951794715,
  "onpolicy_linear_recovery": 0.07533824590446034,
  "onpolicy_linear_selectivity": 0.14811092615127563,
  "onpolicy_mlp_test_acc": 0.4244372844696045,
  "onpolicy_mlp_balanced_acc": 0.42353606307206865,
  "onpolicy_mlp_majority": 0.34646302250803857,
  "onpolicy_mlp_gap": 0.07797426196156593,
  "onpolicy_mlp_recovery": 0.11931117082433948,
  "onpolicy_mlp_selectivity": 0.17966236174106598,
  "random_linear_test_acc": 0.3619372844696045,
  "random_linear_balanced_acc": 0.3618816372649776,
  "random_linear_majority": 0.347467845659164,
  "random_linear_gap": 0.014469438810440494,
  "random_linear_recovery": 0.022174292430166893,
  "random_linear_selectivity": 0.10068327188491821,
  "random_mlp_test_acc": 0.4017283022403717,
  "random_mlp_balanced_acc": 0.40044070908140533,
  "random_mlp_majority": 0.347467845659164,
  "random_mlp_gap": 0.054260456581207706,
  "random_mlp_recovery": 0.08315369015955945,
  "random_mlp_selectivity": 0.15594856441020966,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7921790056898781,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7921330055134777
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_144",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.40625
  ],
  "train_success": [
    0.375,
    0.40625
  ],
  "policy_loss": [
    0.06923598796129227,
    0.3705689013004303
  ],
  "value_loss": [
    0.22841671109199524,
    0.07790391892194748
  ],
  "entropy": [
    1.0599629878997803,
    0.06916078180074692
  ],
  "val_success": [
    0.25,
    0.5086206896551724
  ],
  "test_short_success": [
    0.34375,
    0.40625
  ],
  "test_long_success": [
    0.375,
    0.3828125
  ],
  "val_success_norm": [
    0.375,
    0.7629310344827587
  ],
  "test_short_success_norm": [
    0.515625,
    0.609375
  ],
  "test_long_success_norm": [
    0.5625,
    0.57421875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1341/probe.json <==
{
  "task": "rand_144",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.747462809085846,
  "probe_test_acc": 0.7578375935554504,
  "balanced_acc": 0.7373712745815815,
  "majority_baseline": 0.46864951768488744,
  "control_task_acc": 0.2612540125846863,
  "selectivity": 0.49658358097076416,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.289188075870563,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.7511904835700989,
  "rowsplit_balanced_acc": 0.7288205286656884,
  "rowsplit_probe_gap": 0.2996031819827973,
  "num_control_classes": 4,
  "control_test_acc": 0.7578375935554504,
  "control_majority": 0.46864951768488744,
  "control_probe_gap": 0.289188075870563
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_144",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7616559267044067,
  "onpolicy_linear_balanced_acc": 0.7434105812497341,
  "onpolicy_linear_majority": 0.46362540192926044,
  "onpolicy_linear_gap": 0.2980305247751463,
  "onpolicy_linear_recovery": 0.5556387753020338,
  "onpolicy_linear_selectivity": 0.5082395374774933,
  "onpolicy_mlp_test_acc": 0.7441720366477966,
  "onpolicy_mlp_balanced_acc": 0.7259202091027749,
  "onpolicy_mlp_majority": 0.46362540192926044,
  "onpolicy_mlp_gap": 0.2805466347185362,
  "onpolicy_mlp_recovery": 0.5230423583212575,
  "onpolicy_mlp_selectivity": 0.4937700927257538,
  "random_linear_test_acc": 0.4618167281150818,
  "random_linear_balanced_acc": 0.46114794861168673,
  "random_linear_majority": 0.347467845659164,
  "random_linear_gap": 0.11434888245591779,
  "random_linear_recovery": 0.17523869390226268,
  "random_linear_selectivity": 0.22508040070533752,
  "random_mlp_test_acc": 0.4885450303554535,
  "random_mlp_balanced_acc": 0.48648309143543295,
  "random_mlp_majority": 0.347467845659164,
  "random_mlp_gap": 0.1410771846962895,
  "random_mlp_recovery": 0.21619959071411657,
  "random_mlp_selectivity": 0.24296624958515167,
  "onpolicy_frac_states_visited": 0.75,
  "onpolicy_visitation_entropy_norm": 0.7672291090918153,
  "random_frac_states_visited": 0.75,
  "random_visitation_entropy_norm": 0.7921330055134777
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_144/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 1.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_145",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.15625
  ],
  "train_success": [
    0.15625,
    0.15625
  ],
  "policy_loss": [
    -0.03255259618163109,
    0.31694892048835754
  ],
  "value_loss": [
    0.061926599591970444,
    0.0283373910933733
  ],
  "entropy": [
    1.014160394668579,
    0.008021880872547626
  ],
  "val_success": [
    0.16379310344827586,
    0.23275862068965517
  ],
  "test_short_success": [
    0.09375,
    0.140625
  ],
  "test_long_success": [
    0.1953125,
    0.1484375
  ],
  "val_success_norm": [
    0.31469084344346404,
    0.4473434997262579
  ],
  "test_short_success_norm": [
    0.18000000000000005,
    0.27
  ],
  "test_long_success_norm": [
    0.3750000000000001,
    0.28500000000000003
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1337/probe.json <==
{
  "task": "rand_145",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2970229983329773,
  "probe_test_acc": 0.26406753063201904,
  "balanced_acc": 0.254659147245556,
  "majority_baseline": 0.19815112540192925,
  "control_task_acc": 0.1615755558013916,
  "selectivity": 0.10249197483062744,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06591640523008979,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2660714387893677,
  "rowsplit_balanced_acc": 0.25881954468487234,
  "rowsplit_probe_gap": 0.076388899106828,
  "num_control_classes": 5,
  "control_test_acc": 0.3832395374774933,
  "control_majority": 0.34586012861736337,
  "control_probe_gap": 0.037379408860129915
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_145",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2660771608352661,
  "onpolicy_linear_balanced_acc": 0.25603538505931794,
  "onpolicy_linear_majority": 0.19573954983922828,
  "onpolicy_linear_gap": 0.07033761099603783,
  "onpolicy_linear_recovery": 0.0874562599490965,
  "onpolicy_linear_selectivity": 0.10932475328445435,
  "onpolicy_mlp_test_acc": 0.29300642013549805,
  "onpolicy_mlp_balanced_acc": 0.2821407055680473,
  "onpolicy_mlp_majority": 0.19573954983922828,
  "onpolicy_mlp_gap": 0.09726687029626976,
  "onpolicy_mlp_recovery": 0.12093951689011452,
  "onpolicy_mlp_selectivity": 0.1356511116027832,
  "random_linear_test_acc": 0.2286977469921112,
  "random_linear_balanced_acc": 0.22139183253053296,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.04421221644548742,
  "random_linear_recovery": 0.054213895769528196,
  "random_linear_selectivity": 0.06390674412250519,
  "random_mlp_test_acc": 0.23814308643341064,
  "random_mlp_balanced_acc": 0.2317466950957298,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.05365755588678686,
  "random_mlp_recovery": 0.06579595813027388,
  "random_mlp_selectivity": 0.0701366513967514,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.997235640550181,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9967864995884806
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.0,
  "8": 0.25,
  "9": 0.25,
  "10": 0.75,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.75,
  "16": 0.25,
  "17": 0.0,
  "18": 0.75,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_145",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.140625
  ],
  "train_success": [
    0.125,
    0.140625
  ],
  "policy_loss": [
    0.16756203770637512,
    -0.0036378700751811266
  ],
  "value_loss": [
    0.015330595895648003,
    0.04071996733546257
  ],
  "entropy": [
    1.0060621500015259,
    0.08931096643209457
  ],
  "val_success": [
    0.1810344827586207,
    0.14655172413793102
  ],
  "test_short_success": [
    0.203125,
    0.203125
  ],
  "test_long_success": [
    0.15625,
    0.15625
  ],
  "val_success_norm": [
    0.35216353687794283,
    0.28614073495707554
  ],
  "test_short_success_norm": [
    0.39000000000000007,
    0.3900000000000001
  ],
  "test_long_success_norm": [
    0.30000000000000004,
    0.30000000000000004
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1338/probe.json <==
{
  "task": "rand_145",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.299221932888031,
  "probe_test_acc": 0.24497587978839874,
  "balanced_acc": 0.24355176633489053,
  "majority_baseline": 0.1834807073954984,
  "control_task_acc": 0.16519293189048767,
  "selectivity": 0.07978294789791107,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06149517239290034,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25654762983322144,
  "rowsplit_balanced_acc": 0.25521408354475583,
  "rowsplit_probe_gap": 0.07777778856338016,
  "num_control_classes": 5,
  "control_test_acc": 0.35470256209373474,
  "control_majority": 0.35108520900321544,
  "control_probe_gap": 0.003617353090519304
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_145",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26406753063201904,
  "onpolicy_linear_balanced_acc": 0.26275047521113165,
  "onpolicy_linear_majority": 0.18066720257234728,
  "onpolicy_linear_gap": 0.08340032805967176,
  "onpolicy_linear_recovery": 0.10179054020724226,
  "onpolicy_linear_selectivity": 0.09545820951461792,
  "onpolicy_mlp_test_acc": 0.2911977469921112,
  "onpolicy_mlp_balanced_acc": 0.28956440439858944,
  "onpolicy_mlp_majority": 0.18066720257234728,
  "onpolicy_mlp_gap": 0.11053054441976393,
  "onpolicy_mlp_recovery": 0.1349031123455348,
  "onpolicy_mlp_selectivity": 0.1241961419582367,
  "random_linear_test_acc": 0.22447748482227325,
  "random_linear_balanced_acc": 0.2185537777316904,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.03999195427564947,
  "random_linear_recovery": 0.04903892668201867,
  "random_linear_selectivity": 0.05848069489002228,
  "random_mlp_test_acc": 0.246985524892807,
  "random_mlp_balanced_acc": 0.2416222040844251,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.062499994346183224,
  "random_mlp_recovery": 0.07663873136190431,
  "random_mlp_selectivity": 0.09003214538097382,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9993559708960815,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9967864995884806
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_145",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.171875
  ],
  "train_success": [
    0.1875,
    0.171875
  ],
  "policy_loss": [
    -0.14361591637134552,
    0.047861773520708084
  ],
  "value_loss": [
    0.08198774605989456,
    0.012299587950110435
  ],
  "entropy": [
    1.0616393089294434,
    0.0010015591979026794
  ],
  "val_success": [
    0.22413793103448276,
    0.20689655172413793
  ],
  "test_short_success": [
    0.1875,
    0.140625
  ],
  "test_long_success": [
    0.1796875,
    0.171875
  ],
  "val_success_norm": [
    0.4347202411617095,
    0.4014506022706852
  ],
  "test_short_success_norm": [
    0.3600000000000001,
    0.27
  ],
  "test_long_success_norm": [
    0.3450000000000001,
    0.33000000000000007
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1339/probe.json <==
{
  "task": "rand_145",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.27173545956611633,
  "probe_test_acc": 0.2439710646867752,
  "balanced_acc": 0.24175817716552342,
  "majority_baseline": 0.18307877813504822,
  "control_task_acc": 0.17122186720371246,
  "selectivity": 0.07274919748306274,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06089228655172699,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24146825075149536,
  "rowsplit_balanced_acc": 0.23813564730173584,
  "rowsplit_probe_gap": 0.061309520592765204,
  "num_control_classes": 5,
  "control_test_acc": 0.3743970990180969,
  "control_majority": 0.34264469453376206,
  "control_probe_gap": 0.03175240448433486
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_145",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24799035489559174,
  "onpolicy_linear_balanced_acc": 0.24556072749258773,
  "onpolicy_linear_majority": 0.18408360128617363,
  "onpolicy_linear_gap": 0.06390675360941811,
  "onpolicy_linear_recovery": 0.07832512462080407,
  "onpolicy_linear_selectivity": 0.07797427475452423,
  "onpolicy_mlp_test_acc": 0.2682877779006958,
  "onpolicy_mlp_balanced_acc": 0.26666741426624685,
  "onpolicy_mlp_majority": 0.18408360128617363,
  "onpolicy_mlp_gap": 0.08420417661452217,
  "onpolicy_mlp_recovery": 0.10320196621523703,
  "onpolicy_mlp_selectivity": 0.10148712992668152,
  "random_linear_test_acc": 0.23211415112018585,
  "random_linear_balanced_acc": 0.22695850537155507,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.04762862057356207,
  "random_linear_recovery": 0.05840315819961677,
  "random_linear_selectivity": 0.06129421293735504,
  "random_mlp_test_acc": 0.24417202174663544,
  "random_mlp_balanced_acc": 0.24027799071775968,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.059686491200011654,
  "random_mlp_recovery": 0.07318875806093099,
  "random_mlp_selectivity": 0.07596462965011597,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.998547727453546,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9967864995884806
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.0,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.25,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_145",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.109375
  ],
  "train_success": [
    0.109375,
    0.109375
  ],
  "policy_loss": [
    -0.26765701174736023,
    0.16398124396800995
  ],
  "value_loss": [
    0.05219130590558052,
    0.016665082424879074
  ],
  "entropy": [
    1.0369318723678589,
    0.011772667989134789
  ],
  "val_success": [
    0.1724137931034483,
    0.16379310344827586
  ],
  "test_short_success": [
    0.171875,
    0.140625
  ],
  "test_long_success": [
    0.1640625,
    0.203125
  ],
  "val_success_norm": [
    0.3312472673992306,
    0.3148971546926144
  ],
  "test_short_success_norm": [
    0.3300000000000001,
    0.2700000000000001
  ],
  "test_long_success_norm": [
    0.31500000000000006,
    0.39000000000000007
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1340/probe.json <==
{
  "task": "rand_145",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2975304424762726,
  "probe_test_acc": 0.2642684876918793,
  "balanced_acc": 0.2610040423342186,
  "majority_baseline": 0.1834807073954984,
  "control_task_acc": 0.16197748482227325,
  "selectivity": 0.10229100286960602,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08078778029638087,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.25357142090797424,
  "rowsplit_balanced_acc": 0.24918305179067993,
  "rowsplit_probe_gap": 0.07480157963813297,
  "num_control_classes": 5,
  "control_test_acc": 0.38605305552482605,
  "control_majority": 0.34163987138263663,
  "control_probe_gap": 0.04441318414218942
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_145",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2582395374774933,
  "onpolicy_linear_balanced_acc": 0.25391063557196253,
  "onpolicy_linear_majority": 0.1945337620578778,
  "onpolicy_linear_gap": 0.06370577541961547,
  "onpolicy_linear_recovery": 0.07909180101996172,
  "onpolicy_linear_selectivity": 0.09244371950626373,
  "onpolicy_mlp_test_acc": 0.29139870405197144,
  "onpolicy_mlp_balanced_acc": 0.28626472038288603,
  "onpolicy_mlp_majority": 0.1945337620578778,
  "onpolicy_mlp_gap": 0.09686494199409362,
  "onpolicy_mlp_recovery": 0.12025946890284676,
  "onpolicy_mlp_selectivity": 0.1272106021642685,
  "random_linear_test_acc": 0.23593246936798096,
  "random_linear_balanced_acc": 0.22948138740841062,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.051446938821357174,
  "random_linear_recovery": 0.06308525568631673,
  "random_linear_selectivity": 0.06993567943572998,
  "random_mlp_test_acc": 0.25803858041763306,
  "random_mlp_balanced_acc": 0.2555677005192531,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.07355304987100927,
  "random_mlp_recovery": 0.0901922070374919,
  "random_mlp_selectivity": 0.09284564852714539,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9979539396797921,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9967864995884806
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 1.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.5,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_145",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.234375
  ],
  "train_success": [
    0.15625,
    0.234375
  ],
  "policy_loss": [
    0.11146168410778046,
    0.12386350333690643
  ],
  "value_loss": [
    0.14477819204330444,
    0.03182929381728172
  ],
  "entropy": [
    1.060136079788208,
    0.051443494856357574
  ],
  "val_success": [
    0.20689655172413793,
    0.1724137931034483
  ],
  "test_short_success": [
    0.109375,
    0.09375
  ],
  "test_long_success": [
    0.1953125,
    0.1484375
  ],
  "val_success_norm": [
    0.40184365958578955,
    0.33582151201371885
  ],
  "test_short_success_norm": [
    0.21000000000000005,
    0.18000000000000005
  ],
  "test_long_success_norm": [
    0.37500000000000006,
    0.28500000000000003
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1341/probe.json <==
{
  "task": "rand_145",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.37567660212516785,
  "probe_test_acc": 0.34565916657447815,
  "balanced_acc": 0.32903966759539277,
  "majority_baseline": 0.1945337620578778,
  "control_task_acc": 0.1645900309085846,
  "selectivity": 0.18106913566589355,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.15112540451660034,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3470238149166107,
  "rowsplit_balanced_acc": 0.32695304830487254,
  "rowsplit_probe_gap": 0.14801587840867422,
  "num_control_classes": 5,
  "control_test_acc": 0.4228295683860779,
  "control_majority": 0.32435691318327975,
  "control_probe_gap": 0.09847265520279813
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_145",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.34023311734199524,
  "onpolicy_linear_balanced_acc": 0.3212631266432185,
  "onpolicy_linear_majority": 0.20156752411575563,
  "onpolicy_linear_gap": 0.13866559322623961,
  "onpolicy_linear_recovery": 0.1736722859032893,
  "onpolicy_linear_selectivity": 0.17041800916194916,
  "onpolicy_mlp_test_acc": 0.36012861132621765,
  "onpolicy_mlp_balanced_acc": 0.34929621845556386,
  "onpolicy_mlp_majority": 0.20156752411575563,
  "onpolicy_mlp_gap": 0.15856108721046203,
  "onpolicy_mlp_recovery": 0.1985904782177848,
  "onpolicy_mlp_selectivity": 0.199758842587471,
  "random_linear_test_acc": 0.24035370349884033,
  "random_linear_balanced_acc": 0.234870432730664,
  "random_linear_majority": 0.18448553054662378,
  "random_linear_gap": 0.05586817295221655,
  "random_linear_recovery": 0.06850666057423103,
  "random_linear_selectivity": 0.07576367259025574,
  "random_mlp_test_acc": 0.27190515398979187,
  "random_mlp_balanced_acc": 0.26798125928398686,
  "random_mlp_majority": 0.18448553054662378,
  "random_mlp_gap": 0.08741962344316809,
  "random_mlp_recovery": 0.1071956742861519,
  "random_mlp_selectivity": 0.10048232972621918,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9936279778113938,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9967864995884806
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_145/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_146",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.515625
  ],
  "train_success": [
    0.328125,
    0.515625
  ],
  "policy_loss": [
    -0.10838787257671356,
    0.08209867775440216
  ],
  "value_loss": [
    0.1198672503232956,
    0.1138993427157402
  ],
  "entropy": [
    1.0136061906814575,
    0.06733426451683044
  ],
  "val_success": [
    0.3275862068965517,
    0.39655172413793105
  ],
  "test_short_success": [
    0.25,
    0.25
  ],
  "test_long_success": [
    0.3828125,
    0.3046875
  ],
  "val_success_norm": [
    0.49137931034482757,
    0.5948275862068966
  ],
  "test_short_success_norm": [
    0.375,
    0.375
  ],
  "test_long_success_norm": [
    0.57421875,
    0.45703125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1337/probe.json <==
{
  "task": "rand_146",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4343707859516144,
  "probe_test_acc": 0.41820740699768066,
  "balanced_acc": 0.4110410376625122,
  "majority_baseline": 0.3645498392282958,
  "control_task_acc": 0.3329983949661255,
  "selectivity": 0.08520901203155518,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05365756776938485,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.4156745970249176,
  "rowsplit_balanced_acc": 0.41076423956750396,
  "rowsplit_probe_gap": 0.049603168453489055,
  "num_control_classes": 3,
  "control_test_acc": 0.41820740699768066,
  "control_majority": 0.3645498392282958,
  "control_probe_gap": 0.05365756776938485
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_146",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.42644694447517395,
  "onpolicy_linear_balanced_acc": 0.4215460267080025,
  "onpolicy_linear_majority": 0.35892282958199356,
  "onpolicy_linear_gap": 0.06752411489318039,
  "onpolicy_linear_recovery": 0.10532915225970707,
  "onpolicy_linear_selectivity": 0.09746783971786499,
  "onpolicy_mlp_test_acc": 0.45980706810951233,
  "onpolicy_mlp_balanced_acc": 0.453208805619338,
  "onpolicy_mlp_majority": 0.35892282958199356,
  "onpolicy_mlp_gap": 0.10088423852751877,
  "onpolicy_mlp_recovery": 0.15736676204167188,
  "onpolicy_mlp_selectivity": 0.12278938293457031,
  "random_linear_test_acc": 0.37459805607795715,
  "random_linear_balanced_acc": 0.3739047495170676,
  "random_linear_majority": 0.3553054662379421,
  "random_linear_gap": 0.01929258984001503,
  "random_linear_recovery": 0.029925164290497127,
  "random_linear_selectivity": 0.036374568939208984,
  "random_mlp_test_acc": 0.396503210067749,
  "random_mlp_balanced_acc": 0.3981654340910848,
  "random_mlp_majority": 0.3553054662379421,
  "random_mlp_gap": 0.0411977438298069,
  "random_mlp_recovery": 0.06390273481830397,
  "random_mlp_selectivity": 0.0633038580417633,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9981565451849399,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9996112474646955
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_146",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.296875
  ],
  "train_success": [
    0.28125,
    0.296875
  ],
  "policy_loss": [
    0.0906064510345459,
    0.22184066474437714
  ],
  "value_loss": [
    0.06413210183382034,
    0.06223678961396217
  ],
  "entropy": [
    1.007267713546753,
    0.13237351179122925
  ],
  "val_success": [
    0.3620689655172414,
    0.4224137931034483
  ],
  "test_short_success": [
    0.359375,
    0.296875
  ],
  "test_long_success": [
    0.3359375,
    0.359375
  ],
  "val_success_norm": [
    0.5431034482758621,
    0.6336206896551724
  ],
  "test_short_success_norm": [
    0.5390625,
    0.4453125
  ],
  "test_long_success_norm": [
    0.50390625,
    0.5390625
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1338/probe.json <==
{
  "task": "rand_146",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.466339647769928,
  "probe_test_acc": 0.4198151230812073,
  "balanced_acc": 0.4179244900826738,
  "majority_baseline": 0.3362138263665595,
  "control_task_acc": 0.3285771608352661,
  "selectivity": 0.09123796224594116,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08360129671464778,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.42797619104385376,
  "rowsplit_balanced_acc": 0.4268267647950334,
  "rowsplit_probe_gap": 0.09682539739306012,
  "num_control_classes": 3,
  "control_test_acc": 0.41901126503944397,
  "control_majority": 0.3362138263665595,
  "control_probe_gap": 0.08279743867288447
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_146",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.4274517595767975,
  "onpolicy_linear_balanced_acc": 0.42459809133553805,
  "onpolicy_linear_majority": 0.3486736334405145,
  "onpolicy_linear_gap": 0.07877812613628299,
  "onpolicy_linear_recovery": 0.1209503102913126,
  "onpolicy_linear_selectivity": 0.10148712992668152,
  "onpolicy_mlp_test_acc": 0.4535771608352661,
  "onpolicy_mlp_balanced_acc": 0.45171401748986045,
  "onpolicy_mlp_majority": 0.3486736334405145,
  "onpolicy_mlp_gap": 0.10490352739475162,
  "onpolicy_mlp_recovery": 0.16106138608956622,
  "onpolicy_mlp_selectivity": 0.1318327784538269,
  "random_linear_test_acc": 0.38143086433410645,
  "random_linear_balanced_acc": 0.3808964533280479,
  "random_linear_majority": 0.3553054662379421,
  "random_linear_gap": 0.02612539809616432,
  "random_linear_recovery": 0.04052368482746685,
  "random_linear_selectivity": 0.04943728446960449,
  "random_mlp_test_acc": 0.40112540125846863,
  "random_mlp_balanced_acc": 0.3955090150506732,
  "random_mlp_majority": 0.3553054662379421,
  "random_mlp_gap": 0.0458199350205265,
  "random_mlp_recovery": 0.07107231816151492,
  "random_mlp_selectivity": 0.07053858041763306,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9988007913467417,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9996112474646955
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 1.0,
  "10": 0.25,
  "11": 0.75,
  "12": 0.25,
  "13": 0.5,
  "14": 1.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.5,
  "24": 0.0,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_146",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.28125
  ],
  "train_success": [
    0.359375,
    0.28125
  ],
  "policy_loss": [
    -0.24479374289512634,
    0.0972764790058136
  ],
  "value_loss": [
    0.09514853358268738,
    0.015489415265619755
  ],
  "entropy": [
    1.0615776777267456,
    0.12392730265855789
  ],
  "val_success": [
    0.3879310344827586,
    0.4482758620689655
  ],
  "test_short_success": [
    0.3125,
    0.265625
  ],
  "test_long_success": [
    0.3203125,
    0.3046875
  ],
  "val_success_norm": [
    0.5818965517241379,
    0.6724137931034483
  ],
  "test_short_success_norm": [
    0.46875,
    0.3984375
  ],
  "test_long_success_norm": [
    0.48046875,
    0.45703125
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1339/probe.json <==
{
  "task": "rand_146",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4193166494369507,
  "probe_test_acc": 0.3727893829345703,
  "balanced_acc": 0.37209765649989124,
  "majority_baseline": 0.34264469453376206,
  "control_task_acc": 0.33420416712760925,
  "selectivity": 0.03858521580696106,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03014468840080825,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3819444477558136,
  "rowsplit_balanced_acc": 0.3808334489373911,
  "rowsplit_probe_gap": 0.0335317493431152,
  "num_control_classes": 3,
  "control_test_acc": 0.37319132685661316,
  "control_majority": 0.34264469453376206,
  "control_probe_gap": 0.030546632322851097
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_146",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.36012861132621765,
  "onpolicy_linear_balanced_acc": 0.3585140782569652,
  "onpolicy_linear_majority": 0.3478697749196141,
  "onpolicy_linear_gap": 0.012258836406603524,
  "onpolicy_linear_recovery": 0.01879814174399357,
  "onpolicy_linear_selectivity": 0.021302253007888794,
  "onpolicy_mlp_test_acc": 0.4015273451805115,
  "onpolicy_mlp_balanced_acc": 0.3991897144509598,
  "onpolicy_mlp_majority": 0.3478697749196141,
  "onpolicy_mlp_gap": 0.05365757026089735,
  "onpolicy_mlp_recovery": 0.08228045288697232,
  "onpolicy_mlp_selectivity": 0.06350484490394592,
  "random_linear_test_acc": 0.36254018545150757,
  "random_linear_balanced_acc": 0.36121538202523035,
  "random_linear_majority": 0.3553054662379421,
  "random_linear_gap": 0.007234719213565444,
  "random_linear_recovery": 0.011221933543236175,
  "random_linear_selectivity": 0.0403938889503479,
  "random_mlp_test_acc": 0.39127814769744873,
  "random_mlp_balanced_acc": 0.3902979390630548,
  "random_mlp_majority": 0.3553054662379421,
  "random_mlp_gap": 0.035972681459506606,
  "random_mlp_recovery": 0.05579802460801274,
  "random_mlp_selectivity": 0.06310290098190308,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990325359062063,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9996112474646955
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.0,
  "7": 0.5,
  "8": 0.25,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.75,
  "17": 0.25,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 1.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_146",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.375
  ],
  "train_success": [
    0.328125,
    0.375
  ],
  "policy_loss": [
    0.2593850791454315,
    -0.1678030639886856
  ],
  "value_loss": [
    0.06311642378568649,
    0.08291079103946686
  ],
  "entropy": [
    1.0369453430175781,
    0.1792040914297104
  ],
  "val_success": [
    0.3448275862068966,
    0.1724137931034483
  ],
  "test_short_success": [
    0.390625,
    0.34375
  ],
  "test_long_success": [
    0.3046875,
    0.265625
  ],
  "val_success_norm": [
    0.5172413793103449,
    0.25862068965517243
  ],
  "test_short_success_norm": [
    0.5859375,
    0.515625
  ],
  "test_long_success_norm": [
    0.45703125,
    0.3984375
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1340/probe.json <==
{
  "task": "rand_146",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.40341678261756897,
  "probe_test_acc": 0.38766077160835266,
  "balanced_acc": 0.3870108577412252,
  "majority_baseline": 0.3362138263665595,
  "control_task_acc": 0.337017685174942,
  "selectivity": 0.050643086433410645,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05144694524179316,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.37559524178504944,
  "rowsplit_balanced_acc": 0.3747696515417324,
  "rowsplit_probe_gap": 0.035714289404097044,
  "num_control_classes": 3,
  "control_test_acc": 0.38766077160835266,
  "control_majority": 0.3362138263665595,
  "control_probe_gap": 0.05144694524179316
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_146",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3735932409763336,
  "onpolicy_linear_balanced_acc": 0.3731580497947478,
  "onpolicy_linear_majority": 0.33259646302250806,
  "onpolicy_linear_gap": 0.04099677795382556,
  "onpolicy_linear_recovery": 0.061427271032290266,
  "onpolicy_linear_selectivity": 0.03516879677772522,
  "onpolicy_mlp_test_acc": 0.41941317915916443,
  "onpolicy_mlp_balanced_acc": 0.4193004907008671,
  "onpolicy_mlp_majority": 0.33259646302250806,
  "onpolicy_mlp_gap": 0.08681671613665637,
  "onpolicy_mlp_recovery": 0.13008129463896478,
  "onpolicy_mlp_selectivity": 0.07274919748306274,
  "random_linear_test_acc": 0.36756432056427,
  "random_linear_balanced_acc": 0.3668275753077967,
  "random_linear_majority": 0.3553054662379421,
  "random_linear_gap": 0.012258854326327895,
  "random_linear_recovery": 0.019014981024877683,
  "random_linear_selectivity": 0.03697749972343445,
  "random_mlp_test_acc": 0.3866559565067291,
  "random_mlp_balanced_acc": 0.3817199159213403,
  "random_mlp_majority": 0.3553054662379421,
  "random_mlp_gap": 0.031350490268787,
  "random_mlp_recovery": 0.048628441264801786,
  "random_mlp_selectivity": 0.05546623468399048,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9997779886794457,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9996112474646955
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_146",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.4375
  ],
  "train_success": [
    0.390625,
    0.4375
  ],
  "policy_loss": [
    -0.014221000485122204,
    -0.24194762110710144
  ],
  "value_loss": [
    0.27431637048721313,
    0.0688251182436943
  ],
  "entropy": [
    1.0604681968688965,
    0.1762693226337433
  ],
  "val_success": [
    0.35344827586206895,
    0.3706896551724138
  ],
  "test_short_success": [
    0.296875,
    0.28125
  ],
  "test_long_success": [
    0.3203125,
    0.3828125
  ],
  "val_success_norm": [
    0.5301724137931034,
    0.5560344827586207
  ],
  "test_short_success_norm": [
    0.4453125,
    0.421875
  ],
  "test_long_success_norm": [
    0.48046875,
    0.57421875
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1341/probe.json <==
{
  "task": "rand_146",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.43225643038749695,
  "probe_test_acc": 0.4145900309085846,
  "balanced_acc": 0.41387885041888123,
  "majority_baseline": 0.32435691318327975,
  "control_task_acc": 0.3301848769187927,
  "selectivity": 0.08440515398979187,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09023311772530485,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.42301586270332336,
  "rowsplit_balanced_acc": 0.42268658408874127,
  "rowsplit_probe_gap": 0.08690475159221223,
  "num_control_classes": 3,
  "control_test_acc": 0.4145900309085846,
  "control_majority": 0.32435691318327975,
  "control_probe_gap": 0.09023311772530485
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_146",
  "num_states": 3,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.42021703720092773,
  "onpolicy_linear_balanced_acc": 0.42029167521809474,
  "onpolicy_linear_majority": 0.3428456591639871,
  "onpolicy_linear_gap": 0.07737137803694061,
  "onpolicy_linear_recovery": 0.11773699605865946,
  "onpolicy_linear_selectivity": 0.08500802516937256,
  "onpolicy_mlp_test_acc": 0.47286978363990784,
  "onpolicy_mlp_balanced_acc": 0.47324512776790234,
  "onpolicy_mlp_majority": 0.3428456591639871,
  "onpolicy_mlp_gap": 0.1300241244759207,
  "onpolicy_mlp_recovery": 0.19785934048690565,
  "onpolicy_mlp_selectivity": 0.14348876476287842,
  "random_linear_test_acc": 0.36917203664779663,
  "random_linear_balanced_acc": 0.3668968760111924,
  "random_linear_majority": 0.3553054662379421,
  "random_linear_gap": 0.013866570409854506,
  "random_linear_recovery": 0.021508745124512476,
  "random_linear_selectivity": 0.019694536924362183,
  "random_mlp_test_acc": 0.40132635831832886,
  "random_mlp_balanced_acc": 0.39600078305243297,
  "random_mlp_majority": 0.3553054662379421,
  "random_mlp_gap": 0.04602089208038673,
  "random_mlp_recovery": 0.07138402711720834,
  "random_mlp_selectivity": 0.06290191411972046,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9999129356163088,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9996112474646955
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_146/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 1.0,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 1.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_147",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.640625
  ],
  "train_success": [
    0.4375,
    0.640625
  ],
  "policy_loss": [
    -0.13922661542892456,
    -0.24312512576580048
  ],
  "value_loss": [
    0.14282755553722382,
    0.06699327379465103
  ],
  "entropy": [
    0.5997877717018127,
    0.06543456017971039
  ],
  "val_success": [
    0.5172413793103449,
    0.6551724137931034
  ],
  "test_short_success": [
    0.546875,
    0.5
  ],
  "test_long_success": [
    0.515625,
    0.3828125
  ],
  "val_success_norm": [
    0.6896551724137931,
    0.8735632183908046
  ],
  "test_short_success_norm": [
    0.7291666666666666,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.6874999999999999,
    0.5104166666666666
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1337/probe.json <==
{
  "task": "rand_147",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5607239603996277,
  "probe_test_acc": 0.5856109261512756,
  "balanced_acc": 0.5518237401353625,
  "majority_baseline": 0.2857717041800643,
  "control_task_acc": 0.175241157412529,
  "selectivity": 0.41036976873874664,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2998392219712113,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5597222447395325,
  "rowsplit_balanced_acc": 0.5313933010333939,
  "rowsplit_probe_gap": 0.29980160981889753,
  "num_control_classes": 2,
  "control_test_acc": 0.7417604327201843,
  "control_majority": 0.5898311897106109,
  "control_probe_gap": 0.15192924300957344
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_147",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.6075160503387451,
  "onpolicy_linear_balanced_acc": 0.5644581093568579,
  "onpolicy_linear_majority": 0.30265273311897106,
  "onpolicy_linear_gap": 0.30486331721977405,
  "onpolicy_linear_recovery": 0.437175754030431,
  "onpolicy_linear_selectivity": 0.4433279484510422,
  "onpolicy_mlp_test_acc": 0.6030948758125305,
  "onpolicy_mlp_balanced_acc": 0.5592902731173099,
  "onpolicy_mlp_majority": 0.30265273311897106,
  "onpolicy_mlp_gap": 0.30044214269355946,
  "onpolicy_mlp_recovery": 0.4308357642775653,
  "onpolicy_mlp_selectivity": 0.43348072469234467,
  "random_linear_test_acc": 0.3520900309085846,
  "random_linear_balanced_acc": 0.35150295787741714,
  "random_linear_majority": 0.18468649517684887,
  "random_linear_gap": 0.16740353573173572,
  "random_linear_recovery": 0.20532412960343036,
  "random_linear_selectivity": 0.18348070979118347,
  "random_mlp_test_acc": 0.3725884258747101,
  "random_mlp_balanced_acc": 0.3701467435316029,
  "random_mlp_majority": 0.18468649517684887,
  "random_mlp_gap": 0.1879019306978612,
  "random_mlp_recovery": 0.23046586323701193,
  "random_mlp_selectivity": 0.2011656016111374,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9759581514902828,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986720965703488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.25,
  "19": 0.5,
  "20": 1.0,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 0.25,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_147",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.703125
  ],
  "train_success": [
    0.46875,
    0.703125
  ],
  "policy_loss": [
    -0.22771726548671722,
    0.22493936121463776
  ],
  "value_loss": [
    0.1224178820848465,
    0.06570393592119217
  ],
  "entropy": [
    0.6861695051193237,
    0.09597349166870117
  ],
  "val_success": [
    0.5172413793103449,
    0.6724137931034483
  ],
  "test_short_success": [
    0.53125,
    0.59375
  ],
  "test_long_success": [
    0.484375,
    0.5234375
  ],
  "val_success_norm": [
    0.6896551724137933,
    0.8965517241379309
  ],
  "test_short_success_norm": [
    0.7083333333333333,
    0.7916666666666666
  ],
  "test_long_success_norm": [
    0.6458333333333333,
    0.6979166666666665
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1338/probe.json <==
{
  "task": "rand_147",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.5363667011260986,
  "probe_test_acc": 0.5418006181716919,
  "balanced_acc": 0.5208107071281255,
  "majority_baseline": 0.2572347266881029,
  "control_task_acc": 0.16981510818004608,
  "selectivity": 0.3719855099916458,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.284565891483589,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5206349492073059,
  "rowsplit_balanced_acc": 0.5059914530774687,
  "rowsplit_probe_gap": 0.2867063777787345,
  "num_control_classes": 2,
  "control_test_acc": 0.7166398763656616,
  "control_majority": 0.5703376205787781,
  "control_probe_gap": 0.1463022557868835
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_147",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.5413987040519714,
  "onpolicy_linear_balanced_acc": 0.5181579825610068,
  "onpolicy_linear_majority": 0.2632636655948553,
  "onpolicy_linear_gap": 0.2781350384571161,
  "onpolicy_linear_recovery": 0.3775231727666693,
  "onpolicy_linear_selectivity": 0.3665594756603241,
  "onpolicy_mlp_test_acc": 0.5586816668510437,
  "onpolicy_mlp_balanced_acc": 0.5446314734457137,
  "onpolicy_mlp_majority": 0.2632636655948553,
  "onpolicy_mlp_gap": 0.2954180012561884,
  "onpolicy_mlp_recovery": 0.4009819897028896,
  "onpolicy_mlp_selectivity": 0.3894694447517395,
  "random_linear_test_acc": 0.28396302461624146,
  "random_linear_balanced_acc": 0.2819645893718105,
  "random_linear_majority": 0.18468649517684887,
  "random_linear_gap": 0.09927652943939258,
  "random_linear_recovery": 0.12176485346078814,
  "random_linear_selectivity": 0.10128617286682129,
  "random_mlp_test_acc": 0.3271704316139221,
  "random_mlp_balanced_acc": 0.32443027926505674,
  "random_mlp_majority": 0.18468649517684887,
  "random_mlp_gap": 0.14248393643707324,
  "random_mlp_recovery": 0.17475969132631908,
  "random_mlp_selectivity": 0.16680066287517548,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9886892570823325,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986720965703488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 1.0,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.25,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_147",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.625
  ],
  "train_success": [
    0.5,
    0.625
  ],
  "policy_loss": [
    -0.2905465066432953,
    0.40711817145347595
  ],
  "value_loss": [
    0.15429987013339996,
    0.052503228187561035
  ],
  "entropy": [
    0.6467199921607971,
    0.14462237060070038
  ],
  "val_success": [
    0.49137931034482757,
    0.46551724137931033
  ],
  "test_short_success": [
    0.421875,
    0.515625
  ],
  "test_long_success": [
    0.453125,
    0.4609375
  ],
  "val_success_norm": [
    0.6551724137931034,
    0.6206896551724137
  ],
  "test_short_success_norm": [
    0.5625,
    0.6875
  ],
  "test_long_success_norm": [
    0.6041666666666666,
    0.6145833333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1339/probe.json <==
{
  "task": "rand_147",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3799898624420166,
  "probe_test_acc": 0.35852089524269104,
  "balanced_acc": 0.34556593717356665,
  "majority_baseline": 0.20156752411575563,
  "control_task_acc": 0.159967839717865,
  "selectivity": 0.19855305552482605,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.15695337112693541,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.35674601793289185,
  "rowsplit_balanced_acc": 0.34805605854455385,
  "rowsplit_probe_gap": 0.15753966872654265,
  "num_control_classes": 2,
  "control_test_acc": 0.6117363572120667,
  "control_majority": 0.5371784565916399,
  "control_probe_gap": 0.07455790062042678
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_147",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.35872185230255127,
  "onpolicy_linear_balanced_acc": 0.34643637121468546,
  "onpolicy_linear_majority": 0.20317524115755628,
  "onpolicy_linear_gap": 0.155546611144995,
  "onpolicy_linear_recovery": 0.19520805474337832,
  "onpolicy_linear_selectivity": 0.18408359587192535,
  "onpolicy_mlp_test_acc": 0.3812299072742462,
  "onpolicy_mlp_balanced_acc": 0.3704308089701378,
  "onpolicy_mlp_majority": 0.20317524115755628,
  "onpolicy_mlp_gap": 0.17805466611668994,
  "onpolicy_mlp_recovery": 0.2234552379815004,
  "onpolicy_mlp_selectivity": 0.22548231482505798,
  "random_linear_test_acc": 0.28456592559814453,
  "random_linear_balanced_acc": 0.2806499435842011,
  "random_linear_majority": 0.18468649517684887,
  "random_linear_gap": 0.09987943042129566,
  "random_linear_recovery": 0.12250432481547133,
  "random_linear_selectivity": 0.11796624958515167,
  "random_mlp_test_acc": 0.3108922839164734,
  "random_mlp_balanced_acc": 0.30825934889388296,
  "random_mlp_majority": 0.18468649517684887,
  "random_mlp_gap": 0.1262057887396245,
  "random_mlp_recovery": 0.1547941840691081,
  "random_mlp_selectivity": 0.14610128104686737,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.996257200416507,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986720965703488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.25,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_147",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.640625,
    0.609375
  ],
  "train_success": [
    0.640625,
    0.609375
  ],
  "policy_loss": [
    -0.1200757622718811,
    -0.06704478710889816
  ],
  "value_loss": [
    0.15064451098442078,
    0.0732506588101387
  ],
  "entropy": [
    0.6633049249649048,
    0.11937818676233292
  ],
  "val_success": [
    0.4396551724137931,
    0.603448275862069
  ],
  "test_short_success": [
    0.453125,
    0.515625
  ],
  "test_long_success": [
    0.5078125,
    0.578125
  ],
  "val_success_norm": [
    0.5862068965517241,
    0.8045977011494252
  ],
  "test_short_success_norm": [
    0.6041666666666666,
    0.6875
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.7708333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1340/probe.json <==
{
  "task": "rand_147",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.36620432138442993,
  "probe_test_acc": 0.35028135776519775,
  "balanced_acc": 0.3281551696616612,
  "majority_baseline": 0.22930064308681672,
  "control_task_acc": 0.16298231482505798,
  "selectivity": 0.18729904294013977,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.12098071467838103,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3444444537162781,
  "rowsplit_balanced_acc": 0.33066811313088723,
  "rowsplit_probe_gap": 0.14345239022421458,
  "num_control_classes": 2,
  "control_test_acc": 0.6177652478218079,
  "control_majority": 0.5516479099678456,
  "control_probe_gap": 0.06611733785396223
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_147",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.350482314825058,
  "onpolicy_linear_balanced_acc": 0.33538690511910985,
  "onpolicy_linear_majority": 0.20840032154340837,
  "onpolicy_linear_gap": 0.1420819932816496,
  "onpolicy_linear_recovery": 0.17948717912401332,
  "onpolicy_linear_selectivity": 0.18187299370765686,
  "onpolicy_mlp_test_acc": 0.3514871299266815,
  "onpolicy_mlp_balanced_acc": 0.3455066397911504,
  "onpolicy_mlp_majority": 0.20840032154340837,
  "onpolicy_mlp_gap": 0.14308680838327315,
  "onpolicy_mlp_recovery": 0.18075652666036232,
  "onpolicy_mlp_selectivity": 0.18729902803897858,
  "random_linear_test_acc": 0.2646704316139221,
  "random_linear_balanced_acc": 0.26018595715886683,
  "random_linear_majority": 0.18468649517684887,
  "random_linear_gap": 0.07998393643707324,
  "random_linear_recovery": 0.09810206253657296,
  "random_linear_selectivity": 0.09525725245475769,
  "random_mlp_test_acc": 0.29240354895591736,
  "random_mlp_balanced_acc": 0.28806121813964436,
  "random_mlp_majority": 0.18468649517684887,
  "random_mlp_gap": 0.10771705377906848,
  "random_mlp_recovery": 0.13211734276673523,
  "random_mlp_selectivity": 0.12540194392204285,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.995209967869299,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986720965703488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 1.0,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.75,
  "21": 0.25,
  "22": 1.0,
  "23": 0.5,
  "24": 0.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.25,
  "28": 1.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_147",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.484375
  ],
  "train_success": [
    0.515625,
    0.484375
  ],
  "policy_loss": [
    0.10653093457221985,
    -0.02580251730978489
  ],
  "value_loss": [
    0.3321157395839691,
    0.050870005041360855
  ],
  "entropy": [
    0.6751431822776794,
    0.17133024334907532
  ],
  "val_success": [
    0.49137931034482757,
    0.5344827586206896
  ],
  "test_short_success": [
    0.46875,
    0.515625
  ],
  "test_long_success": [
    0.46875,
    0.53125
  ],
  "val_success_norm": [
    0.6551724137931034,
    0.7126436781609196
  ],
  "test_short_success_norm": [
    0.625,
    0.6875
  ],
  "test_long_success_norm": [
    0.625,
    0.7083333333333333
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1341/probe.json <==
{
  "task": "rand_147",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.33837956190109253,
  "probe_test_acc": 0.3195337653160095,
  "balanced_acc": 0.31436223255020773,
  "majority_baseline": 0.17805466237942122,
  "control_task_acc": 0.16097266972064972,
  "selectivity": 0.1585610955953598,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.1414791029365883,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.31785714626312256,
  "rowsplit_balanced_acc": 0.3114737133393059,
  "rowsplit_probe_gap": 0.13273809864407493,
  "num_control_classes": 2,
  "control_test_acc": 0.591438889503479,
  "control_majority": 0.5194935691318328,
  "control_probe_gap": 0.07194532037164625
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_147",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3223472535610199,
  "onpolicy_linear_balanced_acc": 0.31676694935995414,
  "onpolicy_linear_majority": 0.17926045016077172,
  "onpolicy_linear_gap": 0.14308680340024818,
  "onpolicy_linear_recovery": 0.17433886721832395,
  "onpolicy_linear_selectivity": 0.1623794138431549,
  "onpolicy_mlp_test_acc": 0.34425240755081177,
  "onpolicy_mlp_balanced_acc": 0.340301990181545,
  "onpolicy_mlp_majority": 0.17926045016077172,
  "onpolicy_mlp_gap": 0.16499195739004005,
  "onpolicy_mlp_recovery": 0.2010283986221448,
  "onpolicy_mlp_selectivity": 0.17363344132900238,
  "random_linear_test_acc": 0.2660771608352661,
  "random_linear_balanced_acc": 0.2615111086023966,
  "random_linear_majority": 0.18468649517684887,
  "random_linear_gap": 0.08139066565841724,
  "random_linear_recovery": 0.09982744695989257,
  "random_linear_selectivity": 0.0990755558013916,
  "random_mlp_test_acc": 0.29843246936798096,
  "random_mlp_balanced_acc": 0.2966653381424584,
  "random_mlp_majority": 0.18468649517684887,
  "random_mlp_gap": 0.11374597419113208,
  "random_mlp_recovery": 0.13951194665394953,
  "random_mlp_selectivity": 0.13625401258468628,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9978793397550956,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9986720965703488
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.0,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_147/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_148",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.515625
  ],
  "train_success": [
    0.171875,
    0.515625
  ],
  "policy_loss": [
    -0.25321996212005615,
    -0.24673984944820404
  ],
  "value_loss": [
    0.0942530408501625,
    0.07151726633310318
  ],
  "entropy": [
    0.6008854508399963,
    0.13719354569911957
  ],
  "val_success": [
    0.27586206896551724,
    0.603448275862069
  ],
  "test_short_success": [
    0.21875,
    0.546875
  ],
  "test_long_success": [
    0.2421875,
    0.5078125
  ],
  "val_success_norm": [
    0.49042145593869735,
    1.0727969348659
  ],
  "test_short_success_norm": [
    0.38888888888888884,
    0.9722222222222222
  ],
  "test_long_success_norm": [
    0.4305555555555555,
    0.9027777777777778
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1337/probe.json <==
{
  "task": "rand_148",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5243167202572347,
  "control_task_acc": 0.2582395374774933,
  "selectivity": 0.7417604625225067,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.47568327974276525,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4896825396825397,
  "num_control_classes": 4,
  "control_test_acc": 1.0,
  "control_majority": 0.5243167202572347,
  "control_probe_gap": 0.47568327974276525
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_148",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.5239147909967846,
  "onpolicy_linear_gap": 0.4760852090032154,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7385450303554535,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5239147909967846,
  "onpolicy_mlp_gap": 0.4760852090032154,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7576366513967514,
  "random_linear_test_acc": 0.978496789932251,
  "random_linear_balanced_acc": 0.9784200458724173,
  "random_linear_majority": 0.2783360128617363,
  "random_linear_gap": 0.7001607770705147,
  "random_linear_recovery": 0.9702032934288167,
  "random_linear_selectivity": 0.7327170521020889,
  "random_mlp_test_acc": 0.9778938889503479,
  "random_mlp_balanced_acc": 0.9777772941747895,
  "random_mlp_majority": 0.2783360128617363,
  "random_mlp_gap": 0.6995578760886116,
  "random_mlp_recovery": 0.969367861714545,
  "random_mlp_selectivity": 0.7286977469921112,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8740838445347254,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985375849695683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_148",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.3125,
    0.625
  ],
  "train_success": [
    0.3125,
    0.625
  ],
  "policy_loss": [
    0.061500780284404755,
    -0.305108904838562
  ],
  "value_loss": [
    0.09668130427598953,
    0.06003640592098236
  ],
  "entropy": [
    0.6859418153762817,
    0.061485424637794495
  ],
  "val_success": [
    0.25,
    0.5172413793103449
  ],
  "test_short_success": [
    0.34375,
    0.453125
  ],
  "test_long_success": [
    0.2421875,
    0.5859375
  ],
  "val_success_norm": [
    0.4444444444444445,
    0.9195402298850575
  ],
  "test_short_success_norm": [
    0.611111111111111,
    0.8055555555555555
  ],
  "test_long_success_norm": [
    0.4305555555555556,
    1.0416666666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1338/probe.json <==
{
  "task": "rand_148",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9917117953300476,
  "probe_test_acc": 0.9993970990180969,
  "balanced_acc": 0.9989759344598055,
  "majority_baseline": 0.5188906752411575,
  "control_task_acc": 0.2598472535610199,
  "selectivity": 0.739549845457077,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4805064237769394,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9938492178916931,
  "rowsplit_balanced_acc": 0.9918662581015263,
  "rowsplit_probe_gap": 0.488690487732963,
  "num_control_classes": 4,
  "control_test_acc": 0.9995980858802795,
  "control_majority": 0.5188906752411575,
  "control_probe_gap": 0.48070741063912203
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_148",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9955787658691406,
  "onpolicy_linear_balanced_acc": 0.9953819624491357,
  "onpolicy_linear_majority": 0.5176848874598071,
  "onpolicy_linear_gap": 0.4778938784093335,
  "onpolicy_linear_recovery": 0.9908333079020182,
  "onpolicy_linear_selectivity": 0.7407556176185608,
  "onpolicy_mlp_test_acc": 0.9963826537132263,
  "onpolicy_mlp_balanced_acc": 0.9963098339415223,
  "onpolicy_mlp_majority": 0.5176848874598071,
  "onpolicy_mlp_gap": 0.4786977662534192,
  "onpolicy_mlp_recovery": 0.9925000353654225,
  "onpolicy_mlp_selectivity": 0.746784582734108,
  "random_linear_test_acc": 0.9586012959480286,
  "random_linear_balanced_acc": 0.9581751811448362,
  "random_linear_majority": 0.2783360128617363,
  "random_linear_gap": 0.6802652830862923,
  "random_linear_recovery": 0.942634377231242,
  "random_linear_selectivity": 0.7017684876918793,
  "random_mlp_test_acc": 0.9577974081039429,
  "random_mlp_balanced_acc": 0.9575738419773164,
  "random_mlp_majority": 0.2783360128617363,
  "random_mlp_gap": 0.6794613952422066,
  "random_mlp_recovery": 0.9415204407477638,
  "random_mlp_selectivity": 0.7025723159313202,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.876270378489466,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985375849695683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.5,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 1.0,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_148",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.5625
  ],
  "train_success": [
    0.28125,
    0.5625
  ],
  "policy_loss": [
    -0.3931310474872589,
    -0.056520976126194
  ],
  "value_loss": [
    0.16819927096366882,
    0.03547848016023636
  ],
  "entropy": [
    0.6466395258903503,
    0.04681739956140518
  ],
  "val_success": [
    0.2413793103448276,
    0.5431034482758621
  ],
  "test_short_success": [
    0.265625,
    0.59375
  ],
  "test_long_success": [
    0.2578125,
    0.625
  ],
  "val_success_norm": [
    0.42911877394636017,
    0.96551724137931
  ],
  "test_short_success_norm": [
    0.4722222222222222,
    1.0555555555555556
  ],
  "test_long_success_norm": [
    0.45833333333333337,
    1.1111111111111112
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1339/probe.json <==
{
  "task": "rand_148",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5283360128617364,
  "control_task_acc": 0.2636655867099762,
  "selectivity": 0.7363344132900238,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.47166398713826363,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.999404788017273,
  "rowsplit_balanced_acc": 0.9984725050916496,
  "rowsplit_probe_gap": 0.4865079626204476,
  "num_control_classes": 4,
  "control_test_acc": 1.0,
  "control_majority": 0.5283360128617364,
  "control_probe_gap": 0.47166398713826363
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_148",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.5305466237942122,
  "onpolicy_linear_gap": 0.46945337620578775,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.738946944475174,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.5305466237942122,
  "onpolicy_mlp_gap": 0.46945337620578775,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7568327933549881,
  "random_linear_test_acc": 0.9035369753837585,
  "random_linear_balanced_acc": 0.9032845207923454,
  "random_linear_majority": 0.2783360128617363,
  "random_linear_gap": 0.6252009625220223,
  "random_linear_recovery": 0.8663324949901372,
  "random_linear_selectivity": 0.6539389044046402,
  "random_mlp_test_acc": 0.88987135887146,
  "random_mlp_balanced_acc": 0.8893176857332178,
  "random_mlp_majority": 0.2783360128617363,
  "random_mlp_gap": 0.6115353460097237,
  "random_mlp_recovery": 0.8473962355177903,
  "random_mlp_selectivity": 0.6477089822292328,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8623355227912702,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985375849695683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 1.0,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 1.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 1.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_148",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.484375
  ],
  "train_success": [
    0.265625,
    0.484375
  ],
  "policy_loss": [
    -0.02162362076342106,
    0.22306972742080688
  ],
  "value_loss": [
    0.10072270035743713,
    0.08209695667028427
  ],
  "entropy": [
    0.6633855700492859,
    0.04480631276965141
  ],
  "val_success": [
    0.28448275862068967,
    0.5775862068965517
  ],
  "test_short_success": [
    0.234375,
    0.59375
  ],
  "test_long_success": [
    0.2578125,
    0.515625
  ],
  "val_success_norm": [
    0.5057471264367817,
    1.0268199233716473
  ],
  "test_short_success_norm": [
    0.41666666666666663,
    1.0555555555555556
  ],
  "test_long_success_norm": [
    0.45833333333333326,
    0.9166666666666667
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1340/probe.json <==
{
  "task": "rand_148",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.9929803609848022,
  "probe_test_acc": 0.9961816668510437,
  "balanced_acc": 0.9960373977110153,
  "majority_baseline": 0.5172829581993569,
  "control_task_acc": 0.2516077160835266,
  "selectivity": 0.7445739507675171,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4788987086516868,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9928571581840515,
  "rowsplit_balanced_acc": 0.9909837893948498,
  "rowsplit_probe_gap": 0.495833348660242,
  "num_control_classes": 4,
  "control_test_acc": 0.9961816668510437,
  "control_majority": 0.5172829581993569,
  "control_probe_gap": 0.4788987086516868
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_148",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9911575317382812,
  "onpolicy_linear_balanced_acc": 0.9896196609461964,
  "onpolicy_linear_majority": 0.5110530546623794,
  "onpolicy_linear_gap": 0.48010447707590187,
  "onpolicy_linear_recovery": 0.9819152806944873,
  "onpolicy_linear_selectivity": 0.7433681488037109,
  "onpolicy_mlp_test_acc": 0.9885450005531311,
  "onpolicy_mlp_balanced_acc": 0.9874870576776675,
  "onpolicy_mlp_majority": 0.5110530546623794,
  "onpolicy_mlp_gap": 0.4774919458907517,
  "onpolicy_mlp_recovery": 0.9765721014189809,
  "onpolicy_mlp_selectivity": 0.7405546456575394,
  "random_linear_test_acc": 0.9744774699211121,
  "random_linear_balanced_acc": 0.9744987463130452,
  "random_linear_majority": 0.2783360128617363,
  "random_linear_gap": 0.6961414570593758,
  "random_linear_recovery": 0.9646337761981213,
  "random_linear_selectivity": 0.7188504636287689,
  "random_mlp_test_acc": 0.9690514206886292,
  "random_mlp_balanced_acc": 0.9690331550732654,
  "random_mlp_majority": 0.2783360128617363,
  "random_mlp_gap": 0.6907154078268929,
  "random_mlp_recovery": 0.9571149733630239,
  "random_mlp_selectivity": 0.7258842140436172,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.8873808013498815,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985375849695683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_148",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.515625
  ],
  "train_success": [
    0.234375,
    0.515625
  ],
  "policy_loss": [
    0.22219640016555786,
    -0.1352778822183609
  ],
  "value_loss": [
    0.1523265838623047,
    0.03898610547184944
  ],
  "entropy": [
    0.6748178005218506,
    0.017173828557133675
  ],
  "val_success": [
    0.29310344827586204,
    0.3620689655172414
  ],
  "test_short_success": [
    0.3125,
    0.328125
  ],
  "test_long_success": [
    0.2421875,
    0.2265625
  ],
  "val_success_norm": [
    0.521072796934866,
    0.6436781609195401
  ],
  "test_short_success_norm": [
    0.5555555555555556,
    0.5833333333333333
  ],
  "test_long_success_norm": [
    0.4305555555555556,
    0.4027777777777778
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1341/probe.json <==
{
  "task": "rand_148",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 4,
  "probe_train_acc": 0.7840832471847534,
  "probe_test_acc": 0.7831591367721558,
  "balanced_acc": 0.7577269756464736,
  "majority_baseline": 0.40936495176848875,
  "control_task_acc": 0.26185691356658936,
  "selectivity": 0.5213022232055664,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.373794185003667,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.77182537317276,
  "rowsplit_balanced_acc": 0.7509084403764563,
  "rowsplit_probe_gap": 0.38749997634736316,
  "num_control_classes": 4,
  "control_test_acc": 0.7831591367721558,
  "control_majority": 0.40936495176848875,
  "control_probe_gap": 0.373794185003667
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_148",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.7821543216705322,
  "onpolicy_linear_balanced_acc": 0.7566506867248164,
  "onpolicy_linear_majority": 0.409967845659164,
  "onpolicy_linear_gap": 0.37218647601136823,
  "onpolicy_linear_recovery": 0.6307901582535995,
  "onpolicy_linear_selectivity": 0.518488734960556,
  "onpolicy_mlp_test_acc": 0.7829582095146179,
  "onpolicy_mlp_balanced_acc": 0.7688531384377641,
  "onpolicy_mlp_majority": 0.409967845659164,
  "onpolicy_mlp_gap": 0.3729903638554539,
  "onpolicy_mlp_recovery": 0.6321526057713688,
  "onpolicy_mlp_selectivity": 0.5339630395174026,
  "random_linear_test_acc": 0.40655145049095154,
  "random_linear_balanced_acc": 0.40247236897165534,
  "random_linear_majority": 0.2783360128617363,
  "random_linear_gap": 0.12821543762921522,
  "random_linear_recovery": 0.17766639310581311,
  "random_linear_selectivity": 0.14750805497169495,
  "random_mlp_test_acc": 0.4429260492324829,
  "random_mlp_balanced_acc": 0.4405071856792239,
  "random_mlp_majority": 0.2783360128617363,
  "random_mlp_gap": 0.1645900363707466,
  "random_mlp_recovery": 0.22807018128121276,
  "random_mlp_selectivity": 0.18709808588027954,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9549174474861027,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9985375849695683
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_148/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.0,
  "11": 0.0,
  "12": 0.25,
  "13": 1.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.75,
  "28": 0.0,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_149",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.171875
  ],
  "train_success": [
    0.171875,
    0.171875
  ],
  "policy_loss": [
    0.27057546377182007,
    0.061646513640880585
  ],
  "value_loss": [
    0.02688056230545044,
    0.050624996423721313
  ],
  "entropy": [
    0.600251317024231,
    0.017273563891649246
  ],
  "val_success": [
    0.12931034482758622,
    0.19827586206896552
  ],
  "test_short_success": [
    0.21875,
    0.25
  ],
  "test_long_success": [
    0.2109375,
    0.1640625
  ],
  "val_success_norm": [
    0.23790311959108698,
    0.3742329109043237
  ],
  "test_short_success_norm": [
    0.3966558813449753,
    0.4533210065236939
  ],
  "test_long_success_norm": [
    0.3824895969424838,
    0.29749190873302633
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1337/probe.json <==
{
  "task": "rand_149",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.325778067111969,
  "probe_test_acc": 0.2821543514728546,
  "balanced_acc": 0.2734920980739199,
  "majority_baseline": 0.21583601286173634,
  "control_task_acc": 0.17704984545707703,
  "selectivity": 0.10510450601577759,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06631833861111827,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.29226189851760864,
  "rowsplit_balanced_acc": 0.28537160164328657,
  "rowsplit_probe_gap": 0.0867063429620531,
  "num_control_classes": 6,
  "control_test_acc": 0.2821543514728546,
  "control_majority": 0.21583601286173634,
  "control_probe_gap": 0.06631833861111827
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_149",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28476688265800476,
  "onpolicy_linear_balanced_acc": 0.27391103130684025,
  "onpolicy_linear_majority": 0.2202572347266881,
  "onpolicy_linear_gap": 0.06450964793131667,
  "onpolicy_linear_recovery": 0.08273196085212159,
  "onpolicy_linear_selectivity": 0.11877009272575378,
  "onpolicy_mlp_test_acc": 0.3147106170654297,
  "onpolicy_mlp_balanced_acc": 0.30589162063803,
  "onpolicy_mlp_majority": 0.2202572347266881,
  "onpolicy_mlp_gap": 0.09445338233874159,
  "onpolicy_mlp_recovery": 0.1211340284839119,
  "onpolicy_mlp_selectivity": 0.1487138271331787,
  "random_linear_test_acc": 0.25482314825057983,
  "random_linear_balanced_acc": 0.24468590208427923,
  "random_linear_majority": 0.19694533762057878,
  "random_linear_gap": 0.05787781063000105,
  "random_linear_recovery": 0.07207206849221352,
  "random_linear_selectivity": 0.0815916359424591,
  "random_mlp_test_acc": 0.2415594905614853,
  "random_mlp_balanced_acc": 0.23960807965272468,
  "random_mlp_majority": 0.19694533762057878,
  "random_mlp_gap": 0.04461415294090651,
  "random_mlp_recovery": 0.055555561820308005,
  "random_mlp_selectivity": 0.07536174356937408,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9946597538748965,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9964569023963432
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.5,
  "20": 0.25,
  "21": 0.0,
  "22": 0.75,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.25,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_149",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.125
  ],
  "train_success": [
    0.171875,
    0.125
  ],
  "policy_loss": [
    -0.12003928422927856,
    -0.35850200057029724
  ],
  "value_loss": [
    0.04216615483164787,
    0.07066609710454941
  ],
  "entropy": [
    0.685856282711029,
    0.017892714589834213
  ],
  "val_success": [
    0.21551724137931033,
    0.1724137931034483
  ],
  "test_short_success": [
    0.21875,
    0.1875
  ],
  "test_long_success": [
    0.15625,
    0.1640625
  ],
  "val_success_norm": [
    0.3968569779473264,
    0.3137123052845624
  ],
  "test_short_success_norm": [
    0.39665588282860353,
    0.33999075611788043
  ],
  "test_long_success_norm": [
    0.28332562736476563,
    0.2974919087330028
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1338/probe.json <==
{
  "task": "rand_149",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.31909674406051636,
  "probe_test_acc": 0.2833601236343384,
  "balanced_acc": 0.26228167705119226,
  "majority_baseline": 0.1995578778135048,
  "control_task_acc": 0.17323151230812073,
  "selectivity": 0.11012861132621765,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08380224582083357,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27519840002059937,
  "rowsplit_balanced_acc": 0.25320132646063837,
  "rowsplit_probe_gap": 0.07559522541742475,
  "num_control_classes": 6,
  "control_test_acc": 0.27170416712760925,
  "control_majority": 0.1995578778135048,
  "control_probe_gap": 0.07214628931410444
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_149",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2843649387359619,
  "onpolicy_linear_balanced_acc": 0.27058028739256296,
  "onpolicy_linear_majority": 0.18167202572347266,
  "onpolicy_linear_gap": 0.10269291301248926,
  "onpolicy_linear_recovery": 0.12549114320976093,
  "onpolicy_linear_selectivity": 0.11535368859767914,
  "onpolicy_mlp_test_acc": 0.30827975273132324,
  "onpolicy_mlp_balanced_acc": 0.29630143832176087,
  "onpolicy_mlp_majority": 0.18167202572347266,
  "onpolicy_mlp_gap": 0.12660772700785058,
  "onpolicy_mlp_recovery": 0.15471513987992744,
  "onpolicy_mlp_selectivity": 0.13444535434246063,
  "random_linear_test_acc": 0.25361737608909607,
  "random_linear_balanced_acc": 0.2430925812563266,
  "random_linear_majority": 0.19694533762057878,
  "random_linear_gap": 0.05667203846851729,
  "random_linear_recovery": 0.07057058644127678,
  "random_linear_selectivity": 0.07335209846496582,
  "random_mlp_test_acc": 0.28175240755081177,
  "random_mlp_balanced_acc": 0.2726025506616504,
  "random_mlp_majority": 0.19694533762057878,
  "random_mlp_gap": 0.08480706993023299,
  "random_mlp_recovery": 0.10560560059380364,
  "random_mlp_selectivity": 0.11193729937076569,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.993042555527977,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9964569023963432
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.25,
  "11": 0.0,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_149",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.140625
  ],
  "train_success": [
    0.15625,
    0.140625
  ],
  "policy_loss": [
    -0.3245869576931,
    -0.07524308562278748
  ],
  "value_loss": [
    0.08773733675479889,
    0.02706059068441391
  ],
  "entropy": [
    0.6472631096839905,
    0.033743638545274734
  ],
  "val_success": [
    0.11206896551724138,
    0.19827586206896552
  ],
  "test_short_success": [
    0.09375,
    0.21875
  ],
  "test_long_success": [
    0.1015625,
    0.15625
  ],
  "val_success_norm": [
    0.2073383152137987,
    0.3596378025105591
  ],
  "test_short_success_norm": [
    0.16999537860610797,
    0.39665588496510695
  ],
  "test_long_success_norm": [
    0.18416165778710974,
    0.28332562736482453
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1339/probe.json <==
{
  "task": "rand_149",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3115696907043457,
  "probe_test_acc": 0.2767283022403717,
  "balanced_acc": 0.2627381766098369,
  "majority_baseline": 0.19935691318327975,
  "control_task_acc": 0.16197748482227325,
  "selectivity": 0.11475081741809845,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07737138905709195,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27619048953056335,
  "rowsplit_balanced_acc": 0.2612122743711329,
  "rowsplit_probe_gap": 0.07579366413373795,
  "num_control_classes": 6,
  "control_test_acc": 0.27692925930023193,
  "control_majority": 0.19935691318327975,
  "control_probe_gap": 0.07757234611695218
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_149",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2727090120315552,
  "onpolicy_linear_balanced_acc": 0.2589613792545375,
  "onpolicy_linear_majority": 0.19915594855305466,
  "onpolicy_linear_gap": 0.07355306347850052,
  "onpolicy_linear_recovery": 0.09184442757064457,
  "onpolicy_linear_selectivity": 0.10550643503665924,
  "onpolicy_mlp_test_acc": 0.3072749078273773,
  "onpolicy_mlp_balanced_acc": 0.2955662382880205,
  "onpolicy_mlp_majority": 0.19915594855305466,
  "onpolicy_mlp_gap": 0.10811895927432266,
  "onpolicy_mlp_recovery": 0.13500625880778658,
  "onpolicy_mlp_selectivity": 0.1454983800649643,
  "random_linear_test_acc": 0.24939709901809692,
  "random_linear_balanced_acc": 0.24099351943289438,
  "random_linear_majority": 0.19694533762057878,
  "random_linear_gap": 0.05245176139751814,
  "random_linear_recovery": 0.06531530648499756,
  "random_linear_selectivity": 0.0769694447517395,
  "random_mlp_test_acc": 0.2704983949661255,
  "random_mlp_balanced_acc": 0.2610037483701452,
  "random_mlp_majority": 0.19694533762057878,
  "random_mlp_gap": 0.07355305734554671,
  "random_mlp_recovery": 0.0915915949327929,
  "random_mlp_selectivity": 0.10811898112297058,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9946858163378293,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9964569023963432
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_149",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.125
  ],
  "train_success": [
    0.21875,
    0.125
  ],
  "policy_loss": [
    0.051984384655952454,
    0.19524633884429932
  ],
  "value_loss": [
    0.07588009536266327,
    0.019581282511353493
  ],
  "entropy": [
    0.6631944179534912,
    0.004556864034384489
  ],
  "val_success": [
    0.1810344827586207,
    0.1896551724137931
  ],
  "test_short_success": [
    0.203125,
    0.21875
  ],
  "test_long_success": [
    0.203125,
    0.1171875
  ],
  "val_success_norm": [
    0.3285146147281729,
    0.343219416621562
  ],
  "test_short_success_norm": [
    0.368323319401211,
    0.39665588500276255
  ],
  "test_long_success_norm": [
    0.36832331557427317,
    0.21249422052364364
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1340/probe.json <==
{
  "task": "rand_149",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.30260488390922546,
  "probe_test_acc": 0.2660771608352661,
  "balanced_acc": 0.2578082444265588,
  "majority_baseline": 0.20257234726688103,
  "control_task_acc": 0.16680064797401428,
  "selectivity": 0.09927651286125183,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06350481356838508,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.27519840002059937,
  "rowsplit_balanced_acc": 0.2669932130649156,
  "rowsplit_probe_gap": 0.07757935240155175,
  "num_control_classes": 6,
  "control_test_acc": 0.2660771608352661,
  "control_majority": 0.20257234726688103,
  "control_probe_gap": 0.06350481356838508
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_149",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.26808682084083557,
  "onpolicy_linear_balanced_acc": 0.2567221425103305,
  "onpolicy_linear_majority": 0.20418006430868169,
  "onpolicy_linear_gap": 0.06390675653215389,
  "onpolicy_linear_recovery": 0.08030303548080751,
  "onpolicy_linear_selectivity": 0.10691319406032562,
  "onpolicy_mlp_test_acc": 0.29762861132621765,
  "onpolicy_mlp_balanced_acc": 0.288379213150505,
  "onpolicy_mlp_majority": 0.20418006430868169,
  "onpolicy_mlp_gap": 0.09344854701753597,
  "onpolicy_mlp_recovery": 0.11742423483819672,
  "onpolicy_mlp_selectivity": 0.13223472237586975,
  "random_linear_test_acc": 0.25200966000556946,
  "random_linear_balanced_acc": 0.2440661561447551,
  "random_linear_majority": 0.19694533762057878,
  "random_linear_gap": 0.05506432238499068,
  "random_linear_recovery": 0.06856858563256096,
  "random_linear_selectivity": 0.08199357986450195,
  "random_mlp_test_acc": 0.27170416712760925,
  "random_mlp_balanced_acc": 0.26693020195405487,
  "random_mlp_majority": 0.19694533762057878,
  "random_mlp_gap": 0.07475882950703047,
  "random_mlp_recovery": 0.09309307698372964,
  "random_mlp_selectivity": 0.10791799426078796,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9957529679941792,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9964569023963432
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.75,
  "22": 0.5,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_149",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.203125
  ],
  "train_success": [
    0.1875,
    0.203125
  ],
  "policy_loss": [
    0.19138358533382416,
    0.0678180679678917
  ],
  "value_loss": [
    0.15687164664268494,
    0.02980918064713478
  ],
  "entropy": [
    0.6746528148651123,
    0.02321545034646988
  ],
  "val_success": [
    0.14655172413793102,
    0.1810344827586207
  ],
  "test_short_success": [
    0.21875,
    0.21875
  ],
  "test_long_success": [
    0.25,
    0.1484375
  ],
  "val_success_norm": [
    0.26537311583260415,
    0.32927766388150287
  ],
  "test_short_success_norm": [
    0.3966558805323639,
    0.39665588647216765
  ],
  "test_long_success_norm": [
    0.4533210037836425,
    0.2691593459966235
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1341/probe.json <==
{
  "task": "rand_149",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3197733461856842,
  "probe_test_acc": 0.27853697538375854,
  "balanced_acc": 0.265518278545167,
  "majority_baseline": 0.215032154340836,
  "control_task_acc": 0.16881029307842255,
  "selectivity": 0.109726682305336,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06350482104292254,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2884920537471771,
  "rowsplit_balanced_acc": 0.2777623568589624,
  "rowsplit_probe_gap": 0.0781745934297168,
  "num_control_classes": 6,
  "control_test_acc": 0.27853697538375854,
  "control_majority": 0.215032154340836,
  "control_probe_gap": 0.06350482104292254
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_149",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28938907384872437,
  "onpolicy_linear_balanced_acc": 0.2746241420988867,
  "onpolicy_linear_majority": 0.2170418006430868,
  "onpolicy_linear_gap": 0.07234727320563755,
  "onpolicy_linear_recovery": 0.09240247214354529,
  "onpolicy_linear_selectivity": 0.12520097196102142,
  "onpolicy_mlp_test_acc": 0.3016479015350342,
  "onpolicy_mlp_balanced_acc": 0.28909697386931366,
  "onpolicy_mlp_majority": 0.2170418006430868,
  "onpolicy_mlp_gap": 0.08460610089194737,
  "onpolicy_mlp_recovery": 0.10805953748417096,
  "onpolicy_mlp_selectivity": 0.1334405094385147,
  "random_linear_test_acc": 0.24638263881206512,
  "random_linear_balanced_acc": 0.23325832704416674,
  "random_linear_majority": 0.19694533762057878,
  "random_linear_gap": 0.049437301191486344,
  "random_linear_recovery": 0.061561564246455466,
  "random_linear_selectivity": 0.07837620377540588,
  "random_mlp_test_acc": 0.25,
  "random_mlp_balanced_acc": 0.24108367264531338,
  "random_mlp_majority": 0.19694533762057878,
  "random_mlp_gap": 0.05305466237942122,
  "random_mlp_recovery": 0.06606606606606606,
  "random_mlp_selectivity": 0.08239549398422241,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.995867494216155,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9964569023963432
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_149/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.25,
  "11": 0.25,
  "12": 0.75,
  "13": 0.0,
  "14": 0.25,
  "15": 0.0,
  "16": 0.0,
  "17": 0.75,
  "18": 0.0,
  "19": 0.25,
  "20": 0.25,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_150",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.03125
  ],
  "train_success": [
    0.1875,
    0.03125
  ],
  "policy_loss": [
    -0.2591237425804138,
    0.006627658847719431
  ],
  "value_loss": [
    0.09419498592615128,
    0.018109841272234917
  ],
  "entropy": [
    0.6018202900886536,
    0.12383289635181427
  ],
  "val_success": [
    0.15517241379310345,
    0.10344827586206896
  ],
  "test_short_success": [
    0.234375,
    0.203125
  ],
  "test_long_success": [
    0.15625,
    0.125
  ],
  "val_success_norm": [
    0.29931089748368234,
    0.1988844923495444
  ],
  "test_short_success_norm": [
    0.45138888888896955,
    0.39120370370370017
  ],
  "test_long_success_norm": [
    0.300925925925926,
    0.24074074074074078
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1337/probe.json <==
{
  "task": "rand_150",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.29304802417755127,
  "probe_test_acc": 0.2576366662979126,
  "balanced_acc": 0.24669143278490693,
  "majority_baseline": 0.20217041800643087,
  "control_task_acc": 0.16860932111740112,
  "selectivity": 0.08902734518051147,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05546624829148172,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2539682686328888,
  "rowsplit_balanced_acc": 0.24486193075151486,
  "rowsplit_probe_gap": 0.05674604641066658,
  "num_control_classes": 6,
  "control_test_acc": 0.2576366662979126,
  "control_majority": 0.20217041800643087,
  "control_probe_gap": 0.05546624829148172
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_150",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24718649685382843,
  "onpolicy_linear_balanced_acc": 0.23462691452743045,
  "onpolicy_linear_majority": 0.20196945337620578,
  "onpolicy_linear_gap": 0.04521704347762265,
  "onpolicy_linear_recovery": 0.0566607928342106,
  "onpolicy_linear_selectivity": 0.07757234573364258,
  "onpolicy_mlp_test_acc": 0.28235530853271484,
  "onpolicy_mlp_balanced_acc": 0.26940742823965497,
  "onpolicy_mlp_majority": 0.20196945337620578,
  "onpolicy_mlp_gap": 0.08038585515650906,
  "onpolicy_mlp_recovery": 0.10073029847866762,
  "onpolicy_mlp_selectivity": 0.11153537034988403,
  "random_linear_test_acc": 0.237741157412529,
  "random_linear_balanced_acc": 0.23391877583400722,
  "random_linear_majority": 0.1979501607717042,
  "random_linear_gap": 0.039790996640824805,
  "random_linear_recovery": 0.04961162597964025,
  "random_linear_selectivity": 0.06913183629512787,
  "random_mlp_test_acc": 0.25200966000556946,
  "random_mlp_balanced_acc": 0.24935478070105202,
  "random_mlp_majority": 0.1979501607717042,
  "random_mlp_gap": 0.05405949923386527,
  "random_mlp_recovery": 0.06740167080624244,
  "random_mlp_selectivity": 0.08199357986450195,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9925144386617655,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979670586103963
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_150",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.171875
  ],
  "train_success": [
    0.125,
    0.171875
  ],
  "policy_loss": [
    -0.09495030343532562,
    -0.1495388001203537
  ],
  "value_loss": [
    0.013516250066459179,
    0.06391541659832001
  ],
  "entropy": [
    0.6861344575881958,
    0.05532394349575043
  ],
  "val_success": [
    0.14655172413793102,
    0.14655172413793102
  ],
  "test_short_success": [
    0.109375,
    0.171875
  ],
  "test_long_success": [
    0.1875,
    0.203125
  ],
  "val_success_norm": [
    0.2828011765134366,
    0.2840856216821069
  ],
  "test_short_success_norm": [
    0.21064814814814867,
    0.3310185185185315
  ],
  "test_long_success_norm": [
    0.36111111111111116,
    0.3912037037037038
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1338/probe.json <==
{
  "task": "rand_150",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.31639039516448975,
  "probe_test_acc": 0.2773312032222748,
  "balanced_acc": 0.2658590169179215,
  "majority_baseline": 0.19754823151125403,
  "control_task_acc": 0.17021703720092773,
  "selectivity": 0.10711416602134705,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.07978297171102075,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2849206328392029,
  "rowsplit_balanced_acc": 0.27327254013520114,
  "rowsplit_probe_gap": 0.08373015664872668,
  "num_control_classes": 6,
  "control_test_acc": 0.27773311734199524,
  "control_majority": 0.19754823151125403,
  "control_probe_gap": 0.08018488583074121
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_150",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2773312032222748,
  "onpolicy_linear_balanced_acc": 0.2663739700943402,
  "onpolicy_linear_majority": 0.19714630225080385,
  "onpolicy_linear_gap": 0.08018490097147093,
  "onpolicy_linear_recovery": 0.09987486038398984,
  "onpolicy_linear_selectivity": 0.10631030797958374,
  "onpolicy_mlp_test_acc": 0.2958199381828308,
  "onpolicy_mlp_balanced_acc": 0.2859302833525299,
  "onpolicy_mlp_majority": 0.19714630225080385,
  "onpolicy_mlp_gap": 0.09867363593202697,
  "onpolicy_mlp_recovery": 0.12290363264024184,
  "onpolicy_mlp_selectivity": 0.12841640412807465,
  "random_linear_test_acc": 0.25803858041763306,
  "random_linear_balanced_acc": 0.2544057112056051,
  "random_linear_majority": 0.1979501607717042,
  "random_linear_gap": 0.06008841964592887,
  "random_linear_recovery": 0.07491856080133853,
  "random_linear_selectivity": 0.08942925930023193,
  "random_mlp_test_acc": 0.27773311734199524,
  "random_mlp_balanced_acc": 0.2727185280269319,
  "random_mlp_majority": 0.1979501607717042,
  "random_mlp_gap": 0.07978295657029105,
  "random_mlp_recovery": 0.09947381405506597,
  "random_mlp_selectivity": 0.11454983055591583,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9957139817258005,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979670586103963
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.0,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_150",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.265625
  ],
  "train_success": [
    0.1875,
    0.265625
  ],
  "policy_loss": [
    -0.2225930541753769,
    0.24179309606552124
  ],
  "value_loss": [
    0.08531980961561203,
    0.024550175294280052
  ],
  "entropy": [
    0.6466140151023865,
    0.08782200515270233
  ],
  "val_success": [
    0.21551724137931033,
    0.1724137931034483
  ],
  "test_short_success": [
    0.09375,
    0.1875
  ],
  "test_long_success": [
    0.171875,
    0.2265625
  ],
  "val_success_norm": [
    0.41576874357761534,
    0.3333147284024039
  ],
  "test_short_success_norm": [
    0.18055555555562816,
    0.36111111111111016
  ],
  "test_long_success_norm": [
    0.3310185185185186,
    0.43634259259259267
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1339/probe.json <==
{
  "task": "rand_150",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2797699570655823,
  "probe_test_acc": 0.2477893829345703,
  "balanced_acc": 0.242336598578461,
  "majority_baseline": 0.18368167202572347,
  "control_task_acc": 0.16117362678050995,
  "selectivity": 0.08661575615406036,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06410771090884684,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.24047619104385376,
  "rowsplit_balanced_acc": 0.23577322257880606,
  "rowsplit_probe_gap": 0.06269841326607598,
  "num_control_classes": 6,
  "control_test_acc": 0.24417202174663544,
  "control_majority": 0.18368167202572347,
  "control_probe_gap": 0.06049034972091197
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_150",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24216237664222717,
  "onpolicy_linear_balanced_acc": 0.23698695081492419,
  "onpolicy_linear_majority": 0.18468649517684887,
  "onpolicy_linear_gap": 0.0574758814653783,
  "onpolicy_linear_recovery": 0.0704954365717827,
  "onpolicy_linear_selectivity": 0.07295015454292297,
  "onpolicy_mlp_test_acc": 0.2835610806941986,
  "onpolicy_mlp_balanced_acc": 0.2798254084837688,
  "onpolicy_mlp_majority": 0.18468649517684887,
  "onpolicy_mlp_gap": 0.09887458551734973,
  "onpolicy_mlp_recovery": 0.12127186037326405,
  "onpolicy_mlp_selectivity": 0.11495175957679749,
  "random_linear_test_acc": 0.2309083640575409,
  "random_linear_balanced_acc": 0.22565867050394475,
  "random_linear_majority": 0.1979501607717042,
  "random_linear_gap": 0.03295820328583671,
  "random_linear_recovery": 0.0410924629291715,
  "random_linear_selectivity": 0.06390675902366638,
  "random_mlp_test_acc": 0.26487138867378235,
  "random_mlp_balanced_acc": 0.26004976450210354,
  "random_mlp_majority": 0.1979501607717042,
  "random_mlp_gap": 0.06692122790207816,
  "random_mlp_recovery": 0.08343774243065422,
  "random_mlp_selectivity": 0.09686495363712311,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9979493132830966,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979670586103963
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.0,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_150",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.15625
  ],
  "train_success": [
    0.203125,
    0.15625
  ],
  "policy_loss": [
    0.08394871652126312,
    -0.21258190274238586
  ],
  "value_loss": [
    0.08466880023479462,
    0.0509391725063324
  ],
  "entropy": [
    0.6631793975830078,
    0.07459282130002975
  ],
  "val_success": [
    0.14655172413793102,
    0.20689655172413793
  ],
  "test_short_success": [
    0.21875,
    0.109375
  ],
  "test_long_success": [
    0.1328125,
    0.140625
  ],
  "val_success_norm": [
    0.2829446937919137,
    0.39904489380254693
  ],
  "test_short_success_norm": [
    0.42129629629630366,
    0.21064814814821844
  ],
  "test_long_success_norm": [
    0.2557870370370371,
    0.27083333333333337
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1340/probe.json <==
{
  "task": "rand_150",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.2910182774066925,
  "probe_test_acc": 0.25,
  "balanced_acc": 0.24298965122030028,
  "majority_baseline": 0.20156752411575563,
  "control_task_acc": 0.1776527315378189,
  "selectivity": 0.07234726846218109,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.048432475884244375,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2567460238933563,
  "rowsplit_balanced_acc": 0.25014719283164427,
  "rowsplit_probe_gap": 0.06984126198859442,
  "num_control_classes": 6,
  "control_test_acc": 0.25,
  "control_majority": 0.20156752411575563,
  "control_probe_gap": 0.048432475884244375
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_150",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.24738745391368866,
  "onpolicy_linear_balanced_acc": 0.24133610607562592,
  "onpolicy_linear_majority": 0.19433279742765272,
  "onpolicy_linear_gap": 0.05305465648603594,
  "onpolicy_linear_recovery": 0.06585182605999372,
  "onpolicy_linear_selectivity": 0.07375401258468628,
  "onpolicy_mlp_test_acc": 0.28396302461624146,
  "onpolicy_mlp_balanced_acc": 0.2750073083348998,
  "onpolicy_mlp_majority": 0.19433279742765272,
  "onpolicy_mlp_gap": 0.08963022718858873,
  "onpolicy_mlp_recovery": 0.11124969081826329,
  "onpolicy_mlp_selectivity": 0.11314308643341064,
  "random_linear_test_acc": 0.2445739507675171,
  "random_linear_balanced_acc": 0.2422392639368418,
  "random_linear_majority": 0.1979501607717042,
  "random_linear_gap": 0.0466237899958129,
  "random_linear_recovery": 0.058130789030109,
  "random_linear_selectivity": 0.07596462965011597,
  "random_mlp_test_acc": 0.2644694447517395,
  "random_mlp_balanced_acc": 0.26069339816985765,
  "random_mlp_majority": 0.1979501607717042,
  "random_mlp_gap": 0.06651928398003532,
  "random_mlp_recovery": 0.08293659661354441,
  "random_mlp_selectivity": 0.10610932111740112,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9963110709962048,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979670586103963
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.75,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.75,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_150",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.1875
  ],
  "train_success": [
    0.234375,
    0.1875
  ],
  "policy_loss": [
    0.24040766060352325,
    -0.11813131719827652
  ],
  "value_loss": [
    0.14533087611198425,
    0.044470712542533875
  ],
  "entropy": [
    0.6751744747161865,
    0.013818355277180672
  ],
  "val_success": [
    0.20689655172413793,
    0.1724137931034483
  ],
  "test_short_success": [
    0.171875,
    0.25
  ],
  "test_long_success": [
    0.171875,
    0.1796875
  ],
  "val_success_norm": [
    0.39885378575164987,
    0.33290196701941965
  ],
  "test_short_success_norm": [
    0.3310185185185827,
    0.4814814814814961
  ],
  "test_long_success_norm": [
    0.3310185185185186,
    0.3460648148148149
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1341/probe.json <==
{
  "task": "rand_150",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3010825514793396,
  "probe_test_acc": 0.27391478419303894,
  "balanced_acc": 0.2684020212787505,
  "majority_baseline": 0.1937299035369775,
  "control_task_acc": 0.1639871448278427,
  "selectivity": 0.10992763936519623,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.08018488065606144,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2630952298641205,
  "rowsplit_balanced_acc": 0.25597168358510053,
  "rowsplit_probe_gap": 0.06587300764189827,
  "num_control_classes": 6,
  "control_test_acc": 0.27391478419303894,
  "control_majority": 0.1937299035369775,
  "control_probe_gap": 0.08018488065606144
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_150",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.27572348713874817,
  "onpolicy_linear_balanced_acc": 0.26828942401400147,
  "onpolicy_linear_majority": 0.1927250803858521,
  "onpolicy_linear_gap": 0.08299840675289608,
  "onpolicy_linear_recovery": 0.1028130624850413,
  "onpolicy_linear_selectivity": 0.11294212937355042,
  "onpolicy_mlp_test_acc": 0.30908361077308655,
  "onpolicy_mlp_balanced_acc": 0.30191990958315346,
  "onpolicy_mlp_majority": 0.1927250803858521,
  "onpolicy_mlp_gap": 0.11635853038723445,
  "onpolicy_mlp_recovery": 0.1441374277338508,
  "onpolicy_mlp_selectivity": 0.13987138867378235,
  "random_linear_test_acc": 0.2270900309085846,
  "random_linear_balanced_acc": 0.22009621041794547,
  "random_linear_majority": 0.1979501607717042,
  "random_linear_gap": 0.029139870136880408,
  "random_linear_recovery": 0.03633174487625079,
  "random_linear_selectivity": 0.06732314825057983,
  "random_mlp_test_acc": 0.26627814769744873,
  "random_mlp_balanced_acc": 0.2609057383734721,
  "random_mlp_majority": 0.1979501607717042,
  "random_mlp_gap": 0.06832798692574454,
  "random_mlp_recovery": 0.08519169705399772,
  "random_mlp_selectivity": 0.11032959818840027,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9974812814858729,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979670586103963
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_150/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.5,
  "10": 0.0,
  "11": 0.25,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.0,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.75,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_151",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.328125
  ],
  "train_success": [
    0.21875,
    0.328125
  ],
  "policy_loss": [
    0.16558842360973358,
    0.137776717543602
  ],
  "value_loss": [
    0.04270340874791145,
    0.07475557178258896
  ],
  "entropy": [
    0.6013989448547363,
    0.020136570557951927
  ],
  "val_success": [
    0.19827586206896552,
    0.23275862068965517
  ],
  "test_short_success": [
    0.171875,
    0.21875
  ],
  "test_long_success": [
    0.203125,
    0.25
  ],
  "val_success_norm": [
    0.36501358215042073,
    0.4277713710448773
  ],
  "test_short_success_norm": [
    0.3143896198080161,
    0.40013224339190856
  ],
  "test_long_success_norm": [
    0.3715513688640086,
    0.45729399244801056
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1337/probe.json <==
{
  "task": "rand_151",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.33744925260543823,
  "probe_test_acc": 0.315514475107193,
  "balanced_acc": 0.29721420727671105,
  "majority_baseline": 0.2733118971061093,
  "control_task_acc": 0.2079983949661255,
  "selectivity": 0.1075160801410675,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.04220257800108368,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3236111104488373,
  "rowsplit_balanced_acc": 0.3037412949781845,
  "rowsplit_probe_gap": 0.056349205686932524,
  "num_control_classes": 5,
  "control_test_acc": 0.315514475107193,
  "control_majority": 0.2733118971061093,
  "control_probe_gap": 0.04220257800108368
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_151",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3157154321670532,
  "onpolicy_linear_balanced_acc": 0.2953283010567473,
  "onpolicy_linear_majority": 0.26768488745980706,
  "onpolicy_linear_gap": 0.04803054470724616,
  "onpolicy_linear_recovery": 0.06558726412273788,
  "onpolicy_linear_selectivity": 0.11414790153503418,
  "onpolicy_mlp_test_acc": 0.40434083342552185,
  "onpolicy_mlp_balanced_acc": 0.3902388835836034,
  "onpolicy_mlp_majority": 0.26768488745980706,
  "onpolicy_mlp_gap": 0.1366559459657148,
  "onpolicy_mlp_recovery": 0.18660811940872576,
  "onpolicy_mlp_selectivity": 0.19111736118793488,
  "random_linear_test_acc": 0.27029743790626526,
  "random_linear_balanced_acc": 0.26614529623260147,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.04401126427282476,
  "random_linear_recovery": 0.05688313013547428,
  "random_linear_selectivity": 0.06651930510997772,
  "random_mlp_test_acc": 0.31611737608909607,
  "random_mlp_balanced_acc": 0.3142408161537738,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.08983120245565557,
  "random_mlp_recovery": 0.11610391257645249,
  "random_mlp_selectivity": 0.11655950546264648,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9927959819107546,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.25,
  "11": 0.0,
  "12": 0.25,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.0,
  "29": 0.0,
  "30": 0.0,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_151",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.1875
  ],
  "train_success": [
    0.234375,
    0.1875
  ],
  "policy_loss": [
    0.00039766516420058906,
    0.2428087443113327
  ],
  "value_loss": [
    0.028387175872921944,
    0.03630209341645241
  ],
  "entropy": [
    0.6860828399658203,
    0.030770501121878624
  ],
  "val_success": [
    0.1724137931034483,
    0.21551724137931033
  ],
  "test_short_success": [
    0.21875,
    0.234375
  ],
  "test_long_success": [
    0.140625,
    0.234375
  ],
  "val_success_norm": [
    0.31656953244188357,
    0.39478911263264693
  ],
  "test_short_success_norm": [
    0.4001322434111792,
    0.4287131179284348
  ],
  "test_long_success_norm": [
    0.2572278707520059,
    0.4287131179200099
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1338/probe.json <==
{
  "task": "rand_151",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.34641405940055847,
  "probe_test_acc": 0.3018488883972168,
  "balanced_acc": 0.2948172625806938,
  "majority_baseline": 0.24155948553054662,
  "control_task_acc": 0.21141478419303894,
  "selectivity": 0.09043410420417786,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06028940286667017,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3115079402923584,
  "rowsplit_balanced_acc": 0.3039911708263913,
  "rowsplit_probe_gap": 0.06785714664156475,
  "num_control_classes": 5,
  "control_test_acc": 0.30385851860046387,
  "control_majority": 0.24155948553054662,
  "control_probe_gap": 0.06229903306991724
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_151",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.29682475328445435,
  "onpolicy_linear_balanced_acc": 0.2897095734353603,
  "onpolicy_linear_majority": 0.23934887459807075,
  "onpolicy_linear_gap": 0.0574758786863836,
  "onpolicy_linear_recovery": 0.07556141937739624,
  "onpolicy_linear_selectivity": 0.07757234573364258,
  "onpolicy_mlp_test_acc": 0.3239549696445465,
  "onpolicy_mlp_balanced_acc": 0.32343208979574706,
  "onpolicy_mlp_majority": 0.23934887459807075,
  "onpolicy_mlp_gap": 0.08460609504647576,
  "onpolicy_mlp_recovery": 0.11122851491446853,
  "onpolicy_mlp_selectivity": 0.11193728446960449,
  "random_linear_test_acc": 0.2773312032222748,
  "random_linear_balanced_acc": 0.273765064216598,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.05104502958883428,
  "random_linear_recovery": 0.06597404343741282,
  "random_linear_selectivity": 0.06350483000278473,
  "random_mlp_test_acc": 0.30064308643341064,
  "random_mlp_balanced_acc": 0.30017697482436073,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.07435691279997014,
  "random_mlp_recovery": 0.09610389560848089,
  "random_mlp_selectivity": 0.10610932111740112,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9975491034908126,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_151",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.21875
  ],
  "train_success": [
    0.1875,
    0.21875
  ],
  "policy_loss": [
    -0.20272257924079895,
    0.16317950189113617
  ],
  "value_loss": [
    0.09094495326280594,
    0.02564353495836258
  ],
  "entropy": [
    0.6471334099769592,
    0.03465663269162178
  ],
  "val_success": [
    0.22413793103448276,
    0.22413793103448276
  ],
  "test_short_success": [
    0.28125,
    0.21875
  ],
  "test_long_success": [
    0.203125,
    0.171875
  ],
  "val_success_norm": [
    0.4118533669207071,
    0.4117159382347007
  ],
  "test_short_success_norm": [
    0.5144557415060813,
    0.4001322433946055
  ],
  "test_long_success_norm": [
    0.3715513688640085,
    0.3143896198080073
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1339/probe.json <==
{
  "task": "rand_151",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.31503722071647644,
  "probe_test_acc": 0.27110129594802856,
  "balanced_acc": 0.2671477638457618,
  "majority_baseline": 0.21663987138263666,
  "control_task_acc": 0.19915594160556793,
  "selectivity": 0.07194535434246063,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05446142456539191,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2809523940086365,
  "rowsplit_balanced_acc": 0.27633840575070556,
  "rowsplit_probe_gap": 0.06011906067530315,
  "num_control_classes": 5,
  "control_test_acc": 0.26848873496055603,
  "control_majority": 0.21663987138263666,
  "control_probe_gap": 0.051848863577919374
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_151",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2827572226524353,
  "onpolicy_linear_balanced_acc": 0.27979628317626465,
  "onpolicy_linear_majority": 0.21141479099678456,
  "onpolicy_linear_gap": 0.07134243165565074,
  "onpolicy_linear_recovery": 0.09046889396496383,
  "onpolicy_linear_selectivity": 0.0868167132139206,
  "onpolicy_mlp_test_acc": 0.3209405243396759,
  "onpolicy_mlp_balanced_acc": 0.31720496525563563,
  "onpolicy_mlp_majority": 0.21141479099678456,
  "onpolicy_mlp_gap": 0.10952573334289134,
  "onpolicy_mlp_recovery": 0.1388889014052567,
  "onpolicy_mlp_selectivity": 0.11856913566589355,
  "random_linear_test_acc": 0.25502410531044006,
  "random_linear_balanced_acc": 0.2493285869179574,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.028737931676999562,
  "random_linear_recovery": 0.03714284364279216,
  "random_linear_selectivity": 0.03778134286403656,
  "random_mlp_test_acc": 0.2773312032222748,
  "random_mlp_balanced_acc": 0.2754913450604203,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.05104502958883428,
  "random_mlp_recovery": 0.06597404343741282,
  "random_mlp_selectivity": 0.07435692846775055,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9990482673012951,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.0,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.0,
  "23": 0.0,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_151",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.15625
  ],
  "train_success": [
    0.265625,
    0.15625
  ],
  "policy_loss": [
    0.1132359504699707,
    -0.07316650450229645
  ],
  "value_loss": [
    0.07560525089502335,
    0.0466790571808815
  ],
  "entropy": [
    0.6635035872459412,
    0.05017166584730148
  ],
  "val_success": [
    0.21551724137931033,
    0.20689655172413793
  ],
  "test_short_success": [
    0.234375,
    0.125
  ],
  "test_long_success": [
    0.1328125,
    0.234375
  ],
  "val_success_norm": [
    0.39541876364767836,
    0.38149783943807075
  ],
  "test_short_success_norm": [
    0.4287131179202908,
    0.22864699623490922
  ],
  "test_long_success_norm": [
    0.24293743348800562,
    0.4287131179200099
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1340/probe.json <==
{
  "task": "rand_151",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.33195197582244873,
  "probe_test_acc": 0.28697749972343445,
  "balanced_acc": 0.27719962917306645,
  "majority_baseline": 0.2377411575562701,
  "control_task_acc": 0.199758842587471,
  "selectivity": 0.08721865713596344,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.049236342167164354,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2936508059501648,
  "rowsplit_balanced_acc": 0.2836495386393181,
  "rowsplit_probe_gap": 0.04801588531524417,
  "num_control_classes": 5,
  "control_test_acc": 0.28697749972343445,
  "control_majority": 0.2377411575562701,
  "control_probe_gap": 0.049236342167164354
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_151",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.28697749972343445,
  "onpolicy_linear_balanced_acc": 0.2787629817999518,
  "onpolicy_linear_majority": 0.2387459807073955,
  "onpolicy_linear_gap": 0.04823151901603895,
  "onpolicy_linear_recovery": 0.06335798274123806,
  "onpolicy_linear_selectivity": 0.08179260790348053,
  "onpolicy_mlp_test_acc": 0.3080787658691406,
  "onpolicy_mlp_balanced_acc": 0.29885612211582246,
  "onpolicy_mlp_majority": 0.2387459807073955,
  "onpolicy_mlp_gap": 0.06933278516174513,
  "onpolicy_mlp_recovery": 0.09107706942049729,
  "onpolicy_mlp_selectivity": 0.109726682305336,
  "random_linear_test_acc": 0.2578376233577728,
  "random_linear_balanced_acc": 0.25336264670210473,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.031551449724332326,
  "random_linear_recovery": 0.04077922437098121,
  "random_linear_selectivity": 0.05285370349884033,
  "random_mlp_test_acc": 0.3012459874153137,
  "random_mlp_balanced_acc": 0.2989253407807511,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.07495981378187322,
  "random_mlp_recovery": 0.0968831255528834,
  "random_mlp_selectivity": 0.10771705210208893,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.996126589523633,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 1.0,
  "7": 0.25,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.25,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.0,
  "27": 0.0,
  "28": 0.25,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_151",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.15625
  ],
  "train_success": [
    0.125,
    0.15625
  ],
  "policy_loss": [
    0.29862672090530396,
    -0.03151417151093483
  ],
  "value_loss": [
    0.09931561350822449,
    0.02964365854859352
  ],
  "entropy": [
    0.6750697493553162,
    0.12485316395759583
  ],
  "val_success": [
    0.11206896551724138,
    0.13793103448275862
  ],
  "test_short_success": [
    0.171875,
    0.234375
  ],
  "test_long_success": [
    0.2265625,
    0.2109375
  ],
  "val_success_norm": [
    0.2064343815653243,
    0.2528817936157488
  ],
  "test_short_success_norm": [
    0.31438961981649793,
    0.4287131179220809
  ],
  "test_long_success_norm": [
    0.41442268065600957,
    0.3858418061280089
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1341/probe.json <==
{
  "task": "rand_151",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.3051420748233795,
  "probe_test_acc": 0.2753215432167053,
  "balanced_acc": 0.270556925513477,
  "majority_baseline": 0.21864951768488747,
  "control_task_acc": 0.20217041671276093,
  "selectivity": 0.0731511265039444,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.056672025531817855,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.2855158746242523,
  "rowsplit_balanced_acc": 0.28011924471968597,
  "rowsplit_probe_gap": 0.06309523970361741,
  "num_control_classes": 5,
  "control_test_acc": 0.2753215432167053,
  "control_majority": 0.21864951768488747,
  "control_probe_gap": 0.056672025531817855
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_151",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2799437344074249,
  "onpolicy_linear_balanced_acc": 0.2761006381782814,
  "onpolicy_linear_majority": 0.215032154340836,
  "onpolicy_linear_gap": 0.06491158006658893,
  "onpolicy_linear_recovery": 0.08269329810838363,
  "onpolicy_linear_selectivity": 0.08038586378097534,
  "onpolicy_mlp_test_acc": 0.32355305552482605,
  "onpolicy_mlp_balanced_acc": 0.32193581386338754,
  "onpolicy_mlp_majority": 0.215032154340836,
  "onpolicy_mlp_gap": 0.10852090118399005,
  "onpolicy_mlp_recovery": 0.13824884902497042,
  "onpolicy_mlp_selectivity": 0.12178456783294678,
  "random_linear_test_acc": 0.28094854950904846,
  "random_linear_balanced_acc": 0.27595543664890776,
  "random_linear_majority": 0.2262861736334405,
  "random_linear_gap": 0.05466237587560796,
  "random_linear_recovery": 0.0706493460667598,
  "random_linear_selectivity": 0.0846061110496521,
  "random_mlp_test_acc": 0.287982314825058,
  "random_mlp_balanced_acc": 0.2866577739629827,
  "random_mlp_majority": 0.2262861736334405,
  "random_mlp_gap": 0.06169614119161748,
  "random_mlp_recovery": 0.07974025936869833,
  "random_mlp_selectivity": 0.08118970692157745,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9986505080353852,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9982183363459296
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.5,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_151/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.0,
  "7": 0.0,
  "8": 0.0,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.0,
  "13": 0.0,
  "14": 0.25,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.25,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1337/hyperparameters.json <==
{
  "task": "rand_152",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.109375
  ],
  "train_success": [
    0.1875,
    0.109375
  ],
  "policy_loss": [
    0.20510824024677277,
    0.2534567713737488
  ],
  "value_loss": [
    0.05144478753209114,
    0.016006801277399063
  ],
  "entropy": [
    0.6006235480308533,
    0.016851874068379402
  ],
  "val_success": [
    0.16379310344827586,
    0.20689655172413793
  ],
  "test_short_success": [
    0.1875,
    0.15625
  ],
  "test_long_success": [
    0.1796875,
    0.203125
  ],
  "val_success_norm": [
    0.31319148296956006,
    0.39598185466529157
  ],
  "test_short_success_norm": [
    0.3594574177500184,
    0.2995478478825693
  ],
  "test_long_success_norm": [
    0.3444800258774055,
    0.38941220316576286
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1337/probe.json <==
{
  "task": "rand_152",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3832036554813385,
  "probe_test_acc": 0.3307877779006958,
  "balanced_acc": 0.2813469303766745,
  "majority_baseline": 0.2654742765273312,
  "control_task_acc": 0.16800643503665924,
  "selectivity": 0.16278134286403656,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.06531350137336461,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.34166666865348816,
  "rowsplit_balanced_acc": 0.29315797573500363,
  "rowsplit_probe_gap": 0.07202381151063103,
  "num_control_classes": 6,
  "control_test_acc": 0.3307877779006958,
  "control_majority": 0.2654742765273312,
  "control_probe_gap": 0.06531350137336461
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1337/probe_ext.json <==
{
  "task": "rand_152",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.3301848769187927,
  "onpolicy_linear_balanced_acc": 0.2762758112348392,
  "onpolicy_linear_majority": 0.25884244372990356,
  "onpolicy_linear_gap": 0.07134243318888916,
  "onpolicy_linear_recovery": 0.09625812026787214,
  "onpolicy_linear_selectivity": 0.1531350314617157,
  "onpolicy_mlp_test_acc": 0.32194533944129944,
  "onpolicy_mlp_balanced_acc": 0.2778361740723159,
  "onpolicy_mlp_majority": 0.25884244372990356,
  "onpolicy_mlp_gap": 0.06310289571139588,
  "onpolicy_mlp_recovery": 0.08514100028739313,
  "onpolicy_mlp_selectivity": 0.15655145049095154,
  "random_linear_test_acc": 0.2598472535610199,
  "random_linear_balanced_acc": 0.24066768874799505,
  "random_linear_majority": 0.21684083601286175,
  "random_linear_gap": 0.04300641754815815,
  "random_linear_recovery": 0.05491401943023735,
  "random_linear_selectivity": 0.08701767027378082,
  "random_mlp_test_acc": 0.3118970990180969,
  "random_mlp_balanced_acc": 0.29219220903895377,
  "random_mlp_majority": 0.21684083601286175,
  "random_mlp_gap": 0.09505626300523518,
  "random_mlp_recovery": 0.12137540793278169,
  "random_mlp_selectivity": 0.13665594160556793,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9703281355075819,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9923665350369175
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.0,
  "13": 0.0,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.75,
  "22": 0.5,
  "23": 0.25,
  "24": 0.0,
  "25": 0.25,
  "26": 0.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.0,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1338/hyperparameters.json <==
{
  "task": "rand_152",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.171875
  ],
  "train_success": [
    0.140625,
    0.171875
  ],
  "policy_loss": [
    -0.25470197200775146,
    0.0025809009093791246
  ],
  "value_loss": [
    0.06975405663251877,
    0.04486114904284477
  ],
  "entropy": [
    0.6861372590065002,
    0.03943159803748131
  ],
  "val_success": [
    0.22413793103448276,
    0.14655172413793102
  ],
  "test_short_success": [
    0.171875,
    0.265625
  ],
  "test_long_success": [
    0.1640625,
    0.203125
  ],
  "val_success_norm": [
    0.42805082516312143,
    0.28009741026882307
  ],
  "test_short_success_norm": [
    0.3295026325780047,
    0.509231341303165
  ],
  "test_long_success_norm": [
    0.31452524101850077,
    0.3894122031657627
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1338/probe.json <==
{
  "task": "rand_152",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3246786296367645,
  "probe_test_acc": 0.28315916657447815,
  "balanced_acc": 0.2545598985230921,
  "majority_baseline": 0.22889871382636656,
  "control_task_acc": 0.1670016050338745,
  "selectivity": 0.11615756154060364,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05426045274811159,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.28829365968704224,
  "rowsplit_balanced_acc": 0.261212325991273,
  "rowsplit_probe_gap": 0.05793651682989939,
  "num_control_classes": 6,
  "control_test_acc": 0.2797427773475647,
  "control_majority": 0.22889871382636656,
  "control_probe_gap": 0.050844063521198135
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1338/probe_ext.json <==
{
  "task": "rand_152",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2841639816761017,
  "onpolicy_linear_balanced_acc": 0.24780688398968634,
  "onpolicy_linear_majority": 0.23512861736334406,
  "onpolicy_linear_gap": 0.04903536431275762,
  "onpolicy_linear_recovery": 0.06410929396223908,
  "onpolicy_linear_selectivity": 0.10852089524269104,
  "onpolicy_mlp_test_acc": 0.31270095705986023,
  "onpolicy_mlp_balanced_acc": 0.27540178338772436,
  "onpolicy_mlp_majority": 0.23512861736334406,
  "onpolicy_mlp_gap": 0.07757233969651617,
  "onpolicy_mlp_recovery": 0.10141880250390553,
  "onpolicy_mlp_selectivity": 0.1454983800649643,
  "random_linear_test_acc": 0.28074759244918823,
  "random_linear_balanced_acc": 0.2632019334545389,
  "random_linear_majority": 0.21684083601286175,
  "random_linear_gap": 0.06390675643632648,
  "random_linear_recovery": 0.08160123685582771,
  "random_linear_selectivity": 0.10349678993225098,
  "random_mlp_test_acc": 0.3215433955192566,
  "random_mlp_balanced_acc": 0.3074126674893019,
  "random_mlp_majority": 0.21684083601286175,
  "random_mlp_gap": 0.10470255950639484,
  "random_mlp_recovery": 0.13369256764275617,
  "random_mlp_selectivity": 0.15916398167610168,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9803626867093244,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9923665350369175
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.0,
  "15": 0.25,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.0,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1339/hyperparameters.json <==
{
  "task": "rand_152",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.125
  ],
  "train_success": [
    0.1875,
    0.125
  ],
  "policy_loss": [
    -0.31773093342781067,
    -0.23702195286750793
  ],
  "value_loss": [
    0.0912938266992569,
    0.0319804847240448
  ],
  "entropy": [
    0.6475156545639038,
    0.05572553351521492
  ],
  "val_success": [
    0.1810344827586207,
    0.23275862068965517
  ],
  "test_short_success": [
    0.140625,
    0.109375
  ],
  "test_long_success": [
    0.1875,
    0.203125
  ],
  "val_success_norm": [
    0.34602682223303377,
    0.44500231363931775
  ],
  "test_short_success_norm": [
    0.2695930627388418,
    0.20968349374268727
  ],
  "test_long_success_norm": [
    0.35945741830685807,
    0.38941220316576275
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1339/probe.json <==
{
  "task": "rand_152",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.3511502146720886,
  "probe_test_acc": 0.3231511116027832,
  "balanced_acc": 0.29855970478197963,
  "majority_baseline": 0.20860128617363344,
  "control_task_acc": 0.1738343983888626,
  "selectivity": 0.1493167132139206,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.11454982542914977,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.32182538509368896,
  "rowsplit_balanced_acc": 0.2950412006729897,
  "rowsplit_probe_gap": 0.10654760731591117,
  "num_control_classes": 6,
  "control_test_acc": 0.31993567943573,
  "control_majority": 0.20860128617363344,
  "control_probe_gap": 0.11133439326209654
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1339/probe_ext.json <==
{
  "task": "rand_152",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.30888262391090393,
  "onpolicy_linear_balanced_acc": 0.2849547375790454,
  "onpolicy_linear_majority": 0.20860128617363344,
  "onpolicy_linear_gap": 0.10028133773727049,
  "onpolicy_linear_recovery": 0.12671405195039565,
  "onpolicy_linear_selectivity": 0.1348472535610199,
  "onpolicy_mlp_test_acc": 0.35409969091415405,
  "onpolicy_mlp_balanced_acc": 0.3344275700741182,
  "onpolicy_mlp_majority": 0.20860128617363344,
  "onpolicy_mlp_gap": 0.14549840474052061,
  "onpolicy_mlp_recovery": 0.18384968562438564,
  "onpolicy_mlp_selectivity": 0.18589229881763458,
  "random_linear_test_acc": 0.2873794138431549,
  "random_linear_balanced_acc": 0.2673175950999123,
  "random_linear_majority": 0.21684083601286175,
  "random_linear_gap": 0.07053857783029316,
  "random_linear_recovery": 0.0900692746429404,
  "random_linear_selectivity": 0.12399516999721527,
  "random_mlp_test_acc": 0.2887861728668213,
  "random_mlp_balanced_acc": 0.27973917562613626,
  "random_mlp_majority": 0.21684083601286175,
  "random_mlp_gap": 0.07194533685395954,
  "random_mlp_recovery": 0.09186553661413976,
  "random_mlp_selectivity": 0.12138263881206512,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9910658335174365,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9923665350369175
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.5,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.0,
  "7": 0.25,
  "8": 0.75,
  "9": 0.0,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.25,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.5,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.0,
  "25": 0.0,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.0,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1340/hyperparameters.json <==
{
  "task": "rand_152",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.296875
  ],
  "train_success": [
    0.1875,
    0.296875
  ],
  "policy_loss": [
    0.0508277527987957,
    0.16625049710273743
  ],
  "value_loss": [
    0.07627300918102264,
    0.0559711679816246
  ],
  "entropy": [
    0.6632226705551147,
    0.0015237531624734402
  ],
  "val_success": [
    0.1206896551724138,
    0.14655172413793102
  ],
  "test_short_success": [
    0.171875,
    0.203125
  ],
  "test_long_success": [
    0.25,
    0.1796875
  ],
  "val_success_norm": [
    0.23108669595876277,
    0.2804677247698198
  ],
  "test_short_success_norm": [
    0.32950263333085006,
    0.3894122016368994
  ],
  "test_long_success_norm": [
    0.47927655774247735,
    0.34448002587740556
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1340/probe.json <==
{
  "task": "rand_152",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.30319687724113464,
  "probe_test_acc": 0.2612540125846863,
  "balanced_acc": 0.24839755268441954,
  "majority_baseline": 0.2266881028938907,
  "control_task_acc": 0.17242765426635742,
  "selectivity": 0.08882635831832886,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.03456590969079559,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.26646825671195984,
  "rowsplit_balanced_acc": 0.25172025642567103,
  "rowsplit_probe_gap": 0.04166666941037253,
  "num_control_classes": 6,
  "control_test_acc": 0.2612540125846863,
  "control_majority": 0.2266881028938907,
  "control_probe_gap": 0.03456590969079559
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1340/probe_ext.json <==
{
  "task": "rand_152",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2682877779006958,
  "onpolicy_linear_balanced_acc": 0.24606155216945588,
  "onpolicy_linear_majority": 0.2212620578778135,
  "onpolicy_linear_gap": 0.0470257200228823,
  "onpolicy_linear_recovery": 0.060387092344222536,
  "onpolicy_linear_selectivity": 0.0952572375535965,
  "onpolicy_mlp_test_acc": 0.30506432056427,
  "onpolicy_mlp_balanced_acc": 0.2883056162804554,
  "onpolicy_mlp_majority": 0.2212620578778135,
  "onpolicy_mlp_gap": 0.08380226268645652,
  "onpolicy_mlp_recovery": 0.10761291848459552,
  "onpolicy_mlp_selectivity": 0.13524921238422394,
  "random_linear_test_acc": 0.26627814769744873,
  "random_linear_balanced_acc": 0.2469726534143891,
  "random_linear_majority": 0.21684083601286175,
  "random_linear_gap": 0.04943731168458698,
  "random_linear_recovery": 0.063125497290866,
  "random_linear_selectivity": 0.09324760735034943,
  "random_mlp_test_acc": 0.30225080251693726,
  "random_mlp_balanced_acc": 0.2845223597718808,
  "random_mlp_majority": 0.21684083601286175,
  "random_mlp_gap": 0.08540996650407551,
  "random_mlp_recovery": 0.10905824822280721,
  "random_mlp_selectivity": 0.1440916359424591,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9879140350112797,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9923665350369175
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.0,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.0,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.0,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1341/hyperparameters.json <==
{
  "task": "rand_152",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": false,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.125
  ],
  "train_success": [
    0.15625,
    0.125
  ],
  "policy_loss": [
    0.20351998507976532,
    -0.19767960906028748
  ],
  "value_loss": [
    0.1306699514389038,
    0.028030559420585632
  ],
  "entropy": [
    0.6747639775276184,
    0.044110365211963654
  ],
  "val_success": [
    0.16379310344827586,
    0.21551724137931033
  ],
  "test_short_success": [
    0.15625,
    0.140625
  ],
  "test_long_success": [
    0.171875,
    0.109375
  ],
  "val_success_norm": [
    0.31346396473600713,
    0.4122589995981021
  ],
  "test_short_success_norm": [
    0.29954784798562506,
    0.26959306239649394
  ],
  "test_long_success_norm": [
    0.3295026334479531,
    0.20968349401233388
  ],
  "aux_loss": [
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1341/probe.json <==
{
  "task": "rand_152",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.34066304564476013,
  "probe_test_acc": 0.2865755558013916,
  "balanced_acc": 0.2533176530661216,
  "majority_baseline": 0.2345257234726688,
  "control_task_acc": 0.1547427624464035,
  "selectivity": 0.1318327933549881,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.05204983232872279,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.3035714328289032,
  "rowsplit_balanced_acc": 0.2708255014365299,
  "rowsplit_probe_gap": 0.07638889314636352,
  "num_control_classes": 6,
  "control_test_acc": 0.2865755558013916,
  "control_majority": 0.2345257234726688,
  "control_probe_gap": 0.05204983232872279
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1341/probe_ext.json <==
{
  "task": "rand_152",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.2797427773475647,
  "onpolicy_linear_balanced_acc": 0.24548832364682902,
  "onpolicy_linear_majority": 0.22889871382636656,
  "onpolicy_linear_gap": 0.050844063521198135,
  "onpolicy_linear_recovery": 0.0659369455515981,
  "onpolicy_linear_selectivity": 0.1250000149011612,
  "onpolicy_mlp_test_acc": 0.29019293189048767,
  "onpolicy_mlp_balanced_acc": 0.2634767509077895,
  "onpolicy_mlp_majority": 0.22889871382636656,
  "onpolicy_mlp_gap": 0.06129421806412111,
  "onpolicy_mlp_recovery": 0.07948919183921466,
  "onpolicy_mlp_selectivity": 0.13303859531879425,
  "random_linear_test_acc": 0.2620578706264496,
  "random_linear_balanced_acc": 0.24349259452217353,
  "random_linear_majority": 0.21684083601286175,
  "random_linear_gap": 0.045217034613587836,
  "random_linear_recovery": 0.05773671137726792,
  "random_linear_selectivity": 0.0868167132139206,
  "random_mlp_test_acc": 0.2767283022403717,
  "random_mlp_balanced_acc": 0.2611919281396524,
  "random_mlp_majority": 0.21684083601286175,
  "random_mlp_gap": 0.059887466227509956,
  "random_mlp_recovery": 0.07646908697667168,
  "random_mlp_selectivity": 0.10811898112297058,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9786900985796967,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9923665350369175
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/randval/rand_152/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.0,
  "6": 0.5,
  "7": 0.75,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.5,
  "13": 0.0,
  "14": 0.5,
  "15": 0.25,
  "16": 0.0,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.5,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.0,
  "28": 0.0,
  "29": 0.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/gru_k16_s1337/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "gru",
  "model_size": null,
  "window_k": 16,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/gru_k16_s1337/metrics.json <==
{
  "iteration": [
    1,
    200,
    400,
    600,
    800,
    1000,
    1200,
    1400,
    1600,
    1800,
    2000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002999999999999999,
    0.0002918585038060976,
    0.00026841599982106197,
    0.00023249999999999996,
    0.0001884425039850356,
    0.0001415574960149644,
    9.750000000000001e-05,
    6.158400017893797e-05,
    3.814149619390237e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.15625,
    0.15625,
    0.34375,
    0.28125,
    0.25,
    0.3125,
    0.1875,
    0.375,
    0.34375,
    0.28125
  ],
  "train_success": [
    0.21875,
    0.15625,
    0.15625,
    0.34375,
    0.28125,
    0.25,
    0.3125,
    0.1875,
    0.375,
    0.34375,
    0.28125
  ],
  "policy_loss": [
    0.1701623797416687,
    -0.023580772802233696,
    -0.05252804234623909,
    -0.01142080407589674,
    0.03758528456091881,
    -0.007922747172415257,
    0.007255930453538895,
    -0.01782095432281494,
    0.04706874489784241,
    0.04649556055665016,
    -0.0011263551423326135
  ],
  "value_loss": [
    0.11952999234199524,
    0.06791934370994568,
    0.07058431208133698,
    0.11883551627397537,
    0.12190748006105423,
    0.0887565091252327,
    0.1116996556520462,
    0.07798697799444199,
    0.15403150022029877,
    0.12674157321453094,
    0.10400668531656265
  ],
  "entropy": [
    0.6103039979934692,
    0.5440634489059448,
    0.4592229723930359,
    0.29340195655822754,
    0.38859257102012634,
    0.2645064890384674,
    0.181527778506279,
    0.18955488502979279,
    0.2038232833147049,
    0.18308939039707184,
    0.16506938636302948
  ],
  "val_success": [
    0.14655172413793102,
    0.12931034482758622,
    0.1896551724137931,
    0.20689655172413793,
    0.25,
    0.25862068965517243,
    0.22413793103448276,
    0.25,
    0.25862068965517243,
    0.2413793103448276,
    0.25862068965517243
  ],
  "test_short_success": [
    0.078125,
    0.140625,
    0.21875,
    0.234375,
    0.203125,
    0.234375,
    0.15625,
    0.25,
    0.15625,
    0.234375,
    0.21875
  ],
  "test_long_success": [
    0.125,
    0.109375,
    0.1484375,
    0.1953125,
    0.171875,
    0.234375,
    0.1875,
    0.1875,
    0.1796875,
    0.1875,
    0.1953125
  ],
  "val_success_norm": [
    0.3473818646232439,
    0.30651340996168586,
    0.4495530012771392,
    0.4904214559386972,
    0.5925925925925926,
    0.6130268199233714,
    0.5312899106002553,
    0.5925925925925926,
    0.6130268199233717,
    0.5721583652618135,
    0.6130268199233716
  ],
  "test_short_success_norm": [
    0.18518518518518517,
    0.3333333333333333,
    0.5185185185185185,
    0.5555555555555556,
    0.48148148148148145,
    0.5555555555555556,
    0.37037037037037035,
    0.5925925925925926,
    0.37037037037037035,
    0.5555555555555556,
    0.5185185185185185
  ],
  "test_long_success_norm": [
    0.2962962962962963,
    0.25925925925925924,
    0.35185185185185186,
    0.46296296296296297,
    0.4074074074074074,
    0.5555555555555556,
    0.4444444444444444,
    0.4444444444444444,
    0.42592592592592593,
    0.4444444444444444,
    0.46296296296296297
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/gru_k16_s1337/probe.json <==
{
  "task": "ends_with_101",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 4,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3520900321543408,
  "control_task_acc": 0.2598472535610199,
  "selectivity": 0.7401527464389801,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6479099678456592,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6595238095238095
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/gru_k16_s1337/probe_ext.json <==
{
  "task": "ends_with_101",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.3496784565916399,
  "onpolicy_linear_gap": 0.6503215434083601,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7491961419582367,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.3496784565916399,
  "onpolicy_mlp_gap": 0.6503215434083601,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7504019290208817,
  "random_linear_test_acc": 1.0,
  "random_linear_balanced_acc": 1.0,
  "random_linear_majority": 0.36133440514469456,
  "random_linear_gap": 0.6386655948553055,
  "random_linear_recovery": 1.0,
  "random_linear_selectivity": 0.736535370349884,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.36133440514469456,
  "random_mlp_gap": 0.6386655948553055,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.7423633337020874,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9748195941511213,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9458552407408465
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/gru_k16_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/gru_k16_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/gru_k16_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.5,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/window_mlp_k16_s1337/hyperparameters.json <==
{
  "task": "ends_with_101",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 16,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/window_mlp_k16_s1337/metrics.json <==
{
  "iteration": [
    1,
    200,
    400,
    600,
    800,
    1000,
    1200,
    1400,
    1600,
    1800,
    2000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002999999999999999,
    0.0002918585038060976,
    0.00026841599982106197,
    0.00023249999999999996,
    0.0001884425039850356,
    0.0001415574960149644,
    9.750000000000001e-05,
    6.158400017893797e-05,
    3.814149619390237e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.1875,
    0.125,
    0.1875,
    0.21875,
    0.3125,
    0.3125,
    0.1875,
    0.375,
    0.28125,
    0.25
  ],
  "train_success": [
    0.25,
    0.1875,
    0.125,
    0.1875,
    0.21875,
    0.3125,
    0.3125,
    0.1875,
    0.375,
    0.28125,
    0.25
  ],
  "policy_loss": [
    0.0177326463162899,
    0.07312431186437607,
    -0.008521112613379955,
    0.0787806436419487,
    -0.014599587768316269,
    0.031319472938776016,
    0.009568936191499233,
    0.008902822621166706,
    0.030845215544104576,
    0.002346797613427043,
    -0.00044212586362846196
  ],
  "value_loss": [
    0.1892431378364563,
    0.08875823765993118,
    0.05032019317150116,
    0.1271498203277588,
    0.09503421932458878,
    0.10293455421924591,
    0.11532624810934067,
    0.08285490423440933,
    0.1290155053138733,
    0.11082733422517776,
    0.09452512115240097
  ],
  "entropy": [
    0.49448955059051514,
    0.4659419357776642,
    0.12429149448871613,
    0.2829222083091736,
    0.22681228816509247,
    0.4017059803009033,
    0.22409352660179138,
    0.34439024329185486,
    0.20336022973060608,
    0.20540842413902283,
    0.2403377890586853
  ],
  "val_success": [
    0.14655172413793102,
    0.21551724137931033,
    0.1810344827586207,
    0.16379310344827586,
    0.22413793103448276,
    0.22413793103448276,
    0.23275862068965517,
    0.25,
    0.23275862068965517,
    0.2672413793103448,
    0.21551724137931033
  ],
  "test_short_success": [
    0.15625,
    0.171875,
    0.109375,
    0.09375,
    0.21875,
    0.203125,
    0.25,
    0.21875,
    0.21875,
    0.21875,
    0.234375
  ],
  "test_long_success": [
    0.0625,
    0.125,
    0.078125,
    0.0859375,
    0.1640625,
    0.1640625,
    0.1640625,
    0.1484375,
    0.15625,
    0.171875,
    0.1640625
  ],
  "val_success_norm": [
    0.3473818646232439,
    0.5108556832694763,
    0.42911877394636005,
    0.388250319284802,
    0.5312899106002553,
    0.5312899106002553,
    0.5517241379310345,
    0.5925925925925926,
    0.5517241379310344,
    0.6334610472541505,
    0.5108556832694763
  ],
  "test_short_success_norm": [
    0.37037037037037035,
    0.4074074074074074,
    0.25925925925925924,
    0.2222222222222222,
    0.5185185185185185,
    0.48148148148148145,
    0.5925925925925926,
    0.5185185185185185,
    0.5185185185185185,
    0.5185185185185185,
    0.5555555555555556
  ],
  "test_long_success_norm": [
    0.14814814814814814,
    0.2962962962962963,
    0.18518518518518517,
    0.2037037037037037,
    0.38888888888888884,
    0.38888888888888884,
    0.38888888888888884,
    0.35185185185185186,
    0.37037037037037035,
    0.4074074074074074,
    0.38888888888888884
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/window_mlp_k16_s1337/probe.json <==
{
  "task": "ends_with_101",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 4,
  "oracle_action_agreement": 0.9844729770080621,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "majority_baseline": 0.34771825396825395,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/window_mlp_k16_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/window_mlp_k16_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/ends_with_101/window_mlp_k16_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.0,
  "6": 0.5,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.25,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.0,
  "24": 0.0,
  "25": 0.5,
  "26": 0.25,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/gru_k16_s1337/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "gru",
  "model_size": null,
  "window_k": 16,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/gru_k16_s1337/metrics.json <==
{
  "iteration": [
    1,
    200,
    400,
    600,
    800,
    1000,
    1200,
    1400,
    1600,
    1800,
    2000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002999999999999999,
    0.0002918585038060976,
    0.00026841599982106197,
    0.00023249999999999996,
    0.0001884425039850356,
    0.0001415574960149644,
    9.750000000000001e-05,
    6.158400017893797e-05,
    3.814149619390237e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.78125,
    0.78125,
    0.875,
    0.84375,
    0.90625,
    0.78125,
    0.84375,
    0.84375,
    0.875,
    0.9375
  ],
  "train_success": [
    0.4375,
    0.78125,
    0.78125,
    0.875,
    0.84375,
    0.90625,
    0.78125,
    0.84375,
    0.84375,
    0.875,
    0.9375
  ],
  "policy_loss": [
    0.3014654219150543,
    -0.03112632967531681,
    -0.018105551600456238,
    -0.015060811303555965,
    -0.007010959088802338,
    0.009871261194348335,
    -0.021922804415225983,
    0.011736372485756874,
    -0.0016022215131670237,
    -0.003650900674983859,
    0.011825857684016228
  ],
  "value_loss": [
    0.27057725191116333,
    0.09414152801036835,
    0.059933822602033615,
    0.045771580189466476,
    0.07300791144371033,
    0.02877085469663143,
    0.055380210280418396,
    0.041786931455135345,
    0.047455083578825,
    0.05813773721456528,
    0.030606575310230255
  ],
  "entropy": [
    0.6103039979934692,
    0.16551552712917328,
    0.06845590472221375,
    0.07876452058553696,
    0.10166952759027481,
    0.0809227004647255,
    0.19244441390037537,
    0.18856333196163177,
    0.1477658748626709,
    0.1457895189523697,
    0.12451203912496567
  ],
  "val_success": [
    0.5,
    0.8103448275862069,
    0.8189655172413793,
    0.8017241379310345,
    0.8189655172413793,
    0.8189655172413793,
    0.8103448275862069,
    0.8017241379310345,
    0.8103448275862069,
    0.8189655172413793,
    0.8017241379310345
  ],
  "test_short_success": [
    0.171875,
    0.59375,
    0.65625,
    0.640625,
    0.671875,
    0.65625,
    0.609375,
    0.640625,
    0.65625,
    0.671875,
    0.640625
  ],
  "test_long_success": [
    0.0390625,
    0.3203125,
    0.3046875,
    0.3125,
    0.3203125,
    0.3203125,
    0.2890625,
    0.28125,
    0.3046875,
    0.3046875,
    0.296875
  ],
  "val_success_norm": [
    0.5943720420613133,
    0.9844209346032445,
    0.9969029484674937,
    0.9752160620708802,
    0.9969029484674937,
    0.9969029484674937,
    0.9844209346032445,
    0.9755690204380684,
    0.984722571153884,
    0.9969029484674937,
    0.9752160620708802
  ],
  "test_short_success_norm": [
    0.2835055939392364,
    1.0060208534424984,
    1.125834049971314,
    1.0984223043814965,
    1.1550832386805125,
    1.1288829431913356,
    1.0483696743959412,
    1.0939702519375911,
    1.1288829431913356,
    1.1550832386805125,
    1.1026826477021587
  ],
  "test_long_success_norm": [
    0.11646527382189717,
    0.9676725047942512,
    0.9284481198770037,
    0.9447330114868199,
    0.9659404888823871,
    0.9583905538687512,
    0.8799900526484353,
    0.8291355369914377,
    0.904993891833833,
    0.9013437231431161,
    0.8840998256887029
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/gru_k16_s1337/probe.json <==
{
  "task": "no_three_zeros",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 4,
  "probe_train_acc": 0.9754736423492432,
  "probe_test_acc": 0.972467839717865,
  "balanced_acc": 0.9714816222674891,
  "majority_baseline": 0.5488344051446945,
  "control_task_acc": 0.2552250921726227,
  "selectivity": 0.7172427475452423,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4236334345731705,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9746031761169434,
  "rowsplit_balanced_acc": 0.9754072459158112,
  "rowsplit_probe_gap": 0.43888889040265766
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/gru_k16_s1337/probe_ext.json <==
{
  "task": "no_three_zeros",
  "num_states": 4,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9682475924491882,
  "onpolicy_linear_balanced_acc": 0.9659064127833111,
  "onpolicy_linear_majority": 0.557475884244373,
  "onpolicy_linear_gap": 0.41077170820481523,
  "onpolicy_linear_recovery": 0.928247057233043,
  "onpolicy_linear_selectivity": 0.7202572375535965,
  "onpolicy_mlp_test_acc": 0.9815112352371216,
  "onpolicy_mlp_balanced_acc": 0.9778965743342422,
  "onpolicy_mlp_majority": 0.557475884244373,
  "onpolicy_mlp_gap": 0.4240353509927486,
  "onpolicy_mlp_recovery": 0.958219757738382,
  "onpolicy_mlp_selectivity": 0.7311092913150787,
  "random_linear_test_acc": 0.9730707406997681,
  "random_linear_balanced_acc": 0.9597240265486717,
  "random_linear_majority": 0.6806672025723473,
  "random_linear_gap": 0.2924035381274208,
  "random_linear_recovery": 0.9156702364518854,
  "random_linear_selectivity": 0.7079983949661255,
  "random_mlp_test_acc": 0.9758842587471008,
  "random_mlp_balanced_acc": 0.9567555891354536,
  "random_mlp_majority": 0.6806672025723473,
  "random_mlp_gap": 0.2952170561747536,
  "random_mlp_recovery": 0.9244808505510219,
  "random_mlp_selectivity": 0.7286977618932724,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7880777643343931,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.6574534704270895
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/gru_k16_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/gru_k16_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/gru_k16_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/window_mlp_k16_s1337/hyperparameters.json <==
{
  "task": "no_three_zeros",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 16,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/window_mlp_k16_s1337/metrics.json <==
{
  "iteration": [
    1,
    200,
    400,
    600,
    800,
    1000,
    1200,
    1400,
    1600,
    1800,
    2000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002999999999999999,
    0.0002918585038060976,
    0.00026841599982106197,
    0.00023249999999999996,
    0.0001884425039850356,
    0.0001415574960149644,
    9.750000000000001e-05,
    6.158400017893797e-05,
    3.814149619390237e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.53125,
    0.8125,
    0.78125,
    0.875,
    0.875,
    0.90625,
    0.78125,
    0.84375,
    0.84375,
    0.875,
    0.9375
  ],
  "train_success": [
    0.53125,
    0.8125,
    0.78125,
    0.875,
    0.875,
    0.90625,
    0.78125,
    0.84375,
    0.84375,
    0.875,
    0.9375
  ],
  "policy_loss": [
    0.14648735523223877,
    0.002724284306168556,
    -7.2418897616444156e-06,
    0.0019319573184475303,
    -0.00010845394717762247,
    -9.801455598790199e-05,
    -8.544116099074017e-06,
    2.526879143260885e-05,
    6.7930059231002815e-06,
    -1.0658972314558923e-05,
    0.002274341881275177
  ],
  "value_loss": [
    0.3054542541503906,
    0.07124542444944382,
    0.06239040195941925,
    0.03988785296678543,
    0.06552037596702576,
    0.03431238234043121,
    0.05200695991516113,
    0.04012304171919823,
    0.04632425680756569,
    0.06181176006793976,
    0.03042193502187729
  ],
  "entropy": [
    0.49448955059051514,
    0.009476730599999428,
    0.0008131670183502138,
    0.012207146733999252,
    0.009476548992097378,
    0.008421347476541996,
    0.005201522260904312,
    0.004782815929502249,
    0.004365936387330294,
    0.004811354912817478,
    0.005169639829546213
  ],
  "val_success": [
    0.5689655172413793,
    0.8189655172413793,
    0.8189655172413793,
    0.8189655172413793,
    0.8189655172413793,
    0.8017241379310345,
    0.8189655172413793,
    0.8189655172413793,
    0.8189655172413793,
    0.8189655172413793,
    0.8189655172413793
  ],
  "test_short_success": [
    0.28125,
    0.671875,
    0.671875,
    0.671875,
    0.671875,
    0.671875,
    0.671875,
    0.671875,
    0.671875,
    0.671875,
    0.671875
  ],
  "test_long_success": [
    0.0390625,
    0.328125,
    0.328125,
    0.328125,
    0.328125,
    0.328125,
    0.328125,
    0.328125,
    0.328125,
    0.328125,
    0.328125
  ],
  "val_success_norm": [
    0.6777151845378678,
    0.9969029484674937,
    0.9969029484674937,
    0.9969029484674937,
    0.9969029484674937,
    0.975607260806958,
    0.9969029484674937,
    0.9969029484674937,
    0.9969029484674937,
    0.9969029484674937,
    0.9969029484674937
  ],
  "test_short_success_norm": [
    0.4694249438654118,
    1.1550832386805125,
    1.1550832386805125,
    1.1550832386805125,
    1.1550832386805125,
    1.1550832386805125,
    1.1550832386805125,
    1.1550832386805125,
    1.1550832386805125,
    1.1550832386805125,
    1.1550832386805125
  ],
  "test_long_success_norm": [
    0.1166621118583232,
    0.9870482714827086,
    0.9870482714827086,
    0.9870482714827086,
    0.9870482714827086,
    0.9870482714827086,
    0.9870482714827086,
    0.9870482714827086,
    0.9870482714827086,
    0.9870482714827086,
    0.9870482714827086
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/window_mlp_k16_s1337/probe.json <==
{
  "task": "no_three_zeros",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 4,
  "oracle_action_agreement": 1.0,
  "probe_train_acc": 0.9264456033706665,
  "probe_test_acc": 0.8948412537574768,
  "majority_baseline": 0.6170634920634921,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/window_mlp_k16_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 0.0,
  "117": 0.0,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/window_mlp_k16_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.0,
  "56": 0.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/no_three_zeros/window_mlp_k16_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 1.0,
  "6": 1.0,
  "7": 1.0,
  "8": 1.0,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 1.0,
  "24": 1.0,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/gru_k16_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 16,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/gru_k16_s1337/metrics.json <==
{
  "iteration": [
    1,
    200,
    400,
    600,
    800,
    1000,
    1200,
    1400,
    1600,
    1800,
    2000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002999999999999999,
    0.0002918585038060976,
    0.00026841599982106197,
    0.00023249999999999996,
    0.0001884425039850356,
    0.0001415574960149644,
    9.750000000000001e-05,
    6.158400017893797e-05,
    3.814149619390237e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.4375,
    0.5625,
    0.53125,
    0.375,
    0.5,
    0.59375,
    0.28125,
    0.5,
    0.46875,
    0.40625,
    0.5625
  ],
  "train_success": [
    0.4375,
    0.5625,
    0.53125,
    0.375,
    0.5,
    0.59375,
    0.28125,
    0.5,
    0.46875,
    0.40625,
    0.5625
  ],
  "policy_loss": [
    0.3132556974887848,
    0.09600739926099777,
    0.03493890166282654,
    -0.0724424198269844,
    -0.00781007157638669,
    0.05804843828082085,
    -0.11813347786664963,
    -0.1029973104596138,
    0.01363720279186964,
    -0.13943831622600555,
    0.058145683258771896
  ],
  "value_loss": [
    0.2553841769695282,
    0.13967904448509216,
    0.12558932602405548,
    0.12082165479660034,
    0.1267613172531128,
    0.12996292114257812,
    0.1267678290605545,
    0.1290770322084427,
    0.12520731985569,
    0.13143853843212128,
    0.12431254982948303
  ],
  "entropy": [
    0.6103039979934692,
    0.6136953234672546,
    0.5718462467193604,
    0.640018105506897,
    0.545123815536499,
    0.6489039063453674,
    0.6573627591133118,
    0.6699696183204651,
    0.6698108315467834,
    0.6726085543632507,
    0.6675143837928772
  ],
  "val_success": [
    0.47413793103448276,
    0.5172413793103449,
    0.41379310344827586,
    0.5258620689655172,
    0.5517241379310345,
    0.5431034482758621,
    0.5172413793103449,
    0.5,
    0.46551724137931033,
    0.47413793103448276,
    0.5775862068965517
  ],
  "test_short_success": [
    0.5,
    0.53125,
    0.53125,
    0.46875,
    0.46875,
    0.46875,
    0.546875,
    0.484375,
    0.46875,
    0.5,
    0.453125
  ],
  "test_long_success": [
    0.515625,
    0.53125,
    0.484375,
    0.5859375,
    0.5546875,
    0.546875,
    0.53125,
    0.4453125,
    0.46875,
    0.5546875,
    0.5390625
  ],
  "val_success_norm": [
    0.6321839080459771,
    0.6896551724137929,
    0.5517241379310345,
    0.7011494252873562,
    0.7356321839080461,
    0.7241379310344828,
    0.6896551724137929,
    0.6666666666666665,
    0.6206896551724138,
    0.632183908045977,
    0.7701149425287356
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.7083333333333333,
    0.7083333333333333,
    0.625,
    0.625,
    0.625,
    0.7291666666666666,
    0.6458333333333333,
    0.625,
    0.6666666666666666,
    0.6041666666666666
  ],
  "test_long_success_norm": [
    0.6875,
    0.7083333333333334,
    0.6458333333333334,
    0.78125,
    0.7395833333333333,
    0.7291666666666666,
    0.7083333333333334,
    0.59375,
    0.625,
    0.7395833333333333,
    0.71875
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/gru_k16_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": null,
  "aux_coef": null,
  "num_states": 2,
  "probe_train_acc": 0.5411874055862427,
  "probe_test_acc": 0.5323553085327148,
  "balanced_acc": 0.53290015124553,
  "majority_baseline": 0.5215032154340836,
  "control_task_acc": 0.501406729221344,
  "selectivity": 0.03094857931137085,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.010852093098631221,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.5222222208976746,
  "rowsplit_balanced_acc": 0.521978128515896,
  "rowsplit_probe_gap": 0.00575396692942054
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/gru_k16_s1337/probe_ext.json <==
{
  "task": "parity",
  "num_states": 2,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.520900309085846,
  "onpolicy_linear_balanced_acc": 0.5196662408627901,
  "onpolicy_linear_majority": 0.49135852090032156,
  "onpolicy_linear_gap": 0.029541788185524387,
  "onpolicy_linear_recovery": 0.05807978585980614,
  "onpolicy_linear_selectivity": 0.024517685174942017,
  "onpolicy_mlp_test_acc": 0.5679260492324829,
  "onpolicy_mlp_balanced_acc": 0.5711044803132366,
  "onpolicy_mlp_majority": 0.49135852090032156,
  "onpolicy_mlp_gap": 0.07656752833216135,
  "onpolicy_mlp_recovery": 0.15053339430297702,
  "onpolicy_mlp_selectivity": 0.07596462965011597,
  "random_linear_test_acc": 0.533561110496521,
  "random_linear_balanced_acc": 0.5328350653845283,
  "random_linear_majority": 0.5164790996784566,
  "random_linear_gap": 0.017082010818064375,
  "random_linear_recovery": 0.03532838147576406,
  "random_linear_selectivity": 0.032355308532714844,
  "random_mlp_test_acc": 0.5520498156547546,
  "random_mlp_balanced_acc": 0.5428036588166419,
  "random_mlp_majority": 0.5164790996784566,
  "random_mlp_gap": 0.03557071597629802,
  "random_mlp_recovery": 0.07356603603410596,
  "random_mlp_selectivity": 0.04461413621902466,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.9999919850127079,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.999396247268595
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/gru_k16_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.0,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 1.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.0,
  "102": 1.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/gru_k16_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/gru_k16_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.0,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/window_mlp_k16_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "model_size": null,
  "window_k": 16,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 32,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 2000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 2000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/window_mlp_k16_s1337/metrics.json <==
{
  "iteration": [
    1,
    200,
    400,
    600,
    800,
    1000,
    1200,
    1400,
    1600,
    1800,
    2000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002999999999999999,
    0.0002918585038060976,
    0.00026841599982106197,
    0.00023249999999999996,
    0.0001884425039850356,
    0.0001415574960149644,
    9.750000000000001e-05,
    6.158400017893797e-05,
    3.814149619390237e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.46875,
    0.375,
    0.34375,
    0.625,
    0.46875,
    0.65625,
    0.6875,
    0.375,
    0.59375,
    0.59375
  ],
  "train_success": [
    0.59375,
    0.46875,
    0.375,
    0.34375,
    0.625,
    0.46875,
    0.65625,
    0.6875,
    0.375,
    0.59375,
    0.59375
  ],
  "policy_loss": [
    0.24425071477890015,
    -0.2015722095966339,
    -0.13988091051578522,
    0.03339231014251709,
    0.023880282416939735,
    -0.14336299896240234,
    0.13758862018585205,
    0.06977415084838867,
    -0.15304866433143616,
    0.07692056894302368,
    0.043596431612968445
  ],
  "value_loss": [
    0.3411901295185089,
    0.213943749666214,
    0.15664875507354736,
    0.10820531100034714,
    0.1267702579498291,
    0.14707490801811218,
    0.13437624275684357,
    0.12646308541297913,
    0.1357540786266327,
    0.12562789022922516,
    0.12237918376922607
  ],
  "entropy": [
    0.49448955059051514,
    0.436919629573822,
    0.4890417158603668,
    0.6690117120742798,
    0.676993191242218,
    0.6845362186431885,
    0.6794272065162659,
    0.6488757133483887,
    0.6869363784790039,
    0.6458340883255005,
    0.6878278851509094
  ],
  "val_success": [
    0.43103448275862066,
    0.5086206896551724,
    0.47413793103448276,
    0.4482758620689655,
    0.4482758620689655,
    0.5689655172413793,
    0.5258620689655172,
    0.5603448275862069,
    0.5258620689655172,
    0.46551724137931033,
    0.5431034482758621
  ],
  "test_short_success": [
    0.484375,
    0.53125,
    0.46875,
    0.46875,
    0.46875,
    0.484375,
    0.46875,
    0.578125,
    0.484375,
    0.515625,
    0.4375
  ],
  "test_long_success": [
    0.5625,
    0.5078125,
    0.5703125,
    0.5,
    0.484375,
    0.5546875,
    0.5078125,
    0.515625,
    0.5,
    0.375,
    0.4375
  ],
  "val_success_norm": [
    0.5747126436781609,
    0.6781609195402298,
    0.6321839080459768,
    0.5977011494252873,
    0.5977011494252873,
    0.7586206896551724,
    0.7011494252873564,
    0.7471264367816093,
    0.7011494252873564,
    0.6206896551724137,
    0.7241379310344828
  ],
  "test_short_success_norm": [
    0.6458333333333333,
    0.7083333333333333,
    0.625,
    0.625,
    0.625,
    0.6458333333333333,
    0.625,
    0.7708333333333333,
    0.6458333333333333,
    0.6875,
    0.5833333333333333
  ],
  "test_long_success_norm": [
    0.75,
    0.6770833333333333,
    0.7604166666666666,
    0.6666666666666667,
    0.6458333333333334,
    0.7395833333333333,
    0.6770833333333333,
    0.6875,
    0.6666666666666665,
    0.5,
    0.5833333333333333
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/window_mlp_k16_s1337/probe.json <==
{
  "task": "parity",
  "model_type": "window_mlp",
  "control_prob": 0.5,
  "lengths": [
    16,
    32,
    64
  ],
  "num_states": 2,
  "oracle_action_agreement": 0.9883547327560466,
  "probe_train_acc": 0.5707908272743225,
  "probe_test_acc": 0.528769850730896,
  "majority_baseline": 0.5158730158730159,
  "num_train": 4704,
  "num_test": 2016,
  "num_samples": 6720
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/window_mlp_k16_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/window_mlp_k16_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/rl/parity/window_mlp_k16_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.75,
  "9": 0.5,
  "10": 0.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 0.25,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.59375,
    0.78125,
    0.65625,
    0.734375,
    0.5625,
    0.625
  ],
  "train_success": [
    0.25,
    0.59375,
    0.78125,
    0.65625,
    0.734375,
    0.5625,
    0.625
  ],
  "policy_loss": [
    0.20713935792446136,
    -0.19328300654888153,
    -0.2017546445131302,
    -0.002294733189046383,
    0.08583825826644897,
    -0.1987427920103073,
    0.03795066475868225
  ],
  "value_loss": [
    0.13226358592510223,
    0.1142745390534401,
    0.04009979963302612,
    0.2575211524963379,
    0.2334289848804474,
    0.10663062334060669,
    0.3331187963485718
  ],
  "entropy": [
    0.6025567054748535,
    0.11420505493879318,
    0.08074828237295151,
    0.1019279807806015,
    0.057463761419057846,
    0.03159613162279129,
    0.01913359947502613
  ],
  "val_success": [
    0.3103448275862069,
    0.5603448275862069,
    0.6551724137931034,
    0.6637931034482759,
    0.6551724137931034,
    0.6379310344827587,
    0.646551724137931
  ],
  "test_short_success": [
    0.40625,
    0.4375,
    0.65625,
    0.640625,
    0.625,
    0.640625,
    0.65625
  ],
  "test_long_success": [
    0.3359375,
    0.3984375,
    0.640625,
    0.640625,
    0.4296875,
    0.640625,
    0.6015625
  ],
  "val_success_norm": [
    0.44795958100099226,
    0.8090432076538723,
    0.9457517827204238,
    0.9582389820643995,
    0.9455602022088029,
    0.920883987707527,
    0.9333360862951149
  ],
  "test_short_success_norm": [
    0.5868055555555418,
    0.6319444444444293,
    0.9479166666666549,
    0.9253472222222024,
    0.9027777777777581,
    0.9253472222222069,
    0.9479166666666506
  ],
  "test_long_success_norm": [
    0.4852430555555555,
    0.5755208333333334,
    0.9253472222222222,
    0.9253472222222222,
    0.6206597222222222,
    0.9253472222222222,
    0.868923611111111
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9620263576507568,
  "probe_test_acc": 0.9439308643341064,
  "balanced_acc": 0.9016377452438862,
  "majority_baseline": 0.640072347266881,
  "control_task_acc": 0.3346061110496521,
  "selectivity": 0.6093247532844543,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.30385851706722544,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9505952596664429,
  "rowsplit_balanced_acc": 0.9103721244401405,
  "rowsplit_probe_gap": 0.30238097395215713
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 0.25,
  "27": 1.0,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.328125,
    0.671875,
    0.75,
    0.640625,
    0.6875,
    0.703125,
    0.703125
  ],
  "train_success": [
    0.328125,
    0.671875,
    0.75,
    0.640625,
    0.6875,
    0.703125,
    0.703125
  ],
  "policy_loss": [
    -0.2951103746891022,
    0.05396798253059387,
    0.12300083041191101,
    0.2537863850593567,
    0.13578657805919647,
    0.05444428324699402,
    -0.001572921872138977
  ],
  "value_loss": [
    0.3250706195831299,
    0.26231440901756287,
    0.3459250330924988,
    0.23110590875148773,
    0.1871839016675949,
    0.12165811657905579,
    0.18019963800907135
  ],
  "entropy": [
    0.6853060126304626,
    0.14133378863334656,
    0.2305411845445633,
    0.07160917669534683,
    0.09981147199869156,
    0.13382762670516968,
    0.05739639326930046
  ],
  "val_success": [
    0.29310344827586204,
    0.6206896551724138,
    0.603448275862069,
    0.6293103448275862,
    0.6551724137931034,
    0.646551724137931,
    0.6551724137931034
  ],
  "test_short_success": [
    0.328125,
    0.578125,
    0.578125,
    0.5625,
    0.609375,
    0.609375,
    0.609375
  ],
  "test_long_success": [
    0.3515625,
    0.53125,
    0.5859375,
    0.53125,
    0.6015625,
    0.59375,
    0.578125
  ],
  "val_success_norm": [
    0.42289295845943375,
    0.8959935609184263,
    0.8711337927020539,
    0.908452506184088,
    0.9457724055468748,
    0.9333566724851357,
    0.9458074973693829
  ],
  "test_short_success_norm": [
    0.47395833333333326,
    0.8350694444444321,
    0.835069444444432,
    0.8124999999999831,
    0.880208333333321,
    0.880208333333321,
    0.8802083333333218
  ],
  "test_long_success_norm": [
    0.5078125,
    0.7673611111111112,
    0.8463541666666666,
    0.7673611111111112,
    0.8689236111111112,
    0.8576388888888888,
    0.8350694444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9916272163391113,
  "probe_test_acc": 0.99256432056427,
  "balanced_acc": 0.9861589879644116,
  "majority_baseline": 0.6607717041800643,
  "control_task_acc": 0.3354099690914154,
  "selectivity": 0.6571543514728546,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33179261638420576,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.988095223903656,
  "rowsplit_balanced_acc": 0.9784042555222031,
  "rowsplit_probe_gap": 0.32380950961794175
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 1.0,
  "10": 0.75,
  "11": 0.5,
  "12": 0.5,
  "13": 1.0,
  "14": 1.0,
  "15": 0.25,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 1.0,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.578125,
    0.46875,
    0.515625,
    0.671875,
    0.53125,
    0.53125
  ],
  "train_success": [
    0.265625,
    0.578125,
    0.46875,
    0.515625,
    0.671875,
    0.53125,
    0.53125
  ],
  "policy_loss": [
    -0.31387272477149963,
    0.29155486822128296,
    -0.019863784313201904,
    -0.058191172778606415,
    -0.12286029011011124,
    0.03247655928134918,
    -0.20495355129241943
  ],
  "value_loss": [
    0.2829887270927429,
    0.1635582149028778,
    0.2279902696609497,
    0.31611713767051697,
    0.26615414023399353,
    0.27048754692077637,
    0.061114974319934845
  ],
  "entropy": [
    0.6460198760032654,
    0.02981073223054409,
    0.029766950756311417,
    0.13738878071308136,
    0.04653096944093704,
    0.03346503525972366,
    0.008111597038805485
  ],
  "val_success": [
    0.31896551724137934,
    0.5862068965517241,
    0.6293103448275862,
    0.6206896551724138,
    0.6206896551724138,
    0.6637931034482759,
    0.6551724137931034
  ],
  "test_short_success": [
    0.34375,
    0.40625,
    0.484375,
    0.5,
    0.515625,
    0.5,
    0.5
  ],
  "test_long_success": [
    0.3046875,
    0.515625,
    0.59375,
    0.625,
    0.609375,
    0.625,
    0.59375
  ],
  "val_success_norm": [
    0.4603758619490313,
    0.8465431383969884,
    0.9085742434680347,
    0.8961584653172588,
    0.8961276551431245,
    0.9583449724115276,
    0.9459360657579841
  ],
  "test_short_success_norm": [
    0.4965277777777699,
    0.5868055555555456,
    0.6996527777777679,
    0.7222222222222165,
    0.7447916666666567,
    0.7222222222222122,
    0.7222222222222123
  ],
  "test_long_success_norm": [
    0.4401041666666667,
    0.7447916666666666,
    0.8576388888888888,
    0.9027777777777777,
    0.8802083333333334,
    0.9027777777777778,
    0.857638888888889
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.5534565916398714,
  "control_task_acc": 0.35168811678886414,
  "selectivity": 0.6483118832111359,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4465434083601286,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.43492063492063493
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 0.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 0.25,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.40625,
    0.59375,
    0.6875,
    0.65625,
    0.625,
    0.5625,
    0.578125
  ],
  "train_success": [
    0.40625,
    0.59375,
    0.6875,
    0.65625,
    0.625,
    0.5625,
    0.578125
  ],
  "policy_loss": [
    0.0912492573261261,
    -0.20736002922058105,
    0.6793916821479797,
    0.199144646525383,
    -0.05615801364183426,
    -0.019080663099884987,
    0.05038101226091385
  ],
  "value_loss": [
    0.4067555367946625,
    0.22808103263378143,
    0.04554537683725357,
    0.3218061625957489,
    0.189631387591362,
    0.10746153444051743,
    0.27366262674331665
  ],
  "entropy": [
    0.6634829640388489,
    0.09389248490333557,
    0.07770565152168274,
    0.020612385123968124,
    0.10191860049962997,
    0.02889067307114601,
    0.0068319132551550865
  ],
  "val_success": [
    0.27586206896551724,
    0.6293103448275862,
    0.5862068965517241,
    0.646551724137931,
    0.6120689655172413,
    0.6379310344827587,
    0.6120689655172413
  ],
  "test_short_success": [
    0.28125,
    0.578125,
    0.671875,
    0.65625,
    0.625,
    0.578125,
    0.65625
  ],
  "test_long_success": [
    0.359375,
    0.53125,
    0.6015625,
    0.609375,
    0.6484375,
    0.40625,
    0.5625
  ],
  "val_success_norm": [
    0.3981779458915226,
    0.9080078160388081,
    0.8462099996583841,
    0.9329120305978148,
    0.8833383829700678,
    0.9204599230313109,
    0.8831038419487018
  ],
  "test_short_success_norm": [
    0.40624999999999356,
    0.8350694444444338,
    0.9704861111110996,
    0.9479166666666552,
    0.9027777777777671,
    0.8350694444444329,
    0.9479166666666552
  ],
  "test_long_success_norm": [
    0.5190972222222222,
    0.767361111111111,
    0.8689236111111112,
    0.8802083333333333,
    0.9366319444444444,
    0.5868055555555556,
    0.8125
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9514546394348145,
  "probe_test_acc": 0.9493569135665894,
  "balanced_acc": 0.9136551504804412,
  "majority_baseline": 0.6535369774919614,
  "control_task_acc": 0.337017685174942,
  "selectivity": 0.6123392283916473,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.295819936074628,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9444444179534912,
  "rowsplit_balanced_acc": 0.9039746551250736,
  "rowsplit_probe_gap": 0.29067457668364993
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 1.0,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.296875,
    0.53125,
    0.625,
    0.703125,
    0.65625,
    0.765625,
    0.609375
  ],
  "train_success": [
    0.296875,
    0.53125,
    0.625,
    0.703125,
    0.65625,
    0.765625,
    0.609375
  ],
  "policy_loss": [
    0.21171966195106506,
    -0.0034794865641742945,
    0.08993765711784363,
    -0.0003607687831390649,
    0.2633238732814789,
    0.03875063359737396,
    0.02226836606860161
  ],
  "value_loss": [
    0.2121988981962204,
    0.09874851256608963,
    0.29633134603500366,
    0.2313263714313507,
    0.18070638179779053,
    0.10401012003421783,
    0.1531774252653122
  ],
  "entropy": [
    0.674476146697998,
    0.08599807322025299,
    0.0960431694984436,
    0.04976697638630867,
    0.06957992911338806,
    0.09752044826745987,
    0.13646648824214935
  ],
  "val_success": [
    0.31896551724137934,
    0.6637931034482759,
    0.6551724137931034,
    0.646551724137931,
    0.6637931034482759,
    0.646551724137931,
    0.6551724137931034
  ],
  "test_short_success": [
    0.25,
    0.546875,
    0.625,
    0.625,
    0.71875,
    0.71875,
    0.6875
  ],
  "test_long_success": [
    0.34375,
    0.40625,
    0.5,
    0.5859375,
    0.6015625,
    0.6015625,
    0.6484375
  ],
  "val_success_norm": [
    0.46063674860551296,
    0.9577475317794233,
    0.9456422283730739,
    0.9328420263639988,
    0.9577462857147826,
    0.9332307669679479,
    0.9456773202512413
  ],
  "test_short_success_norm": [
    0.3611111111111013,
    0.7899305555555481,
    0.9027777777777749,
    0.9027777777777748,
    1.0381944444444364,
    1.038194444444437,
    0.9930555555555527
  ],
  "test_long_success_norm": [
    0.49652777777777773,
    0.5868055555555556,
    0.7222222222222223,
    0.8463541666666666,
    0.8689236111111112,
    0.868923611111111,
    0.9366319444444444
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.9954330325126648,
  "probe_test_acc": 0.9987941980361938,
  "balanced_acc": 0.9976251281709891,
  "majority_baseline": 0.6328376205787781,
  "control_task_acc": 0.3420417904853821,
  "selectivity": 0.6567524075508118,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3659565774574157,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9958333373069763,
  "rowsplit_balanced_acc": 0.9924839421597507,
  "rowsplit_probe_gap": 0.3551587341323731
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/mod_3/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 1.0,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.25,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.515625,
    0.671875,
    0.546875,
    0.734375,
    0.75,
    0.71875
  ],
  "train_success": [
    0.546875,
    0.515625,
    0.671875,
    0.546875,
    0.734375,
    0.75,
    0.71875
  ],
  "policy_loss": [
    0.009818358346819878,
    -0.32223770022392273,
    -0.09837242215871811,
    -0.28871211409568787,
    0.14548541605472565,
    -0.07551796734333038,
    0.2937927544116974
  ],
  "value_loss": [
    0.2681679129600525,
    0.16942250728607178,
    0.1055382788181305,
    0.2865133583545685,
    0.24231171607971191,
    0.07043246179819107,
    0.4046693742275238
  ],
  "entropy": [
    0.5997838973999023,
    0.15439017117023468,
    0.13664379715919495,
    0.10384935885667801,
    0.13120898604393005,
    0.12341763824224472,
    0.12759797275066376
  ],
  "val_success": [
    0.49137931034482757,
    0.47413793103448276,
    0.6637931034482759,
    0.6896551724137931,
    0.7327586206896551,
    0.7068965517241379,
    0.7672413793103449
  ],
  "test_short_success": [
    0.4375,
    0.546875,
    0.65625,
    0.734375,
    0.8125,
    0.8125,
    0.8125
  ],
  "test_long_success": [
    0.46875,
    0.5234375,
    0.53125,
    0.671875,
    0.6953125,
    0.703125,
    0.6875
  ],
  "val_success_norm": [
    0.6551724137931034,
    0.6321839080459768,
    0.8850574712643677,
    0.9195402298850573,
    0.9770114942528734,
    0.9425287356321839,
    1.0229885057471264
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.7291666666666666,
    0.875,
    0.9791666666666665,
    1.0833333333333335,
    1.0833333333333333,
    1.0833333333333335
  ],
  "test_long_success_norm": [
    0.625,
    0.6979166666666666,
    0.7083333333333333,
    0.8958333333333333,
    0.9270833333333333,
    0.9375,
    0.9166666666666665
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7238745980707395,
  "control_task_acc": 0.5020096302032471,
  "selectivity": 0.49799036979675293,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2761254019292605,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.2771825396825397
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 1.0,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 1.0,
  "28": 0.75,
  "29": 1.0,
  "30": 0.5,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.65625,
    0.625,
    0.703125,
    0.65625,
    0.640625,
    0.609375
  ],
  "train_success": [
    0.5,
    0.65625,
    0.625,
    0.703125,
    0.65625,
    0.640625,
    0.609375
  ],
  "policy_loss": [
    -0.03310728073120117,
    0.26209378242492676,
    0.6904716491699219,
    0.1157853752374649,
    0.044868722558021545,
    0.025591794401407242,
    0.0831490084528923
  ],
  "value_loss": [
    0.3621230721473694,
    0.3604786992073059,
    0.43678605556488037,
    0.2141871601343155,
    0.18573664128780365,
    0.13251815736293793,
    0.2889043390750885
  ],
  "entropy": [
    0.6855868101119995,
    0.1605280041694641,
    0.13608483970165253,
    0.1336422711610794,
    0.2086738646030426,
    0.1136760488152504,
    0.06489839404821396
  ],
  "val_success": [
    0.4482758620689655,
    0.6120689655172413,
    0.5603448275862069,
    0.5086206896551724,
    0.6206896551724138,
    0.5689655172413793,
    0.6120689655172413
  ],
  "test_short_success": [
    0.59375,
    0.625,
    0.578125,
    0.671875,
    0.65625,
    0.625,
    0.703125
  ],
  "test_long_success": [
    0.453125,
    0.53125,
    0.5859375,
    0.5546875,
    0.609375,
    0.609375,
    0.6484375
  ],
  "val_success_norm": [
    0.5977011494252873,
    0.8160919540229885,
    0.7471264367816093,
    0.67816091954023,
    0.8275862068965516,
    0.7586206896551723,
    0.8160919540229884
  ],
  "test_short_success_norm": [
    0.7916666666666665,
    0.8333333333333333,
    0.7708333333333333,
    0.8958333333333333,
    0.875,
    0.8333333333333333,
    0.9375
  ],
  "test_long_success_norm": [
    0.6041666666666666,
    0.7083333333333333,
    0.78125,
    0.7395833333333333,
    0.8125,
    0.8125,
    0.8645833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.9988159537315369,
  "probe_test_acc": 0.9979903697967529,
  "balanced_acc": 0.9983342115796051,
  "majority_baseline": 0.659967845659164,
  "control_task_acc": 0.49356913566589355,
  "selectivity": 0.5044212341308594,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33802252413758893,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9986110925674438,
  "rowsplit_balanced_acc": 0.9982158778900583,
  "rowsplit_probe_gap": 0.3323412512976026
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.0,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 1.0,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 1.0,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.453125,
    0.515625,
    0.65625,
    0.71875,
    0.78125,
    0.71875
  ],
  "train_success": [
    0.5,
    0.453125,
    0.515625,
    0.65625,
    0.71875,
    0.78125,
    0.71875
  ],
  "policy_loss": [
    -0.5885179042816162,
    -0.7621806263923645,
    -0.031197087839245796,
    -0.03954598307609558,
    -0.04326624050736427,
    -0.003133208490908146,
    -0.1711050271987915
  ],
  "value_loss": [
    0.33949100971221924,
    0.2698155343532562,
    0.28359255194664,
    0.2781948745250702,
    0.29838377237319946,
    0.17518919706344604,
    0.05180615931749344
  ],
  "entropy": [
    0.646796703338623,
    0.2883511185646057,
    0.16018237173557281,
    0.3002219796180725,
    0.15565264225006104,
    0.19779369235038757,
    0.2576070725917816
  ],
  "val_success": [
    0.4482758620689655,
    0.4827586206896552,
    0.5517241379310345,
    0.7327586206896551,
    0.7413793103448276,
    0.7672413793103449,
    0.7241379310344828
  ],
  "test_short_success": [
    0.5625,
    0.359375,
    0.46875,
    0.734375,
    0.703125,
    0.703125,
    0.734375
  ],
  "test_long_success": [
    0.515625,
    0.453125,
    0.46875,
    0.78125,
    0.78125,
    0.796875,
    0.8046875
  ],
  "val_success_norm": [
    0.5977011494252873,
    0.6436781609195402,
    0.735632183908046,
    0.9770114942528735,
    0.9885057471264366,
    1.0229885057471264,
    0.96551724137931
  ],
  "test_short_success_norm": [
    0.75,
    0.47916666666666663,
    0.625,
    0.9791666666666665,
    0.9375,
    0.9375,
    0.9791666666666665
  ],
  "test_long_success_norm": [
    0.6875,
    0.6041666666666666,
    0.625,
    1.0416666666666667,
    1.0416666666666665,
    1.0625,
    1.0729166666666665
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.9978856444358826,
  "probe_test_acc": 0.9989951848983765,
  "balanced_acc": 0.9992782909930715,
  "majority_baseline": 0.6961414790996785,
  "control_task_acc": 0.48754018545150757,
  "selectivity": 0.5114549994468689,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.30285370579869797,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.997420608997345,
  "rowsplit_balanced_acc": 0.9964037933109623,
  "rowsplit_probe_gap": 0.31111108518782116
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.25,
  "27": 1.0,
  "28": 0.5,
  "29": 1.0,
  "30": 1.0,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.546875,
    0.65625,
    0.734375,
    0.609375,
    0.671875,
    0.734375,
    0.640625
  ],
  "train_success": [
    0.546875,
    0.65625,
    0.734375,
    0.609375,
    0.671875,
    0.734375,
    0.640625
  ],
  "policy_loss": [
    -0.03704177960753441,
    -0.19474758207798004,
    0.689333438873291,
    0.29505428671836853,
    -0.05884770303964615,
    0.12014064937829971,
    0.07929910719394684
  ],
  "value_loss": [
    0.39702847599983215,
    0.20425160229206085,
    0.08809137344360352,
    0.41222289204597473,
    0.15117141604423523,
    0.11221019178628922,
    0.2722410559654236
  ],
  "entropy": [
    0.6635925769805908,
    0.20094850659370422,
    0.17097775638103485,
    0.2626742720603943,
    0.24813269078731537,
    0.23440495133399963,
    0.27022457122802734
  ],
  "val_success": [
    0.5258620689655172,
    0.7068965517241379,
    0.6982758620689655,
    0.6551724137931034,
    0.6724137931034483,
    0.6637931034482759,
    0.6724137931034483
  ],
  "test_short_success": [
    0.46875,
    0.6875,
    0.75,
    0.703125,
    0.625,
    0.703125,
    0.71875
  ],
  "test_long_success": [
    0.5078125,
    0.6875,
    0.6875,
    0.6953125,
    0.6796875,
    0.6953125,
    0.7109375
  ],
  "val_success_norm": [
    0.7011494252873562,
    0.9425287356321839,
    0.9310344827586207,
    0.8735632183908045,
    0.896551724137931,
    0.8850574712643677,
    0.896551724137931
  ],
  "test_short_success_norm": [
    0.625,
    0.9166666666666667,
    1.0,
    0.9375,
    0.8333333333333333,
    0.9375,
    0.9583333333333333
  ],
  "test_long_success_norm": [
    0.6770833333333333,
    0.9166666666666666,
    0.9166666666666666,
    0.9270833333333333,
    0.90625,
    0.9270833333333333,
    0.9479166666666666
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7051848874598071,
  "control_task_acc": 0.4975884258747101,
  "selectivity": 0.5024115741252899,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.2948151125401929,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.303968253968254
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.0,
  "17": 0.5,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "shaping": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.515625,
    0.53125,
    0.65625,
    0.65625,
    0.734375,
    0.84375,
    0.765625
  ],
  "train_success": [
    0.515625,
    0.53125,
    0.65625,
    0.65625,
    0.734375,
    0.84375,
    0.765625
  ],
  "policy_loss": [
    0.17089970409870148,
    -0.07247474789619446,
    -0.2257666140794754,
    -0.05938522890210152,
    0.15891484916210175,
    0.01567576266825199,
    -0.2180512547492981
  ],
  "value_loss": [
    0.3060864806175232,
    0.12922035157680511,
    0.2754609286785126,
    0.2665219008922577,
    0.1882406622171402,
    0.08495841920375824,
    0.06135858595371246
  ],
  "entropy": [
    0.674678385257721,
    0.4055376648902893,
    0.27925315499305725,
    0.08623703569173813,
    0.11350945383310318,
    0.22236646711826324,
    0.25413137674331665
  ],
  "val_success": [
    0.5431034482758621,
    0.5086206896551724,
    0.46551724137931033,
    0.75,
    0.75,
    0.7241379310344828,
    0.7672413793103449
  ],
  "test_short_success": [
    0.5,
    0.609375,
    0.5,
    0.734375,
    0.78125,
    0.78125,
    0.765625
  ],
  "test_long_success": [
    0.515625,
    0.5390625,
    0.546875,
    0.6796875,
    0.6875,
    0.734375,
    0.7421875
  ],
  "val_success_norm": [
    0.7241379310344829,
    0.6781609195402298,
    0.6206896551724138,
    1.0,
    0.9999999999999999,
    0.9655172413793104,
    1.0229885057471264
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.8125,
    0.6666666666666665,
    0.9791666666666666,
    1.0416666666666665,
    1.0416666666666665,
    1.0208333333333333
  ],
  "test_long_success_norm": [
    0.6875,
    0.71875,
    0.7291666666666667,
    0.90625,
    0.9166666666666666,
    0.9791666666666666,
    0.9895833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.7345257234726688,
  "control_task_acc": 0.4983922839164734,
  "selectivity": 0.5016077160835266,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.26547427652733124,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9998634252936356,
  "rowsplit_probe_gap": 0.27341268724865386
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/shaping5/parity/gru_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 1.0,
  "6": 1.0,
  "7": 0.75,
  "8": 1.0,
  "9": 0.25,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 1.0,
  "17": 1.0,
  "18": 0.5,
  "19": 1.0,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 1.0,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1337/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.265625,
    0.328125,
    0.375,
    0.4375,
    0.34375,
    0.296875,
    0.453125
  ],
  "train_success": [
    0.265625,
    0.328125,
    0.375,
    0.4375,
    0.34375,
    0.296875,
    0.453125
  ],
  "policy_loss": [
    0.10601019859313965,
    0.039848584681749344,
    -0.011600037105381489,
    0.08479887992143631,
    -0.05052261799573898,
    -0.0976799726486206,
    -0.01392801571637392
  ],
  "value_loss": [
    0.2935771644115448,
    0.030239658430218697,
    0.04882079362869263,
    0.08820270001888275,
    0.06567065417766571,
    0.03261171653866768,
    0.1025959774851799
  ],
  "entropy": [
    0.5893435478210449,
    0.2787207067012787,
    0.19069132208824158,
    0.046401020139455795,
    0.1312038153409958,
    0.1511727124452591,
    0.06181194260716438
  ],
  "val_success": [
    0.3879310344827586,
    0.3706896551724138,
    0.3879310344827586,
    0.31896551724137934,
    0.3275862068965517,
    0.31896551724137934,
    0.28448275862068967
  ],
  "test_short_success": [
    0.359375,
    0.328125,
    0.359375,
    0.234375,
    0.3125,
    0.40625,
    0.3125
  ],
  "test_long_success": [
    0.2734375,
    0.390625,
    0.40625,
    0.359375,
    0.3359375,
    0.3828125,
    0.3046875
  ],
  "val_success_norm": [
    0.5597407845980781,
    0.5351381722784831,
    0.5599461329240445,
    0.460403121457582,
    0.4730579179530063,
    0.460395063494575,
    0.4106219721497537
  ],
  "test_short_success_norm": [
    0.5190972222222122,
    0.47395833333332693,
    0.5190972222222167,
    0.3385416666666613,
    0.4513888888888826,
    0.5868055555555448,
    0.45138888888888334
  ],
  "test_long_success_norm": [
    0.3949652777777778,
    0.564236111111111,
    0.5868055555555555,
    0.5190972222222222,
    0.4852430555555556,
    0.552951388888889,
    0.44010416666666663
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1337/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.46970662474632263,
  "probe_test_acc": 0.4593254029750824,
  "balanced_acc": 0.42025871421586586,
  "majority_baseline": 0.42485119047619047,
  "control_task_acc": 0.3363095223903656,
  "selectivity": 0.1230158805847168,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.03447421249889193
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.0,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.0,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.75,
  "18": 0.25,
  "19": 0.0,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 0.25,
  "24": 0.0,
  "25": 0.0,
  "26": 0.75,
  "27": 0.0,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1338/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.390625,
    0.375,
    0.640625,
    0.390625,
    0.328125,
    0.375,
    0.40625
  ],
  "train_success": [
    0.390625,
    0.375,
    0.640625,
    0.390625,
    0.328125,
    0.375,
    0.40625
  ],
  "policy_loss": [
    -0.7421398162841797,
    -0.008196909911930561,
    0.37607014179229736,
    -0.15151533484458923,
    0.20517760515213013,
    0.12212486565113068,
    -0.0035001933574676514
  ],
  "value_loss": [
    5.308345317840576,
    0.08428709208965302,
    0.08553295582532883,
    0.0635288879275322,
    0.034376855939626694,
    0.03169521689414978,
    0.08230985701084137
  ],
  "entropy": [
    0.6174429059028625,
    0.1121244803071022,
    0.22289200127124786,
    0.1635785549879074,
    0.15822869539260864,
    0.12054949253797531,
    0.0664488896727562
  ],
  "val_success": [
    0.35344827586206895,
    0.39655172413793105,
    0.3275862068965517,
    0.3706896551724138,
    0.3103448275862069,
    0.3620689655172414,
    0.3275862068965517
  ],
  "test_short_success": [
    0.296875,
    0.390625,
    0.375,
    0.34375,
    0.3125,
    0.375,
    0.359375
  ],
  "test_long_success": [
    0.328125,
    0.3515625,
    0.3984375,
    0.3515625,
    0.296875,
    0.3046875,
    0.3125
  ],
  "val_success_norm": [
    0.510470409174112,
    0.5723563838549053,
    0.4726681322498213,
    0.5350457642706995,
    0.44779628752206807,
    0.5224767899922893,
    0.47264134411580094
  ],
  "test_short_success_norm": [
    0.4288194444444434,
    0.5642361111111003,
    0.5416666666666552,
    0.4965277777777721,
    0.45138888888888345,
    0.5416666666666569,
    0.5190972222222212
  ],
  "test_long_success_norm": [
    0.47395833333333326,
    0.5078125,
    0.5755208333333333,
    0.5078125,
    0.4288194444444444,
    0.44010416666666663,
    0.45138888888888884
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1338/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4597151279449463,
  "probe_test_acc": 0.4561011791229248,
  "balanced_acc": 0.4185203069960575,
  "majority_baseline": 0.42956349206349204,
  "control_task_acc": 0.3375495970249176,
  "selectivity": 0.1185515820980072,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.02653768705943277
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.0,
  "105": 0.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1338/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.0,
  "22": 0.25,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 0.0,
  "28": 0.5,
  "29": 0.25,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1339/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.375,
    0.359375,
    0.375,
    0.4375,
    0.5625,
    0.421875,
    0.296875
  ],
  "train_success": [
    0.375,
    0.359375,
    0.375,
    0.4375,
    0.5625,
    0.421875,
    0.296875
  ],
  "policy_loss": [
    0.03302164748311043,
    -0.2275274246931076,
    -0.19001303613185883,
    -0.04479710012674332,
    -0.11305688321590424,
    -0.21691812574863434,
    -0.4843146800994873
  ],
  "value_loss": [
    0.16128793358802795,
    0.08960429579019547,
    0.06334857642650604,
    0.08685314655303955,
    0.10918377339839935,
    0.07996641099452972,
    0.036079324781894684
  ],
  "entropy": [
    0.5075710415840149,
    0.28864622116088867,
    0.09061197191476822,
    0.17709706723690033,
    0.0525895319879055,
    0.1693425327539444,
    0.05174173787236214
  ],
  "val_success": [
    0.28448275862068967,
    0.33620689655172414,
    0.39655172413793105,
    0.3620689655172414,
    0.3275862068965517,
    0.3879310344827586,
    0.35344827586206895
  ],
  "test_short_success": [
    0.421875,
    0.3125,
    0.25,
    0.390625,
    0.40625,
    0.34375,
    0.328125
  ],
  "test_long_success": [
    0.3359375,
    0.2734375,
    0.4453125,
    0.296875,
    0.34375,
    0.296875,
    0.34375
  ],
  "val_success_norm": [
    0.4105628677791379,
    0.4852335443099464,
    0.5725018084228675,
    0.5226628267540463,
    0.4728139387319606,
    0.560006951839765,
    0.51016066446902
  ],
  "test_short_success_norm": [
    0.6093749999999937,
    0.4513888888888783,
    0.36111111111110983,
    0.5642361111111098,
    0.5868055555555448,
    0.4965277777777678,
    0.47395833333331844
  ],
  "test_long_success_norm": [
    0.4852430555555555,
    0.3949652777777778,
    0.6432291666666666,
    0.4288194444444444,
    0.4965277777777778,
    0.4288194444444444,
    0.4965277777777778
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1339/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.45727041363716125,
  "probe_test_acc": 0.4325396716594696,
  "balanced_acc": 0.396515143116406,
  "majority_baseline": 0.4097222222222222,
  "control_task_acc": 0.3420138955116272,
  "selectivity": 0.09052577614784241,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.022817449437247395
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1339/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.25,
  "11": 0.25,
  "12": 0.25,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.25,
  "18": 0.25,
  "19": 0.5,
  "20": 0.0,
  "21": 0.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.0,
  "26": 0.5,
  "27": 0.25,
  "28": 0.0,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1340/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.359375,
    0.40625,
    0.328125,
    0.5625,
    0.375,
    0.296875,
    0.34375
  ],
  "train_success": [
    0.359375,
    0.40625,
    0.328125,
    0.5625,
    0.375,
    0.296875,
    0.34375
  ],
  "policy_loss": [
    0.010479450225830078,
    -0.07029332220554352,
    0.14791616797447205,
    -0.10530763119459152,
    -0.031588491052389145,
    -0.07151796668767929,
    -0.09340439736843109
  ],
  "value_loss": [
    3.546194553375244,
    0.06089193746447563,
    0.034055791795253754,
    0.12207344174385071,
    0.05334368348121643,
    0.029397446662187576,
    0.06968948245048523
  ],
  "entropy": [
    0.22026893496513367,
    0.19012267887592316,
    0.264609694480896,
    0.10090626776218414,
    0.17770305275917053,
    0.06794057041406631,
    0.06898031383752823
  ],
  "val_success": [
    0.4224137931034483,
    0.3620689655172414,
    0.41379310344827586,
    0.3793103448275862,
    0.3879310344827586,
    0.3620689655172414,
    0.4396551724137931
  ],
  "test_short_success": [
    0.359375,
    0.34375,
    0.265625,
    0.296875,
    0.453125,
    0.28125,
    0.359375
  ],
  "test_long_success": [
    0.375,
    0.296875,
    0.3515625,
    0.3984375,
    0.375,
    0.3984375,
    0.375
  ],
  "val_success_norm": [
    0.6092957704923307,
    0.5224104869224766,
    0.596774709868374,
    0.5471819215369621,
    0.559363589866731,
    0.5220154027020678,
    0.6341486254094673
  ],
  "test_short_success_norm": [
    0.5190972222222161,
    0.49652777777775925,
    0.38368055555554664,
    0.4288194444444348,
    0.6545138888888767,
    0.4062499999999947,
    0.5190972222222168
  ],
  "test_long_success_norm": [
    0.5416666666666667,
    0.4288194444444444,
    0.5078125,
    0.5755208333333333,
    0.5416666666666667,
    0.5755208333333333,
    0.5416666666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1340/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.44908589124679565,
  "probe_test_acc": 0.4186508059501648,
  "balanced_acc": 0.39082574102352013,
  "majority_baseline": 0.40773809523809523,
  "control_task_acc": 0.331845223903656,
  "selectivity": 0.08680558204650879,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.010912710712069562
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1340/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.0,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.0,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1340/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.5,
  "7": 0.75,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.25,
  "21": 0.0,
  "22": 0.25,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1341/hyperparameters.json <==
{
  "task": "mod_3",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.28125,
    0.359375,
    0.40625,
    0.40625,
    0.390625,
    0.375
  ],
  "train_success": [
    0.234375,
    0.28125,
    0.359375,
    0.40625,
    0.40625,
    0.390625,
    0.375
  ],
  "policy_loss": [
    -0.007051628082990646,
    -0.2799983620643616,
    0.195145383477211,
    -0.06166759878396988,
    0.10663338750600815,
    -0.04747314378619194,
    -0.01831250637769699
  ],
  "value_loss": [
    0.8594135046005249,
    0.03342350944876671,
    0.06867166608572006,
    0.08869855105876923,
    0.036638855934143066,
    0.0478116013109684,
    0.06293504685163498
  ],
  "entropy": [
    0.4767991900444031,
    0.3221769630908966,
    0.23120951652526855,
    0.13076089322566986,
    0.1991814821958542,
    0.13264180719852448,
    0.08232507109642029
  ],
  "val_success": [
    0.33620689655172414,
    0.4396551724137931,
    0.3103448275862069,
    0.3103448275862069,
    0.3793103448275862,
    0.3706896551724138,
    0.31896551724137934
  ],
  "test_short_success": [
    0.390625,
    0.359375,
    0.328125,
    0.375,
    0.328125,
    0.328125,
    0.359375
  ],
  "test_long_success": [
    0.3671875,
    0.3125,
    0.296875,
    0.3125,
    0.3203125,
    0.3046875,
    0.375
  ],
  "val_success_norm": [
    0.4853217723963675,
    0.6342616930399813,
    0.44812966123845205,
    0.44734734146580746,
    0.5470360618743401,
    0.5346960511759856,
    0.459799367300842
  ],
  "test_short_success_norm": [
    0.5642361111111048,
    0.5190972222222121,
    0.4739583333333286,
    0.5416666666666565,
    0.4739583333333271,
    0.4739583333333235,
    0.5190972222222161
  ],
  "test_long_success_norm": [
    0.5303819444444444,
    0.45138888888888884,
    0.4288194444444444,
    0.4513888888888889,
    0.46267361111111116,
    0.44010416666666663,
    0.5416666666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1341/probe.json <==
{
  "task": "mod_3",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 3,
  "probe_train_acc": 0.4477040767669678,
  "probe_test_acc": 0.4293154776096344,
  "balanced_acc": 0.4056637571329815,
  "majority_baseline": 0.4069940476190476,
  "control_task_acc": 0.3385416567325592,
  "selectivity": 0.0907738208770752,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.022321429990586783
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.5,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1341/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/mod_3/plain_small_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.25,
  "8": 0.25,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.0,
  "16": 0.25,
  "17": 0.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.0,
  "23": 0.5,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.25,
  "30": 0.25,
  "31": 0.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1337/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.46875,
    0.453125,
    0.484375,
    0.390625,
    0.46875,
    0.609375,
    0.53125
  ],
  "train_success": [
    0.46875,
    0.453125,
    0.484375,
    0.390625,
    0.46875,
    0.609375,
    0.53125
  ],
  "policy_loss": [
    0.11655987799167633,
    -0.07748880982398987,
    0.019640671089291573,
    -0.015283234417438507,
    -0.03148498386144638,
    0.10489287227392197,
    -0.22310732305049896
  ],
  "value_loss": [
    0.19110670685768127,
    0.03626774996519089,
    0.04962213709950447,
    0.0900031253695488,
    0.07197380065917969,
    0.0392615869641304,
    0.10511178523302078
  ],
  "entropy": [
    0.5876436829566956,
    0.28443199396133423,
    0.3526344299316406,
    0.38165923953056335,
    0.3256883919239044,
    0.30022767186164856,
    0.47118744254112244
  ],
  "val_success": [
    0.5603448275862069,
    0.47413793103448276,
    0.47413793103448276,
    0.5948275862068966,
    0.5344827586206896,
    0.5258620689655172,
    0.5344827586206896
  ],
  "test_short_success": [
    0.4375,
    0.578125,
    0.515625,
    0.5,
    0.5625,
    0.484375,
    0.453125
  ],
  "test_long_success": [
    0.53125,
    0.5703125,
    0.5234375,
    0.46875,
    0.4921875,
    0.5234375,
    0.46875
  ],
  "val_success_norm": [
    0.7471264367816093,
    0.632183908045977,
    0.6321839080459768,
    0.793103448275862,
    0.7126436781609194,
    0.7011494252873562,
    0.7126436781609196
  ],
  "test_short_success_norm": [
    0.5833333333333333,
    0.7708333333333333,
    0.6875,
    0.6666666666666665,
    0.75,
    0.6458333333333333,
    0.6041666666666666
  ],
  "test_long_success_norm": [
    0.7083333333333333,
    0.7604166666666666,
    0.6979166666666666,
    0.625,
    0.65625,
    0.6979166666666666,
    0.625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1337/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.547831654548645,
  "probe_test_acc": 0.534970223903656,
  "balanced_acc": 0.5345667142236834,
  "majority_baseline": 0.5104166666666666,
  "control_task_acc": 0.5019841194152832,
  "selectivity": 0.0329861044883728,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.024553557236989376
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.0,
  "55": 1.0,
  "56": 1.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.25,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.75,
  "23": 0.25,
  "24": 0.75,
  "25": 0.5,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1338/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.453125,
    0.53125,
    0.5,
    0.546875,
    0.5,
    0.453125,
    0.484375
  ],
  "train_success": [
    0.453125,
    0.53125,
    0.5,
    0.546875,
    0.5,
    0.453125,
    0.484375
  ],
  "policy_loss": [
    -0.6768817901611328,
    -0.04288722574710846,
    -0.050788089632987976,
    -0.19432103633880615,
    0.15701612830162048,
    0.05576600134372711,
    0.0997750386595726
  ],
  "value_loss": [
    5.1207475662231445,
    0.09622064232826233,
    0.06814194470643997,
    0.06501653045415878,
    0.04412662610411644,
    0.039073873311281204,
    0.08015362173318863
  ],
  "entropy": [
    0.6180511713027954,
    0.29303693771362305,
    0.39297130703926086,
    0.2703043818473816,
    0.2995983958244324,
    0.2266305536031723,
    0.26436662673950195
  ],
  "val_success": [
    0.4396551724137931,
    0.47413793103448276,
    0.4827586206896552,
    0.49137931034482757,
    0.4396551724137931,
    0.49137931034482757,
    0.45689655172413796
  ],
  "test_short_success": [
    0.46875,
    0.421875,
    0.546875,
    0.46875,
    0.421875,
    0.4375,
    0.578125
  ],
  "test_long_success": [
    0.515625,
    0.5390625,
    0.5,
    0.5,
    0.5546875,
    0.5390625,
    0.4609375
  ],
  "val_success_norm": [
    0.5862068965517243,
    0.6321839080459768,
    0.6436781609195402,
    0.6551724137931033,
    0.586206896551724,
    0.6551724137931034,
    0.6091954022988505
  ],
  "test_short_success_norm": [
    0.625,
    0.5625,
    0.7291666666666665,
    0.625,
    0.5625,
    0.5833333333333333,
    0.7708333333333333
  ],
  "test_long_success_norm": [
    0.6875,
    0.71875,
    0.6666666666666666,
    0.6666666666666666,
    0.7395833333333333,
    0.71875,
    0.6145833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1338/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5477253198623657,
  "probe_test_acc": 0.53745037317276,
  "balanced_acc": 0.5337807042379963,
  "majority_baseline": 0.5243055555555556,
  "control_task_acc": 0.484375,
  "selectivity": 0.05307537317276001,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.01314481761720443
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.0,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.5,
  "92": 0.0,
  "93": 0.0,
  "94": 0.0,
  "95": 0.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.75,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.0,
  "20": 0.75,
  "21": 0.25,
  "22": 0.5,
  "23": 0.25,
  "24": 0.5,
  "25": 0.25,
  "26": 0.0,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1339/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.5,
    0.453125,
    0.46875,
    0.578125,
    0.546875,
    0.53125,
    0.40625
  ],
  "train_success": [
    0.5,
    0.453125,
    0.46875,
    0.578125,
    0.546875,
    0.53125,
    0.40625
  ],
  "policy_loss": [
    0.09797423332929611,
    -0.29271674156188965,
    -0.07494497299194336,
    0.029284626245498657,
    0.1131555587053299,
    -0.014290940016508102,
    -0.22517748177051544
  ],
  "value_loss": [
    0.17790696024894714,
    0.09083006531000137,
    0.0590159073472023,
    0.0850507915019989,
    0.09394777566194534,
    0.0702986791729927,
    0.03136265277862549
  ],
  "entropy": [
    0.5040412545204163,
    0.2112843543291092,
    0.2863899767398834,
    0.28845226764678955,
    0.22116617858409882,
    0.2226853221654892,
    0.1616930365562439
  ],
  "val_success": [
    0.5086206896551724,
    0.43103448275862066,
    0.49137931034482757,
    0.5689655172413793,
    0.4396551724137931,
    0.5517241379310345,
    0.4482758620689655
  ],
  "test_short_success": [
    0.640625,
    0.53125,
    0.546875,
    0.390625,
    0.484375,
    0.515625,
    0.5
  ],
  "test_long_success": [
    0.4921875,
    0.515625,
    0.5546875,
    0.5234375,
    0.5703125,
    0.578125,
    0.5390625
  ],
  "val_success_norm": [
    0.6781609195402298,
    0.574712643678161,
    0.6551724137931034,
    0.7586206896551724,
    0.5862068965517241,
    0.7356321839080461,
    0.5977011494252873
  ],
  "test_short_success_norm": [
    0.8541666666666665,
    0.7083333333333333,
    0.7291666666666665,
    0.5208333333333333,
    0.6458333333333333,
    0.6875,
    0.6666666666666666
  ],
  "test_long_success_norm": [
    0.65625,
    0.6875,
    0.7395833333333333,
    0.6979166666666667,
    0.7604166666666666,
    0.7708333333333333,
    0.71875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1339/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5530399680137634,
  "probe_test_acc": 0.5280258059501648,
  "balanced_acc": 0.5186431623931624,
  "majority_baseline": 0.5357142857142857,
  "control_task_acc": 0.4970238208770752,
  "selectivity": 0.0310019850730896,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": -0.0076884797641209035
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.0,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 0.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.5,
  "53": 0.0,
  "54": 0.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.0,
  "62": 0.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 1.0,
  "13": 0.0,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.0,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.25,
  "23": 0.5,
  "24": 0.25,
  "25": 0.5,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1340/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.578125,
    0.609375,
    0.46875,
    0.453125,
    0.46875,
    0.609375,
    0.546875
  ],
  "train_success": [
    0.578125,
    0.609375,
    0.46875,
    0.453125,
    0.46875,
    0.609375,
    0.546875
  ],
  "policy_loss": [
    -0.11651578545570374,
    -0.2169140875339508,
    -0.6662947535514832,
    -0.13174192607402802,
    0.0005096638342365623,
    -0.010863822884857655,
    -0.12229082733392715
  ],
  "value_loss": [
    2.752542018890381,
    0.054810989648103714,
    0.045657772570848465,
    0.10304334759712219,
    0.0580546036362648,
    0.032656002789735794,
    0.07659192383289337
  ],
  "entropy": [
    0.22021184861660004,
    0.2761414051055908,
    0.4096175730228424,
    0.35781005024909973,
    0.3594886362552643,
    0.21951253712177277,
    0.15204444527626038
  ],
  "val_success": [
    0.43103448275862066,
    0.5689655172413793,
    0.4482758620689655,
    0.5431034482758621,
    0.49137931034482757,
    0.5258620689655172,
    0.5172413793103449
  ],
  "test_short_success": [
    0.5,
    0.46875,
    0.421875,
    0.5625,
    0.625,
    0.5,
    0.453125
  ],
  "test_long_success": [
    0.5234375,
    0.5,
    0.5546875,
    0.46875,
    0.4375,
    0.5390625,
    0.5078125
  ],
  "val_success_norm": [
    0.5747126436781609,
    0.7586206896551724,
    0.5977011494252873,
    0.7241379310344828,
    0.6551724137931034,
    0.7011494252873562,
    0.6896551724137929
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.625,
    0.5625,
    0.7499999999999999,
    0.8333333333333333,
    0.6666666666666665,
    0.6041666666666666
  ],
  "test_long_success_norm": [
    0.6979166666666666,
    0.6666666666666666,
    0.7395833333333333,
    0.625,
    0.5833333333333333,
    0.71875,
    0.6770833333333333
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1340/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.557823121547699,
  "probe_test_acc": 0.5426587462425232,
  "balanced_acc": 0.5365340504627066,
  "majority_baseline": 0.5337301587301587,
  "control_task_acc": 0.5047122836112976,
  "selectivity": 0.037946462631225586,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.008928587512364472
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 1.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.0,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 0.0,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.5,
  "27": 0.25,
  "28": 0.25,
  "29": 0.75,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1341/hyperparameters.json <==
{
  "task": "parity",
  "model_type": "plain",
  "model_size": "small",
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "d_model": 128,
  "num_heads": 4,
  "num_layers": 2,
  "num_loops": 4,
  "theta": 10000.0,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "a2c_gamma": 1.0,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.59375,
    0.59375,
    0.453125,
    0.53125,
    0.46875,
    0.421875,
    0.484375
  ],
  "train_success": [
    0.59375,
    0.59375,
    0.453125,
    0.53125,
    0.46875,
    0.421875,
    0.484375
  ],
  "policy_loss": [
    -0.028530318289995193,
    -0.14683343470096588,
    0.11274942010641098,
    -0.17618374526500702,
    -0.06819026172161102,
    -0.047612499445676804,
    0.11625246703624725
  ],
  "value_loss": [
    1.1080759763717651,
    0.026778796687722206,
    0.08094756305217743,
    0.09362774342298508,
    0.044819023460149765,
    0.04613862931728363,
    0.06881140172481537
  ],
  "entropy": [
    0.4794473946094513,
    0.36869531869888306,
    0.24518170952796936,
    0.43999025225639343,
    0.2811940312385559,
    0.16173194348812103,
    0.12514738738536835
  ],
  "val_success": [
    0.5689655172413793,
    0.5086206896551724,
    0.47413793103448276,
    0.49137931034482757,
    0.5689655172413793,
    0.6206896551724138,
    0.6206896551724138
  ],
  "test_short_success": [
    0.5,
    0.515625,
    0.484375,
    0.53125,
    0.421875,
    0.515625,
    0.65625
  ],
  "test_long_success": [
    0.4921875,
    0.5234375,
    0.453125,
    0.4765625,
    0.4921875,
    0.5078125,
    0.4453125
  ],
  "val_success_norm": [
    0.7586206896551724,
    0.67816091954023,
    0.632183908045977,
    0.6551724137931034,
    0.7586206896551725,
    0.8275862068965517,
    0.8275862068965517
  ],
  "test_short_success_norm": [
    0.6666666666666666,
    0.6875,
    0.6458333333333333,
    0.7083333333333333,
    0.5624999999999999,
    0.6875,
    0.875
  ],
  "test_long_success_norm": [
    0.65625,
    0.6979166666666665,
    0.6041666666666665,
    0.6354166666666666,
    0.65625,
    0.6770833333333333,
    0.59375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1341/probe.json <==
{
  "task": "parity",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 2,
  "probe_train_acc": 0.5410289168357849,
  "probe_test_acc": 0.532490074634552,
  "balanced_acc": 0.5314326440354254,
  "majority_baseline": 0.5032242063492064,
  "control_task_acc": 0.488095223903656,
  "selectivity": 0.044394850730895996,
  "num_train": 9408,
  "num_test": 4032,
  "probe_gap": 0.02926586828534561
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.0,
  "70": 0.5,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.0,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.0,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/tf5/parity/plain_small_k8_s1341/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.25,
  "6": 0.75,
  "7": 1.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.75,
  "17": 0.75,
  "18": 0.25,
  "19": 1.0,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.5,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.78125,
    0.65625,
    0.578125,
    0.59375,
    0.71875,
    0.484375,
    0.78125,
    0.625
  ],
  "train_success": [
    0.0625,
    0.78125,
    0.65625,
    0.578125,
    0.59375,
    0.71875,
    0.484375,
    0.78125,
    0.625
  ],
  "policy_loss": [
    -0.09819196909666061,
    0.20320171117782593,
    0.07132500410079956,
    0.01089555025100708,
    -0.1300264149904251,
    0.008984736166894436,
    0.25344613194465637,
    -0.02574913017451763,
    -0.18494385480880737
  ],
  "value_loss": [
    0.11037976294755936,
    0.004104343708604574,
    0.006907409057021141,
    0.03372924029827118,
    0.02186901867389679,
    0.009456902742385864,
    0.09610800445079803,
    0.005379347130656242,
    0.0066201044246554375
  ],
  "entropy": [
    1.2769349813461304,
    0.6745941042900085,
    0.9166660904884338,
    0.39865848422050476,
    0.3537173867225647,
    0.7982468008995056,
    0.17985740303993225,
    0.614476203918457,
    0.6311371326446533
  ],
  "val_success": [
    0.034482758620689655,
    0.6724137931034483,
    0.6724137931034483,
    0.6551724137931034,
    0.6724137931034483,
    0.6551724137931034,
    0.6637931034482759,
    0.6724137931034483,
    0.6724137931034483
  ],
  "test_short_success": [
    0.015625,
    0.640625,
    0.65625,
    0.640625,
    0.65625,
    0.65625,
    0.65625,
    0.65625,
    0.65625
  ],
  "test_long_success": [
    0.03125,
    0.6796875,
    0.703125,
    0.6640625,
    0.703125,
    0.6875,
    0.703125,
    0.703125,
    0.6875
  ],
  "val_success_norm": [
    0.05537020224277805,
    0.9899611433688958,
    0.9899611433688958,
    0.9643395345554879,
    0.9899611433688958,
    0.965999300680826,
    0.9781146776500007,
    0.9899611433688958,
    0.9899611433688958
  ],
  "test_short_success_norm": [
    0.021392344499194502,
    0.8770353902295549,
    0.8984260162548203,
    0.8770346377237435,
    0.8984260162548203,
    0.8984260162548203,
    0.8984260162548203,
    0.8984260162548203,
    0.8984260162548203
  ],
  "test_long_success_norm": [
    0.042781250003653536,
    0.9304921890930201,
    0.9625781265939473,
    0.909101564085659,
    0.9625781265939473,
    0.9411875012981785,
    0.9625781265939473,
    0.9625781265939473,
    0.9411875015939472
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1944444477558136,
    0.2800000011920929,
    0.2800000011920929,
    0.20588235557079315,
    0.29032257199287415,
    0.1607142835855484,
    0.12903225421905518,
    0.2857142984867096,
    0.1621621549129486
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1337/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9991961121559143,
  "balanced_acc": 0.9965613582634859,
  "majority_baseline": 0.6260048231511254,
  "control_task_acc": 0.16780546307563782,
  "selectivity": 0.8313906490802765,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.37319128900478893,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9992063641548157,
  "rowsplit_balanced_acc": 0.9996980013973205,
  "rowsplit_probe_gap": 0.39523811018656174
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.25,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 1.0,
  "22": 1.0,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 1.0,
  "28": 0.25,
  "29": 1.0,
  "30": 1.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.40625,
    0.546875,
    0.671875,
    0.71875,
    0.65625,
    0.6875,
    0.8125,
    0.765625
  ],
  "train_success": [
    0.09375,
    0.40625,
    0.546875,
    0.671875,
    0.71875,
    0.65625,
    0.6875,
    0.8125,
    0.765625
  ],
  "policy_loss": [
    -0.0964258685708046,
    -0.17880725860595703,
    0.25380226969718933,
    0.16744393110275269,
    -0.09137193113565445,
    0.04653681814670563,
    -0.0134750260040164,
    0.06945809721946716,
    -0.05170097202062607
  ],
  "value_loss": [
    0.09214607626199722,
    0.06942068040370941,
    0.08262090384960175,
    0.02192094549536705,
    0.005630532279610634,
    0.003750423202291131,
    0.028605634346604347,
    0.000979769160039723,
    0.015966325998306274
  ],
  "entropy": [
    1.3368006944656372,
    0.1512247920036316,
    0.01842156983911991,
    0.5991193056106567,
    0.8273261785507202,
    0.9056040644645691,
    0.3378753066062927,
    0.9096996188163757,
    0.5985059142112732
  ],
  "val_success": [
    0.02586206896551724,
    0.6206896551724138,
    0.6293103448275862,
    0.603448275862069,
    0.6293103448275862,
    0.6293103448275862,
    0.6293103448275862,
    0.6206896551724138,
    0.6293103448275862
  ],
  "test_short_success": [
    0.03125,
    0.703125,
    0.671875,
    0.640625,
    0.703125,
    0.703125,
    0.703125,
    0.671875,
    0.6875
  ],
  "test_long_success": [
    0.078125,
    0.6796875,
    0.6875,
    0.6484375,
    0.6875,
    0.671875,
    0.671875,
    0.6796875,
    0.6796875
  ],
  "val_success_norm": [
    0.03586282730490733,
    0.9090472176711318,
    0.920893683390027,
    0.8849163817262631,
    0.920893683390027,
    0.920893683390027,
    0.920893683390027,
    0.9090771031094187,
    0.920893683390027
  ],
  "test_short_success_norm": [
    0.04278127137466301,
    0.9626025431078356,
    0.9198211930930746,
    0.8770359633473749,
    0.9626025431078356,
    0.9626025431078356,
    0.9626025431078356,
    0.9198209615319691,
    0.9412096542972165
  ],
  "test_long_success_norm": [
    0.10695312517971796,
    0.9304921889795726,
    0.9411875014878597,
    0.8877109389440979,
    0.9411875014878597,
    0.9197968764878597,
    0.9197968764878399,
    0.9304921889878597,
    0.9304921887632001
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1147540956735611,
    0.1111111119389534,
    0.06666667014360428,
    0.21666666865348816,
    0.21276596188545227,
    0.2222222238779068,
    0.125,
    0.17241379618644714,
    0.15000000596046448
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1338/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9993575673013478,
  "majority_baseline": 0.6260048231511254,
  "control_task_acc": 0.16137459874153137,
  "selectivity": 0.8382234871387482,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.37359326272915416,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.999337028883262,
  "rowsplit_probe_gap": 0.3950396602115934
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.671875,
    0.65625,
    0.640625,
    0.34375,
    0.71875,
    0.8125,
    0.75,
    0.625
  ],
  "train_success": [
    0.09375,
    0.671875,
    0.65625,
    0.640625,
    0.34375,
    0.71875,
    0.8125,
    0.75,
    0.625
  ],
  "policy_loss": [
    0.13915178179740906,
    -0.06111393868923187,
    0.10536711663007736,
    0.09603755921125412,
    0.07104429602622986,
    0.0003414205857552588,
    0.14212338626384735,
    0.014154707081615925,
    0.018978314474225044
  ],
  "value_loss": [
    0.04757749289274216,
    0.011534233577549458,
    0.033772826194763184,
    0.03307529538869858,
    0.09804204851388931,
    0.00790154654532671,
    0.0003239192010369152,
    0.009213997982442379,
    0.008380972780287266
  ],
  "entropy": [
    1.3365235328674316,
    0.720283567905426,
    0.48853081464767456,
    0.3191968500614166,
    0.08863847702741623,
    0.6000434160232544,
    0.9161336421966553,
    0.7157789468765259,
    0.9212630987167358
  ],
  "val_success": [
    0.05172413793103448,
    0.6293103448275862,
    0.646551724137931,
    0.6379310344827587,
    0.6379310344827587,
    0.646551724137931,
    0.646551724137931,
    0.646551724137931,
    0.646551724137931
  ],
  "test_short_success": [
    0.078125,
    0.703125,
    0.6875,
    0.703125,
    0.6875,
    0.703125,
    0.703125,
    0.703125,
    0.703125
  ],
  "test_long_success": [
    0.0390625,
    0.6640625,
    0.6640625,
    0.6953125,
    0.6796875,
    0.6953125,
    0.703125,
    0.6953125,
    0.703125
  ],
  "val_success_norm": [
    0.07734317785766977,
    0.9487725152851381,
    0.9723882832630786,
    0.9604076058640063,
    0.9605828062642965,
    0.9723882832630786,
    0.9723882832630786,
    0.9723882832630786,
    0.9723882832630786
  ],
  "test_short_success_norm": [
    0.10695636651294323,
    0.9626004830965729,
    0.9412096072647131,
    0.9626004830965729,
    0.9412098215043421,
    0.9626004830965729,
    0.9626004830965729,
    0.9626004830965729,
    0.9626004830965729
  ],
  "test_long_success_norm": [
    0.05347656250000331,
    0.909101564647676,
    0.9091015647045646,
    0.9518828146409675,
    0.9304921896160641,
    0.9518828147157444,
    0.962578127215753,
    0.9518828147157083,
    0.962578127215753
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0476190485060215,
    0.20512820780277252,
    0.25,
    0.2321428507566452,
    0.0833333358168602,
    0.239130437374115,
    0.24242424964904785,
    0.190476194024086,
    0.190476194024086
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1339/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9975931050386255,
  "majority_baseline": 0.6213826366559485,
  "control_task_acc": 0.16177652776241302,
  "selectivity": 0.8378215581178665,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.37821544922433104,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9984276729559749,
  "rowsplit_probe_gap": 0.3964285602645269
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 1.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 1.0,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.25,
  "20": 0.75,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.703125,
    0.6875,
    0.5,
    0.71875,
    0.65625,
    0.625,
    0.671875,
    0.765625
  ],
  "train_success": [
    0.0625,
    0.703125,
    0.6875,
    0.5,
    0.71875,
    0.65625,
    0.625,
    0.671875,
    0.765625
  ],
  "policy_loss": [
    -0.1618313193321228,
    -0.15338851511478424,
    -0.05664105340838432,
    -0.32297685742378235,
    -0.3277880847454071,
    -0.24222204089164734,
    0.27853384613990784,
    -0.13766004145145416,
    -0.2826230823993683
  ],
  "value_loss": [
    0.07434293627738953,
    0.006197046954184771,
    0.006167285609990358,
    0.043609730899333954,
    0.004009763244539499,
    0.00023821223294362426,
    0.03376573696732521,
    0.001744744717143476,
    0.0018519762670621276
  ],
  "entropy": [
    1.356128215789795,
    0.7444255352020264,
    0.8082319498062134,
    0.11741742491722107,
    0.8218729496002197,
    1.265261173248291,
    0.5301367044448853,
    0.9297930598258972,
    0.632810115814209
  ],
  "val_success": [
    0.05172413793103448,
    0.7068965517241379,
    0.7155172413793104,
    0.7068965517241379,
    0.7155172413793104,
    0.7241379310344828,
    0.7241379310344828,
    0.7241379310344828,
    0.7241379310344828
  ],
  "test_short_success": [
    0.109375,
    0.75,
    0.75,
    0.75,
    0.734375,
    0.734375,
    0.75,
    0.734375,
    0.75
  ],
  "test_long_success": [
    0.1015625,
    0.75,
    0.734375,
    0.75,
    0.75,
    0.75,
    0.7421875,
    0.75,
    0.75
  ],
  "val_success_norm": [
    0.07148633575680396,
    1.0414458391809591,
    1.0401024126652818,
    1.0397855851656959,
    1.0539031760690436,
    1.0657826634489809,
    1.0657826634489809,
    1.0657826634489809,
    1.0657826634489809
  ],
  "test_short_success_norm": [
    0.14973861166839353,
    1.0267769265111182,
    1.0267769265111182,
    1.0267769265111182,
    1.0053862737164403,
    1.0053862737164403,
    1.0267769265111182,
    1.0053862737164403,
    1.0267769265111182
  ],
  "test_long_success_norm": [
    0.13903906292872392,
    1.0267500016197733,
    1.005359376619766,
    1.0267500016197733,
    1.0267500016197733,
    1.0267500016197733,
    1.016054689119541,
    1.0267500016197733,
    1.0267500016197733
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.25,
    0.2631579041481018,
    0.2982456088066101,
    0.11538461595773697,
    0.27906978130340576,
    0.2222222238779068,
    0.3636363744735718,
    0.2222222238779068,
    0.095238097012043
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1340/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9959806799888611,
  "balanced_acc": 0.9969163271600321,
  "majority_baseline": 0.6260048231511254,
  "control_task_acc": 0.16680064797401428,
  "selectivity": 0.8291800320148468,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3699758568377357,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9984126687049866,
  "rowsplit_balanced_acc": 0.9990109234167015,
  "rowsplit_probe_gap": 0.39404758933990724
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.0,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 1.0,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.75,
    0.59375,
    0.421875,
    0.765625,
    0.625,
    0.734375,
    0.71875,
    0.65625
  ],
  "train_success": [
    0.03125,
    0.75,
    0.59375,
    0.421875,
    0.765625,
    0.625,
    0.734375,
    0.71875,
    0.65625
  ],
  "policy_loss": [
    0.13783171772956848,
    -0.14738595485687256,
    0.11361657828092575,
    -0.41928672790527344,
    0.2147967517375946,
    0.01712285540997982,
    -0.20134258270263672,
    -0.08345921337604523,
    0.6259587407112122
  ],
  "value_loss": [
    0.09201504290103912,
    0.0016513000009581447,
    0.041540659964084625,
    0.0324520505964756,
    0.0001952705206349492,
    0.004776340909302235,
    0.01197259221225977,
    0.009792560711503029,
    0.04366002976894379
  ],
  "entropy": [
    1.3271667957305908,
    0.6974917650222778,
    0.2769681513309479,
    0.16343648731708527,
    1.1728731393814087,
    0.7454575300216675,
    0.40946778655052185,
    0.5305640697479248,
    0.41394490003585815
  ],
  "val_success": [
    0.02586206896551724,
    0.6551724137931034,
    0.6551724137931034,
    0.646551724137931,
    0.6551724137931034,
    0.6551724137931034,
    0.6293103448275862,
    0.646551724137931,
    0.646551724137931
  ],
  "test_short_success": [
    0.09375,
    0.6875,
    0.703125,
    0.671875,
    0.703125,
    0.703125,
    0.671875,
    0.703125,
    0.703125
  ],
  "test_long_success": [
    0.0703125,
    0.703125,
    0.71875,
    0.71875,
    0.71875,
    0.71875,
    0.6953125,
    0.71875,
    0.703125
  ],
  "val_success_norm": [
    0.05550058800506437,
    0.996210328435599,
    0.996210328435599,
    0.9843308410556615,
    0.996210328435599,
    0.996210328435599,
    0.9602308854500797,
    0.9844000374564404,
    0.9844000374564404
  ],
  "test_short_success_norm": [
    0.12834935560043517,
    0.9412131067018363,
    0.9626044852329131,
    0.9198224776470152,
    0.9626044852329131,
    0.9626044852329131,
    0.9198224656654218,
    0.9626044852329131,
    0.9626044852329131
  ],
  "test_long_success_norm": [
    0.09625781264000245,
    0.9625781265409169,
    0.9839687518366921,
    0.9839687518366921,
    0.9839687518366921,
    0.9839687518366921,
    0.9518828143354572,
    0.9839687518366921,
    0.9625781267923349
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.125,
    0.20000000298023224,
    0.2295081913471222,
    0.2857142984867096,
    0.5,
    0.22499999403953552,
    0.09090909361839294,
    0.1666666716337204,
    0.08695652335882187
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1341/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 0.9999154210090637,
  "probe_test_acc": 0.9843247532844543,
  "balanced_acc": 0.9913146691918685,
  "majority_baseline": 0.6245980707395499,
  "control_task_acc": 0.172226682305336,
  "selectivity": 0.8120980709791183,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3597266825449045,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9980158805847168,
  "rowsplit_balanced_acc": 0.9972596057043664,
  "rowsplit_probe_gap": 0.3974206424894787
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb0/workflow_api/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 0.25,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.25,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.78125,
    0.65625,
    0.578125,
    0.59375,
    0.734375,
    0.5,
    0.796875,
    0.625
  ],
  "train_success": [
    0.0625,
    0.78125,
    0.65625,
    0.578125,
    0.59375,
    0.734375,
    0.5,
    0.796875,
    0.625
  ],
  "policy_loss": [
    -0.138255313038826,
    -0.0038251972291618586,
    0.22412168979644775,
    0.007674150634557009,
    -0.09724471718072891,
    -0.09644756466150284,
    0.25702911615371704,
    0.07782439142465591,
    -0.15788331627845764
  ],
  "value_loss": [
    0.20479409396648407,
    0.0004772091342601925,
    0.004852759651839733,
    0.028236301615834236,
    0.025738758966326714,
    0.0054018995724618435,
    0.0988362655043602,
    0.00468123285099864,
    0.006775264628231525
  ],
  "entropy": [
    1.2906608581542969,
    0.5795741677284241,
    0.9632670879364014,
    0.37482279539108276,
    0.3967633545398712,
    0.7866727113723755,
    0.1982509046792984,
    0.7072433829307556,
    0.6781886219978333
  ],
  "val_success": [
    0.034482758620689655,
    0.6637931034482759,
    0.6637931034482759,
    0.6724137931034483,
    0.6637931034482759,
    0.6724137931034483,
    0.6724137931034483,
    0.6637931034482759,
    0.6551724137931034
  ],
  "test_short_success": [
    0.03125,
    0.640625,
    0.65625,
    0.65625,
    0.640625,
    0.65625,
    0.65625,
    0.65625,
    0.640625
  ],
  "test_long_success": [
    0.0390625,
    0.703125,
    0.6875,
    0.6953125,
    0.703125,
    0.703125,
    0.6953125,
    0.703125,
    0.6953125
  ],
  "val_success_norm": [
    0.05537020224277805,
    0.9777429846957627,
    0.9781146776500007,
    0.9899611433688958,
    0.9779804659698237,
    0.9899611433688958,
    0.9899611433688958,
    0.9781254654153064,
    0.9663064474550483
  ],
  "test_short_success_norm": [
    0.04278297483744306,
    0.8770353902295549,
    0.8984260162548203,
    0.8984260162548203,
    0.8770353902295549,
    0.8984260162548203,
    0.8984260162548203,
    0.8984260162548203,
    0.8770353902295549
  ],
  "test_long_success_norm": [
    0.05347656250365408,
    0.9625781265939473,
    0.9411875015936415,
    0.9518828140750377,
    0.9625781265939473,
    0.9625781265939473,
    0.9518828140939473,
    0.9625781265939473,
    0.9518828140939386
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2777777910232544,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.9714285731315613,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1337/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6115353697749196,
  "control_task_acc": 0.17202572524547577,
  "selectivity": 0.8279742747545242,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3884646302250804,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4013888888888889
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.25,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 1.0,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 1.0,
  "28": 0.25,
  "29": 0.75,
  "30": 1.0,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.09375,
    0.40625,
    0.53125,
    0.703125,
    0.71875,
    0.65625,
    0.6875,
    0.8125,
    0.765625
  ],
  "train_success": [
    0.09375,
    0.40625,
    0.53125,
    0.703125,
    0.71875,
    0.65625,
    0.6875,
    0.8125,
    0.765625
  ],
  "policy_loss": [
    -0.059153664857149124,
    -0.20087039470672607,
    0.35125771164894104,
    0.23846839368343353,
    -0.12161462008953094,
    -0.002235677558928728,
    -0.026337003335356712,
    0.059147343039512634,
    -0.08137492835521698
  ],
  "value_loss": [
    0.10261636227369308,
    0.06793741136789322,
    0.07720113545656204,
    0.019985707476735115,
    0.004754182882606983,
    0.004306740593165159,
    0.026610765606164932,
    0.0010244585573673248,
    0.01701338030397892
  ],
  "entropy": [
    1.3363738059997559,
    0.18602150678634644,
    0.044359754770994186,
    0.6088438034057617,
    0.7165175080299377,
    0.864824652671814,
    0.4295789301395416,
    0.7528143525123596,
    0.5346993803977966
  ],
  "val_success": [
    0.017241379310344827,
    0.6120689655172413,
    0.6120689655172413,
    0.6293103448275862,
    0.6293103448275862,
    0.6293103448275862,
    0.6206896551724138,
    0.6293103448275862,
    0.6293103448275862
  ],
  "test_short_success": [
    0.03125,
    0.703125,
    0.671875,
    0.703125,
    0.703125,
    0.703125,
    0.703125,
    0.6875,
    0.6875
  ],
  "test_long_success": [
    0.0625,
    0.6875,
    0.6875,
    0.6796875,
    0.671875,
    0.6875,
    0.6796875,
    0.6796875,
    0.6796875
  ],
  "val_success_norm": [
    0.024052536325748986,
    0.8920237745904124,
    0.8961161118503089,
    0.920893683390027,
    0.920893683390027,
    0.920893683390027,
    0.9090870180428882,
    0.920893683390027,
    0.920893683390027
  ],
  "test_short_success_norm": [
    0.04278127137466301,
    0.9626025431078356,
    0.9198212825056842,
    0.9626025431078356,
    0.9626025431078356,
    0.9626025431078356,
    0.9626025431078356,
    0.9412115878817503,
    0.9412096542972165
  ],
  "test_long_success_norm": [
    0.08556250017872237,
    0.9411875014878597,
    0.9411875014878597,
    0.9304921889877824,
    0.9197968764830011,
    0.9411875014878597,
    0.9304921889878559,
    0.9304921889878597,
    0.9304921887632001
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.04918032884597778,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    0.9750000238418579,
    1.0,
    0.9833333492279053
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1338/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6247990353697749,
  "control_task_acc": 0.159967839717865,
  "selectivity": 0.840032160282135,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3752009646302251,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.39781746031746035
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 0.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 1.0,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.75,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.6875,
    0.6875,
    0.640625,
    0.34375,
    0.71875,
    0.8125,
    0.75,
    0.625
  ],
  "train_success": [
    0.109375,
    0.6875,
    0.6875,
    0.640625,
    0.34375,
    0.71875,
    0.8125,
    0.75,
    0.625
  ],
  "policy_loss": [
    -0.28694242238998413,
    -0.03634044900536537,
    -0.04907141253352165,
    0.06140785291790962,
    0.07738309353590012,
    -0.023549020290374756,
    0.07033561170101166,
    -0.05658037215471268,
    0.04088696837425232
  ],
  "value_loss": [
    0.11089400947093964,
    0.010229673236608505,
    0.0317549929022789,
    0.033196333795785904,
    0.10129717737436295,
    0.009500497952103615,
    0.00024698374909348786,
    0.00874529592692852,
    0.008602114394307137
  ],
  "entropy": [
    1.3278863430023193,
    0.8084792494773865,
    0.5421774387359619,
    0.43783703446388245,
    0.14428077638149261,
    0.7036844491958618,
    1.0839122533798218,
    0.798564076423645,
    0.7993436455726624
  ],
  "val_success": [
    0.034482758620689655,
    0.6379310344827587,
    0.6379310344827587,
    0.6293103448275862,
    0.646551724137931,
    0.646551724137931,
    0.646551724137931,
    0.646551724137931,
    0.6379310344827587
  ],
  "test_short_success": [
    0.0625,
    0.703125,
    0.703125,
    0.703125,
    0.703125,
    0.671875,
    0.703125,
    0.6875,
    0.703125
  ],
  "test_long_success": [
    0.03125,
    0.6953125,
    0.6953125,
    0.6875,
    0.703125,
    0.6953125,
    0.703125,
    0.6953125,
    0.703125
  ],
  "val_success_norm": [
    0.051118739767826014,
    0.9605779922839202,
    0.9467080324793796,
    0.9438311141675689,
    0.9723882832630786,
    0.9723882832630786,
    0.9723882832630786,
    0.9723882832630786,
    0.9604076058640063
  ],
  "test_short_success_norm": [
    0.08556573617469466,
    0.9626004830965729,
    0.9626004830965729,
    0.9626004830965729,
    0.9626004830965729,
    0.9198184755106751,
    0.9626004830965729,
    0.9412085520263818,
    0.9626004830965729
  ],
  "test_long_success_norm": [
    0.042781250000003206,
    0.9518828147157444,
    0.9518828147152232,
    0.9411875020861332,
    0.962578127215753,
    0.951882814715753,
    0.962578127215753,
    0.9518828147157083,
    0.962578127215753
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2857142984867096,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1339/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6260048231511254,
  "control_task_acc": 0.16438907384872437,
  "selectivity": 0.8356109261512756,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3739951768488746,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.39900793650793653
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.0,
  "50": 1.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 1.0,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 1.0,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 0.5,
  "17": 0.5,
  "18": 0.25,
  "19": 0.25,
  "20": 0.75,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.71875,
    0.6875,
    0.5,
    0.71875,
    0.671875,
    0.625,
    0.671875,
    0.75
  ],
  "train_success": [
    0.0625,
    0.71875,
    0.6875,
    0.5,
    0.71875,
    0.671875,
    0.625,
    0.671875,
    0.75
  ],
  "policy_loss": [
    -0.06734629720449448,
    -0.06430266797542572,
    -0.06918292492628098,
    -0.3038049340248108,
    -0.26803678274154663,
    -0.10447748750448227,
    0.19203263521194458,
    -0.11645494401454926,
    -0.26242727041244507
  ],
  "value_loss": [
    0.07702532410621643,
    0.0054148463532328606,
    0.006451111286878586,
    0.04377727210521698,
    0.005082122981548309,
    0.0002428014122415334,
    0.031641483306884766,
    0.0019291411153972149,
    0.0023941281251609325
  ],
  "entropy": [
    1.3652676343917847,
    0.8359223008155823,
    0.9389020800590515,
    0.09861171990633011,
    0.7970384955406189,
    1.1481353044509888,
    0.5684609413146973,
    0.6928035020828247,
    0.5275090336799622
  ],
  "val_success": [
    0.0603448275862069,
    0.7241379310344828,
    0.7155172413793104,
    0.7155172413793104,
    0.7155172413793104,
    0.7241379310344828,
    0.7068965517241379,
    0.7155172413793104,
    0.7241379310344828
  ],
  "test_short_success": [
    0.078125,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75
  ],
  "test_long_success": [
    0.09375,
    0.75,
    0.7421875,
    0.7421875,
    0.75,
    0.75,
    0.734375,
    0.7421875,
    0.75
  ],
  "val_success_norm": [
    0.08329300110394289,
    1.0657826634489809,
    1.0401024126652818,
    1.0534265165800314,
    1.0459593119668273,
    1.0657826634489809,
    1.0411727641709239,
    1.0514377127390746,
    1.0657826634489809
  ],
  "test_short_success_norm": [
    0.10695734157715793,
    1.0267769265111182,
    1.0267769265111182,
    1.0267769265111182,
    1.0267769265111182,
    1.0267769265111182,
    1.0267769265111182,
    1.0267769265111182,
    1.0267769265111182
  ],
  "test_long_success_norm": [
    0.12834375013415292,
    1.0267500016197733,
    1.0160546891197537,
    1.0160546891197728,
    1.0267500016197733,
    1.0267500016197733,
    1.0053593766195412,
    1.0160546891197697,
    1.0267500016197733
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1944444477558136,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1340/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6252009646302251,
  "control_task_acc": 0.1653938889503479,
  "selectivity": 0.8346061110496521,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3747990353697749,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.39662698412698416
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.0,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.0,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 1.0,
  "19": 0.75,
  "20": 1.0,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 1.0,
  "28": 1.0,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 6,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.75,
    0.59375,
    0.421875,
    0.765625,
    0.625,
    0.734375,
    0.71875,
    0.65625
  ],
  "train_success": [
    0.046875,
    0.75,
    0.59375,
    0.421875,
    0.765625,
    0.625,
    0.734375,
    0.71875,
    0.65625
  ],
  "policy_loss": [
    0.1400393396615982,
    -0.07120189815759659,
    0.09227809309959412,
    -0.3707929253578186,
    0.20882965624332428,
    -0.04237716645002365,
    -0.17841704189777374,
    -0.029484715312719345,
    0.6023562550544739
  ],
  "value_loss": [
    0.0767664909362793,
    0.0013686359161511064,
    0.04278310388326645,
    0.03157960623502731,
    0.0003188619448337704,
    0.003756443504244089,
    0.012842736206948757,
    0.009816806763410568,
    0.04267149418592453
  ],
  "entropy": [
    1.3533304929733276,
    0.9712685942649841,
    0.34842580556869507,
    0.5121153593063354,
    1.1455116271972656,
    0.8112043142318726,
    0.49325692653656006,
    0.6378979086875916,
    0.4021005630493164
  ],
  "val_success": [
    0.04310344827586207,
    0.6379310344827587,
    0.6379310344827587,
    0.6293103448275862,
    0.6551724137931034,
    0.6551724137931034,
    0.6551724137931034,
    0.646551724137931,
    0.6551724137931034
  ],
  "test_short_success": [
    0.09375,
    0.703125,
    0.6875,
    0.671875,
    0.6875,
    0.703125,
    0.703125,
    0.6875,
    0.703125
  ],
  "test_long_success": [
    0.0703125,
    0.703125,
    0.6953125,
    0.703125,
    0.71875,
    0.7109375,
    0.7109375,
    0.7109375,
    0.7109375
  ],
  "val_success_norm": [
    0.08102100679933724,
    0.9663899912142335,
    0.9724977833654536,
    0.9605990292648319,
    0.996210328435599,
    0.996210328435599,
    0.996210328435599,
    0.980801083558783,
    0.996210328435599
  ],
  "test_short_success_norm": [
    0.1283493526016569,
    0.9626044852329131,
    0.9412138561780921,
    0.9198224776470152,
    0.9412131067018363,
    0.9626044852329131,
    0.9626044852329131,
    0.9412121407337186,
    0.9626044852329131
  ],
  "test_long_success_norm": [
    0.09625781260722822,
    0.9625781267618954,
    0.9518828143103562,
    0.9625781267382356,
    0.9839687518366921,
    0.9732734393366663,
    0.9732734393364599,
    0.9732734393366871,
    0.9732734392798867
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.25,
    1.0,
    0.9836065769195557,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1341/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6260048231511254,
  "control_task_acc": 0.17242765426635742,
  "selectivity": 0.8275723457336426,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3739951768488746,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.39583333333333337
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 1.0,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_lfb1/workflow_api/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.75,
  "16": 1.0,
  "17": 0.25,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 0.25,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 1.0,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.703125,
    0.71875,
    0.53125,
    0.625,
    0.75,
    0.453125,
    0.703125,
    0.734375
  ],
  "train_success": [
    0.046875,
    0.703125,
    0.71875,
    0.53125,
    0.625,
    0.75,
    0.453125,
    0.703125,
    0.734375
  ],
  "policy_loss": [
    0.05009690672159195,
    -0.1786661297082901,
    -0.16461995244026184,
    -0.054094430059194565,
    0.08258822560310364,
    -0.046510715037584305,
    -0.2103588730096817,
    -0.14768585562705994,
    0.05918801203370094
  ],
  "value_loss": [
    0.0428275465965271,
    0.0014488997403532267,
    0.0013641497353091836,
    0.026994237676262856,
    0.028191687539219856,
    0.0013145675184205174,
    0.06498020142316818,
    0.0015061505837365985,
    0.00802414957433939
  ],
  "entropy": [
    1.3383362293243408,
    0.8976010680198669,
    0.9119497537612915,
    0.3980328142642975,
    0.3868047595024109,
    0.9350131154060364,
    0.09993911534547806,
    0.8960474133491516,
    1.0050660371780396
  ],
  "val_success": [
    0.05172413793103448,
    0.7327586206896551,
    0.7327586206896551,
    0.7241379310344828,
    0.7327586206896551,
    0.7327586206896551,
    0.7413793103448276,
    0.7241379310344828,
    0.7413793103448276
  ],
  "test_short_success": [
    0.046875,
    0.75,
    0.75,
    0.71875,
    0.75,
    0.75,
    0.734375,
    0.71875,
    0.75
  ],
  "test_long_success": [
    0.0703125,
    0.7109375,
    0.71875,
    0.6953125,
    0.703125,
    0.7109375,
    0.7109375,
    0.71875,
    0.71875
  ],
  "val_success_norm": [
    0.07559145995882217,
    1.0750280084623711,
    1.0774357998157031,
    1.065747094333052,
    1.077537281218688,
    1.077556378891669,
    1.0893729591722776,
    1.065630322816921,
    1.0893729591722776
  ],
  "test_short_success_norm": [
    0.0641737322194203,
    1.026775687391042,
    1.026775687391042,
    0.9839944070264256,
    1.026775687391042,
    1.026775687391042,
    1.0053850531386717,
    0.9839944070264256,
    1.026775687391042
  ],
  "test_long_success_norm": [
    0.09625781262105192,
    0.9732734393496112,
    0.9839687518508202,
    0.9518828143506837,
    0.962578126752363,
    0.9732734393508193,
    0.9732734393508189,
    0.9839687518508202,
    0.9839687518508202
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1337/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.993971049785614,
  "balanced_acc": 0.9957643084298357,
  "majority_baseline": 0.6589630225080386,
  "control_task_acc": 0.16519293189048767,
  "selectivity": 0.8287781178951263,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3350080272775754,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9992063641548157,
  "rowsplit_balanced_acc": 0.998679700072889,
  "rowsplit_probe_gap": 0.35833334828179975
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1337/probe_ext.json <==
{
  "task": "workflow_api",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9989951848983765,
  "onpolicy_linear_balanced_acc": 0.9988104926876128,
  "onpolicy_linear_majority": 0.6589630225080386,
  "onpolicy_linear_gap": 0.34003216239033784,
  "onpolicy_linear_recovery": 0.9970536476454457,
  "onpolicy_linear_selectivity": 0.8297829627990723,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6589630225080386,
  "onpolicy_mlp_gap": 0.3410369774919614,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.8342041820287704,
  "random_linear_test_acc": 0.9981912970542908,
  "random_linear_balanced_acc": 0.9984649611766317,
  "random_linear_majority": 0.7837620578778135,
  "random_linear_gap": 0.21442923917647727,
  "random_linear_recovery": 0.9916355893514414,
  "random_linear_selectivity": 0.8323954790830612,
  "random_mlp_test_acc": 0.9977893829345703,
  "random_mlp_balanced_acc": 0.9963732910872499,
  "random_mlp_majority": 0.7837620578778135,
  "random_mlp_gap": 0.2140273250567568,
  "random_mlp_recovery": 0.989776923310801,
  "random_mlp_selectivity": 0.8311897069215775,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6016233222661533,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.40291192554467264
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.5,
  "20": 1.0,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.453125,
    0.484375,
    0.65625,
    0.6875,
    0.765625,
    0.46875,
    0.671875,
    0.71875
  ],
  "train_success": [
    0.078125,
    0.453125,
    0.484375,
    0.65625,
    0.6875,
    0.765625,
    0.46875,
    0.671875,
    0.71875
  ],
  "policy_loss": [
    0.1616804152727127,
    -0.12856756150722504,
    0.08123132586479187,
    0.1516345888376236,
    -0.056639064103364944,
    0.11960329860448837,
    -0.08587813377380371,
    -0.22336769104003906,
    -0.0367686003446579
  ],
  "value_loss": [
    0.02030807174742222,
    0.07056496292352676,
    0.0373307541012764,
    0.021396880969405174,
    0.007195286452770233,
    0.006489587016403675,
    0.030784668400883675,
    0.003223827574402094,
    0.0002523713919799775
  ],
  "entropy": [
    1.3542674779891968,
    0.09739115834236145,
    0.7935985922813416,
    0.6726486682891846,
    0.7662798166275024,
    0.6197728514671326,
    0.531624972820282,
    0.7954683899879456,
    1.3193612098693848
  ],
  "val_success": [
    0.04310344827586207,
    0.6293103448275862,
    0.6206896551724138,
    0.6206896551724138,
    0.6293103448275862,
    0.6293103448275862,
    0.6206896551724138,
    0.6293103448275862,
    0.6293103448275862
  ],
  "test_short_success": [
    0.078125,
    0.6875,
    0.6875,
    0.671875,
    0.671875,
    0.6875,
    0.6875,
    0.6875,
    0.6875
  ],
  "test_long_success": [
    0.0703125,
    0.6875,
    0.6953125,
    0.6875,
    0.6796875,
    0.6953125,
    0.6953125,
    0.6875,
    0.6953125
  ],
  "val_success_norm": [
    0.06334130011824485,
    0.9120627726319424,
    0.9002414823069228,
    0.897717821922036,
    0.9120627726319424,
    0.9120627726319424,
    0.8998446139588092,
    0.9120627726319424,
    0.9120627726319424
  ],
  "test_short_success_norm": [
    0.10695339978647096,
    0.9412109768455983,
    0.9412109768455983,
    0.919820021619513,
    0.9198203487656417,
    0.9412109768455983,
    0.9412109768455983,
    0.9412109768455983,
    0.9412109768455983
  ],
  "test_long_success_norm": [
    0.0962578126496382,
    0.9411875019002112,
    0.9518828144084982,
    0.9411875018975882,
    0.9304921893975876,
    0.9518828144084982,
    0.9518828144084982,
    0.9411875018975882,
    0.9518828144084982
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1338/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9988159537315369,
  "probe_test_acc": 0.9750803709030151,
  "balanced_acc": 0.9841450864014857,
  "majority_baseline": 0.6567524115755627,
  "control_task_acc": 0.17041800916194916,
  "selectivity": 0.804662361741066,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3183279593274524,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9908730387687683,
  "rowsplit_balanced_acc": 0.9888606824206305,
  "rowsplit_probe_gap": 0.3488095467052762
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1338/probe_ext.json <==
{
  "task": "workflow_api",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9638263583183289,
  "onpolicy_linear_balanced_acc": 0.9746147117942764,
  "onpolicy_linear_majority": 0.6565514469453376,
  "onpolicy_linear_gap": 0.30727491137299123,
  "onpolicy_linear_recovery": 0.8946752246881243,
  "onpolicy_linear_selectivity": 0.7952170372009277,
  "onpolicy_mlp_test_acc": 0.9626205563545227,
  "onpolicy_mlp_balanced_acc": 0.9773718005070373,
  "onpolicy_mlp_majority": 0.6565514469453376,
  "onpolicy_mlp_gap": 0.3060691094091851,
  "onpolicy_mlp_recovery": 0.8911643583499737,
  "onpolicy_mlp_selectivity": 0.7944131642580032,
  "random_linear_test_acc": 0.9638263583183289,
  "random_linear_balanced_acc": 0.9419595858840709,
  "random_linear_majority": 0.7837620578778135,
  "random_linear_gap": 0.18006430044051536,
  "random_linear_recovery": 0.8327137165353201,
  "random_linear_selectivity": 0.7885852009057999,
  "random_mlp_test_acc": 0.9543810486793518,
  "random_mlp_balanced_acc": 0.9245449092817514,
  "random_mlp_majority": 0.7837620578778135,
  "random_mlp_gap": 0.1706189908015383,
  "random_mlp_recovery": 0.789033548539456,
  "random_mlp_selectivity": 0.7905948758125305,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6027662046550839,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.40291192554467264
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.015625,
    0.671875,
    0.625,
    0.578125,
    0.46875,
    0.71875,
    0.78125,
    0.75,
    0.703125
  ],
  "train_success": [
    0.015625,
    0.671875,
    0.625,
    0.578125,
    0.46875,
    0.71875,
    0.78125,
    0.75,
    0.703125
  ],
  "policy_loss": [
    0.1324114203453064,
    -0.1266491860151291,
    0.07754474133253098,
    0.06287235766649246,
    -0.18930195271968842,
    0.1668376624584198,
    -0.07284589111804962,
    -0.12076207250356674,
    -0.06939836591482162
  ],
  "value_loss": [
    0.035822439938783646,
    0.0032283123582601547,
    0.03928888216614723,
    0.03436380997300148,
    0.04040006175637245,
    0.014911728911101818,
    0.0003593730798456818,
    0.0003825615276582539,
    0.005871658679097891
  ],
  "entropy": [
    1.3341206312179565,
    0.7003250122070312,
    0.22010433673858643,
    0.35028132796287537,
    0.2415706068277359,
    0.7824966907501221,
    0.7915863394737244,
    0.8111379742622375,
    0.9958523511886597
  ],
  "val_success": [
    0.0603448275862069,
    0.6206896551724138,
    0.6120689655172413,
    0.6120689655172413,
    0.6206896551724138,
    0.603448275862069,
    0.6206896551724138,
    0.6206896551724138,
    0.6206896551724138
  ],
  "test_short_success": [
    0.09375,
    0.75,
    0.734375,
    0.734375,
    0.734375,
    0.703125,
    0.734375,
    0.75,
    0.75
  ],
  "test_long_success": [
    0.0546875,
    0.7578125,
    0.7421875,
    0.7578125,
    0.734375,
    0.734375,
    0.75,
    0.7578125,
    0.7578125
  ],
  "val_success_norm": [
    0.08459904478688471,
    0.9216634822879508,
    0.9098580052891687,
    0.9085155580692571,
    0.9216634822879508,
    0.8928345622084493,
    0.9216634822879508,
    0.9216634822879508,
    0.9216634822879508
  ],
  "test_short_success_norm": [
    0.12834716026255844,
    1.0267729838063415,
    1.0053823564668711,
    1.0053821079744816,
    1.0053817864448273,
    0.962600425169498,
    1.0053821079744816,
    1.0267729838063415,
    1.0267729838063415
  ],
  "test_long_success_norm": [
    0.07486718751954802,
    1.037445314513509,
    1.0160546894567037,
    1.037445314513509,
    1.005359376883713,
    1.005359376883713,
    1.0267500020134976,
    1.037445314513509,
    1.037445314513509
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1339/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9998308420181274,
  "probe_test_acc": 0.9973874688148499,
  "balanced_acc": 0.9959634716587648,
  "majority_baseline": 0.6577572347266881,
  "control_task_acc": 0.16519293189048767,
  "selectivity": 0.8321945369243622,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.33963023408816173,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9982143044471741,
  "rowsplit_balanced_acc": 0.9994323508829434,
  "rowsplit_probe_gap": 0.35615081238368196
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1339/probe_ext.json <==
{
  "task": "workflow_api",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.993971049785614,
  "onpolicy_linear_balanced_acc": 0.9949368447019994,
  "onpolicy_linear_majority": 0.647508038585209,
  "onpolicy_linear_gap": 0.346463011200405,
  "onpolicy_linear_recovery": 0.9828962050930532,
  "onpolicy_linear_selectivity": 0.8271704018115997,
  "onpolicy_mlp_test_acc": 0.9951768517494202,
  "onpolicy_mlp_balanced_acc": 0.99677774245154,
  "onpolicy_mlp_majority": 0.647508038585209,
  "onpolicy_mlp_gap": 0.34766881316421117,
  "onpolicy_mlp_recovery": 0.986316997893452,
  "onpolicy_mlp_selectivity": 0.8195337653160095,
  "random_linear_test_acc": 0.9927652478218079,
  "random_linear_balanced_acc": 0.9751567836350445,
  "random_linear_majority": 0.7837620578778135,
  "random_linear_gap": 0.20900318994399436,
  "random_linear_recovery": 0.9665426330495501,
  "random_linear_selectivity": 0.8317925781011581,
  "random_mlp_test_acc": 0.9941720366477966,
  "random_mlp_balanced_acc": 0.9906414494057515,
  "random_mlp_majority": 0.7837620578778135,
  "random_mlp_gap": 0.21040997876998313,
  "random_mlp_recovery": 0.9730483776574684,
  "random_mlp_selectivity": 0.8342041969299316,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6036528201750181,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.40291192554467264
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 1.0,
  "28": 0.0,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.046875,
    0.703125,
    0.734375,
    0.3125,
    0.625,
    0.703125,
    0.625,
    0.765625,
    0.65625
  ],
  "train_success": [
    0.046875,
    0.703125,
    0.734375,
    0.3125,
    0.625,
    0.703125,
    0.625,
    0.765625,
    0.65625
  ],
  "policy_loss": [
    0.3056040108203888,
    0.2738666832447052,
    -0.19295114278793335,
    0.02223322167992592,
    0.07214584946632385,
    -0.22654637694358826,
    0.025054918602108955,
    0.02844894677400589,
    0.15003344416618347
  ],
  "value_loss": [
    0.05418844148516655,
    0.017739079892635345,
    0.0002164345933124423,
    0.08030795305967331,
    0.010047766380012035,
    0.003374541876837611,
    0.021103719249367714,
    0.005888316780328751,
    0.010000106878578663
  ],
  "entropy": [
    1.34324312210083,
    0.5607198476791382,
    0.7522028088569641,
    0.13288182020187378,
    0.9002389311790466,
    0.9457114934921265,
    0.42841240763664246,
    0.7757178544998169,
    0.963327169418335
  ],
  "val_success": [
    0.034482758620689655,
    0.6206896551724138,
    0.6120689655172413,
    0.603448275862069,
    0.6120689655172413,
    0.6206896551724138,
    0.6206896551724138,
    0.6206896551724138,
    0.6120689655172413
  ],
  "test_short_success": [
    0.046875,
    0.609375,
    0.609375,
    0.578125,
    0.59375,
    0.609375,
    0.609375,
    0.609375,
    0.609375
  ],
  "test_long_success": [
    0.0546875,
    0.765625,
    0.765625,
    0.7265625,
    0.765625,
    0.765625,
    0.765625,
    0.765625,
    0.765625
  ],
  "val_success_norm": [
    0.05335711002858927,
    0.9109654264724847,
    0.8991551354933264,
    0.8867628138846402,
    0.8986092796035352,
    0.9109654264724847,
    0.9109654264724847,
    0.9109654264724847,
    0.8990611115972917
  ],
  "test_short_success_norm": [
    0.06417422408466325,
    0.8342580516281166,
    0.8342580516281166,
    0.7914765950656328,
    0.812867398833439,
    0.8342580516281166,
    0.8342580516281166,
    0.8342580516281166,
    0.8342580516281166
  ],
  "test_long_success_norm": [
    0.07486718766024275,
    1.048140626798864,
    1.048140626798864,
    0.9946640642901334,
    1.048140626798864,
    1.048140626798864,
    1.048140626798864,
    1.048140626798864,
    1.048140626798864
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1340/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6567524115755627,
  "control_task_acc": 0.1700160801410675,
  "selectivity": 0.8299839198589325,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34324758842443726,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3581349206349206
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1340/probe_ext.json <==
{
  "task": "workflow_api",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.6567524115755627,
  "onpolicy_linear_gap": 0.34324758842443726,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.825964629650116,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.6567524115755627,
  "onpolicy_mlp_gap": 0.34324758842443726,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.8293810337781906,
  "random_linear_test_acc": 0.9987941980361938,
  "random_linear_balanced_acc": 0.998811665916929,
  "random_linear_majority": 0.7837620578778135,
  "random_linear_gap": 0.21503214015838035,
  "random_linear_recovery": 0.9944237262342942,
  "random_linear_selectivity": 0.8271704018115997,
  "random_mlp_test_acc": 1.0,
  "random_mlp_balanced_acc": 1.0,
  "random_mlp_majority": 0.7837620578778135,
  "random_mlp_gap": 0.2162379421221865,
  "random_mlp_recovery": 1.0,
  "random_mlp_selectivity": 0.8325964659452438,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6042242133401119,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.40291192554467264
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 1.0,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.75,
    0.53125,
    0.453125,
    0.796875,
    0.71875,
    0.671875,
    0.765625,
    0.78125
  ],
  "train_success": [
    0.109375,
    0.75,
    0.53125,
    0.453125,
    0.796875,
    0.71875,
    0.671875,
    0.765625,
    0.78125
  ],
  "policy_loss": [
    0.12045543640851974,
    0.15241684019565582,
    0.024246089160442352,
    -0.10218193382024765,
    -0.07530912756919861,
    -0.18718542158603668,
    0.20538856089115143,
    -0.0638979822397232,
    -0.14215722680091858
  ],
  "value_loss": [
    0.11313304305076599,
    0.0019230162724852562,
    0.02905743196606636,
    0.059739209711551666,
    0.002073874231427908,
    0.0014715003781020641,
    0.00926243606954813,
    0.013894210569560528,
    0.014772472903132439
  ],
  "entropy": [
    1.3511335849761963,
    0.771896481513977,
    0.48863765597343445,
    0.17579802870750427,
    0.8312587738037109,
    0.645687997341156,
    0.9141602516174316,
    0.6196379661560059,
    0.5897421836853027
  ],
  "val_success": [
    0.0603448275862069,
    0.603448275862069,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587
  ],
  "test_short_success": [
    0.078125,
    0.6875,
    0.6875,
    0.703125,
    0.6875,
    0.703125,
    0.703125,
    0.703125,
    0.703125
  ],
  "test_long_success": [
    0.0625,
    0.71875,
    0.71875,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625
  ],
  "val_success_norm": [
    0.08694791586550077,
    0.8931655844886669,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934
  ],
  "test_short_success_norm": [
    0.10695762092944161,
    0.9412067555346707,
    0.941206568088558,
    0.9625973836146274,
    0.9412066951920972,
    0.9625973836146274,
    0.9625973836146274,
    0.9625973836146274,
    0.9625973836146274
  ],
  "test_long_success_norm": [
    0.08556250002654758,
    0.9839687517592512,
    0.983968751716103,
    0.9946640642592512,
    0.9946640642592512,
    0.9946640642592512,
    0.9946640642592512,
    0.9946640642592512,
    0.9946640642592512
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1341/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 6,
  "probe_train_acc": 0.9865527749061584,
  "probe_test_acc": 0.9718649387359619,
  "balanced_acc": 0.9844834688257048,
  "majority_baseline": 0.6591639871382636,
  "control_task_acc": 0.1670016050338745,
  "selectivity": 0.8048633337020874,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3127009515976983,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9793650507926941,
  "rowsplit_balanced_acc": 0.9847123103897588,
  "rowsplit_probe_gap": 0.3367063206339639
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1341/probe_ext.json <==
{
  "task": "workflow_api",
  "num_states": 6,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9666398763656616,
  "onpolicy_linear_balanced_acc": 0.9756758781983758,
  "onpolicy_linear_majority": 0.6465032154340836,
  "onpolicy_linear_gap": 0.320136660931578,
  "onpolicy_linear_recovery": 0.9056282119360615,
  "onpolicy_linear_selectivity": 0.7992363423109055,
  "onpolicy_mlp_test_acc": 0.9746784567832947,
  "onpolicy_mlp_balanced_acc": 0.9795743891603509,
  "onpolicy_mlp_majority": 0.6465032154340836,
  "onpolicy_mlp_gap": 0.32817524134921106,
  "onpolicy_mlp_recovery": 0.928368391673493,
  "onpolicy_mlp_selectivity": 0.8052652776241302,
  "random_linear_test_acc": 0.9330787658691406,
  "random_linear_balanced_acc": 0.909882500752066,
  "random_linear_majority": 0.7837620578778135,
  "random_linear_gap": 0.14931670799132712,
  "random_linear_recovery": 0.6905203893725314,
  "random_linear_selectivity": 0.7608520835638046,
  "random_mlp_test_acc": 0.9379019141197205,
  "random_mlp_balanced_acc": 0.9136312958166505,
  "random_mlp_majority": 0.7837620578778135,
  "random_mlp_gap": 0.15413985624190696,
  "random_mlp_recovery": 0.7128252087915697,
  "random_mlp_selectivity": 0.7769292443990707,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.6045571999608513,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.40291192554467264
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_none/workflow_api/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 1.0,
  "8": 0.25,
  "9": 1.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.25,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.0625,
    0.71875,
    0.71875,
    0.53125,
    0.640625,
    0.734375,
    0.4375,
    0.703125,
    0.734375
  ],
  "train_success": [
    0.0625,
    0.71875,
    0.71875,
    0.53125,
    0.640625,
    0.734375,
    0.4375,
    0.703125,
    0.734375
  ],
  "policy_loss": [
    0.15914006531238556,
    -0.11751465499401093,
    -0.17572417855262756,
    -0.057848554104566574,
    0.14409755170345306,
    0.21941345930099487,
    -0.18073628842830658,
    0.08302788436412811,
    0.13438387215137482
  ],
  "value_loss": [
    0.06364335119724274,
    0.002682920778170228,
    0.001250348868779838,
    0.023717258125543594,
    0.028630981221795082,
    0.012089419178664684,
    0.07179852575063705,
    0.007507537957280874,
    0.015408861450850964
  ],
  "entropy": [
    1.3327572345733643,
    0.7567040920257568,
    0.8518760800361633,
    0.421885222196579,
    0.4505675733089447,
    0.9200722575187683,
    0.1182049885392189,
    0.8065242767333984,
    0.6812524199485779
  ],
  "val_success": [
    0.0603448275862069,
    0.7413793103448276,
    0.7327586206896551,
    0.7413793103448276,
    0.7413793103448276,
    0.7413793103448276,
    0.7413793103448276,
    0.7413793103448276,
    0.7413793103448276
  ],
  "test_short_success": [
    0.046875,
    0.75,
    0.75,
    0.75,
    0.734375,
    0.75,
    0.75,
    0.75,
    0.75
  ],
  "test_long_success": [
    0.0546875,
    0.71875,
    0.71875,
    0.71875,
    0.71875,
    0.71875,
    0.71875,
    0.7109375,
    0.71875
  ],
  "val_success_norm": [
    0.0834229609817974,
    1.0893729591722776,
    1.0775674821734953,
    1.0893729591722776,
    1.0893729591722776,
    1.0893729591722776,
    1.0893729591722776,
    1.0893729591722776,
    1.0893729591722776
  ],
  "test_short_success_norm": [
    0.06417586337722006,
    1.026775687391042,
    1.026775687391042,
    1.026775687391042,
    1.0053847321649567,
    1.026775687391042,
    1.026775687391042,
    1.026775687391042,
    1.026775687391042
  ],
  "test_long_success_norm": [
    0.07486718767764347,
    0.9839687518508202,
    0.9839687518508202,
    0.9839687518508202,
    0.9839687518508202,
    0.9839687518508202,
    0.9839687518508202,
    0.9732734392523636,
    0.9839687518508202
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0714285746216774,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1337/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6591639871382636,
  "control_task_acc": 0.17122186720371246,
  "selectivity": 0.8287781327962875,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34083601286173637,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3573412698412698
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.0,
  "72": 1.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 0.5,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.25,
  "15": 0.5,
  "16": 0.75,
  "17": 1.0,
  "18": 1.0,
  "19": 0.5,
  "20": 1.0,
  "21": 1.0,
  "22": 0.75,
  "23": 0.75,
  "24": 1.0,
  "25": 0.75,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 1.0,
  "31": 1.0,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.453125,
    0.484375,
    0.65625,
    0.6875,
    0.765625,
    0.46875,
    0.671875,
    0.71875
  ],
  "train_success": [
    0.125,
    0.453125,
    0.484375,
    0.65625,
    0.6875,
    0.765625,
    0.46875,
    0.671875,
    0.71875
  ],
  "policy_loss": [
    -0.012158870697021484,
    -0.1884225606918335,
    0.696711003780365,
    0.0017488783923909068,
    0.09198939800262451,
    0.09406807273626328,
    0.08537173271179199,
    -0.017567206174135208,
    -0.002541430527344346
  ],
  "value_loss": [
    0.027137119323015213,
    0.05671401694417,
    0.15008842945098877,
    0.009808896109461784,
    0.012525012716650963,
    0.0022686286829411983,
    0.05123187229037285,
    0.009288135915994644,
    5.724295260733925e-05
  ],
  "entropy": [
    1.3470630645751953,
    0.1622653305530548,
    0.19566068053245544,
    0.6607730388641357,
    0.8336875438690186,
    0.9728620648384094,
    0.3480262756347656,
    0.6982324719429016,
    1.2166261672973633
  ],
  "val_success": [
    0.05172413793103448,
    0.6206896551724138,
    0.6206896551724138,
    0.6293103448275862,
    0.6206896551724138,
    0.6293103448275862,
    0.6293103448275862,
    0.6206896551724138,
    0.6293103448275862
  ],
  "test_short_success": [
    0.078125,
    0.6875,
    0.65625,
    0.6875,
    0.6875,
    0.6875,
    0.6875,
    0.6875,
    0.6875
  ],
  "test_long_success": [
    0.0859375,
    0.6875,
    0.6953125,
    0.6796875,
    0.6953125,
    0.6953125,
    0.6953125,
    0.6953125,
    0.6875
  ],
  "val_success_norm": [
    0.07389233157224813,
    0.9001832852520051,
    0.8989148484132485,
    0.9120627726319424,
    0.9002497674945312,
    0.9120627726319424,
    0.9120627726319424,
    0.8992658784912966,
    0.9120627726319424
  ],
  "test_short_success_norm": [
    0.10695445413207608,
    0.9412109768455983,
    0.8984297067543627,
    0.9412109768455983,
    0.9412109768455983,
    0.9412109768455983,
    0.9412109768455983,
    0.9412109768455983,
    0.9412109768455983
  ],
  "test_long_success_norm": [
    0.1176484375370665,
    0.9411875019084643,
    0.9518828144084982,
    0.930492189386678,
    0.9518828144084982,
    0.9518828144084982,
    0.9518828144084982,
    0.9518828144084982,
    0.9411875019084917
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1428571492433548,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1338/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6591639871382636,
  "control_task_acc": 0.16217845678329468,
  "selectivity": 0.8378215432167053,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34083601286173637,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3577380952380952
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 0.0,
  "83": 1.0,
  "84": 1.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 1.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 1.0,
  "20": 0.75,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.6875,
    0.640625,
    0.578125,
    0.46875,
    0.703125,
    0.78125,
    0.75,
    0.703125
  ],
  "train_success": [
    0.03125,
    0.6875,
    0.640625,
    0.578125,
    0.46875,
    0.703125,
    0.78125,
    0.75,
    0.703125
  ],
  "policy_loss": [
    -0.3369009494781494,
    1.0329210758209229,
    0.047252338379621506,
    -0.1573469042778015,
    -0.07104279845952988,
    -0.08988349884748459,
    -0.3056330978870392,
    -0.06246250867843628,
    -0.2761155068874359
  ],
  "value_loss": [
    0.07478247582912445,
    0.04745117202401161,
    0.01983563043177128,
    0.026395626366138458,
    0.05555371567606926,
    0.012076311744749546,
    0.000689701410010457,
    0.00025531440041959286,
    0.0020708201918751
  ],
  "entropy": [
    1.3427468538284302,
    0.8052651286125183,
    0.5420793294906616,
    0.3349009156227112,
    0.16969235241413116,
    0.6554793119430542,
    0.9005195498466492,
    0.9920207858085632,
    0.8238753080368042
  ],
  "val_success": [
    0.0603448275862069,
    0.6206896551724138,
    0.6120689655172413,
    0.6120689655172413,
    0.6206896551724138,
    0.6206896551724138,
    0.6206896551724138,
    0.6206896551724138,
    0.6206896551724138
  ],
  "test_short_success": [
    0.046875,
    0.75,
    0.75,
    0.75,
    0.75,
    0.75,
    0.734375,
    0.75,
    0.75
  ],
  "test_long_success": [
    0.046875,
    0.7578125,
    0.75,
    0.7578125,
    0.7578125,
    0.75,
    0.7578125,
    0.7578125,
    0.7578125
  ],
  "val_success_norm": [
    0.08457919415998881,
    0.9216634822879508,
    0.9018401308057972,
    0.9098580052891687,
    0.9216634822879508,
    0.9216634822879508,
    0.9216634822879508,
    0.9216634822879508,
    0.9216634822879508
  ],
  "test_short_success_norm": [
    0.06417363154624244,
    1.0267729838063415,
    1.0267729838063415,
    1.0267729838063415,
    1.0267729838063415,
    1.0267729838063415,
    1.0053823517784362,
    1.0267729838063415,
    1.0267729838063415
  ],
  "test_long_success_norm": [
    0.06417187542813968,
    1.037445314513509,
    1.0267500020133329,
    1.037445314513509,
    1.037445314513509,
    1.0267500020098774,
    1.037445314513509,
    1.037445314513509,
    1.037445314513509
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.06896551698446274,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1339/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6557475884244373,
  "control_task_acc": 0.1700160801410675,
  "selectivity": 0.8299839198589325,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34425241157556274,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3581349206349206
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.75,
  "8": 0.5,
  "9": 1.0,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 1.0,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.25,
  "26": 0.75,
  "27": 1.0,
  "28": 0.0,
  "29": 0.75,
  "30": 0.5,
  "31": 1.0,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.03125,
    0.703125,
    0.734375,
    0.3125,
    0.625,
    0.703125,
    0.625,
    0.765625,
    0.65625
  ],
  "train_success": [
    0.03125,
    0.703125,
    0.734375,
    0.3125,
    0.625,
    0.703125,
    0.625,
    0.765625,
    0.65625
  ],
  "policy_loss": [
    -0.1110813170671463,
    0.005368292331695557,
    -0.09297560900449753,
    0.16283024847507477,
    0.03293199464678764,
    0.04217281565070152,
    0.01633691042661667,
    0.14183224737644196,
    0.10779410600662231
  ],
  "value_loss": [
    0.017272017896175385,
    0.005467482842504978,
    0.0006518900627270341,
    0.07949551939964294,
    0.003886839374899864,
    0.002528674667701125,
    0.02418837882578373,
    0.007338501513004303,
    0.006196287460625172
  ],
  "entropy": [
    1.3308842182159424,
    0.6871939301490784,
    0.5636963844299316,
    0.11839582026004791,
    0.9452386498451233,
    0.9136131405830383,
    0.4204585552215576,
    0.8730015754699707,
    0.9390459060668945
  ],
  "val_success": [
    0.008620689655172414,
    0.6206896551724138,
    0.6120689655172413,
    0.6206896551724138,
    0.6206896551724138,
    0.6206896551724138,
    0.6206896551724138,
    0.6206896551724138,
    0.6206896551724138
  ],
  "test_short_success": [
    0.046875,
    0.609375,
    0.609375,
    0.609375,
    0.609375,
    0.609375,
    0.609375,
    0.609375,
    0.609375
  ],
  "test_long_success": [
    0.1171875,
    0.765625,
    0.765625,
    0.765625,
    0.765625,
    0.765625,
    0.765625,
    0.765625,
    0.7578125
  ],
  "val_success_norm": [
    0.011816580280608358,
    0.9109654264724847,
    0.8939419833917651,
    0.9109654264724847,
    0.9109654264724847,
    0.9109654264724847,
    0.9109654264724847,
    0.9109654264724847,
    0.9109654264724847
  ],
  "test_short_success_norm": [
    0.06417197770585797,
    0.8342580516281166,
    0.8342580516281166,
    0.8342580516281166,
    0.8342580516281166,
    0.8342580516281166,
    0.8342580516281166,
    0.8342580516281166,
    0.8342580516281166
  ],
  "test_long_success_norm": [
    0.16042968773033034,
    1.048140626798864,
    1.048140626798864,
    1.048140626798864,
    1.048140626798864,
    1.048140626798864,
    1.048140626798864,
    1.048140626798864,
    1.0374453142988052
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.11999999731779099,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1340/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6591639871382636,
  "control_task_acc": 0.16740353405475616,
  "selectivity": 0.8325964659452438,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34083601286173637,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3573412698412698
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 1.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.0,
  "44": 1.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 0.25,
  "8": 0.5,
  "9": 0.5,
  "10": 1.0,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 1.0,
  "22": 0.75,
  "23": 0.25,
  "24": 0.5,
  "25": 1.0,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_api",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 8000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 8000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000,
    7000,
    8000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002930524196628646,
    0.0002660489510030986,
    0.00022287349578941227,
    0.00017043590191477103,
    0.00011712834024925766,
    7.148221227620407e-05,
    4.080277510605872e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.078125,
    0.75,
    0.53125,
    0.453125,
    0.796875,
    0.71875,
    0.671875,
    0.765625,
    0.78125
  ],
  "train_success": [
    0.078125,
    0.75,
    0.53125,
    0.453125,
    0.796875,
    0.71875,
    0.671875,
    0.765625,
    0.78125
  ],
  "policy_loss": [
    0.08449885249137878,
    -0.017555631697177887,
    0.26563793420791626,
    0.013165013864636421,
    -0.020642094314098358,
    -0.14680171012878418,
    0.023649144917726517,
    -0.05661680921912193,
    -0.29376137256622314
  ],
  "value_loss": [
    0.07442379742860794,
    0.0032482375390827656,
    0.04901096224784851,
    0.057752832770347595,
    0.0012604810763150454,
    0.0014887253055348992,
    0.012252770364284515,
    0.009438704699277878,
    0.0067530120722949505
  ],
  "entropy": [
    1.3494571447372437,
    0.9192824959754944,
    0.199959859251976,
    0.15688137710094452,
    0.781356930732727,
    0.8105983138084412,
    0.7351416945457458,
    0.7778505682945251,
    0.6270764470100403
  ],
  "val_success": [
    0.0603448275862069,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587,
    0.6379310344827587
  ],
  "test_short_success": [
    0.0625,
    0.703125,
    0.703125,
    0.703125,
    0.703125,
    0.703125,
    0.703125,
    0.703125,
    0.703125
  ],
  "test_long_success": [
    0.0390625,
    0.71875,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625,
    0.7265625
  ],
  "val_success_norm": [
    0.08719930083305681,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934,
    0.9432146499049934
  ],
  "test_short_success_norm": [
    0.0855662798247606,
    0.9625973836146274,
    0.9625973836146274,
    0.9625973836146274,
    0.9625973836146274,
    0.9625973836146274,
    0.9625973836146274,
    0.9625973836146274,
    0.9625973836146274
  ],
  "test_long_success_norm": [
    0.053476562804328144,
    0.983968751759019,
    0.9946640642592512,
    0.9946640642592512,
    0.9946640642592512,
    0.9946640642592512,
    0.9946640642592512,
    0.9946640642592512,
    0.9946640642592512
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.625,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1341/probe.json <==
{
  "task": "workflow_api",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 6,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6591639871382636,
  "control_task_acc": 0.16438907384872437,
  "selectivity": 0.8356109261512756,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.34083601286173637,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.3573412698412698
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.0,
  "122": 1.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 1.0,
  "58": 1.0,
  "59": 1.0,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wf_priv/workflow_api/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.5,
  "7": 1.0,
  "8": 0.25,
  "9": 1.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.25,
  "14": 1.0,
  "15": 0.75,
  "16": 1.0,
  "17": 0.75,
  "18": 1.0,
  "19": 0.75,
  "20": 0.25,
  "21": 1.0,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.5,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.5,
    0.4375,
    0.5,
    0.609375,
    0.59375,
    0.515625
  ],
  "train_success": [
    0.234375,
    0.5,
    0.4375,
    0.5,
    0.609375,
    0.59375,
    0.515625
  ],
  "policy_loss": [
    0.08052119612693787,
    -0.11898744851350784,
    0.014767307788133621,
    0.2742672562599182,
    -0.05283011868596077,
    -0.051344942301511765,
    0.01542556844651699
  ],
  "value_loss": [
    0.1120973452925682,
    0.0371219627559185,
    0.03187435120344162,
    0.08500450104475021,
    0.06864329427480698,
    0.021503141149878502,
    0.09484820067882538
  ],
  "entropy": [
    1.5438052415847778,
    0.22473232448101044,
    0.49367961287498474,
    0.6368532180786133,
    0.4397478401660919,
    0.3514687120914459,
    0.6862729787826538
  ],
  "val_success": [
    0.21551724137931033,
    0.5258620689655172,
    0.5086206896551724,
    0.5086206896551724,
    0.5344827586206896,
    0.5431034482758621,
    0.5431034482758621
  ],
  "test_short_success": [
    0.25,
    0.484375,
    0.546875,
    0.578125,
    0.578125,
    0.5625,
    0.515625
  ],
  "test_long_success": [
    0.1875,
    0.453125,
    0.515625,
    0.546875,
    0.53125,
    0.5390625,
    0.546875
  ],
  "val_success_norm": [
    0.3596358731856057,
    0.8775697129325217,
    0.8485072338645875,
    0.8483177724387595,
    0.8920443514738999,
    0.906305345116293,
    0.9064195295777702
  ],
  "test_short_success_norm": [
    0.41666666666666674,
    0.807291666666667,
    0.9114583333333336,
    0.9635416666666669,
    0.9635416666666669,
    0.9375000000000002,
    0.8593750000000002
  ],
  "test_long_success_norm": [
    0.3125,
    0.7552083333333336,
    0.8593750000000002,
    0.9114583333333336,
    0.885416666666667,
    0.8984375000000002,
    0.9114583333333336
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1111111119389534,
    0.11999999731779099,
    0.11999999731779099,
    0.2647058963775635,
    0.22580644488334656,
    0.2142857164144516,
    0.16129031777381897
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1337/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9989743589743589,
  "majority_baseline": 0.4069533762057878,
  "control_task_acc": 0.20377813279628754,
  "selectivity": 0.795819953083992,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5926447096744918,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.999404788017273,
  "rowsplit_balanced_acc": 0.9992208339182929,
  "rowsplit_probe_gap": 0.5837301848426697
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.21875,
    0.421875,
    0.625,
    0.640625,
    0.65625,
    0.609375
  ],
  "train_success": [
    0.171875,
    0.21875,
    0.421875,
    0.625,
    0.640625,
    0.65625,
    0.609375
  ],
  "policy_loss": [
    -0.011960954405367374,
    0.04222076013684273,
    0.003700939705595374,
    -0.25083696842193604,
    -0.20617742836475372,
    0.11411307752132416,
    -0.044549793004989624
  ],
  "value_loss": [
    0.1537332832813263,
    0.0822807252407074,
    0.09387502074241638,
    0.04113633930683136,
    0.03670639544725418,
    0.031010648235678673,
    0.06984137743711472
  ],
  "entropy": [
    1.5309147834777832,
    0.3127358555793762,
    0.39511823654174805,
    0.38920122385025024,
    0.48247644305229187,
    0.49842336773872375,
    0.6291220188140869
  ],
  "val_success": [
    0.1206896551724138,
    0.3706896551724138,
    0.4482758620689655,
    0.43103448275862066,
    0.4482758620689655,
    0.43103448275862066,
    0.47413793103448276
  ],
  "test_short_success": [
    0.203125,
    0.53125,
    0.625,
    0.625,
    0.59375,
    0.609375,
    0.625
  ],
  "test_long_success": [
    0.109375,
    0.46875,
    0.5390625,
    0.546875,
    0.515625,
    0.5546875,
    0.5625
  ],
  "val_success_norm": [
    0.20118888667375384,
    0.6180476698252415,
    0.7473615508057726,
    0.7195402467834511,
    0.7481585750068116,
    0.7199361079355211,
    0.7917781334201064
  ],
  "test_short_success_norm": [
    0.33854166666666674,
    0.8854166666666669,
    1.041666666666667,
    1.041666666666667,
    0.9895833333333336,
    1.0156250000000002,
    1.041666666666667
  ],
  "test_long_success_norm": [
    0.18229166666666669,
    0.7812500000000002,
    0.8984375000000003,
    0.9114583333333337,
    0.8593750000000002,
    0.9244791666666669,
    0.9375000000000002
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.26229506731033325,
    0.2222222238779068,
    0.3333333432674408,
    0.25,
    0.21276596188545227,
    0.25925925374031067,
    0.20000000298023224
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1338/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9956021904945374,
  "probe_test_acc": 0.9915595054626465,
  "balanced_acc": 0.9961511404028436,
  "majority_baseline": 0.46643890675241156,
  "control_task_acc": 0.18850483000278473,
  "selectivity": 0.8030546754598618,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.525120598710235,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9942460060119629,
  "rowsplit_balanced_acc": 0.9972883466217105,
  "rowsplit_probe_gap": 0.5486110853770423
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.0,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.0,
  "24": 0.75,
  "25": 0.0,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.484375,
    0.59375,
    0.40625,
    0.546875,
    0.515625,
    0.59375
  ],
  "train_success": [
    0.234375,
    0.484375,
    0.59375,
    0.40625,
    0.546875,
    0.515625,
    0.59375
  ],
  "policy_loss": [
    0.0864873081445694,
    0.008598718792200089,
    -0.022128470242023468,
    0.06742725521326065,
    -0.34187018871307373,
    -0.13507558405399323,
    -0.08198507130146027
  ],
  "value_loss": [
    0.15069864690303802,
    0.04800035059452057,
    0.0660305842757225,
    0.0815049484372139,
    0.06859542429447174,
    0.056663814932107925,
    0.03980560600757599
  ],
  "entropy": [
    1.5637831687927246,
    0.4047878086566925,
    0.4880474805831909,
    0.6057325005531311,
    0.3576850891113281,
    0.45867452025413513,
    0.39142176508903503
  ],
  "val_success": [
    0.21551724137931033,
    0.5,
    0.5344827586206896,
    0.5775862068965517,
    0.5862068965517241,
    0.5689655172413793,
    0.5775862068965517
  ],
  "test_short_success": [
    0.09375,
    0.546875,
    0.578125,
    0.578125,
    0.59375,
    0.59375,
    0.578125
  ],
  "test_long_success": [
    0.1796875,
    0.59375,
    0.6640625,
    0.6796875,
    0.671875,
    0.671875,
    0.6796875
  ],
  "val_success_norm": [
    0.3596535126518722,
    0.8342171269752818,
    0.8913004600461839,
    0.9640511025024715,
    0.9784252285481946,
    0.9496864532294315,
    0.964054270214711
  ],
  "test_short_success_norm": [
    0.15625000000000003,
    0.9114583333333335,
    0.963541666666667,
    0.963541666666667,
    0.9895833333333335,
    0.9895833333333335,
    0.963541666666667
  ],
  "test_long_success_norm": [
    0.29947916666666674,
    0.9895833333333336,
    1.1067708333333335,
    1.1328125000000004,
    1.119791666666667,
    1.119791666666667,
    1.1328125000000004
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2380952388048172,
    0.3076923191547394,
    0.1666666716337204,
    0.2321428507566452,
    0.25,
    0.1304347813129425,
    0.1515151560306549
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1339/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9990696907043457,
  "probe_test_acc": 0.9967845678329468,
  "balanced_acc": 0.9978707159495418,
  "majority_baseline": 0.4437299035369775,
  "control_task_acc": 0.20056270062923431,
  "selectivity": 0.7962218672037125,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5530546642959693,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9964285492897034,
  "rowsplit_balanced_acc": 0.9976837173076458,
  "rowsplit_probe_gap": 0.5882936286547827
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.75,
  "15": 0.25,
  "16": 1.0,
  "17": 0.25,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.25,
  "23": 0.75,
  "24": 1.0,
  "25": 0.5,
  "26": 1.0,
  "27": 0.75,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.671875,
    0.5625,
    0.484375,
    0.5,
    0.484375,
    0.515625
  ],
  "train_success": [
    0.203125,
    0.671875,
    0.5625,
    0.484375,
    0.5,
    0.484375,
    0.515625
  ],
  "policy_loss": [
    -0.11096791177988052,
    0.14488330483436584,
    0.014108721166849136,
    0.03863368555903435,
    -0.020337337628006935,
    0.5474756360054016,
    0.20079292356967926
  ],
  "value_loss": [
    0.1258619725704193,
    0.04531717300415039,
    0.02685669995844364,
    0.0954054743051529,
    0.049616336822509766,
    0.048793017864227295,
    0.08731593936681747
  ],
  "entropy": [
    1.5640774965286255,
    0.581831693649292,
    0.34801486134529114,
    0.3107302784919739,
    0.3914135694503784,
    0.3562619388103485,
    0.4353894293308258
  ],
  "val_success": [
    0.19827586206896552,
    0.5,
    0.5344827586206896,
    0.5431034482758621,
    0.5689655172413793,
    0.5603448275862069,
    0.5431034482758621
  ],
  "test_short_success": [
    0.109375,
    0.5625,
    0.546875,
    0.5,
    0.5625,
    0.5625,
    0.5625
  ],
  "test_long_success": [
    0.1953125,
    0.5234375,
    0.546875,
    0.5703125,
    0.5703125,
    0.5625,
    0.5703125
  ],
  "val_success_norm": [
    0.3308594833820819,
    0.8333873813691588,
    0.8914100370352216,
    0.9057673720408023,
    0.9493149967577653,
    0.9349468978585209,
    0.9062000985162885
  ],
  "test_short_success_norm": [
    0.18229166666666669,
    0.9375000000000002,
    0.9114583333333335,
    0.8333333333333335,
    0.9375000000000002,
    0.9375000000000002,
    0.9375000000000002
  ],
  "test_long_success_norm": [
    0.32552083333333337,
    0.8723958333333336,
    0.9114583333333335,
    0.9505208333333335,
    0.9505208333333335,
    0.9375000000000002,
    0.9505208333333335
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2222222238779068,
    0.2631579041481018,
    0.17543859779834747,
    0.3076923191547394,
    0.3720930218696594,
    0.2222222238779068,
    0.1818181872367859
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1340/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9997462630271912,
  "probe_test_acc": 0.9977893829345703,
  "balanced_acc": 0.9975432296434651,
  "majority_baseline": 0.42885852090032156,
  "control_task_acc": 0.2079983949661255,
  "selectivity": 0.7897909879684448,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5689308620342488,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9986110925674438,
  "rowsplit_balanced_acc": 0.9966365220855151,
  "rowsplit_probe_gap": 0.605158711615063
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 0.75,
  "7": 0.0,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 1.0,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.546875,
    0.5,
    0.671875,
    0.640625,
    0.578125,
    0.625
  ],
  "train_success": [
    0.25,
    0.546875,
    0.5,
    0.671875,
    0.640625,
    0.578125,
    0.625
  ],
  "policy_loss": [
    0.1087777316570282,
    0.09476158022880554,
    -0.14384028315544128,
    -0.6631649732589722,
    1.7877787351608276,
    -0.06049801781773567,
    0.22944745421409607
  ],
  "value_loss": [
    0.11909502744674683,
    0.03514067083597183,
    0.07963132113218307,
    0.05704543739557266,
    0.14206194877624512,
    0.037457697093486786,
    0.05365492403507233
  ],
  "entropy": [
    1.5416126251220703,
    0.26070311665534973,
    0.4426821172237396,
    0.8288012742996216,
    0.009440625086426735,
    0.29764896631240845,
    0.317752867937088
  ],
  "val_success": [
    0.20689655172413793,
    0.5,
    0.5172413793103449,
    0.49137931034482757,
    0.5517241379310345,
    0.5344827586206896,
    0.5517241379310345
  ],
  "test_short_success": [
    0.296875,
    0.671875,
    0.703125,
    0.640625,
    0.703125,
    0.703125,
    0.71875
  ],
  "test_long_success": [
    0.1953125,
    0.5234375,
    0.578125,
    0.4921875,
    0.5625,
    0.6328125,
    0.609375
  ],
  "val_success_norm": [
    0.3453587181540797,
    0.8339499203018804,
    0.8626474746875179,
    0.819182269917066,
    0.9207214679707705,
    0.8919814441736297,
    0.9203215236763366
  ],
  "test_short_success_norm": [
    0.49479166666666674,
    1.119791666666667,
    1.1718750000000004,
    1.0677083333333337,
    1.1718750000000004,
    1.1718750000000004,
    1.197916666666667
  ],
  "test_long_success_norm": [
    0.3255208333333334,
    0.8723958333333335,
    0.9635416666666671,
    0.8203125000000002,
    0.9375000000000002,
    1.0546875000000002,
    1.0156250000000002
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.20000000298023224,
    0.2295081913471222,
    0.1428571492433548,
    0.5,
    0.20000000298023224,
    0.22727273404598236
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1341/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9994080066680908,
  "probe_test_acc": 0.9973874688148499,
  "balanced_acc": 0.9977176428417172,
  "majority_baseline": 0.2767282958199357,
  "control_task_acc": 0.2011656016111374,
  "selectivity": 0.7962218672037125,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.7206591729949141,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9980158805847168,
  "rowsplit_balanced_acc": 0.9982427219886587,
  "rowsplit_probe_gap": 0.6950396901085263
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb0/workflow_longrange/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.0,
  "16": 1.0,
  "17": 0.5,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.25,
  "22": 0.75,
  "23": 1.0,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.640625,
    0.546875,
    0.609375,
    0.59375,
    0.609375,
    0.578125
  ],
  "train_success": [
    0.25,
    0.640625,
    0.546875,
    0.609375,
    0.59375,
    0.609375,
    0.578125
  ],
  "policy_loss": [
    -0.015964699909090996,
    -0.10382724553346634,
    0.25089457631111145,
    0.09339933097362518,
    0.0347142294049263,
    0.0068157995119690895,
    -0.13325892388820648
  ],
  "value_loss": [
    0.09811990708112717,
    0.030274614691734314,
    0.04694627597928047,
    0.07626119256019592,
    0.07164153456687927,
    0.021464301273226738,
    0.07981961220502853
  ],
  "entropy": [
    1.5245568752288818,
    0.5441324710845947,
    0.01947491243481636,
    0.1455843299627304,
    0.18795834481716156,
    0.15848031640052795,
    0.6175462007522583
  ],
  "val_success": [
    0.20689655172413793,
    0.5258620689655172,
    0.5689655172413793,
    0.5775862068965517,
    0.5862068965517241,
    0.5775862068965517,
    0.5344827586206896
  ],
  "test_short_success": [
    0.296875,
    0.5,
    0.65625,
    0.640625,
    0.609375,
    0.625,
    0.53125
  ],
  "test_long_success": [
    0.21875,
    0.53125,
    0.5859375,
    0.578125,
    0.578125,
    0.546875,
    0.5625
  ],
  "val_success_norm": [
    0.3452681419347068,
    0.8776511003515342,
    0.9493955416765608,
    0.9639261680501525,
    0.9782937013533706,
    0.9639258004198974,
    0.8920867121183143
  ],
  "test_short_success_norm": [
    0.4947916666666668,
    0.8333333333333335,
    1.0937500000000004,
    1.0677083333333337,
    1.0156250000000004,
    1.041666666666667,
    0.885416666666667
  ],
  "test_long_success_norm": [
    0.36458333333333337,
    0.885416666666667,
    0.9765625000000002,
    0.963541666666667,
    0.963541666666667,
    0.9114583333333335,
    0.9375000000000002
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.02777777798473835,
    1.0,
    1.0,
    0.9117646813392639,
    0.9677419066429138,
    0.9821428656578064,
    0.8387096524238586
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1337/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.34485530546623794,
  "control_task_acc": 0.20458199083805084,
  "selectivity": 0.7954180091619492,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.655144694533762,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.704563492063492
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.0,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.75,
  "15": 0.5,
  "16": 0.25,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.75,
  "25": 0.5,
  "26": 0.5,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.4375,
    0.484375,
    0.625,
    0.65625,
    0.546875,
    0.625
  ],
  "train_success": [
    0.203125,
    0.4375,
    0.484375,
    0.625,
    0.65625,
    0.546875,
    0.625
  ],
  "policy_loss": [
    0.11252296715974808,
    -0.1841634064912796,
    0.06739921122789383,
    -0.27474135160446167,
    -0.09539908915758133,
    0.35015586018562317,
    -0.2653340697288513
  ],
  "value_loss": [
    0.13047824800014496,
    0.08085557818412781,
    0.0838565081357956,
    0.04246663302183151,
    0.038865651935338974,
    0.031613998115062714,
    0.055403340607881546
  ],
  "entropy": [
    1.5481178760528564,
    0.3363663852214813,
    0.27466005086898804,
    0.13495875895023346,
    0.16659629344940186,
    0.14448022842407227,
    0.3011857271194458
  ],
  "val_success": [
    0.1206896551724138,
    0.46551724137931033,
    0.4827586206896552,
    0.4827586206896552,
    0.47413793103448276,
    0.49137931034482757,
    0.47413793103448276
  ],
  "test_short_success": [
    0.234375,
    0.609375,
    0.609375,
    0.625,
    0.578125,
    0.5625,
    0.59375
  ],
  "test_long_success": [
    0.1171875,
    0.5234375,
    0.5546875,
    0.5703125,
    0.5546875,
    0.546875,
    0.5546875
  ],
  "val_success_norm": [
    0.20118888667375384,
    0.7770116223811954,
    0.805348841363225,
    0.8061462323193511,
    0.7913794384731684,
    0.8205128237630321,
    0.7917771915605697
  ],
  "test_short_success_norm": [
    0.3906250000000001,
    1.0156250000000002,
    1.0156250000000002,
    1.041666666666667,
    0.963541666666667,
    0.9375000000000003,
    0.9895833333333335
  ],
  "test_long_success_norm": [
    0.19531250000000006,
    0.8723958333333336,
    0.924479166666667,
    0.9505208333333335,
    0.924479166666667,
    0.9114583333333335,
    0.924479166666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1147540956735611,
    1.0,
    0.8666666746139526,
    1.0,
    0.914893627166748,
    0.9259259104728699,
    0.925000011920929
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1338/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.4190112540192926,
  "control_task_acc": 0.19533762335777283,
  "selectivity": 0.8046623766422272,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5809887459807074,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5821428571428571
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 0.0,
  "36": 0.5,
  "37": 1.0,
  "38": 1.0,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 0.5,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.0,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.25,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.25,
  "24": 1.0,
  "25": 0.25,
  "26": 1.0,
  "27": 0.25,
  "28": 0.5,
  "29": 0.5,
  "30": 0.25,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.609375,
    0.625,
    0.421875,
    0.546875,
    0.5,
    0.640625
  ],
  "train_success": [
    0.203125,
    0.609375,
    0.625,
    0.421875,
    0.546875,
    0.5,
    0.640625
  ],
  "policy_loss": [
    0.07708221673965454,
    -0.10146225243806839,
    -0.026769638061523438,
    0.05062725767493248,
    -0.35478517413139343,
    -0.0667799785733223,
    -0.052751440554857254
  ],
  "value_loss": [
    0.12406715005636215,
    0.04550595209002495,
    0.0635814219713211,
    0.07421619445085526,
    0.06172138825058937,
    0.05726144462823868,
    0.037993453443050385
  ],
  "entropy": [
    1.5484015941619873,
    0.22776703536510468,
    0.15573778748512268,
    0.3445760905742645,
    0.4596162736415863,
    0.2798203229904175,
    0.14186565577983856
  ],
  "val_success": [
    0.20689655172413793,
    0.603448275862069,
    0.5689655172413793,
    0.5862068965517241,
    0.5948275862068966,
    0.5689655172413793,
    0.5862068965517241
  ],
  "test_short_success": [
    0.0625,
    0.546875,
    0.546875,
    0.59375,
    0.59375,
    0.578125,
    0.578125
  ],
  "test_long_success": [
    0.171875,
    0.6796875,
    0.65625,
    0.6796875,
    0.65625,
    0.6796875,
    0.6875
  ],
  "val_success_norm": [
    0.3452856889242675,
    1.007169348126131,
    0.9492536243223152,
    0.978304731860959,
    0.9923933813209372,
    0.9496520373366925,
    0.9786798004536096
  ],
  "test_short_success_norm": [
    0.10416666666666669,
    0.9114583333333335,
    0.9114583333333335,
    0.9895833333333335,
    0.9895833333333335,
    0.963541666666667,
    0.963541666666667
  ],
  "test_long_success_norm": [
    0.28645833333333337,
    1.1328125000000004,
    1.0937500000000002,
    1.1328125000000004,
    1.0937500000000002,
    1.1328125000000004,
    1.1458333333333337
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0476190485060215,
    1.0,
    0.9833333492279053,
    1.0,
    0.9166666865348816,
    0.9130434989929199,
    0.939393937587738
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1339/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9998591549295774,
  "majority_baseline": 0.3504823151125402,
  "control_task_acc": 0.2035771757364273,
  "selectivity": 0.7962218374013901,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6493166980252771,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9998646820027064,
  "rowsplit_probe_gap": 0.6446428459788125
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 1.0,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.0,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 1.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1339/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.0,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.75,
  "14": 0.75,
  "15": 0.5,
  "16": 1.0,
  "17": 0.25,
  "18": 1.0,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.25,
  "23": 1.0,
  "24": 1.0,
  "25": 0.5,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.703125,
    0.546875,
    0.578125,
    0.5625,
    0.53125,
    0.546875
  ],
  "train_success": [
    0.21875,
    0.703125,
    0.546875,
    0.578125,
    0.5625,
    0.53125,
    0.546875
  ],
  "policy_loss": [
    -0.19170290231704712,
    0.1332102119922638,
    0.004595376085489988,
    0.20117686688899994,
    -0.11190243810415268,
    0.5708542466163635,
    0.044197406619787216
  ],
  "value_loss": [
    0.16815437376499176,
    0.038008615374565125,
    0.025276876986026764,
    0.08574669808149338,
    0.0474424734711647,
    0.0526021271944046,
    0.07420497387647629
  ],
  "entropy": [
    1.5628104209899902,
    0.24811406433582306,
    0.12601278722286224,
    0.42010724544525146,
    0.14810897409915924,
    0.05689970776438713,
    0.4394029676914215
  ],
  "val_success": [
    0.1724137931034483,
    0.5603448275862069,
    0.5689655172413793,
    0.5862068965517241,
    0.5517241379310345,
    0.5862068965517241,
    0.603448275862069
  ],
  "test_short_success": [
    0.0625,
    0.5625,
    0.625,
    0.5625,
    0.578125,
    0.640625,
    0.640625
  ],
  "test_long_success": [
    0.1796875,
    0.5703125,
    0.609375,
    0.578125,
    0.59375,
    0.6015625,
    0.578125
  ],
  "val_success_norm": [
    0.28775602740857015,
    0.9345134860043592,
    0.9484860244422839,
    0.9776553588560339,
    0.9201806687525399,
    0.9780537665927156,
    1.0063805016930596
  ],
  "test_short_success_norm": [
    0.10416666666666669,
    0.9375000000000002,
    1.041666666666667,
    0.9375000000000002,
    0.963541666666667,
    1.0677083333333337,
    1.0677083333333337
  ],
  "test_long_success_norm": [
    0.29947916666666674,
    0.9505208333333335,
    1.0156250000000002,
    0.963541666666667,
    0.9895833333333337,
    1.002604166666667,
    0.963541666666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0833333358168602,
    0.9824561476707458,
    0.9824561476707458,
    0.8461538553237915,
    0.930232584476471,
    1.0,
    0.9090909361839294
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1340/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9994925856590271,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.35008038585209006,
  "control_task_acc": 0.20900321006774902,
  "selectivity": 0.790996789932251,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.64991961414791,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9998970133882595,
  "rowsplit_probe_gap": 0.6144841158200824
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.75,
  "7": 0.0,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.25,
  "17": 1.0,
  "18": 0.25,
  "19": 0.75,
  "20": 0.75,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 1.0,
  "29": 0.5,
  "30": 0.25,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.515625,
    0.5625,
    0.6875,
    0.65625,
    0.546875,
    0.65625
  ],
  "train_success": [
    0.28125,
    0.515625,
    0.5625,
    0.6875,
    0.65625,
    0.546875,
    0.65625
  ],
  "policy_loss": [
    -0.22035205364227295,
    0.12469887733459473,
    -0.19387952983379364,
    -0.5955032706260681,
    0.17143896222114563,
    -0.047855984419584274,
    0.16201350092887878
  ],
  "value_loss": [
    0.23546341061592102,
    0.03847115486860275,
    0.06800933182239532,
    0.038168635219335556,
    0.03604362905025482,
    0.040591128170490265,
    0.052287470549345016
  ],
  "entropy": [
    1.4584732055664062,
    0.282898485660553,
    0.39866626262664795,
    0.26670917868614197,
    0.054314278066158295,
    0.2716763913631439,
    0.17913350462913513
  ],
  "val_success": [
    0.20689655172413793,
    0.5431034482758621,
    0.5172413793103449,
    0.5603448275862069,
    0.5431034482758621,
    0.5258620689655172,
    0.5431034482758621
  ],
  "test_short_success": [
    0.328125,
    0.703125,
    0.703125,
    0.71875,
    0.6875,
    0.6875,
    0.71875
  ],
  "test_long_success": [
    0.1953125,
    0.5859375,
    0.5859375,
    0.625,
    0.59375,
    0.609375,
    0.609375
  ],
  "val_success_norm": [
    0.3453586672514995,
    0.9063174815778083,
    0.8621664734775767,
    0.935053121397367,
    0.9057890901846034,
    0.8774294436731462,
    0.9058837945570274
  ],
  "test_short_success_norm": [
    0.546875,
    1.1718750000000004,
    1.1718750000000004,
    1.197916666666667,
    1.1458333333333337,
    1.1458333333333335,
    1.197916666666667
  ],
  "test_long_success_norm": [
    0.3255208333333334,
    0.9765625000000002,
    0.9765625000000004,
    1.041666666666667,
    0.9895833333333337,
    1.0156250000000002,
    1.0156250000000002
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    0.9599999785423279,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1341/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3247588424437299,
  "control_task_acc": 0.2112138271331787,
  "selectivity": 0.7887861728668213,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6752411575562701,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6408730158730158
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.0,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 1.0,
  "106": 0.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_lfb1/workflow_longrange/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.25,
  "7": 0.75,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 0.5,
  "29": 1.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.609375,
    0.609375,
    0.5625,
    0.59375,
    0.59375,
    0.5625
  ],
  "train_success": [
    0.15625,
    0.609375,
    0.609375,
    0.5625,
    0.59375,
    0.59375,
    0.5625
  ],
  "policy_loss": [
    -0.17786823213100433,
    -0.12557540833950043,
    0.1668623387813568,
    0.0852808728814125,
    -0.017213258892297745,
    0.17664436995983124,
    0.2582266926765442
  ],
  "value_loss": [
    0.05141295865178108,
    0.03759855404496193,
    0.04376045614480972,
    0.08620390295982361,
    0.06456108391284943,
    0.030878961086273193,
    0.09489402920007706
  ],
  "entropy": [
    1.5558773279190063,
    0.24428051710128784,
    0.36300793290138245,
    0.46910780668258667,
    0.4784975051879883,
    0.34390997886657715,
    0.6659492254257202
  ],
  "val_success": [
    0.27586206896551724,
    0.6206896551724138,
    0.5431034482758621,
    0.603448275862069,
    0.5948275862068966,
    0.6120689655172413,
    0.6206896551724138
  ],
  "test_short_success": [
    0.265625,
    0.640625,
    0.609375,
    0.609375,
    0.625,
    0.640625,
    0.640625
  ],
  "test_long_success": [
    0.21875,
    0.5625,
    0.5390625,
    0.5390625,
    0.5703125,
    0.5625,
    0.5703125
  ],
  "val_success_norm": [
    0.4611541333952496,
    1.0360455039436909,
    0.9065836861790131,
    1.0072758156537625,
    0.9923919747464413,
    1.0216776878517368,
    1.0360464466779575
  ],
  "test_short_success_norm": [
    0.4427083333333334,
    1.0677083333333335,
    1.0156250000000002,
    1.0156250000000002,
    1.041666666666667,
    1.0677083333333335,
    1.0677083333333335
  ],
  "test_long_success_norm": [
    0.3645833333333334,
    0.9375000000000002,
    0.8984375000000002,
    0.8984375000000002,
    0.9505208333333335,
    0.9375000000000002,
    0.9505208333333337
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1337/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3834405144694534,
  "control_task_acc": 0.20217041671276093,
  "selectivity": 0.7978295832872391,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6165594855305466,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.999404788017273,
  "rowsplit_balanced_acc": 0.9996845425867509,
  "rowsplit_probe_gap": 0.5946428832553682
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1337/probe_ext.json <==
{
  "task": "workflow_longrange",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.3852491961414791,
  "onpolicy_linear_gap": 0.6147508038585209,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7934083640575409,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.3852491961414791,
  "onpolicy_mlp_gap": 0.6147508038585209,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.7920016050338745,
  "random_linear_test_acc": 0.9875401854515076,
  "random_linear_balanced_acc": 0.9905090299090805,
  "random_linear_majority": 0.3647508038585209,
  "random_linear_gap": 0.6227893815929867,
  "random_linear_recovery": 0.9803859420457772,
  "random_linear_selectivity": 0.7787379324436188,
  "random_mlp_test_acc": 0.9917604327201843,
  "random_mlp_balanced_acc": 0.9936216768658129,
  "random_mlp_majority": 0.3647508038585209,
  "random_mlp_gap": 0.6270096288616634,
  "random_mlp_recovery": 0.9870293936145641,
  "random_mlp_selectivity": 0.7849678248167038,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7952693555592822,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8408332304976525
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.53125,
    0.5625,
    0.53125,
    0.625,
    0.5625,
    0.640625
  ],
  "train_success": [
    0.1875,
    0.53125,
    0.5625,
    0.53125,
    0.625,
    0.5625,
    0.640625
  ],
  "policy_loss": [
    -0.01261281967163086,
    -0.02490273490548134,
    -0.7990860939025879,
    0.07254273444414139,
    0.11297901719808578,
    0.13342422246932983,
    0.2130041867494583
  ],
  "value_loss": [
    0.0578199103474617,
    0.09900084882974625,
    0.05432626232504845,
    0.06754402071237564,
    0.041539259254932404,
    0.03121405653655529,
    0.07881421595811844
  ],
  "entropy": [
    1.5867338180541992,
    0.4477289617061615,
    0.4115646481513977,
    0.3232860267162323,
    0.13796883821487427,
    0.12409959733486176,
    0.22784870862960815
  ],
  "val_success": [
    0.19827586206896552,
    0.5603448275862069,
    0.5689655172413793,
    0.5689655172413793,
    0.603448275862069,
    0.6120689655172413,
    0.603448275862069
  ],
  "test_short_success": [
    0.265625,
    0.578125,
    0.546875,
    0.578125,
    0.53125,
    0.5,
    0.5
  ],
  "test_long_success": [
    0.2578125,
    0.5546875,
    0.5546875,
    0.5703125,
    0.5859375,
    0.6015625,
    0.6015625
  ],
  "val_success_norm": [
    0.33121281218725873,
    0.9345930417322457,
    0.9483411297014522,
    0.9490810237775549,
    1.0070178649198258,
    1.0213612510822012,
    1.006594713716383
  ],
  "test_short_success_norm": [
    0.4427083333333334,
    0.963541666666667,
    0.9114583333333335,
    0.963541666666667,
    0.885416666666667,
    0.8333333333333336,
    0.8333333333333336
  ],
  "test_long_success_norm": [
    0.4296875000000001,
    0.9244791666666669,
    0.9244791666666669,
    0.9505208333333335,
    0.9765625000000002,
    1.002604166666667,
    1.002604166666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1338/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9997805814591333,
  "majority_baseline": 0.46684083601286175,
  "control_task_acc": 0.20377813279628754,
  "selectivity": 0.795819953083992,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5327572498674178,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.9989100817438693,
  "rowsplit_probe_gap": 0.5509920411639744
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1338/probe_ext.json <==
{
  "task": "workflow_longrange",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9993970990180969,
  "onpolicy_linear_balanced_acc": 0.998197285741275,
  "onpolicy_linear_majority": 0.4588022508038585,
  "onpolicy_linear_gap": 0.5405948482142384,
  "onpolicy_linear_recovery": 0.9988859876398256,
  "onpolicy_linear_selectivity": 0.8006430864334106,
  "onpolicy_mlp_test_acc": 0.9995980858802795,
  "onpolicy_mlp_balanced_acc": 0.9983100888997634,
  "onpolicy_mlp_majority": 0.4588022508038585,
  "onpolicy_mlp_gap": 0.540795835076421,
  "onpolicy_mlp_recovery": 0.9992573618047794,
  "onpolicy_mlp_selectivity": 0.7996382862329483,
  "random_linear_test_acc": 0.9945739507675171,
  "random_linear_balanced_acc": 0.994116999870997,
  "random_linear_majority": 0.3647508038585209,
  "random_linear_gap": 0.6298231469089962,
  "random_linear_recovery": 0.9914583926033423,
  "random_linear_selectivity": 0.8004421144723892,
  "random_mlp_test_acc": 0.9995980858802795,
  "random_mlp_balanced_acc": 0.9994008096075222,
  "random_mlp_majority": 0.3647508038585209,
  "random_mlp_gap": 0.6348472820217587,
  "random_mlp_recovery": 0.9993673126669633,
  "random_mlp_selectivity": 0.8086816817522049,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7771071819070805,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8408332304976525
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 0.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 0.75,
  "12": 0.5,
  "13": 1.0,
  "14": 1.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.75,
  "25": 1.0,
  "26": 0.5,
  "27": 0.25,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.578125,
    0.546875,
    0.578125,
    0.53125,
    0.546875,
    0.59375
  ],
  "train_success": [
    0.28125,
    0.578125,
    0.546875,
    0.578125,
    0.53125,
    0.546875,
    0.59375
  ],
  "policy_loss": [
    -0.11673777550458908,
    -0.2357187718153,
    -0.27090737223625183,
    -0.23707278072834015,
    0.055436816066503525,
    0.0318693183362484,
    0.0019351691007614136
  ],
  "value_loss": [
    0.10941534489393234,
    0.03094344772398472,
    0.0647614449262619,
    0.0677146166563034,
    0.10098861902952194,
    0.06747613102197647,
    0.031231358647346497
  ],
  "entropy": [
    1.4163107872009277,
    0.4195821285247803,
    0.42294439673423767,
    0.4587922692298889,
    0.39356759190559387,
    0.3049318194389343,
    0.25222402811050415
  ],
  "val_success": [
    0.21551724137931033,
    0.5862068965517241,
    0.5689655172413793,
    0.5948275862068966,
    0.5862068965517241,
    0.5948275862068966,
    0.603448275862069
  ],
  "test_short_success": [
    0.1875,
    0.546875,
    0.546875,
    0.5625,
    0.5625,
    0.546875,
    0.5625
  ],
  "test_long_success": [
    0.2421875,
    0.609375,
    0.609375,
    0.609375,
    0.6015625,
    0.609375,
    0.6171875
  ],
  "val_success_norm": [
    0.3593486929026751,
    0.9775965166795674,
    0.948462196996696,
    0.9919643410943801,
    0.9775965247962596,
    0.991964341094376,
    1.0063321571863342
  ],
  "test_short_success_norm": [
    0.3125000000000001,
    0.9114583333333335,
    0.9114583333333335,
    0.9375000000000002,
    0.9375000000000002,
    0.9114583333333335,
    0.9375000000000002
  ],
  "test_long_success_norm": [
    0.4036458333333334,
    1.0156250000000004,
    1.0156250000000004,
    1.0156250000000004,
    1.002604166666667,
    1.0156250000000004,
    1.0286458333333337
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1339/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.999178168985549,
  "majority_baseline": 0.43930868167202575,
  "control_task_acc": 0.2112138271331787,
  "selectivity": 0.7883842587471008,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5602894042082538,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5765873015873015
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1339/probe_ext.json <==
{
  "task": "workflow_longrange",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9991961121559143,
  "onpolicy_linear_balanced_acc": 0.9995878413189079,
  "onpolicy_linear_majority": 0.4362942122186495,
  "onpolicy_linear_gap": 0.5629018999372648,
  "onpolicy_linear_recovery": 0.9985739230259641,
  "onpolicy_linear_selectivity": 0.7879822850227356,
  "onpolicy_mlp_test_acc": 0.9997990131378174,
  "onpolicy_mlp_balanced_acc": 0.9998969603297269,
  "onpolicy_mlp_majority": 0.4362942122186495,
  "onpolicy_mlp_gap": 0.5635048009191679,
  "onpolicy_mlp_recovery": 0.9996434543222029,
  "onpolicy_mlp_selectivity": 0.7950160503387451,
  "random_linear_test_acc": 0.9973874688148499,
  "random_linear_balanced_acc": 0.9977485416272369,
  "random_linear_majority": 0.3647508038585209,
  "random_linear_gap": 0.632636664956329,
  "random_linear_recovery": 0.9958873915921205,
  "random_linear_selectivity": 0.7968247681856155,
  "random_mlp_test_acc": 0.9975883960723877,
  "random_mlp_balanced_acc": 0.9976639160207139,
  "random_mlp_majority": 0.3647508038585209,
  "random_mlp_gap": 0.6328375922138668,
  "random_mlp_recovery": 0.9962036883442585,
  "random_mlp_selectivity": 0.7966237664222717,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7747548509794835,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8408332304976525
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.25,
  "6": 0.25,
  "7": 0.5,
  "8": 0.75,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 1.0,
  "13": 0.75,
  "14": 0.75,
  "15": 1.0,
  "16": 1.0,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.75,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.484375,
    0.546875,
    0.515625,
    0.484375,
    0.65625,
    0.40625
  ],
  "train_success": [
    0.203125,
    0.484375,
    0.546875,
    0.515625,
    0.484375,
    0.65625,
    0.40625
  ],
  "policy_loss": [
    0.10016952455043793,
    0.20043472945690155,
    -0.4664275646209717,
    -0.02167549915611744,
    0.007599384989589453,
    0.133749857544899,
    -0.15134009718894958
  ],
  "value_loss": [
    0.095856212079525,
    0.04035476595163345,
    0.017699893563985825,
    0.08857481926679611,
    0.0481119379401207,
    0.038788214325904846,
    0.07077858597040176
  ],
  "entropy": [
    1.5858427286148071,
    0.5418676137924194,
    0.2813546061515808,
    0.3091220259666443,
    0.24793514609336853,
    0.21799640357494354,
    0.487947553396225
  ],
  "val_success": [
    0.1724137931034483,
    0.46551724137931033,
    0.5689655172413793,
    0.5172413793103449,
    0.5344827586206896,
    0.5431034482758621,
    0.5517241379310345
  ],
  "test_short_success": [
    0.1875,
    0.515625,
    0.46875,
    0.53125,
    0.515625,
    0.53125,
    0.53125
  ],
  "test_long_success": [
    0.25,
    0.5,
    0.5703125,
    0.6484375,
    0.640625,
    0.640625,
    0.6484375
  ],
  "val_success_norm": [
    0.2873623192395474,
    0.7769578135773295,
    0.949533084702448,
    0.8628875345994129,
    0.8920250138565402,
    0.9059941341268718,
    0.9206783152000199
  ],
  "test_short_success_norm": [
    0.31250000000000006,
    0.8593750000000002,
    0.7812500000000001,
    0.8854166666666669,
    0.8593750000000002,
    0.8854166666666669,
    0.8854166666666669
  ],
  "test_long_success_norm": [
    0.41666666666666674,
    0.8333333333333335,
    0.9505208333333336,
    1.080729166666667,
    1.0677083333333335,
    1.0677083333333335,
    1.080729166666667
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1340/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.420016077170418,
  "control_task_acc": 0.19694533944129944,
  "selectivity": 0.8030546605587006,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.579983922829582,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5668650793650793
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1340/probe_ext.json <==
{
  "task": "workflow_longrange",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9993970990180969,
  "onpolicy_linear_balanced_acc": 0.9996728462377318,
  "onpolicy_linear_majority": 0.41559485530546625,
  "onpolicy_linear_gap": 0.5838022437126307,
  "onpolicy_linear_recovery": 0.9989683510020806,
  "onpolicy_linear_selectivity": 0.7932073920965195,
  "onpolicy_mlp_test_acc": 0.9995980858802795,
  "onpolicy_mlp_balanced_acc": 0.9997818974918211,
  "onpolicy_mlp_majority": 0.41559485530546625,
  "onpolicy_mlp_gap": 0.5840032305748133,
  "onpolicy_mlp_recovery": 0.9993122679987176,
  "onpolicy_mlp_selectivity": 0.7913987338542938,
  "random_linear_test_acc": 0.9911575317382812,
  "random_linear_balanced_acc": 0.9926477613525755,
  "random_linear_majority": 0.3647508038585209,
  "random_linear_gap": 0.6264067278797604,
  "random_linear_recovery": 0.9860803157006287,
  "random_linear_selectivity": 0.7809485346078873,
  "random_mlp_test_acc": 0.990554690361023,
  "random_mlp_balanced_acc": 0.9917628035160562,
  "random_mlp_majority": 0.3647508038585209,
  "random_mlp_gap": 0.6258038865025021,
  "random_mlp_recovery": 0.9851313316154541,
  "random_mlp_selectivity": 0.7901929467916489,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7659725090991608,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8408332304976525
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.0,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.5,
  "37": 0.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.5,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.25,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 0.75,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.5625,
    0.46875,
    0.453125,
    0.59375,
    0.78125,
    0.546875
  ],
  "train_success": [
    0.15625,
    0.5625,
    0.46875,
    0.453125,
    0.59375,
    0.78125,
    0.546875
  ],
  "policy_loss": [
    -0.26940101385116577,
    0.1087065190076828,
    -0.15644626319408417,
    -0.02173062600195408,
    -0.1140974909067154,
    0.10234468430280685,
    -0.11992098391056061
  ],
  "value_loss": [
    0.08063928037881851,
    0.024877386167645454,
    0.08342351764440536,
    0.08860073983669281,
    0.03415689617395401,
    0.042805083096027374,
    0.06784476339817047
  ],
  "entropy": [
    1.53620183467865,
    0.14398418366909027,
    0.6548012495040894,
    0.441021203994751,
    0.49756336212158203,
    0.4026446044445038,
    0.4776606261730194
  ],
  "val_success": [
    0.19827586206896552,
    0.5431034482758621,
    0.5172413793103449,
    0.5172413793103449,
    0.5603448275862069,
    0.5431034482758621,
    0.5344827586206896
  ],
  "test_short_success": [
    0.28125,
    0.625,
    0.640625,
    0.640625,
    0.625,
    0.640625,
    0.640625
  ],
  "test_long_success": [
    0.1953125,
    0.5546875,
    0.546875,
    0.5390625,
    0.5546875,
    0.5546875,
    0.5625
  ],
  "val_success_norm": [
    0.3318123580065244,
    0.9072903865027788,
    0.8641425112859562,
    0.863632771642675,
    0.936026019373895,
    0.9072903871898232,
    0.892090180614412
  ],
  "test_short_success_norm": [
    0.4687500000000001,
    1.041666666666667,
    1.0677083333333335,
    1.0677083333333335,
    1.041666666666667,
    1.0677083333333335,
    1.0677083333333335
  ],
  "test_long_success_norm": [
    0.32552083333333337,
    0.924479166666667,
    0.9114583333333336,
    0.8984375000000002,
    0.924479166666667,
    0.924479166666667,
    0.9375000000000002
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1341/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.404943729903537,
  "control_task_acc": 0.2110128551721573,
  "selectivity": 0.7889871448278427,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.595056270096463,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6041666666666667
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1341/probe_ext.json <==
{
  "task": "workflow_longrange",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 1.0,
  "onpolicy_linear_balanced_acc": 1.0,
  "onpolicy_linear_majority": 0.4190112540192926,
  "onpolicy_linear_gap": 0.5809887459807074,
  "onpolicy_linear_recovery": 1.0,
  "onpolicy_linear_selectivity": 0.7966237962245941,
  "onpolicy_mlp_test_acc": 1.0,
  "onpolicy_mlp_balanced_acc": 1.0,
  "onpolicy_mlp_majority": 0.4190112540192926,
  "onpolicy_mlp_gap": 0.5809887459807074,
  "onpolicy_mlp_recovery": 1.0,
  "onpolicy_mlp_selectivity": 0.8052652776241302,
  "random_linear_test_acc": 0.9929662346839905,
  "random_linear_balanced_acc": 0.9931296362822962,
  "random_linear_majority": 0.3647508038585209,
  "random_linear_gap": 0.6282154308254696,
  "random_linear_recovery": 0.9889275494424349,
  "random_linear_selectivity": 0.7895900309085846,
  "random_mlp_test_acc": 0.9953778386116028,
  "random_mlp_balanced_acc": 0.9959503458681054,
  "random_mlp_majority": 0.3647508038585209,
  "random_mlp_gap": 0.6306270347530819,
  "random_mlp_recovery": 0.9927238610981763,
  "random_mlp_selectivity": 0.8050643354654312,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7816989082630101,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.8408332304976525
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.5,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 1.0,
  "87": 0.0,
  "88": 0.0,
  "89": 0.5,
  "90": 1.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 1.0,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_none/workflow_longrange/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.0,
  "10": 0.5,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.25,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.25,
  "29": 0.25,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.59375,
    0.6875,
    0.5,
    0.65625,
    0.671875,
    0.5625
  ],
  "train_success": [
    0.140625,
    0.59375,
    0.6875,
    0.5,
    0.65625,
    0.671875,
    0.5625
  ],
  "policy_loss": [
    -0.3837285041809082,
    -0.13462401926517487,
    0.1701064556837082,
    0.35199129581451416,
    -0.07764150947332382,
    -0.09552091360092163,
    -0.09945899248123169
  ],
  "value_loss": [
    0.04986118525266647,
    0.033471450209617615,
    0.03537832945585251,
    0.10442151129245758,
    0.05805257707834244,
    0.018143588677048683,
    0.07748503237962723
  ],
  "entropy": [
    1.5472537279129028,
    0.359895795583725,
    0.2306799739599228,
    0.3331597149372101,
    0.4020605683326721,
    0.3599996268749237,
    0.6782325506210327
  ],
  "val_success": [
    0.23275862068965517,
    0.5775862068965517,
    0.5948275862068966,
    0.6379310344827587,
    0.646551724137931,
    0.6637931034482759,
    0.5948275862068966
  ],
  "test_short_success": [
    0.234375,
    0.625,
    0.65625,
    0.65625,
    0.65625,
    0.640625,
    0.625
  ],
  "test_long_success": [
    0.140625,
    0.546875,
    0.625,
    0.609375,
    0.609375,
    0.609375,
    0.5703125
  ],
  "val_success_norm": [
    0.38877659096299,
    0.963762247022595,
    0.9917015081347561,
    1.0635501277390171,
    1.0783522984199,
    1.1070882134110986,
    0.9925090209328505
  ],
  "test_short_success_norm": [
    0.39062500000000006,
    1.041666666666667,
    1.0937500000000004,
    1.0937500000000004,
    1.0937500000000004,
    1.0677083333333337,
    1.0416666666666667
  ],
  "test_long_success_norm": [
    0.23437500000000003,
    0.9114583333333335,
    1.041666666666667,
    1.0156250000000002,
    1.0156250000000004,
    1.0156250000000002,
    0.9505208333333337
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1337/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9987941980361938,
  "balanced_acc": 0.9992746995808846,
  "majority_baseline": 0.3559083601286174,
  "control_task_acc": 0.20759646594524384,
  "selectivity": 0.79119773209095,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6428858379075765,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9998838559814169,
  "rowsplit_probe_gap": 0.6124999888359555
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.0,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 1.0,
  "89": 0.5,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.25,
  "9": 0.75,
  "10": 0.5,
  "11": 0.25,
  "12": 0.5,
  "13": 0.5,
  "14": 1.0,
  "15": 0.25,
  "16": 0.5,
  "17": 1.0,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 1.0,
  "26": 0.5,
  "27": 0.75,
  "28": 0.5,
  "29": 0.75,
  "30": 0.5,
  "31": 0.75,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.421875,
    0.5625,
    0.546875,
    0.609375,
    0.546875,
    0.546875
  ],
  "train_success": [
    0.1875,
    0.421875,
    0.5625,
    0.546875,
    0.609375,
    0.546875,
    0.546875
  ],
  "policy_loss": [
    -0.28325122594833374,
    -0.38871753215789795,
    -0.7294669151306152,
    -0.2348909229040146,
    -0.15000765025615692,
    0.07636092603206635,
    0.3416922390460968
  ],
  "value_loss": [
    0.07759765535593033,
    0.08882639557123184,
    0.052207425236701965,
    0.05637669190764427,
    0.04318767786026001,
    0.043893903493881226,
    0.09835787862539291
  ],
  "entropy": [
    1.5830217599868774,
    0.36714500188827515,
    0.3454592823982239,
    0.5175638794898987,
    0.3952564597129822,
    0.25519874691963196,
    0.4632848799228668
  ],
  "val_success": [
    0.25,
    0.5948275862068966,
    0.603448275862069,
    0.6120689655172413,
    0.603448275862069,
    0.6120689655172413,
    0.6206896551724138
  ],
  "test_short_success": [
    0.21875,
    0.578125,
    0.578125,
    0.578125,
    0.5625,
    0.578125,
    0.578125
  ],
  "test_long_success": [
    0.1875,
    0.5703125,
    0.5703125,
    0.5625,
    0.5625,
    0.5625,
    0.5625
  ],
  "val_success_norm": [
    0.41669336522557776,
    0.992077642717563,
    1.0068793590733893,
    1.0209308950251672,
    1.006445749252308,
    1.0209204132460232,
    1.0352987111171255
  ],
  "test_short_success_norm": [
    0.3645833333333334,
    0.963541666666667,
    0.963541666666667,
    0.963541666666667,
    0.9375000000000002,
    0.963541666666667,
    0.963541666666667
  ],
  "test_long_success_norm": [
    0.3125000000000001,
    0.9505208333333335,
    0.9505208333333336,
    0.9375000000000002,
    0.9375000000000002,
    0.9375000000000002,
    0.9375000000000002
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1428571492433548,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1338/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3862540192926045,
  "control_task_acc": 0.20719453692436218,
  "selectivity": 0.7928054630756378,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6137459807073955,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.594047619047619
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 1.0,
  "70": 0.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.0,
  "85": 0.5,
  "86": 0.0,
  "87": 0.5,
  "88": 0.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 0.5,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 1.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.5,
  "12": 0.75,
  "13": 1.0,
  "14": 0.75,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.578125,
    0.59375,
    0.578125,
    0.53125,
    0.453125,
    0.578125
  ],
  "train_success": [
    0.28125,
    0.578125,
    0.59375,
    0.578125,
    0.53125,
    0.453125,
    0.578125
  ],
  "policy_loss": [
    -0.40967032313346863,
    1.059470772743225,
    -0.2613218426704407,
    0.0960492342710495,
    -0.16109158098697662,
    -0.2192680388689041,
    0.7138635516166687
  ],
  "value_loss": [
    0.16315555572509766,
    0.07269549369812012,
    0.04987368360161781,
    0.07430048286914825,
    0.08731380105018616,
    0.055286720395088196,
    0.06672723591327667
  ],
  "entropy": [
    1.450336217880249,
    0.297623872756958,
    0.43196582794189453,
    0.6074932813644409,
    0.5554510951042175,
    0.48797380924224854,
    0.3214961886405945
  ],
  "val_success": [
    0.20689655172413793,
    0.5603448275862069,
    0.5603448275862069,
    0.5775862068965517,
    0.5775862068965517,
    0.5689655172413793,
    0.5775862068965517
  ],
  "test_short_success": [
    0.21875,
    0.5625,
    0.546875,
    0.5625,
    0.578125,
    0.5625,
    0.5625
  ],
  "test_long_success": [
    0.2421875,
    0.6015625,
    0.578125,
    0.6171875,
    0.609375,
    0.625,
    0.6328125
  ],
  "val_success_norm": [
    0.34486393093331225,
    0.9344930436145918,
    0.9343407481869651,
    0.9627022016288973,
    0.9629709679768059,
    0.9486000427311687,
    0.9629359698237288
  ],
  "test_short_success_norm": [
    0.3645833333333334,
    0.9375000000000002,
    0.9114583333333335,
    0.9375000000000002,
    0.9635416666666669,
    0.9375000000000002,
    0.9375000000000002
  ],
  "test_long_success_norm": [
    0.4036458333333334,
    1.002604166666667,
    0.963541666666667,
    1.0286458333333337,
    1.0156250000000004,
    1.041666666666667,
    1.0546875000000002
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.03448275849223137,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1339/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3912781350482315,
  "control_task_acc": 0.19573955237865448,
  "selectivity": 0.8042604476213455,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6087218649517685,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5898809523809524
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 1.0,
  "105": 0.0,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 0.5,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 1.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.0,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.5,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 0.75,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.75,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 1.0,
  "26": 0.25,
  "27": 0.5,
  "28": 0.25,
  "29": 0.5,
  "30": 1.0,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.5625,
    0.5625,
    0.390625,
    0.5625,
    0.578125,
    0.40625
  ],
  "train_success": [
    0.140625,
    0.5625,
    0.5625,
    0.390625,
    0.5625,
    0.578125,
    0.40625
  ],
  "policy_loss": [
    -0.46727532148361206,
    -0.11609730869531631,
    0.125422865152359,
    0.013949005864560604,
    0.1937033236026764,
    0.035498034209012985,
    -0.11035317927598953
  ],
  "value_loss": [
    0.16911369562149048,
    0.06205667182803154,
    0.022641338407993317,
    0.10424017161130905,
    0.054782453924417496,
    0.03815188258886337,
    0.07203950732946396
  ],
  "entropy": [
    1.574820876121521,
    0.22361421585083008,
    0.1957387924194336,
    0.41416776180267334,
    0.16226176917552948,
    0.2992022931575775,
    0.3708770275115967
  ],
  "val_success": [
    0.1896551724137931,
    0.5431034482758621,
    0.4827586206896552,
    0.5,
    0.5689655172413793,
    0.5,
    0.5689655172413793
  ],
  "test_short_success": [
    0.15625,
    0.515625,
    0.515625,
    0.53125,
    0.546875,
    0.5,
    0.546875
  ],
  "test_long_success": [
    0.1484375,
    0.640625,
    0.6328125,
    0.609375,
    0.6015625,
    0.609375,
    0.609375
  ],
  "val_success_norm": [
    0.31609639017323177,
    0.9059960353257802,
    0.8050215840288607,
    0.8344237556306984,
    0.9495322707016798,
    0.8339211923272939,
    0.949532186066824
  ],
  "test_short_success_norm": [
    0.26041666666666674,
    0.8593750000000002,
    0.8593750000000002,
    0.8854166666666669,
    0.9114583333333335,
    0.8333333333333336,
    0.9114583333333335
  ],
  "test_long_success_norm": [
    0.24739583333333337,
    1.0677083333333335,
    1.0546875000000004,
    1.0156250000000002,
    1.002604166666667,
    1.0156250000000004,
    1.0156250000000004
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1340/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.444935691318328,
  "control_task_acc": 0.1943327933549881,
  "selectivity": 0.8056672066450119,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.555064308681672,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.5797619047619047
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 1.0,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 0.5,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 1.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.5,
  "37": 0.5,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 1.0,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 0.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.0,
  "54": 1.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 0.5,
  "62": 1.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 1.0,
  "9": 0.75,
  "10": 0.25,
  "11": 0.5,
  "12": 1.0,
  "13": 0.75,
  "14": 0.25,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.25,
  "20": 0.0,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.5,
  "26": 0.75,
  "27": 0.25,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_longrange",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.625,
    0.46875,
    0.484375,
    0.59375,
    0.703125,
    0.5625
  ],
  "train_success": [
    0.21875,
    0.625,
    0.46875,
    0.484375,
    0.59375,
    0.703125,
    0.5625
  ],
  "policy_loss": [
    -0.018122032284736633,
    -0.2484654188156128,
    0.03125454857945442,
    0.09352675825357437,
    0.26893264055252075,
    -0.03376169130206108,
    0.011758397333323956
  ],
  "value_loss": [
    0.07579298317432404,
    0.02121209353208542,
    0.07509201765060425,
    0.08935559540987015,
    0.03750448673963547,
    0.035932961851358414,
    0.06921259313821793
  ],
  "entropy": [
    1.5333950519561768,
    0.18706631660461426,
    0.8154922723770142,
    0.36704593896865845,
    0.5314422845840454,
    0.3496917188167572,
    0.5757131576538086
  ],
  "val_success": [
    0.2413793103448276,
    0.4827586206896552,
    0.41379310344827586,
    0.47413793103448276,
    0.49137931034482757,
    0.5258620689655172,
    0.5172413793103449
  ],
  "test_short_success": [
    0.25,
    0.5625,
    0.609375,
    0.59375,
    0.59375,
    0.578125,
    0.625
  ],
  "test_long_success": [
    0.203125,
    0.5390625,
    0.5234375,
    0.5234375,
    0.5390625,
    0.53125,
    0.5390625
  ],
  "val_success_norm": [
    0.40344889075251467,
    0.8050042115978964,
    0.6902909666293063,
    0.7915024932817194,
    0.8201344204928911,
    0.8781462274242849,
    0.8636715634307198
  ],
  "test_short_success_norm": [
    0.41666666666666674,
    0.9375000000000002,
    1.0156250000000002,
    0.9895833333333335,
    0.9895833333333335,
    0.9635416666666667,
    1.041666666666667
  ],
  "test_long_success_norm": [
    0.33854166666666674,
    0.8984375000000004,
    0.8723958333333337,
    0.8723958333333336,
    0.8984375000000004,
    0.885416666666667,
    0.8984375000000003
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.4375,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1341/probe.json <==
{
  "task": "workflow_longrange",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.3565112540192926,
  "control_task_acc": 0.2073954939842224,
  "selectivity": 0.7926045060157776,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.6434887459807074,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6055555555555556
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 1.0,
  "77": 0.5,
  "78": 1.0,
  "79": 0.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 0.5,
  "95": 0.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 0.0,
  "105": 0.5,
  "106": 1.0,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 0.5,
  "44": 1.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wflr_priv/workflow_longrange/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 1.0,
  "7": 0.5,
  "8": 0.75,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.5,
  "14": 0.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.5,
  "27": 0.75,
  "28": 0.0,
  "29": 0.25,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.28125,
    0.1875,
    0.234375,
    0.265625,
    0.09375,
    0.34375
  ],
  "train_success": [
    0.203125,
    0.28125,
    0.1875,
    0.234375,
    0.265625,
    0.09375,
    0.34375
  ],
  "policy_loss": [
    -0.0945373922586441,
    -0.041756320744752884,
    -0.24942441284656525,
    -0.05847764015197754,
    -0.040980104357004166,
    0.022002296522259712,
    -0.03902152553200722
  ],
  "value_loss": [
    0.04111584648489952,
    0.03944133222103119,
    0.019230814650654793,
    0.06547359377145767,
    0.05882298946380615,
    0.008756938390433788,
    0.08713586628437042
  ],
  "entropy": [
    1.0460550785064697,
    0.008075768128037453,
    0.017825594171881676,
    0.03108188323676586,
    0.024792790412902832,
    0.015972984954714775,
    0.021495070308446884
  ],
  "val_success": [
    0.28448275862068967,
    0.16379310344827586,
    0.13793103448275862,
    0.1724137931034483,
    0.16379310344827586,
    0.19827586206896552,
    0.15517241379310345
  ],
  "test_short_success": [
    0.140625,
    0.1875,
    0.203125,
    0.1875,
    0.1875,
    0.203125,
    0.1875
  ],
  "test_long_success": [
    0.140625,
    0.265625,
    0.2578125,
    0.25,
    0.25,
    0.25,
    0.234375
  ],
  "val_success_norm": [
    0.4618776618462785,
    0.26605907793932465,
    0.22403321587112496,
    0.28006788284060496,
    0.26605926214939624,
    0.3220271081838877,
    0.252050457250194
  ],
  "test_short_success_norm": [
    0.22851562499999123,
    0.3046874999999997,
    0.3300781249999997,
    0.3046874999999997,
    0.3046874999999997,
    0.3300781249999997,
    0.3046874999999997
  ],
  "test_long_success_norm": [
    0.228515625,
    0.431640625,
    0.4189453125,
    0.40625,
    0.40625,
    0.40625,
    0.380859375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.3055555522441864,
    0.2800000011920929,
    0.11999999731779099,
    0.11764705926179886,
    0.19354838132858276,
    0.1607142835855484,
    0.12903225421905518
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1337/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.42092353105545044,
  "probe_test_acc": 0.3583199381828308,
  "balanced_acc": 0.33528613015050307,
  "majority_baseline": 0.26386655948553056,
  "control_task_acc": 0.19553858041763306,
  "selectivity": 0.16278135776519775,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.09445337869730025,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.39642858505249023,
  "rowsplit_balanced_acc": 0.36910670297462383,
  "rowsplit_probe_gap": 0.12896826759217278
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 0.0,
  "78": 0.0,
  "79": 0.5,
  "80": 0.0,
  "81": 0.0,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 0.0,
  "91": 1.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.0,
  "95": 0.5,
  "96": 0.0,
  "97": 0.0,
  "98": 0.5,
  "99": 0.0,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 0.0,
  "106": 0.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.0,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 0.0,
  "121": 0.0,
  "122": 0.0,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.0,
  "41": 0.0,
  "42": 0.0,
  "43": 0.0,
  "44": 0.5,
  "45": 0.0,
  "46": 0.0,
  "47": 0.0,
  "48": 0.0,
  "49": 0.0,
  "50": 0.0,
  "51": 0.5,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.0,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.0,
  "61": 0.5,
  "62": 0.5,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.25,
  "6": 0.25,
  "7": 0.0,
  "8": 0.25,
  "9": 0.0,
  "10": 0.0,
  "11": 0.5,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.0,
  "16": 0.0,
  "17": 0.25,
  "18": 0.0,
  "19": 0.0,
  "20": 0.0,
  "21": 0.0,
  "22": 0.0,
  "23": 0.25,
  "24": 0.25,
  "25": 0.25,
  "26": 0.25,
  "27": 0.25,
  "28": 0.25,
  "29": 0.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.546875,
    0.515625,
    0.53125,
    0.671875,
    0.53125,
    0.609375
  ],
  "train_success": [
    0.171875,
    0.546875,
    0.515625,
    0.53125,
    0.671875,
    0.53125,
    0.609375
  ],
  "policy_loss": [
    -0.016115091741085052,
    0.06551124900579453,
    0.014437699690461159,
    -0.18190167844295502,
    -0.08642006665468216,
    0.04028085246682167,
    0.15890300273895264
  ],
  "value_loss": [
    0.07842950522899628,
    0.09648852050304413,
    0.08162831515073776,
    0.056447677314281464,
    0.023140572011470795,
    0.04127983748912811,
    0.0669010728597641
  ],
  "entropy": [
    1.0414211750030518,
    0.25853654742240906,
    0.2154158502817154,
    0.24105332791805267,
    0.14044684171676636,
    0.1562282294034958,
    0.1801125705242157
  ],
  "val_success": [
    0.1810344827586207,
    0.5344827586206896,
    0.5689655172413793,
    0.5258620689655172,
    0.6120689655172413,
    0.6120689655172413,
    0.6120689655172413
  ],
  "test_short_success": [
    0.234375,
    0.390625,
    0.515625,
    0.609375,
    0.5625,
    0.53125,
    0.65625
  ],
  "test_long_success": [
    0.2109375,
    0.3046875,
    0.421875,
    0.390625,
    0.5234375,
    0.4609375,
    0.546875
  ],
  "val_success_norm": [
    0.2933798704300136,
    0.8675553925017079,
    0.9235571073549409,
    0.8538281525647072,
    0.9936660886970574,
    0.9935978358874288,
    0.9936001772748372
  ],
  "test_short_success_norm": [
    0.38085937499999234,
    0.6347656249999971,
    0.8378906249999956,
    0.9902343749999898,
    0.9140624999999931,
    0.8632812499999931,
    1.0664062499999931
  ],
  "test_long_success_norm": [
    0.3427734375,
    0.4951171875,
    0.685546875,
    0.634765625,
    0.8505859375,
    0.7490234375,
    0.888671875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1803278625011444,
    0.2777777910232544,
    0.13333334028720856,
    0.20000000298023224,
    0.25531914830207825,
    0.14814814925193787,
    0.15000000596046448
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1338/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9775033593177795,
  "probe_test_acc": 0.9837218523025513,
  "balanced_acc": 0.9611507806826063,
  "majority_baseline": 0.5838022508038585,
  "control_task_acc": 0.20980706810951233,
  "selectivity": 0.7739147841930389,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.39991960149869277,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9763888716697693,
  "rowsplit_balanced_acc": 0.9520217106975448,
  "rowsplit_probe_gap": 0.41825395103484864
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 1.0,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.0,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 1.0,
  "22": 1.0,
  "23": 0.0,
  "24": 0.75,
  "25": 0.25,
  "26": 1.0,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.296875,
    0.578125,
    0.40625,
    0.5625,
    0.484375,
    0.640625
  ],
  "train_success": [
    0.234375,
    0.296875,
    0.578125,
    0.40625,
    0.5625,
    0.484375,
    0.640625
  ],
  "policy_loss": [
    -0.114804208278656,
    -0.03372984007000923,
    -0.1359379142522812,
    -0.2212805300951004,
    0.13868902623653412,
    0.142999529838562,
    -0.07231354713439941
  ],
  "value_loss": [
    0.06451772153377533,
    0.04891074448823929,
    0.05714068561792374,
    0.08718863874673843,
    0.08781073242425919,
    0.06967370957136154,
    0.020893683657050133
  ],
  "entropy": [
    1.0418975353240967,
    0.12971432507038116,
    0.13856926560401917,
    0.26859694719314575,
    0.23382604122161865,
    0.15375442802906036,
    0.15458418428897858
  ],
  "val_success": [
    0.1724137931034483,
    0.39655172413793105,
    0.5344827586206896,
    0.5344827586206896,
    0.49137931034482757,
    0.5775862068965517,
    0.603448275862069
  ],
  "test_short_success": [
    0.203125,
    0.1875,
    0.453125,
    0.359375,
    0.390625,
    0.59375,
    0.609375
  ],
  "test_long_success": [
    0.1640625,
    0.1875,
    0.1875,
    0.15625,
    0.1015625,
    0.4609375,
    0.5390625
  ],
  "val_success_norm": [
    0.27988571613865004,
    0.6437734827273288,
    0.8677552512968916,
    0.8675424191073379,
    0.7976802767645904,
    0.9375799846289969,
    0.979792325669568
  ],
  "test_short_success_norm": [
    0.33007812499999784,
    0.3046874999999984,
    0.7363281249999987,
    0.5839843749999925,
    0.6347656249999931,
    0.9648437499999872,
    0.9902343749999868
  ],
  "test_long_success_norm": [
    0.2666015625,
    0.3046875,
    0.3046875,
    0.25390625,
    0.1650390625,
    0.7490234375,
    0.8759765625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2857142984867096,
    0.20512820780277252,
    0.20000000298023224,
    0.25,
    0.2083333283662796,
    0.19565217196941376,
    0.1515151560306549
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1339/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9709911942481995,
  "probe_test_acc": 0.979903519153595,
  "balanced_acc": 0.9498676947991548,
  "majority_baseline": 0.5928456591639871,
  "control_task_acc": 0.20478296279907227,
  "selectivity": 0.7751205563545227,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.38705785998960784,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9690476059913635,
  "rowsplit_balanced_acc": 0.9341567576666965,
  "rowsplit_probe_gap": 0.4005952250389826
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 0.5,
  "73": 0.0,
  "74": 0.0,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 0.5,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 1.0,
  "94": 0.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 0.5,
  "119": 1.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.0,
  "126": 0.5,
  "127": 0.5,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 1.0,
  "54": 0.5,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.0,
  "59": 1.0,
  "60": 0.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 1.0,
  "12": 0.25,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 1.0,
  "25": 0.5,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.1875,
    0.609375,
    0.5625,
    0.625,
    0.421875,
    0.421875,
    0.609375
  ],
  "train_success": [
    0.1875,
    0.609375,
    0.5625,
    0.625,
    0.421875,
    0.421875,
    0.609375
  ],
  "policy_loss": [
    -0.14862088859081268,
    0.059584248811006546,
    0.2660471200942993,
    0.05465555191040039,
    0.02840298041701317,
    0.3648054003715515,
    0.1456066071987152
  ],
  "value_loss": [
    0.12183421105146408,
    0.04925496503710747,
    0.03983922302722931,
    0.08856578171253204,
    0.04840900003910065,
    0.033691853284835815,
    0.05922139808535576
  ],
  "entropy": [
    1.065346598625183,
    0.23885533213615417,
    0.17158150672912598,
    0.2335967719554901,
    0.20504410564899445,
    0.07385031133890152,
    0.09959332644939423
  ],
  "val_success": [
    0.2672413793103448,
    0.5172413793103449,
    0.5948275862068966,
    0.5603448275862069,
    0.5258620689655172,
    0.6379310344827587,
    0.5948275862068966
  ],
  "test_short_success": [
    0.234375,
    0.46875,
    0.5,
    0.453125,
    0.1875,
    0.5625,
    0.609375
  ],
  "test_long_success": [
    0.2734375,
    0.234375,
    0.40625,
    0.3125,
    0.109375,
    0.4609375,
    0.4765625
  ],
  "val_success_norm": [
    0.4338558481471027,
    0.8398819605018227,
    0.9659520977316342,
    0.9099223965581523,
    0.8538905762530377,
    1.0358188167219509,
    0.9659594667938458
  ],
  "test_short_success_norm": [
    0.38085937499999273,
    0.7617187499999929,
    0.8124999999999865,
    0.7363281249999889,
    0.304687499999993,
    0.9140624999999889,
    0.9902343749999888
  ],
  "test_long_success_norm": [
    0.4443359375,
    0.380859375,
    0.66015625,
    0.5078125,
    0.177734375,
    0.7490234375,
    0.7744140625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1111111119389534,
    0.15789473056793213,
    0.24561403691768646,
    0.1538461595773697,
    0.04651162773370743,
    0.3333333432674408,
    0.3636363744735718
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1340/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.958728015422821,
  "probe_test_acc": 0.9726688265800476,
  "balanced_acc": 0.935560677151304,
  "majority_baseline": 0.5846061093247589,
  "control_task_acc": 0.19915594160556793,
  "selectivity": 0.7735128849744797,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.38806271725528874,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9603174328804016,
  "rowsplit_balanced_acc": 0.9202832427518313,
  "rowsplit_probe_gap": 0.39384917891214766
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.0,
  "81": 1.0,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.0,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.0,
  "90": 1.0,
  "91": 0.0,
  "92": 0.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 0.5,
  "100": 0.0,
  "101": 1.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 0.5,
  "106": 0.0,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.0,
  "114": 1.0,
  "115": 0.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 1.0,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 0.0,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 1.0,
  "53": 0.5,
  "54": 0.5,
  "55": 0.5,
  "56": 1.0,
  "57": 0.5,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 0.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.25,
  "17": 0.75,
  "18": 0.0,
  "19": 0.5,
  "20": 1.0,
  "21": 0.75,
  "22": 0.75,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 1.0,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 0.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.1875,
    0.53125,
    0.578125,
    0.5625,
    0.53125,
    0.609375
  ],
  "train_success": [
    0.171875,
    0.1875,
    0.53125,
    0.578125,
    0.5625,
    0.53125,
    0.609375
  ],
  "policy_loss": [
    -0.15858829021453857,
    0.10495488345623016,
    0.24909579753875732,
    0.11414514482021332,
    0.5422585010528564,
    -0.07512176036834717,
    0.04690175876021385
  ],
  "value_loss": [
    0.10421418398618698,
    0.010855377651751041,
    0.077731654047966,
    0.071780726313591,
    0.08445137739181519,
    0.04638158529996872,
    0.046162333339452744
  ],
  "entropy": [
    1.0701053142547607,
    0.15318085253238678,
    0.1486290544271469,
    0.18543609976768494,
    0.06946857273578644,
    0.137217715382576,
    0.08779849112033844
  ],
  "val_success": [
    0.1810344827586207,
    0.22413793103448276,
    0.49137931034482757,
    0.5431034482758621,
    0.5258620689655172,
    0.5344827586206896,
    0.5775862068965517
  ],
  "test_short_success": [
    0.21875,
    0.15625,
    0.4375,
    0.609375,
    0.546875,
    0.6875,
    0.59375
  ],
  "test_long_success": [
    0.2265625,
    0.25,
    0.234375,
    0.515625,
    0.3359375,
    0.6171875,
    0.5078125
  ],
  "val_success_norm": [
    0.2939866383171297,
    0.3638139839617488,
    0.7980649140428532,
    0.8821166848293266,
    0.8540992234016931,
    0.8681101893679452,
    0.9381567954840977
  ],
  "test_short_success_norm": [
    0.3554687499999978,
    0.25390625,
    0.710937499999982,
    0.9902343749999853,
    0.8886718749999885,
    1.1171874999999853,
    0.9648437499999861
  ],
  "test_long_success_norm": [
    0.3681640625,
    0.40625,
    0.380859375,
    0.837890625,
    0.5458984375,
    1.0029296875,
    0.8251953125
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.125,
    0.1599999964237213,
    0.19672131538391113,
    0.2857142984867096,
    0.0,
    0.17499999701976776,
    0.20454545319080353
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1341/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9451962113380432,
  "probe_test_acc": 0.9565916657447815,
  "balanced_acc": 0.9151324407418151,
  "majority_baseline": 0.5952572347266881,
  "control_task_acc": 0.2057877779006958,
  "selectivity": 0.7508038878440857,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.36133443101809337,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9446428418159485,
  "rowsplit_balanced_acc": 0.8846056103172464,
  "rowsplit_probe_gap": 0.3704364926095993
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 0.5,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 0.0,
  "98": 1.0,
  "99": 0.0,
  "100": 0.0,
  "101": 0.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.5,
  "110": 0.0,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 1.0,
  "38": 0.0,
  "39": 0.5,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 0.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.0,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb0/workflow_reconcile/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.75,
  "11": 0.5,
  "12": 1.0,
  "13": 0.5,
  "14": 1.0,
  "15": 0.0,
  "16": 0.75,
  "17": 1.0,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 1.0,
  "27": 0.25,
  "28": 0.5,
  "29": 1.0,
  "30": 0.5,
  "31": 0.25,
  "32": 0.25
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.109375,
    0.640625,
    0.484375,
    0.65625,
    0.5625,
    0.484375,
    0.734375
  ],
  "train_success": [
    0.109375,
    0.640625,
    0.484375,
    0.65625,
    0.5625,
    0.484375,
    0.734375
  ],
  "policy_loss": [
    -0.04801370948553085,
    0.5085956454277039,
    -0.06325316429138184,
    -0.0038521219976246357,
    0.0023802942596375942,
    -0.06158025935292244,
    -0.14375658333301544
  ],
  "value_loss": [
    0.029251839965581894,
    0.06653332710266113,
    0.03014170192182064,
    0.07305017113685608,
    0.06798010319471359,
    0.034791287034749985,
    0.058362919837236404
  ],
  "entropy": [
    1.050371766090393,
    0.18527311086654663,
    0.18058611452579498,
    0.26376965641975403,
    0.18855196237564087,
    0.13009001314640045,
    0.24958524107933044
  ],
  "val_success": [
    0.20689655172413793,
    0.5517241379310345,
    0.603448275862069,
    0.5862068965517241,
    0.603448275862069,
    0.6120689655172413,
    0.6120689655172413
  ],
  "test_short_success": [
    0.234375,
    0.546875,
    0.578125,
    0.5625,
    0.546875,
    0.5625,
    0.5625
  ],
  "test_long_success": [
    0.125,
    0.53125,
    0.5390625,
    0.546875,
    0.546875,
    0.5390625,
    0.5625
  ],
  "val_success_norm": [
    0.3359049665280917,
    0.8958786665589216,
    0.9797469590141041,
    0.9517303306581743,
    0.9797475713593353,
    0.9937560078360412,
    0.9937560078360412
  ],
  "test_short_success_norm": [
    0.3808593749999971,
    0.8886718749999982,
    0.9394531249999982,
    0.9140624999999982,
    0.8886718749999982,
    0.9140624999999982,
    0.9140624999999982
  ],
  "test_long_success_norm": [
    0.203125,
    0.86328125,
    0.8759765625,
    0.888671875,
    0.888671875,
    0.8759765625,
    0.9140625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.25,
    1.0,
    1.0,
    0.970588207244873,
    0.9032257795333862,
    0.9464285969734192,
    0.9354838728904724
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1337/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6061093247588425,
  "control_task_acc": 0.20397910475730896,
  "selectivity": 0.796020895242691,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3938906752411575,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.40654761904761905
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 0.5,
  "69": 0.0,
  "70": 0.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 1.0,
  "80": 0.5,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.5,
  "86": 0.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.5,
  "99": 1.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 1.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 1.0,
  "38": 1.0,
  "39": 1.0,
  "40": 0.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 0.5,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 0.5,
  "52": 1.0,
  "53": 1.0,
  "54": 0.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 1.0,
  "10": 0.5,
  "11": 0.75,
  "12": 0.75,
  "13": 0.25,
  "14": 0.75,
  "15": 0.75,
  "16": 0.25,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.5,
  "24": 0.25,
  "25": 0.75,
  "26": 0.5,
  "27": 0.0,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.5625,
    0.5,
    0.5625,
    0.65625,
    0.578125,
    0.640625
  ],
  "train_success": [
    0.25,
    0.5625,
    0.5,
    0.5625,
    0.65625,
    0.578125,
    0.640625
  ],
  "policy_loss": [
    0.16079634428024292,
    0.13198985159397125,
    0.2983648180961609,
    -0.13848628103733063,
    -0.02896181493997574,
    -0.12160634994506836,
    0.13633008301258087
  ],
  "value_loss": [
    0.05992799624800682,
    0.09218117594718933,
    0.10015147179365158,
    0.053827933967113495,
    0.028733035549521446,
    0.034994278103113174,
    0.06410453468561172
  ],
  "entropy": [
    1.0360963344573975,
    0.1219874918460846,
    0.1391325294971466,
    0.21566803753376007,
    0.14157932996749878,
    0.11720269918441772,
    0.14839737117290497
  ],
  "val_success": [
    0.1896551724137931,
    0.5948275862068966,
    0.603448275862069,
    0.603448275862069,
    0.603448275862069,
    0.6120689655172413,
    0.6206896551724138
  ],
  "test_short_success": [
    0.21875,
    0.625,
    0.5625,
    0.625,
    0.625,
    0.625,
    0.625
  ],
  "test_long_success": [
    0.1484375,
    0.5859375,
    0.578125,
    0.6015625,
    0.6015625,
    0.6015625,
    0.5859375
  ],
  "val_success_norm": [
    0.3074199456210233,
    0.9655852777429266,
    0.9796230123960589,
    0.979591740985254,
    0.9797729325522265,
    0.993631633545146,
    1.0076087979487038
  ],
  "test_short_success_norm": [
    0.3554687499999989,
    1.0156249999999942,
    0.9140624999999931,
    1.0156249999999931,
    1.0156249999999931,
    1.015624999999993,
    1.0156249999999931
  ],
  "test_long_success_norm": [
    0.2412109375,
    0.9521484375,
    0.939453125,
    0.9775390625,
    0.9775390625,
    0.9775390625,
    0.9521484375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1147540956735611,
    1.0,
    0.8666666746139526,
    0.9833333492279053,
    1.0,
    1.0,
    0.9750000238418579
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1338/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6036977491961415,
  "control_task_acc": 0.19694533944129944,
  "selectivity": 0.8030546605587006,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3963022508038585,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4115079365079365
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 0.5,
  "74": 1.0,
  "75": 0.0,
  "76": 0.0,
  "77": 1.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 0.0,
  "87": 0.0,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 0.0,
  "98": 0.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 0.5,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.0,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 0.5,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 0.5,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 0.0,
  "60": 0.0,
  "61": 1.0,
  "62": 0.5,
  "63": 0.5,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1338/val_by_length.json <==
{
  "4": 1.0,
  "5": 0.75,
  "6": 0.5,
  "7": 0.0,
  "8": 0.75,
  "9": 0.25,
  "10": 0.75,
  "11": 0.75,
  "12": 0.75,
  "13": 0.75,
  "14": 0.75,
  "15": 0.75,
  "16": 0.5,
  "17": 0.25,
  "18": 0.5,
  "19": 0.75,
  "20": 0.5,
  "21": 1.0,
  "22": 1.0,
  "23": 0.25,
  "24": 0.75,
  "25": 0.25,
  "26": 1.0,
  "27": 0.75,
  "28": 0.5,
  "29": 0.5,
  "30": 0.5,
  "31": 0.25,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.65625,
    0.59375,
    0.515625,
    0.578125,
    0.515625,
    0.640625
  ],
  "train_success": [
    0.203125,
    0.65625,
    0.59375,
    0.515625,
    0.578125,
    0.515625,
    0.640625
  ],
  "policy_loss": [
    -0.1460852175951004,
    -0.06765583157539368,
    -0.0865558460354805,
    -0.20065033435821533,
    0.050005435943603516,
    0.00313947512768209,
    -0.049646273255348206
  ],
  "value_loss": [
    0.06142091751098633,
    0.051585521548986435,
    0.05809956416487694,
    0.07620465755462646,
    0.08759918063879013,
    0.06557442247867584,
    0.02074304223060608
  ],
  "entropy": [
    1.0477116107940674,
    0.19594796001911163,
    0.1656150370836258,
    0.34295010566711426,
    0.4264488220214844,
    0.162262424826622,
    0.09291093051433563
  ],
  "val_success": [
    0.1896551724137931,
    0.603448275862069,
    0.6293103448275862,
    0.5862068965517241,
    0.603448275862069,
    0.5862068965517241,
    0.6120689655172413
  ],
  "test_short_success": [
    0.296875,
    0.703125,
    0.6875,
    0.625,
    0.6875,
    0.6875,
    0.703125
  ],
  "test_long_success": [
    0.2421875,
    0.6171875,
    0.6484375,
    0.640625,
    0.6484375,
    0.640625,
    0.6484375
  ],
  "val_success_norm": [
    0.30790232962026254,
    0.9797260054585474,
    1.0216367334418979,
    0.951593959590426,
    0.9796107655657237,
    0.951774981095115,
    0.9939821380396066
  ],
  "test_short_success_norm": [
    0.482421875,
    1.142578124999986,
    1.1171874999999862,
    1.015624999999992,
    1.1171874999999862,
    1.1171874999999862,
    1.1425781249999862
  ],
  "test_long_success_norm": [
    0.3935546875,
    1.0029296875,
    1.0537109375,
    1.041015625,
    1.0537109375,
    1.041015625,
    1.0537109375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2380952388048172,
    1.0,
    0.949999988079071,
    0.8035714030265808,
    0.8333333134651184,
    1.0,
    0.9696969985961914
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1339/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6093247588424437,
  "control_task_acc": 0.19995979964733124,
  "selectivity": 0.8000402003526688,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.39067524115755625,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.4029761904761905
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.0,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.0,
  "72": 1.0,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 0.5,
  "88": 0.0,
  "89": 1.0,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 0.5,
  "95": 0.5,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.0,
  "100": 0.5,
  "101": 1.0,
  "102": 0.0,
  "103": 1.0,
  "104": 1.0,
  "105": 0.5,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 0.5,
  "116": 0.5,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 0.0,
  "122": 0.5,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 1.0,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 1.0,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 1.0,
  "58": 0.0,
  "59": 1.0,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.25,
  "9": 0.5,
  "10": 0.5,
  "11": 1.0,
  "12": 0.5,
  "13": 0.75,
  "14": 1.0,
  "15": 0.5,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.25,
  "21": 0.75,
  "22": 0.25,
  "23": 0.75,
  "24": 1.0,
  "25": 0.75,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.5,
  "31": 0.5,
  "32": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.125,
    0.640625,
    0.578125,
    0.609375,
    0.546875,
    0.328125,
    0.453125
  ],
  "train_success": [
    0.125,
    0.640625,
    0.578125,
    0.609375,
    0.546875,
    0.328125,
    0.453125
  ],
  "policy_loss": [
    -0.13415870070457458,
    -0.06471390277147293,
    0.24537156522274017,
    0.20677043497562408,
    0.15383261442184448,
    0.2553086280822754,
    -0.34936437010765076
  ],
  "value_loss": [
    0.10778994113206863,
    0.04103908687829971,
    0.040196940302848816,
    0.09051231294870377,
    0.04996713995933533,
    0.025691920891404152,
    0.08074437826871872
  ],
  "entropy": [
    1.0584027767181396,
    0.23571473360061646,
    0.12424429506063461,
    0.14972633123397827,
    0.0925251692533493,
    0.015233907848596573,
    0.031103430315852165
  ],
  "val_success": [
    0.20689655172413793,
    0.6120689655172413,
    0.5862068965517241,
    0.5775862068965517,
    0.603448275862069,
    0.5431034482758621,
    0.3793103448275862
  ],
  "test_short_success": [
    0.203125,
    0.65625,
    0.65625,
    0.65625,
    0.5625,
    0.40625,
    0.28125
  ],
  "test_long_success": [
    0.1328125,
    0.515625,
    0.5234375,
    0.546875,
    0.4765625,
    0.3359375,
    0.40625
  ],
  "val_success_norm": [
    0.3357181688838505,
    0.9939865845645565,
    0.952129879506477,
    0.9381654422695744,
    0.9801438514477796,
    0.8821213312373155,
    0.6161416683908759
  ],
  "test_short_success_norm": [
    0.33007812499999845,
    1.0664062499999827,
    1.0664062499999827,
    1.0664062499999827,
    0.9140624999999913,
    0.6601562499999913,
    0.4570312499999999
  ],
  "test_long_success_norm": [
    0.2158203125,
    0.837890625,
    0.8505859375,
    0.888671875,
    0.7744140625,
    0.5458984375,
    0.66015625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.1944444477558136,
    0.8947368264198303,
    0.9649122953414917,
    1.0,
    0.9767441749572754,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1340/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.4017282958199357,
  "control_task_acc": 0.19714629650115967,
  "selectivity": 0.8028537034988403,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.5982717041800643,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.6013888888888889
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 0.0,
  "83": 0.0,
  "84": 0.0,
  "85": 1.0,
  "86": 0.5,
  "87": 0.5,
  "88": 1.0,
  "89": 0.0,
  "90": 0.0,
  "91": 0.0,
  "92": 0.0,
  "93": 0.5,
  "94": 0.5,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.0,
  "101": 0.5,
  "102": 1.0,
  "103": 0.5,
  "104": 0.5,
  "105": 0.0,
  "106": 0.5,
  "107": 1.0,
  "108": 0.5,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.0,
  "113": 0.0,
  "114": 0.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.5,
  "120": 1.0,
  "121": 0.5,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 0.0,
  "36": 0.0,
  "37": 0.0,
  "38": 0.5,
  "39": 0.0,
  "40": 0.5,
  "41": 0.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.0,
  "46": 0.5,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.0,
  "58": 0.0,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 1.0,
  "63": 0.0,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 0.5,
  "11": 0.5,
  "12": 0.25,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.0,
  "17": 0.5,
  "18": 0.75,
  "19": 0.0,
  "20": 0.75,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 0.0,
  "26": 0.5,
  "27": 0.5,
  "28": 0.5,
  "29": 0.0,
  "30": 0.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "next_emission",
  "obs_info": 1.0,
  "emission_vocab": 5,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.21875,
    0.65625,
    0.640625,
    0.609375,
    0.640625,
    0.515625,
    0.640625
  ],
  "train_success": [
    0.21875,
    0.65625,
    0.640625,
    0.609375,
    0.640625,
    0.515625,
    0.640625
  ],
  "policy_loss": [
    0.02661718614399433,
    -0.05403502285480499,
    0.14630167186260223,
    0.17644467949867249,
    0.640196681022644,
    0.04010894149541855,
    0.09057378768920898
  ],
  "value_loss": [
    0.0821581780910492,
    0.020961742848157883,
    0.07127497345209122,
    0.07872552424669266,
    0.07550475746393204,
    0.053780876100063324,
    0.04661237820982933
  ],
  "entropy": [
    1.0555227994918823,
    0.14781589806079865,
    0.121320940554142,
    0.25990164279937744,
    0.010913475416600704,
    0.13242006301879883,
    0.258055716753006
  ],
  "val_success": [
    0.14655172413793102,
    0.5,
    0.5517241379310345,
    0.5431034482758621,
    0.5258620689655172,
    0.5431034482758621,
    0.5689655172413793
  ],
  "test_short_success": [
    0.15625,
    0.640625,
    0.6875,
    0.65625,
    0.65625,
    0.703125,
    0.6875
  ],
  "test_long_success": [
    0.1875,
    0.6328125,
    0.6953125,
    0.703125,
    0.6875,
    0.6796875,
    0.6875
  ],
  "val_success_norm": [
    0.2379395064815031,
    0.8120792442802779,
    0.8961565385702542,
    0.8821481020935483,
    0.8541363234645842,
    0.882155441319124,
    0.9239954887993043
  ],
  "test_short_success_norm": [
    0.2539062499999965,
    1.0410156249999853,
    1.1171874999999853,
    1.0664062499999853,
    1.0664062499999853,
    1.1425781249999853,
    1.1171874999999853
  ],
  "test_long_success_norm": [
    0.3046875,
    1.0283203125,
    1.1298828125,
    1.142578125,
    1.1171875,
    1.1044921875,
    1.1171875
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.25,
    1.0,
    0.9672130942344666,
    1.0,
    1.0,
    0.8999999761581421,
    0.8181818127632141
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1341/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 1.0,
  "aux_type": "next_emission",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 1.0,
  "balanced_acc": 1.0,
  "majority_baseline": 0.6026929260450161,
  "control_task_acc": 0.19935691356658936,
  "selectivity": 0.8006430864334106,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3973070739549839,
  "probe_split": "episode",
  "rowsplit_test_acc": 1.0,
  "rowsplit_balanced_acc": 1.0,
  "rowsplit_probe_gap": 0.410515873015873
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 1.0,
  "67": 0.5,
  "68": 1.0,
  "69": 1.0,
  "70": 1.0,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 0.5,
  "80": 0.5,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.0,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 0.5,
  "101": 0.0,
  "102": 1.0,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 0.5,
  "107": 1.0,
  "108": 1.0,
  "109": 1.0,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 0.5,
  "118": 0.5,
  "119": 0.0,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 1.0,
  "124": 1.0,
  "125": 0.5,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.0,
  "35": 1.0,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.0,
  "43": 1.0,
  "44": 0.0,
  "45": 0.5,
  "46": 0.5,
  "47": 0.5,
  "48": 1.0,
  "49": 0.5,
  "50": 1.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 1.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 1.0,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 0.5,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_lfb1/workflow_reconcile/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.5,
  "14": 1.0,
  "15": 0.0,
  "16": 0.75,
  "17": 0.5,
  "18": 0.25,
  "19": 0.5,
  "20": 0.75,
  "21": 0.5,
  "22": 1.0,
  "23": 1.0,
  "24": 0.5,
  "25": 0.75,
  "26": 1.0,
  "27": 0.25,
  "28": 0.5,
  "29": 1.0,
  "30": 0.25,
  "31": 0.25,
  "32": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.59375,
    0.609375,
    0.5625,
    0.546875,
    0.609375,
    0.5625
  ],
  "train_success": [
    0.15625,
    0.59375,
    0.609375,
    0.5625,
    0.546875,
    0.609375,
    0.5625
  ],
  "policy_loss": [
    -0.1462792605161667,
    -0.07834681868553162,
    -0.07632909715175629,
    0.11438833177089691,
    -0.20381560921669006,
    -0.09008443355560303,
    0.03012215718626976
  ],
  "value_loss": [
    0.07936044037342072,
    0.032682355493307114,
    0.03461240977048874,
    0.08458271622657776,
    0.04981717839837074,
    0.028295554220676422,
    0.08899322897195816
  ],
  "entropy": [
    1.014289140701294,
    0.2066812813282013,
    0.17722530663013458,
    0.1076851487159729,
    0.0872713252902031,
    0.0977066159248352,
    0.13007760047912598
  ],
  "val_success": [
    0.1810344827586207,
    0.6206896551724138,
    0.5862068965517241,
    0.646551724137931,
    0.6206896551724138,
    0.6293103448275862,
    0.6206896551724138
  ],
  "test_short_success": [
    0.15625,
    0.453125,
    0.53125,
    0.515625,
    0.5,
    0.53125,
    0.46875
  ],
  "test_long_success": [
    0.1640625,
    0.359375,
    0.484375,
    0.46875,
    0.515625,
    0.59375,
    0.4609375
  ],
  "val_success_norm": [
    0.29399479456688443,
    1.0081517071296289,
    0.9524314676273945,
    1.0501719633730895,
    1.0081517121414756,
    1.022191789100211,
    1.0081517266273603
  ],
  "test_short_success_norm": [
    0.253906249999994,
    0.7363281249999956,
    0.8632812499999921,
    0.8378906249999921,
    0.8124999999999931,
    0.863281249999992,
    0.7617187499999925
  ],
  "test_long_success_norm": [
    0.2666015625,
    0.583984375,
    0.787109375,
    0.76171875,
    0.837890625,
    0.96484375,
    0.7490234375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1337/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9806326031684875,
  "probe_test_acc": 0.9736736416816711,
  "balanced_acc": 0.9451971267108361,
  "majority_baseline": 0.5831993569131833,
  "control_task_acc": 0.19151929020881653,
  "selectivity": 0.7821543514728546,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3904742847684879,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9767857193946838,
  "rowsplit_balanced_acc": 0.9574897923182386,
  "rowsplit_probe_gap": 0.38789683050579493
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1337/probe_ext.json <==
{
  "task": "workflow_reconcile",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9778938889503479,
  "onpolicy_linear_balanced_acc": 0.9517547395724376,
  "onpolicy_linear_majority": 0.5940514469453376,
  "onpolicy_linear_gap": 0.3838424420050103,
  "onpolicy_linear_recovery": 0.9455445502064016,
  "onpolicy_linear_selectivity": 0.7845659106969833,
  "onpolicy_mlp_test_acc": 0.979099690914154,
  "onpolicy_mlp_balanced_acc": 0.9659502457111392,
  "onpolicy_mlp_majority": 0.5940514469453376,
  "onpolicy_mlp_gap": 0.38504824396881643,
  "onpolicy_mlp_recovery": 0.9485148821726884,
  "onpolicy_mlp_selectivity": 0.7815514653921127,
  "random_linear_test_acc": 0.5235128402709961,
  "random_linear_balanced_acc": 0.5172909663772233,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.2940112325539543,
  "random_linear_recovery": 0.3815857833042453,
  "random_linear_selectivity": 0.32576364278793335,
  "random_mlp_test_acc": 0.5536575317382812,
  "random_mlp_balanced_acc": 0.5522142748253024,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.32415592402123944,
  "random_mlp_recovery": 0.4207094099973102,
  "random_mlp_selectivity": 0.35691316425800323,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.728165683796702,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979373135765982
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.5,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 0.0,
  "96": 1.0,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.0,
  "110": 0.5,
  "111": 0.0,
  "112": 0.5,
  "113": 0.5,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.0,
  "120": 0.5,
  "121": 0.5,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.0,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.5,
  "50": 0.5,
  "51": 0.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 0.75,
  "16": 0.25,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 0.25,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.28125,
    0.46875,
    0.640625,
    0.5625,
    0.546875,
    0.53125,
    0.625
  ],
  "train_success": [
    0.28125,
    0.46875,
    0.640625,
    0.5625,
    0.546875,
    0.53125,
    0.625
  ],
  "policy_loss": [
    -0.10551445931196213,
    0.32151663303375244,
    -0.5635403990745544,
    0.152130588889122,
    -0.14251716434955597,
    0.06469307094812393,
    -0.12394877523183823
  ],
  "value_loss": [
    0.09193350374698639,
    0.08817561715841293,
    0.0290609672665596,
    0.060778502374887466,
    0.03800051286816597,
    0.036786358803510666,
    0.046928007155656815
  ],
  "entropy": [
    1.0054033994674683,
    0.2528030574321747,
    0.2770984470844269,
    0.14406149089336395,
    0.1320198029279709,
    0.20787200331687927,
    0.22001361846923828
  ],
  "val_success": [
    0.19827586206896552,
    0.4051724137931034,
    0.5431034482758621,
    0.5431034482758621,
    0.5689655172413793,
    0.5603448275862069,
    0.603448275862069
  ],
  "test_short_success": [
    0.125,
    0.390625,
    0.46875,
    0.546875,
    0.5,
    0.515625,
    0.546875
  ],
  "test_long_success": [
    0.21875,
    0.1875,
    0.4375,
    0.4609375,
    0.4765625,
    0.5390625,
    0.59375
  ],
  "val_success_norm": [
    0.32198771947418153,
    0.6578088112113297,
    0.881500073412615,
    0.8815383496708843,
    0.9235748253395869,
    0.9095545622982475,
    0.9797742507555491
  ],
  "test_short_success_norm": [
    0.20312499999999947,
    0.6347656249999967,
    0.7617187499999896,
    0.8886718749999896,
    0.8124999999999896,
    0.8378906249999896,
    0.8886718749999896
  ],
  "test_long_success_norm": [
    0.35546875,
    0.3046875,
    0.7109375,
    0.7490234375,
    0.7744140625,
    0.8759765625,
    0.96484375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1338/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9905277490615845,
  "probe_test_acc": 0.9895498156547546,
  "balanced_acc": 0.9788910306678036,
  "majority_baseline": 0.5785771704180064,
  "control_task_acc": 0.19111736118793488,
  "selectivity": 0.7984324544668198,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.41097264523674826,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9882936477661133,
  "rowsplit_balanced_acc": 0.9706616612237671,
  "rowsplit_probe_gap": 0.41210317157563714
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1338/probe_ext.json <==
{
  "task": "workflow_reconcile",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9875401854515076,
  "onpolicy_linear_balanced_acc": 0.9742366663841008,
  "onpolicy_linear_majority": 0.5819935691318328,
  "onpolicy_linear_gap": 0.4055466163196748,
  "onpolicy_linear_recovery": 0.9701922898109142,
  "onpolicy_linear_selectivity": 0.7982314974069595,
  "onpolicy_mlp_test_acc": 0.9933681488037109,
  "onpolicy_mlp_balanced_acc": 0.990601551385953,
  "onpolicy_mlp_majority": 0.5819935691318328,
  "onpolicy_mlp_gap": 0.4113745796718782,
  "onpolicy_mlp_recovery": 0.9841345713688777,
  "onpolicy_mlp_selectivity": 0.7926044762134552,
  "random_linear_test_acc": 0.5381832718849182,
  "random_linear_balanced_acc": 0.5329973274752586,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.3086816641678764,
  "random_linear_recovery": 0.40062596789237165,
  "random_linear_selectivity": 0.33882635831832886,
  "random_mlp_test_acc": 0.6521302461624146,
  "random_mlp_balanced_acc": 0.6504590822504347,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.42262863844537274,
  "random_mlp_recovery": 0.5485133293959767,
  "random_mlp_selectivity": 0.4666398912668228,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7413852494669287,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979373135765982
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 0.5,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 0.5,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.0,
  "94": 1.0,
  "95": 1.0,
  "96": 0.0,
  "97": 0.5,
  "98": 1.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.0,
  "109": 0.5,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 0.5,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.25,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.75,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 1.0,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.5,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.140625,
    0.15625,
    0.265625,
    0.40625,
    0.609375,
    0.515625,
    0.546875
  ],
  "train_success": [
    0.140625,
    0.15625,
    0.265625,
    0.40625,
    0.609375,
    0.515625,
    0.546875
  ],
  "policy_loss": [
    -0.10535866767168045,
    0.583471417427063,
    0.4348483085632324,
    -0.08127795159816742,
    -0.2695116400718689,
    -0.25732383131980896,
    -0.31397849321365356
  ],
  "value_loss": [
    0.08003046363592148,
    0.005560205318033695,
    0.024562273174524307,
    0.09162427484989166,
    0.06717687845230103,
    0.047572486102581024,
    0.026984207332134247
  ],
  "entropy": [
    1.0614396333694458,
    0.0010427836095914245,
    0.10802114009857178,
    0.08181463927030563,
    0.11204706132411957,
    0.06457681208848953,
    0.13727052509784698
  ],
  "val_success": [
    0.14655172413793102,
    0.21551724137931033,
    0.25862068965517243,
    0.5431034482758621,
    0.5862068965517241,
    0.5172413793103449,
    0.5517241379310345
  ],
  "test_short_success": [
    0.171875,
    0.125,
    0.203125,
    0.578125,
    0.53125,
    0.46875,
    0.5625
  ],
  "test_long_success": [
    0.1640625,
    0.21875,
    0.1953125,
    0.5703125,
    0.578125,
    0.25,
    0.5859375
  ],
  "val_success_norm": [
    0.2381257203255865,
    0.35011589759683265,
    0.42000954958223,
    0.8822659849954889,
    0.9523061679115539,
    0.8402395386328148,
    0.8962739874171162
  ],
  "test_short_success_norm": [
    0.27929687499998734,
    0.20312499999999997,
    0.33007812499999123,
    0.93945312499999,
    0.863281249999991,
    0.7617187499999886,
    0.9140624999999929
  ],
  "test_long_success_norm": [
    0.2666015625,
    0.35546875,
    0.3173828125,
    0.9267578125,
    0.939453125,
    0.40625,
    0.9521484375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1339/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9851995706558228,
  "probe_test_acc": 0.9726688265800476,
  "balanced_acc": 0.947622266014621,
  "majority_baseline": 0.5827974276527331,
  "control_task_acc": 0.20598874986171722,
  "selectivity": 0.7666800767183304,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3898713989273145,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9777777791023254,
  "rowsplit_balanced_acc": 0.9550474563724961,
  "rowsplit_probe_gap": 0.39503968386423016
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1339/probe_ext.json <==
{
  "task": "workflow_reconcile",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9742765426635742,
  "onpolicy_linear_balanced_acc": 0.947851947242353,
  "onpolicy_linear_majority": 0.5888263665594855,
  "onpolicy_linear_gap": 0.3854501761040887,
  "onpolicy_linear_recovery": 0.937438942470159,
  "onpolicy_linear_selectivity": 0.7642685025930405,
  "onpolicy_mlp_test_acc": 0.9807074069976807,
  "onpolicy_mlp_balanced_acc": 0.9651339429050843,
  "onpolicy_mlp_majority": 0.5888263665594855,
  "onpolicy_mlp_gap": 0.39188104043819516,
  "onpolicy_mlp_recovery": 0.9530792068526193,
  "onpolicy_mlp_selectivity": 0.7735128700733185,
  "random_linear_test_acc": 0.41499197483062744,
  "random_linear_balanced_acc": 0.4096109920056829,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.18549036711358563,
  "random_linear_recovery": 0.24074075815263485,
  "random_linear_selectivity": 0.22005628049373627,
  "random_mlp_test_acc": 0.5269292593002319,
  "random_mlp_balanced_acc": 0.5265855863350402,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.2974276515831901,
  "random_mlp_recovery": 0.3860198211470928,
  "random_mlp_selectivity": 0.32134243845939636,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7326385425625528,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979373135765982
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 0.5,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 1.0,
  "97": 1.0,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 0.0,
  "104": 0.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.0,
  "35": 0.5,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 1.0,
  "46": 1.0,
  "47": 1.0,
  "48": 0.0,
  "49": 1.0,
  "50": 0.0,
  "51": 1.0,
  "52": 0.0,
  "53": 0.0,
  "54": 0.5,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.75,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.5,
  "11": 0.5,
  "12": 1.0,
  "13": 0.25,
  "14": 0.75,
  "15": 0.75,
  "16": 0.75,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.0,
  "21": 0.75,
  "22": 0.5,
  "23": 0.75,
  "24": 0.25,
  "25": 0.75,
  "26": 0.75,
  "27": 0.25,
  "28": 0.25,
  "29": 0.5,
  "30": 1.0,
  "31": 0.25,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.328125,
    0.4375,
    0.640625,
    0.640625,
    0.5625,
    0.53125
  ],
  "train_success": [
    0.15625,
    0.328125,
    0.4375,
    0.640625,
    0.640625,
    0.5625,
    0.53125
  ],
  "policy_loss": [
    0.2530631124973297,
    0.08558474481105804,
    1.12722647190094,
    0.3554157614707947,
    -0.019827360287308693,
    0.034399181604385376,
    -0.2921900153160095
  ],
  "value_loss": [
    0.025765446946024895,
    0.03832919895648956,
    0.0656348168849945,
    0.09925781190395355,
    0.03949277475476265,
    0.032169099897146225,
    0.05738235265016556
  ],
  "entropy": [
    1.0369967222213745,
    0.20781870186328888,
    0.09209125488996506,
    0.15857036411762238,
    0.13587890565395355,
    0.2175298035144806,
    0.15958648920059204
  ],
  "val_success": [
    0.1896551724137931,
    0.27586206896551724,
    0.5517241379310345,
    0.5431034482758621,
    0.5603448275862069,
    0.5862068965517241,
    0.5603448275862069
  ],
  "test_short_success": [
    0.203125,
    0.09375,
    0.3125,
    0.515625,
    0.53125,
    0.484375,
    0.578125
  ],
  "test_long_success": [
    0.1875,
    0.2109375,
    0.328125,
    0.5859375,
    0.5859375,
    0.53125,
    0.6328125
  ],
  "val_success_norm": [
    0.3079831991806378,
    0.44790418379319646,
    0.8957370790501282,
    0.8819098036846081,
    0.9099929632691862,
    0.9518055979212035,
    0.9099934260494306
  ],
  "test_short_success_norm": [
    0.33007812499999845,
    0.15234375,
    0.5078124999999978,
    0.8378906249999976,
    0.8632812499999977,
    0.7871093749999978,
    0.9394531249999977
  ],
  "test_long_success_norm": [
    0.3046875,
    0.3427734375,
    0.533203125,
    0.9521484375,
    0.9521484375,
    0.86328125,
    1.0283203125
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1340/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9890899658203125,
  "probe_test_acc": 0.9811093211174011,
  "balanced_acc": 0.9547476268286459,
  "majority_baseline": 0.5862138263665595,
  "control_task_acc": 0.20016077160835266,
  "selectivity": 0.7809485495090485,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3948954947508416,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9833333492279053,
  "rowsplit_balanced_acc": 0.9666059488156362,
  "rowsplit_probe_gap": 0.40515874605330204
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1340/probe_ext.json <==
{
  "task": "workflow_reconcile",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.98512864112854,
  "onpolicy_linear_balanced_acc": 0.9642460715791303,
  "onpolicy_linear_majority": 0.5880225080385852,
  "onpolicy_linear_gap": 0.3971061330899548,
  "onpolicy_linear_recovery": 0.9639024967100562,
  "onpolicy_linear_selectivity": 0.7934083789587021,
  "onpolicy_mlp_test_acc": 0.9933681488037109,
  "onpolicy_mlp_balanced_acc": 0.9855953444655834,
  "onpolicy_mlp_majority": 0.5880225080385852,
  "onpolicy_mlp_gap": 0.4053456407651257,
  "onpolicy_mlp_recovery": 0.9839023943645198,
  "onpolicy_mlp_selectivity": 0.7913986891508102,
  "random_linear_test_acc": 0.5247186422348022,
  "random_linear_balanced_acc": 0.5200107653997114,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.29521703451776043,
  "random_linear_recovery": 0.38315074693802187,
  "random_linear_selectivity": 0.3285771608352661,
  "random_mlp_test_acc": 0.5916398763656616,
  "random_mlp_balanced_acc": 0.588579879640903,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.3621382686486198,
  "random_mlp_recovery": 0.47000522295136465,
  "random_mlp_selectivity": 0.3938906788825989,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7403821702185961,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979373135765982
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 1.0,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 0.5,
  "84": 1.0,
  "85": 0.0,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 0.5,
  "101": 0.5,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.5,
  "117": 1.0,
  "118": 0.5,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 1.0,
  "125": 0.0,
  "126": 0.0,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.5,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 1.0,
  "9": 0.25,
  "10": 0.25,
  "11": 0.5,
  "12": 0.5,
  "13": 0.75,
  "14": 0.5,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.5,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 0.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.25,
    0.234375,
    0.46875,
    0.515625,
    0.640625,
    0.625,
    0.578125
  ],
  "train_success": [
    0.25,
    0.234375,
    0.46875,
    0.515625,
    0.640625,
    0.625,
    0.578125
  ],
  "policy_loss": [
    -0.03261962905526161,
    -0.2404668927192688,
    0.3836187720298767,
    -0.2656680643558502,
    -0.15357671678066254,
    -0.08947304636240005,
    0.38629350066185
  ],
  "value_loss": [
    0.2122337818145752,
    0.02959800884127617,
    0.08623948693275452,
    0.06726977229118347,
    0.03365107998251915,
    0.035167139023542404,
    0.061631713062524796
  ],
  "entropy": [
    1.060349702835083,
    0.09308015555143356,
    0.2268725484609604,
    0.11939491331577301,
    0.16083219647407532,
    0.19001762568950653,
    0.06600411981344223
  ],
  "val_success": [
    0.16379310344827586,
    0.27586206896551724,
    0.46551724137931033,
    0.5258620689655172,
    0.5086206896551724,
    0.5086206896551724,
    0.5344827586206896
  ],
  "test_short_success": [
    0.296875,
    0.125,
    0.53125,
    0.5625,
    0.59375,
    0.65625,
    0.671875
  ],
  "test_long_success": [
    0.1953125,
    0.1875,
    0.3828125,
    0.46875,
    0.5,
    0.546875,
    0.59375
  ],
  "val_success_norm": [
    0.26590792503980043,
    0.4475932445617562,
    0.755855202661351,
    0.8537376006375793,
    0.8257204514806646,
    0.825902334023606,
    0.8677462208677442
  ],
  "test_short_success_norm": [
    0.48242187499999595,
    0.20312499999999423,
    0.86328124999999,
    0.9140624999999898,
    0.9648437499999911,
    1.06640624999999,
    1.09179687499999
  ],
  "test_long_success_norm": [
    0.3173828125,
    0.3046875,
    0.6220703125,
    0.76171875,
    0.8125,
    0.888671875,
    0.96484375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN,
    NaN
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1341/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 0.0,
  "num_states": 5,
  "probe_train_acc": 0.9901894330978394,
  "probe_test_acc": 0.986535370349884,
  "balanced_acc": 0.9682884810999445,
  "majority_baseline": 0.6030948553054662,
  "control_task_acc": 0.19875401258468628,
  "selectivity": 0.7877813577651978,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.3834405150444178,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9853174686431885,
  "rowsplit_balanced_acc": 0.96745006408628,
  "rowsplit_probe_gap": 0.3829365162622361
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1341/probe_ext.json <==
{
  "task": "workflow_reconcile",
  "num_states": 5,
  "mlp_hidden": 64,
  "onpolicy_linear_test_acc": 0.9883440732955933,
  "onpolicy_linear_balanced_acc": 0.9717051312539965,
  "onpolicy_linear_majority": 0.6032958199356914,
  "onpolicy_linear_gap": 0.3850482533599019,
  "onpolicy_linear_recovery": 0.9706180895232381,
  "onpolicy_linear_selectivity": 0.7920016348361969,
  "onpolicy_mlp_test_acc": 0.99256432056427,
  "onpolicy_mlp_balanced_acc": 0.9843153183049533,
  "onpolicy_mlp_majority": 0.6032958199356914,
  "onpolicy_mlp_gap": 0.38926850062857865,
  "onpolicy_mlp_recovery": 0.9812563622734588,
  "onpolicy_mlp_selectivity": 0.7903939038515091,
  "random_linear_test_acc": 0.5741559267044067,
  "random_linear_balanced_acc": 0.5718977149062103,
  "random_linear_majority": 0.2295016077170418,
  "random_linear_gap": 0.3446543189873649,
  "random_linear_recovery": 0.447313482337279,
  "random_linear_selectivity": 0.37600480020046234,
  "random_mlp_test_acc": 0.6171624064445496,
  "random_mlp_balanced_acc": 0.6162955672536846,
  "random_mlp_majority": 0.2295016077170418,
  "random_mlp_gap": 0.38766079872750775,
  "random_mlp_recovery": 0.5031299255263637,
  "random_mlp_selectivity": 0.4161977767944336,
  "onpolicy_frac_states_visited": 1.0,
  "onpolicy_visitation_entropy_norm": 0.7167986587709045,
  "random_frac_states_visited": 1.0,
  "random_visitation_entropy_norm": 0.9979373135765982
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 1.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.5,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.0,
  "123": 0.0,
  "124": 0.0,
  "125": 0.0,
  "126": 1.0,
  "127": 0.5,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_none/workflow_reconcile/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.25,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 0.0,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.5,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.5,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.5,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.0,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1337/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1337,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1337/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.5625,
    0.625,
    0.546875,
    0.484375,
    0.609375,
    0.59375
  ],
  "train_success": [
    0.203125,
    0.5625,
    0.625,
    0.546875,
    0.484375,
    0.609375,
    0.59375
  ],
  "policy_loss": [
    -0.02446499466896057,
    0.01414437685161829,
    -0.26796191930770874,
    -0.005346206948161125,
    -0.010478723794221878,
    0.18590961396694183,
    0.2757728397846222
  ],
  "value_loss": [
    0.08969888836145401,
    0.038106296211481094,
    0.03216958045959473,
    0.07862536609172821,
    0.07508008182048798,
    0.04032516852021217,
    0.09635243564844131
  ],
  "entropy": [
    1.0003968477249146,
    0.23413985967636108,
    0.23626384139060974,
    0.13967500627040863,
    0.20296967029571533,
    0.24911916255950928,
    0.2308415323495865
  ],
  "val_success": [
    0.1724137931034483,
    0.5948275862068966,
    0.5862068965517241,
    0.6206896551724138,
    0.6293103448275862,
    0.6293103448275862,
    0.6551724137931034
  ],
  "test_short_success": [
    0.171875,
    0.484375,
    0.53125,
    0.5625,
    0.53125,
    0.5625,
    0.5625
  ],
  "test_long_success": [
    0.265625,
    0.59375,
    0.5859375,
    0.578125,
    0.578125,
    0.5859375,
    0.59375
  ],
  "val_success_norm": [
    0.27973545756155904,
    0.966125435166214,
    0.9521611095829453,
    1.0081903906148688,
    1.0221918221596318,
    1.022226490296321,
    1.064186188773652
  ],
  "test_short_success_norm": [
    0.27929687499999956,
    0.787109374999992,
    0.863281249999992,
    0.914062499999992,
    0.8632812499999931,
    0.9140624999999862,
    0.914062499999992
  ],
  "test_long_success_norm": [
    0.431640625,
    0.96484375,
    0.9521484375,
    0.939453125,
    0.939453125,
    0.9521484375,
    0.96484375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2857142984867096,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1337/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9919614195823669,
  "balanced_acc": 0.980450133483074,
  "majority_baseline": 0.5645096463022508,
  "control_task_acc": 0.19654341042041779,
  "selectivity": 0.7954180091619492,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4274517732801162,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.997420608997345,
  "rowsplit_balanced_acc": 0.9931888500478546,
  "rowsplit_probe_gap": 0.4402777518544878
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1337/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.0,
  "69": 1.0,
  "70": 0.0,
  "71": 0.5,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.5,
  "78": 0.5,
  "79": 1.0,
  "80": 1.0,
  "81": 0.5,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 0.5,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.0,
  "92": 1.0,
  "93": 1.0,
  "94": 0.0,
  "95": 1.0,
  "96": 0.5,
  "97": 1.0,
  "98": 0.0,
  "99": 0.5,
  "100": 1.0,
  "101": 0.0,
  "102": 0.5,
  "103": 0.5,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.0,
  "108": 0.0,
  "109": 0.5,
  "110": 0.5,
  "111": 0.0,
  "112": 1.0,
  "113": 1.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 1.0,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.0,
  "126": 0.0,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1337/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 1.0,
  "35": 1.0,
  "36": 0.5,
  "37": 1.0,
  "38": 0.5,
  "39": 1.0,
  "40": 0.5,
  "41": 0.5,
  "42": 1.0,
  "43": 0.5,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 1.0,
  "48": 1.0,
  "49": 0.0,
  "50": 0.5,
  "51": 1.0,
  "52": 0.0,
  "53": 0.5,
  "54": 0.0,
  "55": 0.5,
  "56": 0.5,
  "57": 0.5,
  "58": 0.5,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 0.5,
  "64": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1337/val_by_length.json <==
{
  "4": 0.25,
  "5": 0.5,
  "6": 0.75,
  "7": 0.75,
  "8": 0.5,
  "9": 0.75,
  "10": 0.75,
  "11": 0.25,
  "12": 0.75,
  "13": 0.5,
  "14": 0.75,
  "15": 1.0,
  "16": 0.5,
  "17": 0.75,
  "18": 0.75,
  "19": 0.75,
  "20": 0.75,
  "21": 0.5,
  "22": 0.5,
  "23": 1.0,
  "24": 0.25,
  "25": 1.0,
  "26": 0.75,
  "27": 0.75,
  "28": 0.75,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1338/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1338,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1338/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.234375,
    0.609375,
    0.609375,
    0.578125,
    0.546875,
    0.5625,
    0.671875
  ],
  "train_success": [
    0.234375,
    0.609375,
    0.609375,
    0.578125,
    0.546875,
    0.5625,
    0.671875
  ],
  "policy_loss": [
    0.3214673697948456,
    -0.012028800323605537,
    -0.08928094804286957,
    0.037218570709228516,
    -0.07659503072500229,
    0.27996116876602173,
    -0.29552528262138367
  ],
  "value_loss": [
    0.013488737866282463,
    0.07854481041431427,
    0.06756563484668732,
    0.05759876221418381,
    0.03815321624279022,
    0.044610265642404556,
    0.05897410586476326
  ],
  "entropy": [
    1.020959496498108,
    0.3302667737007141,
    0.02668542042374611,
    0.23798006772994995,
    0.17582960426807404,
    0.2571265995502472,
    0.1757223755121231
  ],
  "val_success": [
    0.28448275862068967,
    0.6120689655172413,
    0.5775862068965517,
    0.6120689655172413,
    0.5948275862068966,
    0.5948275862068966,
    0.603448275862069
  ],
  "test_short_success": [
    0.203125,
    0.546875,
    0.53125,
    0.53125,
    0.53125,
    0.546875,
    0.5625
  ],
  "test_long_success": [
    0.1640625,
    0.625,
    0.6484375,
    0.6171875,
    0.59375,
    0.640625,
    0.6640625
  ],
  "val_success_norm": [
    0.46183539827175774,
    0.9937992568486941,
    0.9375635339171573,
    0.9935435217019041,
    0.9657830603736085,
    0.9655903659221996,
    0.9797840475025343
  ],
  "test_short_success_norm": [
    0.3300781249999917,
    0.8886718749999896,
    0.8632812499999896,
    0.8632812499999896,
    0.8632812499999956,
    0.8886718749999896,
    0.9140624999999896
  ],
  "test_long_success_norm": [
    0.2666015625,
    1.015625,
    1.0537109375,
    1.0029296875,
    0.96484375,
    1.041015625,
    1.0791015625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.2142857164144516,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1338/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9973874688148499,
  "balanced_acc": 0.9936500161129457,
  "majority_baseline": 0.5898311897106109,
  "control_task_acc": 0.19172026216983795,
  "selectivity": 0.8056672066450119,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.40755627910423897,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9996031522750854,
  "rowsplit_balanced_acc": 0.9980343861682603,
  "rowsplit_probe_gap": 0.4158729935449267
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1338/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 0.5,
  "67": 1.0,
  "68": 1.0,
  "69": 0.5,
  "70": 0.5,
  "71": 0.5,
  "72": 0.5,
  "73": 0.5,
  "74": 0.5,
  "75": 1.0,
  "76": 0.5,
  "77": 1.0,
  "78": 0.5,
  "79": 0.5,
  "80": 0.0,
  "81": 0.5,
  "82": 1.0,
  "83": 0.0,
  "84": 0.5,
  "85": 0.5,
  "86": 0.5,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 1.0,
  "91": 0.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 1.0,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 1.0,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 1.0,
  "111": 0.5,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 1.0,
  "117": 0.0,
  "118": 1.0,
  "119": 1.0,
  "120": 1.0,
  "121": 1.0,
  "122": 0.5,
  "123": 1.0,
  "124": 0.0,
  "125": 0.5,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1338/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 0.5,
  "43": 1.0,
  "44": 0.0,
  "45": 1.0,
  "46": 0.0,
  "47": 0.5,
  "48": 0.5,
  "49": 0.5,
  "50": 0.0,
  "51": 0.5,
  "52": 0.5,
  "53": 1.0,
  "54": 0.0,
  "55": 0.5,
  "56": 0.0,
  "57": 0.5,
  "58": 1.0,
  "59": 1.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 1.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1338/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.75,
  "6": 0.25,
  "7": 0.5,
  "8": 0.5,
  "9": 0.25,
  "10": 1.0,
  "11": 0.75,
  "12": 0.5,
  "13": 0.5,
  "14": 0.25,
  "15": 0.25,
  "16": 0.25,
  "17": 0.5,
  "18": 0.75,
  "19": 0.75,
  "20": 0.5,
  "21": 0.5,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 1.0,
  "26": 0.75,
  "27": 0.5,
  "28": 1.0,
  "29": 0.75,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1339/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1339,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1339/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.15625,
    0.578125,
    0.578125,
    0.40625,
    0.65625,
    0.515625,
    0.5625
  ],
  "train_success": [
    0.15625,
    0.578125,
    0.578125,
    0.40625,
    0.65625,
    0.515625,
    0.5625
  ],
  "policy_loss": [
    0.10592229664325714,
    0.16108615696430206,
    -0.03975807875394821,
    0.15487012267112732,
    0.21255259215831757,
    -0.22281689941883087,
    0.09492388367652893
  ],
  "value_loss": [
    0.10682415217161179,
    0.05585288256406784,
    0.05172831565141678,
    0.08226124942302704,
    0.08510047942399979,
    0.04411889612674713,
    0.02152542769908905
  ],
  "entropy": [
    1.0571894645690918,
    0.5778459310531616,
    0.3013368248939514,
    0.4003521502017975,
    0.20288211107254028,
    0.2195710688829422,
    0.4009351134300232
  ],
  "val_success": [
    0.15517241379310345,
    0.603448275862069,
    0.5862068965517241,
    0.5775862068965517,
    0.6206896551724138,
    0.5948275862068966,
    0.5948275862068966
  ],
  "test_short_success": [
    0.21875,
    0.625,
    0.609375,
    0.671875,
    0.6875,
    0.671875,
    0.6875
  ],
  "test_long_success": [
    0.203125,
    0.609375,
    0.625,
    0.6015625,
    0.640625,
    0.65625,
    0.640625
  ],
  "val_success_norm": [
    0.25211765499847194,
    0.9799066246419644,
    0.9523748798586836,
    0.9383002277347146,
    1.0080985027674523,
    0.9663170459646256,
    0.9663471429397229
  ],
  "test_short_success_norm": [
    0.3554687499999917,
    1.01562499999999,
    0.9902343749999896,
    1.0917968749999893,
    1.1171874999999896,
    1.0917968749999896,
    1.1171874999999838
  ],
  "test_long_success_norm": [
    0.330078125,
    0.990234375,
    1.015625,
    0.9775390625,
    1.041015625,
    1.06640625,
    1.041015625
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.24137930572032928,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1339/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9996616840362549,
  "probe_test_acc": 0.9991961121559143,
  "balanced_acc": 0.9986121392368446,
  "majority_baseline": 0.5492363344051447,
  "control_task_acc": 0.21161575615406036,
  "selectivity": 0.7875803560018539,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.44995977775076956,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9988095164299011,
  "rowsplit_balanced_acc": 0.997149928737727,
  "rowsplit_probe_gap": 0.44999999262037726
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1339/test_long_by_length.json <==
{
  "65": 0.5,
  "66": 1.0,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 1.0,
  "72": 0.0,
  "73": 0.5,
  "74": 0.5,
  "75": 0.0,
  "76": 1.0,
  "77": 0.0,
  "78": 0.5,
  "79": 0.0,
  "80": 0.0,
  "81": 1.0,
  "82": 1.0,
  "83": 0.5,
  "84": 0.5,
  "85": 1.0,
  "86": 1.0,
  "87": 1.0,
  "88": 1.0,
  "89": 0.0,
  "90": 0.5,
  "91": 1.0,
  "92": 0.5,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.0,
  "103": 0.0,
  "104": 0.5,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 1.0,
  "109": 0.5,
  "110": 0.5,
  "111": 1.0,
  "112": 1.0,
  "113": 0.0,
  "114": 0.5,
  "115": 1.0,
  "116": 1.0,
  "117": 0.5,
  "118": 1.0,
  "119": 0.5,
  "120": 0.0,
  "121": 1.0,
  "122": 1.0,
  "123": 0.5,
  "124": 0.5,
  "125": 1.0,
  "126": 0.5,
  "127": 1.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1339/test_short_by_length.json <==
{
  "33": 1.0,
  "34": 0.5,
  "35": 0.5,
  "36": 1.0,
  "37": 0.5,
  "38": 0.5,
  "39": 1.0,
  "40": 0.0,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 0.5,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 1.0,
  "51": 1.0,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.0,
  "57": 0.5,
  "58": 0.5,
  "59": 0.5,
  "60": 1.0,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1339/val_by_length.json <==
{
  "4": 0.0,
  "5": 0.5,
  "6": 0.5,
  "7": 0.5,
  "8": 0.75,
  "9": 0.5,
  "10": 0.75,
  "11": 0.75,
  "12": 1.0,
  "13": 0.25,
  "14": 0.5,
  "15": 0.75,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.5,
  "20": 0.25,
  "21": 0.5,
  "22": 0.75,
  "23": 0.75,
  "24": 0.25,
  "25": 1.0,
  "26": 1.0,
  "27": 0.5,
  "28": 0.5,
  "29": 0.75,
  "30": 0.75,
  "31": 0.5,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1340/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1340,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1340/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.171875,
    0.578125,
    0.609375,
    0.5625,
    0.6875,
    0.5625,
    0.53125
  ],
  "train_success": [
    0.171875,
    0.578125,
    0.609375,
    0.5625,
    0.6875,
    0.5625,
    0.53125
  ],
  "policy_loss": [
    -0.32270362973213196,
    0.7434849143028259,
    0.9554229378700256,
    -0.3493717312812805,
    -0.2918356657028198,
    0.04008784145116806,
    0.04887930303812027
  ],
  "value_loss": [
    0.08383622020483017,
    0.08561290800571442,
    0.04647263139486313,
    0.07843104004859924,
    0.024454697966575623,
    0.03651772812008858,
    0.07135966420173645
  ],
  "entropy": [
    1.0343860387802124,
    0.19203904271125793,
    0.38051217794418335,
    0.10487619787454605,
    0.20642830431461334,
    0.3032737970352173,
    0.20522961020469666
  ],
  "val_success": [
    0.21551724137931033,
    0.5603448275862069,
    0.5344827586206896,
    0.5517241379310345,
    0.603448275862069,
    0.5775862068965517,
    0.603448275862069
  ],
  "test_short_success": [
    0.171875,
    0.5625,
    0.5625,
    0.578125,
    0.5625,
    0.5,
    0.5625
  ],
  "test_long_success": [
    0.1796875,
    0.6328125,
    0.65625,
    0.6875,
    0.6953125,
    0.671875,
    0.6953125
  ],
  "val_success_norm": [
    0.35008261573593463,
    0.9102393033901086,
    0.8679402748196111,
    0.8961649222530759,
    0.9800224370241004,
    0.9380086107779984,
    0.97985311382737
  ],
  "test_short_success_norm": [
    0.27929687499998845,
    0.9140624999999977,
    0.9140624999999978,
    0.9394531249999977,
    0.9140624999999977,
    0.8124999999999987,
    0.9140624999999977
  ],
  "test_long_success_norm": [
    0.2919921875,
    1.0283203125,
    1.06640625,
    1.1171875,
    1.1298828125,
    1.091796875,
    1.1298828125
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.23999999463558197,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1340/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 0.9994925856590271,
  "probe_test_acc": 0.9995980858802795,
  "balanced_acc": 0.9995402298850575,
  "majority_baseline": 0.5936495176848875,
  "control_task_acc": 0.19533762335777283,
  "selectivity": 0.8042604625225067,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.40594856819539205,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9990079402923584,
  "rowsplit_balanced_acc": 0.9987649992208197,
  "rowsplit_probe_gap": 0.4085317498161679
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1340/test_long_by_length.json <==
{
  "65": 1.0,
  "66": 0.5,
  "67": 0.0,
  "68": 0.5,
  "69": 0.5,
  "70": 1.0,
  "71": 0.5,
  "72": 1.0,
  "73": 1.0,
  "74": 1.0,
  "75": 0.5,
  "76": 0.5,
  "77": 1.0,
  "78": 1.0,
  "79": 1.0,
  "80": 0.5,
  "81": 0.0,
  "82": 0.5,
  "83": 1.0,
  "84": 1.0,
  "85": 0.5,
  "86": 1.0,
  "87": 1.0,
  "88": 0.5,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 1.0,
  "94": 1.0,
  "95": 0.5,
  "96": 1.0,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 0.5,
  "102": 0.5,
  "103": 1.0,
  "104": 1.0,
  "105": 1.0,
  "106": 1.0,
  "107": 0.5,
  "108": 0.0,
  "109": 1.0,
  "110": 0.5,
  "111": 0.5,
  "112": 1.0,
  "113": 0.5,
  "114": 1.0,
  "115": 0.5,
  "116": 1.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.5,
  "124": 0.5,
  "125": 0.5,
  "126": 0.5,
  "127": 0.0,
  "128": 0.0
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1340/test_short_by_length.json <==
{
  "33": 0.0,
  "34": 0.0,
  "35": 1.0,
  "36": 0.0,
  "37": 0.5,
  "38": 0.5,
  "39": 0.5,
  "40": 0.5,
  "41": 0.0,
  "42": 1.0,
  "43": 1.0,
  "44": 1.0,
  "45": 1.0,
  "46": 0.5,
  "47": 1.0,
  "48": 0.5,
  "49": 0.5,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 0.5,
  "56": 1.0,
  "57": 1.0,
  "58": 0.5,
  "59": 0.0,
  "60": 0.5,
  "61": 0.5,
  "62": 0.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1340/val_by_length.json <==
{
  "4": 0.75,
  "5": 0.5,
  "6": 0.25,
  "7": 0.25,
  "8": 1.0,
  "9": 0.25,
  "10": 0.5,
  "11": 1.0,
  "12": 0.75,
  "13": 0.75,
  "14": 0.5,
  "15": 0.25,
  "16": 0.5,
  "17": 0.5,
  "18": 0.75,
  "19": 0.0,
  "20": 0.0,
  "21": 0.75,
  "22": 1.0,
  "23": 0.5,
  "24": 0.75,
  "25": 0.75,
  "26": 1.0,
  "27": 0.5,
  "28": 1.0,
  "29": 0.5,
  "30": 0.75,
  "31": 0.75,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1341/hyperparameters.json <==
{
  "task": "workflow_reconcile",
  "model_type": "gru",
  "model_size": null,
  "window_k": 8,
  "max_seq_len": 128,
  "d_embed": 32,
  "hidden": 256,
  "num_blocks": 2,
  "control_prob": 0.5,
  "aux_coef": 1.0,
  "aux_type": "state",
  "obs_info": 0.0,
  "emission_vocab": 0,
  "algo": "ppo",
  "gamma": 0.99,
  "gae_lambda": 0.95,
  "ppo_epochs": 4,
  "ppo_clip": 0.2,
  "minibatch_size": 64,
  "batched": true,
  "train_lengths": [
    4,
    32
  ],
  "test_short_lengths": [
    33,
    64
  ],
  "test_long_lengths": [
    65,
    128
  ],
  "episodes_per_update": 64,
  "lr_max": 0.0003,
  "lr_min": 2.9999999999999997e-05,
  "warmup_iters": 200,
  "cosine_iters": 6000,
  "weight_decay": 0.01,
  "grad_clip": 1.0,
  "seed": 1341,
  "max_iters": 6000,
  "device": "cpu"
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1341/metrics.json <==
{
  "iteration": [
    1,
    1000,
    2000,
    3000,
    4000,
    5000,
    6000
  ],
  "lr": [
    1.4999999999999998e-06,
    0.0002875226816555791,
    0.00024076025382392156,
    0.00017230875265903135,
    0.00010176486050552833,
    4.932428121737547e-05,
    2.9999999999999997e-05
  ],
  "train_return": [
    0.203125,
    0.546875,
    0.515625,
    0.515625,
    0.640625,
    0.703125,
    0.578125
  ],
  "train_success": [
    0.203125,
    0.546875,
    0.515625,
    0.515625,
    0.640625,
    0.703125,
    0.578125
  ],
  "policy_loss": [
    0.04391808062791824,
    0.007280070800334215,
    0.03766440227627754,
    -0.03252192586660385,
    0.6729417443275452,
    -0.14775943756103516,
    7.269663183251396e-05
  ],
  "value_loss": [
    0.13627570867538452,
    0.031782474368810654,
    0.07728644460439682,
    0.08333075791597366,
    0.08512847125530243,
    0.03370533138513565,
    0.05941299721598625
  ],
  "entropy": [
    1.062768816947937,
    0.24535195529460907,
    0.2959856390953064,
    0.1767808049917221,
    0.2308550775051117,
    0.2615785002708435,
    0.2665346562862396
  ],
  "val_success": [
    0.1810344827586207,
    0.5603448275862069,
    0.5344827586206896,
    0.5258620689655172,
    0.5,
    0.5258620689655172,
    0.5431034482758621
  ],
  "test_short_success": [
    0.171875,
    0.609375,
    0.625,
    0.625,
    0.640625,
    0.671875,
    0.671875
  ],
  "test_long_success": [
    0.2265625,
    0.609375,
    0.65625,
    0.609375,
    0.625,
    0.640625,
    0.6484375
  ],
  "val_success_norm": [
    0.2940890057048738,
    0.9097687270319187,
    0.8679580411028284,
    0.853735259888244,
    0.8119607867349639,
    0.8539256867380121,
    0.8819338617504224
  ],
  "test_short_success_norm": [
    0.27929687499999956,
    0.9902343749999838,
    1.0156249999999898,
    1.0156249999999851,
    1.0410156249999898,
    1.091796874999984,
    1.0917968749999898
  ],
  "test_long_success_norm": [
    0.3681640625,
    0.990234375,
    1.06640625,
    0.990234375,
    1.015625,
    1.041015625,
    1.0537109375
  ],
  "aux_loss": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "state_pred_acc": [
    0.171875,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
  ]
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1341/probe.json <==
{
  "task": "workflow_reconcile",
  "obs_info": 0.0,
  "aux_type": "state",
  "aux_coef": 1.0,
  "num_states": 5,
  "probe_train_acc": 1.0,
  "probe_test_acc": 0.9997990131378174,
  "balanced_acc": 0.9999318568994889,
  "majority_baseline": 0.5898311897106109,
  "control_task_acc": 0.19935691356658936,
  "selectivity": 0.800442099571228,
  "num_train": 11824,
  "num_test": 4976,
  "probe_gap": 0.4099678234272065,
  "probe_split": "episode",
  "rowsplit_test_acc": 0.9998015761375427,
  "rowsplit_balanced_acc": 0.9999314364072678,
  "rowsplit_probe_gap": 0.4210317348677014
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1341/test_long_by_length.json <==
{
  "65": 0.0,
  "66": 0.5,
  "67": 0.5,
  "68": 0.5,
  "69": 1.0,
  "70": 0.5,
  "71": 1.0,
  "72": 0.5,
  "73": 1.0,
  "74": 0.5,
  "75": 1.0,
  "76": 1.0,
  "77": 0.0,
  "78": 1.0,
  "79": 0.5,
  "80": 0.5,
  "81": 1.0,
  "82": 0.5,
  "83": 0.0,
  "84": 1.0,
  "85": 1.0,
  "86": 1.0,
  "87": 0.0,
  "88": 1.0,
  "89": 0.5,
  "90": 0.5,
  "91": 0.5,
  "92": 1.0,
  "93": 0.5,
  "94": 1.0,
  "95": 0.5,
  "96": 0.5,
  "97": 0.5,
  "98": 1.0,
  "99": 1.0,
  "100": 1.0,
  "101": 1.0,
  "102": 0.5,
  "103": 1.0,
  "104": 0.5,
  "105": 0.5,
  "106": 0.5,
  "107": 0.0,
  "108": 0.5,
  "109": 0.5,
  "110": 1.0,
  "111": 1.0,
  "112": 0.5,
  "113": 1.0,
  "114": 1.0,
  "115": 1.0,
  "116": 0.0,
  "117": 1.0,
  "118": 1.0,
  "119": 0.5,
  "120": 0.5,
  "121": 1.0,
  "122": 0.5,
  "123": 0.0,
  "124": 0.5,
  "125": 0.5,
  "126": 1.0,
  "127": 0.0,
  "128": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1341/test_short_by_length.json <==
{
  "33": 0.5,
  "34": 0.5,
  "35": 0.5,
  "36": 0.5,
  "37": 0.5,
  "38": 1.0,
  "39": 1.0,
  "40": 1.0,
  "41": 1.0,
  "42": 1.0,
  "43": 0.5,
  "44": 0.0,
  "45": 0.5,
  "46": 1.0,
  "47": 0.5,
  "48": 0.5,
  "49": 1.0,
  "50": 0.5,
  "51": 0.5,
  "52": 0.5,
  "53": 0.5,
  "54": 1.0,
  "55": 1.0,
  "56": 0.5,
  "57": 0.0,
  "58": 1.0,
  "59": 0.5,
  "60": 0.5,
  "61": 1.0,
  "62": 1.0,
  "63": 1.0,
  "64": 0.5
}

==> anc/hidden-automata-rl/hidden-automata-rl/runs/wfrc_priv/workflow_reconcile/gru_k8_s1341/val_by_length.json <==
{
  "4": 0.5,
  "5": 0.25,
  "6": 1.0,
  "7": 0.75,
  "8": 0.5,
  "9": 0.25,
  "10": 0.25,
  "11": 0.75,
  "12": 0.5,
  "13": 0.25,
  "14": 0.0,
  "15": 0.75,
  "16": 0.5,
  "17": 0.75,
  "18": 0.5,
  "19": 0.25,
  "20": 0.5,
  "21": 0.25,
  "22": 0.5,
  "23": 0.75,
  "24": 0.5,
  "25": 0.75,
  "26": 0.75,
  "27": 0.75,
  "28": 0.0,
  "29": 0.75,
  "30": 0.75,
  "31": 1.0,
  "32": 0.75
}

==> anc/hidden-automata-rl/hidden-automata-rl/scripts/analyze_a2c_long.py <==
"""A2C at 5x budget: is the chance probe an under-training artifact? (Sec. 5.2, fixed-point story)

GRU + A2C (broadcast) on parity and mod_3, 30k iters, 10 seeds, then probe. Prints the reward
trajectory and the final reward vs probe gap. mod_3 escapes the reward-shortcut with budget
(reward and probe both climb); parity stays locked in (both flat) -- the decoupling is a learning
fixed point whose persistence is task-dependent. Reads runs/a2c_long (metrics.json + probe.json).
"""
import json, glob, os
from statistics import mean

for task in ["parity", "mod_3"]:
    trajs, gaps, vals = [], [], []
    for d in sorted(glob.glob(f"runs/a2c_long/{task}/gru*_s*")):
        mp, pp = os.path.join(d, "metrics.json"), os.path.join(d, "probe.json")
        if os.path.exists(mp):
            m = json.load(open(mp)); trajs.append(m["val_success_norm"]); vals.append(m["val_success_norm"][-1])
        if os.path.exists(pp):
            p = json.load(open(pp)); gaps.append(p["probe_test_acc"] - p["majority_baseline"])
    if not trajs:
        print(f"{task}: no runs"); continue
    L = min(len(t) for t in trajs)
    curve = "  ".join(f"{(i+1)*2000//1000}k:{mean(t[i] for t in trajs):.2f}" for i in range(L))
    print(f"=== {task} A2C ({len(trajs)} seeds) ===")
    print(f"  reward val_n trajectory (eval/2000 iters): {curve}")
    print(f"  final: reward {mean(vals):.2f}   probe gap {mean(gaps):+.2f}")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/analyze_arch.py <==
"""Cross-architecture + multi-seed held-out validation.

Recomputes the §5.6 perception/planning contingency for each architecture from runs/randval:
  - GRU (5 seeds: 1337-1341)
  - LSTM (3 seeds: 1337-1339)
with the matching supervised-capacity control (runs/_capacity for GRU, runs/_capacity_lstm for LSTM).
Tests whether "permutation structure -> perception gap" replicates across architectures (i.e. is not
a GRU artifact) and whether the 5-seed GRU numbers move from the 3-seed ones in the paper.
"""
from __future__ import annotations
import glob, json, os
from statistics import mean
from hidden_automata_rl.dsa import DFA_CATALOG
from hidden_automata_rl.predictor import is_permutation_automaton

SUITE = json.load(open("hidden_automata_rl/randdfa/suite.json"))["entries"]


def agg_model(model, cap_dir):
    rows = []
    for e in SUITE:
        name = e["name"]
        vals, recs = [], []
        for d in glob.glob(f"runs/randval/{name}/{model}_k8_s*"):
            mp, pp = f"{d}/metrics.json", f"{d}/probe.json"
            if not (os.path.exists(mp) and os.path.exists(pp)):
                continue
            vals.append(json.load(open(mp))["val_success_norm"][-1])
            p = json.load(open(pp))
            if p["majority_baseline"] < 1:
                recs.append((p["probe_test_acc"] - p["majority_baseline"]) / (1 - p["majority_baseline"]))
        if not vals:
            continue
        # capacity (supervised, this architecture)
        capf = None
        cp = f"{cap_dir}/{name}.json"
        if os.path.exists(cp):
            c = json.load(open(cp))
            capf = (c["val_acc"] - c["majority_baseline"]) / (1 - c["majority_baseline"]) \
                if c["majority_baseline"] < 1 else 1.0
        val_n, rec = mean(vals), (mean(recs) if recs else 0.0)
        rows.append({"name": name, "perm": e["perm"] if "perm" in e else is_permutation_automaton(DFA_CATALOG[name]()),
                     "stratum": e["stratum"], "val_n": val_n, "rec": rec, "cap": capf,
                     "n_seeds": len(vals)})
    return rows


def classify(r):
    if r["rec"] < 0.5:
        return "perception"
    if r["val_n"] < 0.85:
        return "planning"
    return "solved"


def report(model, rows):
    perm = [r for r in rows if r["perm"]]
    nonp = [r for r in rows if not r["perm"]]
    from collections import Counter
    cp, cn = Counter(classify(r) for r in perm), Counter(classify(r) for r in nonp)
    nperc = sum(classify(r) == "perception" for r in rows)
    prec = cp["perception"] / len(perm)
    rec = cp["perception"] / nperc if nperc else float("nan")
    caps = [r["cap"] for r in rows if r["cap"] is not None]
    cap_sat = sum(c >= 0.5 for c in caps)
    print(f"\n=== {model.upper()}  (n_seeds={rows[0]['n_seeds']}, n_tasks={len(rows)}) ===")
    print(f"  permutation (n={len(perm)}): {dict(cp)}")
    print(f"  non-perm    (n={len(nonp)}): {dict(cn)}")
    print(f"  permutation -> perception: precision {cp['perception']}/{len(perm)}={prec:.2f}  "
          f"recall {cp['perception']}/{nperc}={rec:.2f}")
    print(f"  supervised capacity saturated (cap_frac>=0.5): {cap_sat}/{len(caps)} "
          f"(min {min(caps):.2f}, mean {mean(caps):.2f})")
    return {"model": model, "precision": prec, "recall": rec, "perm_perception": cp["perception"],
            "perm_n": len(perm), "n_perception": nperc, "cap_saturated": cap_sat, "n_cap": len(caps),
            "perm_breakdown": dict(cp), "nonperm_breakdown": dict(cn)}


if __name__ == "__main__":
    gru = agg_model("gru", "runs/_capacity")
    lstm = agg_model("lstm", "runs/_capacity_lstm")
    rg = report("gru", gru)
    rl = report("lstm", lstm)
    # cross-architecture agreement on perception gaps
    cg = {r["name"]: classify(r) for r in gru}
    cl = {r["name"]: classify(r) for r in lstm}
    both = [n for n in cg if cg[n] == "perception" and cl.get(n) == "perception"]
    perm_both = [n for n in both if any(r["name"] == n and r["perm"] for r in gru)]
    print(f"\n=== CROSS-ARCH ===")
    print(f"  perception gaps under BOTH gru & lstm: {len(both)} (of {sum(v=='perception' for v in cg.values())} gru / "
          f"{sum(v=='perception' for v in cl.values())} lstm); permutation among them: {len(perm_both)}")
    json.dump({"gru": rg, "lstm": rl, "perception_both": both},
              open("runs/_arch_summary.json", "w"), indent=1)
    print("\nwrote runs/_arch_summary.json")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/analyze_control.py <==
"""Control-relevance robustness for the held-out perception-gap predictor (App. validation).

A perception gap is defined by failure to linearly recover the DFA state. But an optimal
controller need not distinguish states that share an optimal value AND optimal-action set at
every remaining horizon (oracle quotient, hidden_automata_rl.oracle.control_class_map). This
script re-scores recovery against that quotient (probe_batched writes control_test_acc /
control_majority per checkpoint) and checks whether the 89/103 predictor or the gap set moves.

rec_frac(full)    = (probe_test_acc   - majority)         / (1 - majority)
rec_frac(control) = (control_test_acc - control_majority) / (1 - control_majority)
Gap := rec_frac < 0.5. Prints full-state vs control-state precision/recall and any reclassification.
"""
import json, glob, os
from statistics import mean

SUITE = "hidden_automata_rl/randdfa/suite.json"
suite = {e["name"]: e for e in json.load(open(SUITE))["entries"]}
rows = []
for name, e in suite.items():
    ff, fc, ntriv = [], [], None
    for d in sorted(glob.glob(f"runs/randval/{name}/gru*_k8_s*")):
        pp = os.path.join(d, "probe.json")
        if not os.path.exists(pp):
            continue
        p = json.load(open(pp))
        mb, cmb = p["majority_baseline"], p.get("control_majority")
        if mb < 1:
            ff.append((p["probe_test_acc"] - mb) / (1 - mb))
        if cmb is not None and cmb < 1:
            fc.append((p["control_test_acc"] - cmb) / (1 - cmb))
        ntriv = (p.get("num_control_classes"), p.get("num_states"))
    if not ff or not fc:
        continue
    rows.append({"name": name, "perm": e["permutation"], "rec_full": mean(ff), "rec_ctrl": mean(fc),
                 "collapse": bool(ntriv and ntriv[0] is not None and ntriv[0] < ntriv[1])})

n_coll = sum(r["collapse"] for r in rows)
print(f"automata: {len(rows)} | with nontrivial control-quotient: {n_coll}")
for key, tag in [("rec_full", "FULL-state"), ("rec_ctrl", "CONTROL-state")]:
    gaps = [r for r in rows if r[key] < 0.5]
    perm = [r for r in rows if r["perm"]]
    tp = sum(r[key] < 0.5 for r in perm)
    print(f"  {tag:<14} gaps={len(gaps):3d}  precision={tp}/{len(perm)}={tp/len(perm):.3f}  "
          f"recall={sum(r['perm'] for r in gaps)}/{len(gaps)}={sum(r['perm'] for r in gaps)/len(gaps):.3f}")
full = {r["name"] for r in rows if r["rec_full"] < 0.5}
ctrl = {r["name"] for r in rows if r["rec_ctrl"] < 0.5}
print(f"  reclassified (gap set symmetric difference): {len(full ^ ctrl)}")

json.dump({"n": len(rows), "nontrivial_quotient": n_coll,
           "gaps_full": len(full), "gaps_control": len(ctrl),
           "reclassified": sorted(full ^ ctrl), "rows": rows},
          open("runs/_control_quotient.json", "w"), indent=1)
print("wrote runs/_control_quotient.json")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/analyze_diagnostics.py <==
"""Aggregate per-task RL outcomes into a master diagnostics table.

For every RL-evaluated task we collect, averaged over seeds:
  - no-aux PPO:  oracle-normalized val reward, OOD (test_long) reward, probe gap
  - aux       :  probe gap (the recoverable-state *ceiling*), val reward
Derived behavioral-only signals (what a reward-only auditor would see):
  - reward_gap   = 1 - val_norm          (distance from optimal return)
  - ood_drop     = val_norm - testlong   (generalization drop with length)
Derived state signals (need the exact probe):
  - probe_gap    = probe_test_acc - majority_baseline   (no-aux)
  - aux_benefit  = aux_val_norm - val_norm               (reward gained from a state signal)

Used by §5.5 and App. C (behavioral diagnostics fail to separate perception vs planning gaps)
and §5.6 (structural predictor).
"""
from __future__ import annotations
import json, glob, os
from statistics import mean

# task -> (no_aux_dir, aux_dir)   aux_dir = privileged-state-aux grid where available
TASKS = {
    "parity":             ("runs/blockc_ppo/parity",          None),
    "mod_2":              ("runs/blockf_ppo/mod_2",           "runs/blockf_aux/mod_2"),
    "mod_3":              ("runs/blockf_ppo/mod_3",           "runs/blockf_aux/mod_3"),
    "mod_5":              ("runs/blockf_ppo/mod_5",           "runs/blockf_aux/mod_5"),
    "mod_7":              ("runs/blockf_ppo/mod_7",           "runs/blockf_aux/mod_7"),
    "mod_9":              ("runs/blockf_ppo/mod_9",           "runs/blockf_aux/mod_9"),
    "mod_11":             ("runs/blockf_ppo/mod_11",          "runs/blockf_aux/mod_11"),
    "no_three_zeros":     ("runs/blocke_ppo/no_three_zeros",  "runs/blocke_aux/no_three_zeros"),
    "ends_with_101":      ("runs/blocke_ppo/ends_with_101",   "runs/blocke_aux/ends_with_101"),
    "ends_with_1000":     ("runs/blocke_ppo/ends_with_1000",  "runs/blocke_aux/ends_with_1000"),
    "workflow_api":       ("runs/wf_none/workflow_api",       "runs/wf_priv/workflow_api"),
    "workflow_longrange": ("runs/wflr_none/workflow_longrange","runs/wflr_priv/workflow_longrange"),
    "workflow_reconcile": ("runs/wfrc_none/workflow_reconcile","runs/wfrc_priv/workflow_reconcile"),
    "mined_div7":         ("runs/mined_none/mined_div7",      "runs/mined_priv/mined_div7"),
    "mined_ean":          ("runs/mined_none/mined_ean",       "runs/mined_priv/mined_ean"),
}


def _seed_vals(d, key, last=True):
    out = []
    for s in sorted(glob.glob(d + "/*")):
        mp = os.path.join(s, "metrics.json")
        if not os.path.exists(mp):
            continue
        m = json.load(open(mp))
        v = m.get(key)
        if v is None:
            continue
        out.append(v[-1] if (last and isinstance(v, list)) else v)
    return out


def _probe_gaps(d):
    out = []
    for s in sorted(glob.glob(d + "/*")):
        pp = os.path.join(s, "probe.json")
        if not os.path.exists(pp):
            continue
        p = json.load(open(pp))
        out.append(p["probe_test_acc"] - p["majority_baseline"])
    return out


def collect():
    rows = {}
    for task, (none_dir, aux_dir) in TASKS.items():
        val = _seed_vals(none_dir, "val_success_norm")
        ood = _seed_vals(none_dir, "test_long_success_norm")
        pg = _probe_gaps(none_dir)
        if not val:
            continue
        row = {
            "n_seeds": len(val),
            "val_norm": mean(val),
            "ood_norm": mean(ood) if ood else float("nan"),
            "probe_gap": mean(pg) if pg else float("nan"),
        }
        row["reward_gap"] = 1.0 - row["val_norm"]
        row["ood_drop"] = row["val_norm"] - row["ood_norm"]
        if aux_dir and os.path.isdir(aux_dir):
            av = _seed_vals(aux_dir, "val_success_norm")
            ag = _probe_gaps(aux_dir)
            row["aux_val_norm"] = mean(av) if av else float("nan")
            row["aux_probe_gap"] = mean(ag) if ag else float("nan")
            row["aux_benefit"] = (mean(av) - row["val_norm"]) if av else float("nan")
        else:
            row["aux_val_norm"] = row["aux_probe_gap"] = row["aux_benefit"] = float("nan")
        rows[task] = row
    return rows


if __name__ == "__main__":
    rows = collect()
    hdr = f"{'task':<20}{'val':>7}{'ood':>7}{'rwd_gap':>8}{'ood_drop':>9}{'probe':>8}{'aux_probe':>10}{'aux_ben':>8}"
    print(hdr); print("-" * len(hdr))
    for t, r in rows.items():
        print(f"{t:<20}{r['val_norm']:>7.2f}{r['ood_norm']:>7.2f}{r['reward_gap']:>8.2f}"
              f"{r['ood_drop']:>9.2f}{r['probe_gap']:>8.2f}{r['aux_probe_gap']:>10.2f}{r['aux_benefit']:>8.2f}")
    json.dump(rows, open("runs/_diagnostics_summary.json", "w"), indent=1)
    print("\nwrote runs/_diagnostics_summary.json")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/analyze_minimality.py <==
"""Are the probed automata minimal?

The probe target is the automaton's state, so redundant states (unreachable, or
Myhill-Nerode equivalent for the accepted language) would inflate the target and
could make a sound representation look deficient. For every held-out automaton
and every curated task this computes the reachable set and the Nerode quotient
by partition refinement, and reports where they differ from the raw state count.
Writes runs/_minimality_audit.json.
"""
import json

from hidden_automata_rl.dsa import DFA_CATALOG
from hidden_automata_rl.random_dfa_suite import load_suite, load_suite_dfa

OUT = "runs/_minimality_audit.json"


def reachable(dfa):
    seen = {dfa.start_state}
    frontier = [dfa.start_state]
    while frontier:
        q = frontier.pop()
        for a in dfa.alphabet:
            n = dfa.transition[(q, a)]
            if n not in seen:
                seen.add(n)
                frontier.append(n)
    return seen


def nerode_classes(dfa, states):
    """Moore refinement over the reachable states, split on acceptance."""
    part = {q: (q in dfa.accept_states) for q in states}
    while True:
        sig = {q: (part[q], tuple(part[dfa.transition[(q, a)]] for a in dfa.alphabet))
               for q in states}
        ids = {s: i for i, s in enumerate(sorted(set(sig.values()), key=repr))}
        new = {q: ids[sig[q]] for q in states}
        if len(set(new.values())) == len(set(part.values())):
            return len(set(new.values()))
        part = new


def audit(name, dfa):
    reach = reachable(dfa)
    return {
        "name": name,
        "n_states": len(dfa.states),
        "n_reachable": len(reach),
        "n_minimal": nerode_classes(dfa, reach),
    }


rows = [audit(e["name"], load_suite_dfa(e["name"])) for e in load_suite()["entries"]]
curated = [audit(t, DFA_CATALOG[t]())
           for t in sorted(DFA_CATALOG) if not t.startswith("rand_")]

for label, rs in (("held-out", rows), ("curated", curated)):
    nonmin = [r for r in rs if r["n_minimal"] < r["n_states"]]
    unreach = [r for r in rs if r["n_reachable"] < r["n_states"]]
    merged = [r for r in rs if r["n_minimal"] < r["n_reachable"]]
    print(f"{label}: {len(rs)} automata, {len(unreach)} with unreachable states, "
          f"{len(merged)} with Nerode-mergeable reachable states, {len(nonmin)} not minimal")
    for r in nonmin:
        print(f"  {r['name']}: |Q|={r['n_states']} reach={r['n_reachable']} min={r['n_minimal']}")

json.dump({"heldout": rows, "curated": curated}, open(OUT, "w"), indent=1)
print(f"wrote {OUT}")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/analyze_predictors.py <==
"""Which structural predictor generalizes to fresh DFAs?

The crude proxy (permutation ∧ L≤τ) is calibrated on the 15-task catalog. Here we ask, on the 33
fresh DFAs with their RL labels, whether a MECHANISM-grounded scalar from the paper's
credit-assignment appendix predicts
hardness better. The mechanism: hardness = the acceptance signal P(accept|q) mixes away under random
play, so intermediate-step credit vanishes. We quantify this directly:

  state_influence Δ_k = spread over reachable q of  P(q_T∈F | q_k=q, then k..T random steps)
  persistence        = (1/T) Σ_{k=1..T} Δ_k          (total surviving acceptance-signal; HIGH=easy)
  half_life          = smallest k with Δ_k < Δ_1/2    (fast decay = hard)
  lambda2            = 2nd-largest |eigenvalue| of the uniform-symbol transition operator

We report ROC-AUC of each candidate against the RL label (reward<0.85 and probe-recovery<0.5).
"""
from __future__ import annotations
import json
from functools import lru_cache

from hidden_automata_rl.dsa import DFA_CATALOG
from hidden_automata_rl.predictor import is_permutation_automaton, control_leverage, reachable_states

T = 32


def delta_k(dfa, k):
    R = sorted(reachable_states(dfa), key=str)

    @lru_cache(maxsize=None)
    def pacc(q, r):
        if r == 0:
            return 1.0 if q in dfa.accept_states else 0.0
        return sum(pacc(dfa.step(q, a), r - 1) for a in dfa.alphabet) / len(dfa.alphabet)

    vals = [pacc(q, k) for q in R]
    return max(vals) - min(vals)


def persistence(dfa, T=T):
    return sum(delta_k(dfa, k) for k in range(1, T + 1)) / T


def half_life(dfa, T=T):
    d1 = delta_k(dfa, 1)
    if d1 < 1e-9:
        return 0
    for k in range(1, T + 1):
        if delta_k(dfa, k) < d1 / 2:
            return k
    return T


def roc_auc(scores, labels, higher_is_hard):
    s = scores if higher_is_hard else [-x for x in scores]
    pos = [s[i] for i in range(len(labels)) if labels[i] == 1]
    neg = [s[i] for i in range(len(labels)) if labels[i] == 0]
    if not pos or not neg:
        return float("nan")
    wins = ties = 0
    for p in pos:
        for n in neg:
            wins += p > n; ties += p == n
    return (wins + 0.5 * ties) / (len(pos) * len(neg))


if __name__ == "__main__":
    summ = json.load(open("runs/_randval_summary.json"))
    rows = summ["rows"]
    feats = []
    for r in rows:
        dfa = DFA_CATALOG[r["name"]]()
        feats.append({
            "name": r["name"],
            "perm": 1 if r["perm"] else 0,
            "L": r["L"],
            "persistence": persistence(dfa),
            "half_life": half_life(dfa),
            "label_reward": r["label_hard"],
            "label_probe": int(r["rec_frac"] < 0.5) if r["rec_frac"] is not None else None,
        })

    def auc_for(key, higher_is_hard, labelkey):
        xs = [f[key] for f in feats if f[labelkey] is not None]
        ys = [f[labelkey] for f in feats if f[labelkey] is not None]
        return roc_auc(xs, ys, higher_is_hard)

    print("candidate predictor          ROC vs reward-label   ROC vs probe-label   (hard direction)")
    print("-" * 90)
    for key, hib, desc in [
        ("perm", True, "permutation (group language)"),
        ("L", False, "control leverage L (low=hard)"),
        ("persistence", False, "Δ persistence (low=hard)"),
        ("half_life", False, "Δ half-life (short=hard)"),
    ]:
        print(f"  {desc:<32} {auc_for(key, hib, 'label_reward'):>10.3f}          "
              f"{auc_for(key, hib, 'label_probe'):>10.3f}")

    # mechanism predictor: hard iff persistence < threshold; sweep for best-on-fresh
    print("\nper-DFA mechanism features (sorted by persistence):")
    print(f"  {'task':<9}{'perm':>5}{'L':>7}{'persist':>9}{'half':>6}{'rwdLBL':>8}{'prbLBL':>8}")
    for f in sorted(feats, key=lambda f: f["persistence"]):
        pl = '-' if f['label_probe'] is None else ('H' if f['label_probe'] else 'e')
        print(f"  {f['name']:<9}{f['perm']:>5}{f['L']:>7.3f}{f['persistence']:>9.3f}{f['half_life']:>6}"
              f"{('H' if f['label_reward'] else 'e'):>8}{pl:>8}")
    json.dump(feats, open("runs/_predictor_features.json", "w"), indent=1)


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/analyze_probe_ext.py <==
"""Aggregate the extended probes: does the perception-gap classification survive
nonlinear and off-policy read-outs, and how skewed is on-policy visitation?

Per automaton we average each recovery variant over seeds, classify a gap as mean
recovery < 0.5, and compare against the paper's linear on-policy classification.
Writes runs/_probe_ext_summary.json.
"""
from __future__ import annotations

import glob
import json
import os
from statistics import mean

SUITE = "hidden_automata_rl/randdfa/suite.json"
VARIANTS = ["onpolicy_linear", "onpolicy_mlp", "random_linear", "random_mlp"]

suite = {e["name"]: e for e in json.load(open(SUITE))["entries"]}
rows = []
for name, e in suite.items():
    per = {v: [] for v in VARIANTS}
    vis = []
    for d in sorted(glob.glob(f"runs/randval/{name}/gru*_k8_s*")):
        p = os.path.join(d, "probe_ext.json")
        if not os.path.exists(p):
            continue
        j = json.load(open(p))
        for v in VARIANTS:
            per[v].append(j[f"{v}_recovery"])
        vis.append(j["onpolicy_frac_states_visited"])
    if not per["onpolicy_linear"]:
        continue
    rows.append({
        "name": name, "perm": bool(e["permutation"]),
        **{f"{v}_rec": mean(per[v]) for v in VARIANTS},
        "frac_visited": mean(vis),
    })

n = len(rows)
print(f"automata with extended probes: {n}/153")
summary = {"n": n, "variants": {}}
base_gaps = {r["name"] for r in rows if r["onpolicy_linear_rec"] < 0.5}
for v in VARIANTS:
    gaps = {r["name"] for r in rows if r[f"{v}_rec"] < 0.5}
    perm_flagged = [r for r in rows if r["perm"]]
    tp = sum(1 for r in perm_flagged if r[f"{v}_rec"] < 0.5)
    prec = tp / len(perm_flagged) if perm_flagged else float("nan")
    rec = tp / len(gaps) if gaps else float("nan")
    stay = len(base_gaps & gaps)
    print(f"{v:16s}: gaps {len(gaps):3d} | of the {len(base_gaps)} linear-on-policy gaps, "
          f"{stay} remain | perm precision {tp}/{len(perm_flagged)}={prec:.3f} recall {rec:.3f}")
    summary["variants"][v] = {"gaps": len(gaps), "linear_gaps_remaining": stay,
                              "perm_precision": prec, "perm_recall": rec}

gap_vis = [r["frac_visited"] for r in rows if r["name"] in base_gaps]
ok_vis = [r["frac_visited"] for r in rows if r["name"] not in base_gaps]
print(f"on-policy state coverage: gap automata {mean(gap_vis):.3f}, others {mean(ok_vis):.3f}")
summary["coverage"] = {"gap_mean_frac_visited": mean(gap_vis), "nongap_mean_frac_visited": mean(ok_vis)}

print("\ncurated exemplars (mean over seeds):")
CURATED = {
    "mined_ean": "runs/mined_none/mined_ean/gru*_s*",
    "ends_with_101": "runs/blocke_ppo/ends_with_101/gru*_s*",
    "ends_with_1000": "runs/blocke_ppo/ends_with_1000/gru*_s*",
    "parity (A2C-era PPO)": "runs/blockc_ppo/parity/gru*_s*",
    "mod_5": "runs/blockf_ppo/mod_5/gru*_s*",
    "mod_11": "runs/blockf_ppo/mod_11/gru*_s*",
}
summary["curated"] = {}
for label, pat in CURATED.items():
    per = {v: [] for v in VARIANTS}
    for d in sorted(glob.glob(pat)):
        p = os.path.join(d, "probe_ext.json")
        if os.path.exists(p):
            j = json.load(open(p))
            for v in VARIANTS:
                per[v].append(j[f"{v}_recovery"])
    if per["onpolicy_linear"]:
        vals = {v: round(mean(per[v]), 3) for v in VARIANTS}
        print(f"  {label:22s} " + "  ".join(f"{v.split('_',1)[1] if False else v}={vals[v]:+.2f}" for v in VARIANTS))
        summary["curated"][label] = vals

rows.sort(key=lambda r: r["name"])
summary["rows"] = rows
json.dump(summary, open("runs/_probe_ext_summary.json", "w"), indent=1)
print("\nwrote runs/_probe_ext_summary.json")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/analyze_probe_threshold.py <==
"""Sensitivity of the perception-gap classification to the recovery threshold.

The held-out labels call an automaton perception-hard when mean probe recovery
across seeds is below 0.5. The reward threshold was already varied (it moves
only the planning/solved split); this sweeps the recovery threshold itself and
reports how the gap count and the permutation signal's precision and recall
move, under each of the four probe read-outs. Reads the per-automaton mean
recoveries in runs/_probe_ext_summary.json (the same source as the read-out
table), writes runs/_threshold_sensitivity.json.
"""
import json

SUMMARY = "runs/_probe_ext_summary.json"
OUT = "runs/_threshold_sensitivity.json"
THRESHOLDS = [0.3, 0.4, 0.5, 0.6, 0.7]
VARIANTS = ["onpolicy_linear", "onpolicy_mlp", "random_linear", "random_mlp"]

rows = json.load(open(SUMMARY))["rows"]
n_perm = sum(1 for r in rows if r["perm"])
out = {"n": len(rows), "n_perm": n_perm, "thresholds": []}
for tau in THRESHOLDS:
    rec = {"recovery_threshold": tau}
    for v in VARIANTS:
        gaps = [r for r in rows if r[f"{v}_rec"] < tau]
        tp = sum(1 for r in gaps if r["perm"])
        rec[v] = {
            "gaps": len(gaps),
            "perm_gaps": tp,
            "precision": round(tp / n_perm, 3),
            "recall": round(tp / len(gaps), 3) if gaps else None,
        }
    out["thresholds"].append(rec)
    m = rec["onpolicy_linear"]
    print(f"tau={tau:.2f}  linear-on-policy: gaps={m['gaps']:3d} "
          f"precision={m['precision']:.3f} recall={m['recall']:.3f}   "
          + "  ".join(f"{v}:{rec[v]['gaps']}" for v in VARIANTS[1:]))

json.dump(out, open(OUT, "w"), indent=1)
print(f"wrote {OUT}")

print("\nLaTeX body (tab:thresh; paste between the \\midrule markers):")
for t in out["thresholds"]:
    a, b = t["onpolicy_linear"], t["random_linear"]
    print(f"${t['recovery_threshold']:.1f}$ & {a['gaps']} & ${a['precision']:.2f}$ & "
          f"${a['recall']:.2f}$ & {b['gaps']} & ${b['precision']:.2f}$ & ${b['recall']:.2f}$\\\\")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/analyze_randval.py <==
"""Held-out validation of the §5.6 predictor on fresh random DFAs (rand_000..).

Predictor (from delta alone, BEFORE RL): score s = L if permutation else +inf; lower = harder.
RL label (measured AFTER RL): a fresh DFA is HARD iff sparse PPO leaves the agent well below the
optimal return -- oracle-normalized reward val_n < 0.85. This is the operational "did sparse RL
solve it" question and, unlike the on-policy probe, is free of the visitation/capacity confound.
We corroborate with the probe recovery fraction (probe gap / (1 - majority), capacity ~ 1 for these
small DFAs -- spot-checked by supervised.py).

Reports held-out ROC-AUC(score, label) and accuracy at the predictor's own threshold tau=0.50.
"""
from __future__ import annotations
import json, glob, os
from statistics import mean

RUNS = "runs/randval"
SUITE = "hidden_automata_rl/randdfa/suite.json"
TAU = 0.50
REWARD_HARD = 0.85   # val_n below this => RL did not solve it => hard


def _final(metrics_path, key):
    m = json.load(open(metrics_path))
    return m[key][-1]


def collect():
    suite = {e["name"]: e for e in json.load(open(SUITE))["entries"]}
    rows = []
    for name, e in suite.items():
        seed_dirs = sorted(glob.glob(f"{RUNS}/{name}/gru*_k8_s*"))
        vals, oods, recs, probes = [], [], [], []
        for d in seed_dirs:
            mp = os.path.join(d, "metrics.json")
            if not os.path.exists(mp):
                continue
            vals.append(_final(mp, "val_success_norm"))
            oods.append(_final(mp, "test_long_success_norm"))
            pp = os.path.join(d, "probe.json")
            if os.path.exists(pp):
                p = json.load(open(pp))
                pg = p["probe_test_acc"] - p["majority_baseline"]
                probes.append(pg)
                if p["majority_baseline"] < 1:
                    recs.append(pg / (1 - p["majority_baseline"]))
        if not vals:
            continue
        val_n = mean(vals)
        ood_n = mean(oods)
        probe_gap = mean(probes) if probes else None
        rec_frac = mean(recs) if recs else None
        n_seeds = len(vals)
        rows.append({
            "n_seeds": n_seeds,
            "name": name, "stratum": e["stratum"], "perm": e["permutation"],
            "L": e["leverage"], "predict_hard": e["predict_hard"],
            "score": e["leverage"] if e["permutation"] else float("inf"),
            "val_n": val_n, "ood_n": ood_n, "probe_gap": probe_gap,
            "rec_frac": rec_frac,
            "label_hard": int(val_n < REWARD_HARD),
        })
    return rows


def roc_auc(scores, labels):
    pos = [-scores[i] for i in range(len(labels)) if labels[i] == 1]
    neg = [-scores[i] for i in range(len(labels)) if labels[i] == 0]
    if not pos or not neg:
        return float("nan")
    wins = ties = 0
    for p in pos:
        for n in neg:
            wins += p > n; ties += p == n
    return (wins + 0.5 * ties) / (len(pos) * len(neg))


if __name__ == "__main__":
    rows = collect()
    done = [r for r in rows if r["val_n"] is not None]
    print(f"{len(done)}/{len(rows)} runs complete\n")
    hdr = f"{'task':<9}{'stratum':<11}{'perm':>5}{'L':>7}{'pred':>6}{'val_n':>7}{'probe':>7}{'recf':>6}{'LABEL':>7}"
    print(hdr); print("-" * len(hdr))
    for r in sorted(done, key=lambda r: r["score"]):
        pg = f"{r['probe_gap']:.2f}" if r["probe_gap"] is not None else "  -"
        rf = f"{r['rec_frac']:.2f}" if r["rec_frac"] is not None else "  -"
        print(f"{r['name']:<9}{r['stratum']:<11}{str(r['perm']):>5}{r['L']:>7.3f}"
              f"{('HARD' if r['predict_hard'] else 'easy'):>6}{r['val_n']:>7.2f}{pg:>7}{rf:>6}"
              f"{('HARD' if r['label_hard'] else 'easy'):>7}")

    # secondary, state-centric label: hard iff probe recovery fraction < 0.5 (capacity ~ 1)
    probe_done = [r for r in done if r["rec_frac"] is not None]
    if probe_done:
        s2 = [r["score"] for r in probe_done]
        l2 = [int(r["rec_frac"] < 0.5) for r in probe_done]
        print(f"\n[state-centric label: hard iff probe recovery < 0.5]  "
              f"ROC-AUC={roc_auc(s2, l2):.3f}  hard={sum(l2)}/{len(l2)}")

    scores = [r["score"] for r in done]
    labels = [r["label_hard"] for r in done]
    preds = [int(r["predict_hard"]) for r in done]
    auc = roc_auc(scores, labels)
    acc = mean(int(preds[i] == labels[i]) for i in range(len(done)))
    tp = sum(1 for i in range(len(done)) if preds[i] == 1 and labels[i] == 1)
    fp = sum(1 for i in range(len(done)) if preds[i] == 1 and labels[i] == 0)
    fn = sum(1 for i in range(len(done)) if preds[i] == 0 and labels[i] == 1)
    prec = tp / (tp + fp) if tp + fp else float("nan")
    rec = tp / (tp + fn) if tp + fn else float("nan")
    print(f"\nn={len(done)}  hard(measured)={sum(labels)}  hard(predicted)={sum(preds)}")
    print(f"held-out ROC-AUC          : {auc:.3f}")
    print(f"accuracy @ tau={TAU}        : {acc:.3f}")
    print(f"precision / recall        : {prec:.3f} / {rec:.3f}")
    errs = [(done[i]['name'], preds[i], labels[i], done[i]['L'], done[i]['val_n'])
            for i in range(len(done)) if preds[i] != labels[i]]
    if errs:
        print("errors (task pred true L val_n):")
        for e in errs:
            print(f"  {e[0]} pred={'H' if e[1] else 'e'} true={'H' if e[2] else 'e'} L={e[3]:.3f} val_n={e[4]:.2f}")
    json.dump({"auc": auc, "acc": acc, "precision": prec, "recall": rec,
               "n": len(done), "reward_hard_thresh": REWARD_HARD, "rows": done},
              open("runs/_randval_summary.json", "w"), indent=1)
    print("\nwrote runs/_randval_summary.json")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/extend_suite.py <==
"""Extend the held-out random-DFA suite for a larger, harder-to-dismiss validation
of the structural warning signal (permutation AND L<=tau).

We APPEND fresh, deduplicated, capacity-controlled diagnostic DFAs (a different
generator seed) to randdfa/suite.json, preserving the original 33 entries
byte-for-byte (so their cached runs/randval results stay valid and the original
result remains reproducible). New entries continue the rand_NNN numbering and are
auto-registered by dsa._register_rand_suite().

Usage:  .venv/bin/python scripts/extend_suite.py --n-hard 50 --n-easy-perm 30 --n-easy-synch 40 --seed 1
"""
from __future__ import annotations

import argparse
import json
import random

from hidden_automata_rl.random_dfa_suite import (
    SUITE_PATH, TAU, T_PRED, CP, _rand_dfa, _diag_and_score,
)


def _sig(dfa):
    return (tuple(dfa.alphabet), tuple(sorted(dfa.accept_states)),
            tuple(sorted((q, a, n) for (q, a), n in dfa.transition.items())))


def _entry_sig(e):
    return (tuple(e["alphabet"]), tuple(sorted(e["accept"])),
            tuple(sorted((q, a, n) for q, a, n in e["transition"])))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--n-hard", type=int, default=50)
    ap.add_argument("--n-easy-perm", type=int, default=30)
    ap.add_argument("--n-easy-synch", type=int, default=40)
    ap.add_argument("--seed", type=int, default=1)
    a = ap.parse_args()

    suite = json.load(open(SUITE_PATH))
    entries = suite["entries"]
    seen = {_entry_sig(e) for e in entries}
    start_idx = len(entries)

    rng = random.Random(a.seed)
    targets = {"hard": a.n_hard, "easy_perm": a.n_easy_perm, "easy_synch": a.n_easy_synch}
    got = {k: 0 for k in targets}
    new = []
    tries = 0
    while any(got[k] < targets[k] for k in targets) and tries < 5_000_000:
        tries += 1
        ns = rng.randint(3, 7)
        nsym = rng.choice([2, 2, 3])
        dfa = _rand_dfa(rng, ns, nsym, permutation=(rng.random() < 0.6))
        diag, perm, L, V = _diag_and_score(dfa)
        if not diag or L != L:
            continue
        sig = _sig(dfa)
        if sig in seen:
            continue
        if perm and L <= TAU:
            cat = "hard"
        elif perm and L >= 0.55:
            cat = "easy_perm"
        elif not perm:
            cat = "easy_synch"
        else:
            continue
        if got[cat] >= targets[cat]:
            continue
        seen.add(sig)
        got[cat] += 1
        idx = start_idx + len(new)
        new.append({
            "name": f"rand_{idx:03d}",
            "alphabet": list(dfa.alphabet), "states": list(dfa.states),
            "start": dfa.start_state, "accept": sorted(dfa.accept_states),
            "transition": [[q, a_, dfa.transition[(q, a_)]] for q in dfa.states for a_ in dfa.alphabet],
            "stratum": cat, "permutation": perm, "leverage": L,
            "predict_hard": bool(perm and L <= TAU),
            "oracle": {k: round(v, 4) for k, v in V.items()},
            "n_states": len(dfa.states), "n_symbols": len(dfa.alphabet),
        })

    entries.extend(new)
    json.dump({"tau": TAU, "T": T_PRED, "cp": CP, "entries": entries},
              open(SUITE_PATH, "w"), indent=1)
    print(f"appended {len(new)} fresh DFAs (tries={tries}); suite now {len(entries)} entries")
    for cat in ("hard", "easy_perm", "easy_synch"):
        n_new = sum(1 for e in new if e["stratum"] == cat)
        n_tot = sum(1 for e in entries if e["stratum"] == cat)
        print(f"  {cat:<11} +{n_new:3d}  total {n_tot:3d}")
    print(f"  predicted-hard total: {sum(e['predict_hard'] for e in entries)}")


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/fig_a2c_budget.py <==
"""A2C at five times the budget (fig:budget): oracle-normalized validation
success against training iteration on parity and mod_3, mean with one
standard deviation error bars over the ten seeds in runs/a2c_long, with the final probe
gap per task. Prints pgfplots coordinate blocks to paste into the figure in
paper_body.tex.
"""
import glob
import json
import statistics

for task in ("parity", "mod_3"):
    runs = sorted(glob.glob(f"runs/a2c_long/{task}/gru*_s*/metrics.json"))
    metrics = [json.load(open(f)) for f in runs]
    iters = metrics[0]["iteration"]
    cols = [m["val_success_norm"] for m in metrics]
    mean = [statistics.mean(c[i] for c in cols) for i in range(len(iters))]
    sd = [statistics.pstdev(c[i] for c in cols) for i in range(len(iters))]
    probes = [json.load(open(f.replace("metrics.json", "probe.json"))) for f in runs]
    gap = statistics.mean(p["probe_test_acc"] - p["majority_baseline"] for p in probes)
    print(f"% {task}: {len(runs)} seeds, final probe gap {gap:+.2f}")
    print("\\addplot+[error bars/.cd, y dir=both, y explicit] coordinates {"
          + " ".join(f"({i},{m:.3f}) +- (0,{s:.3f})" for i, m, s in zip(iters, mean, sd)) + "};")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/fig_behavioral_vs_probe.py <==
"""Figure: a reward-only auditor cannot locate the failure; the probe can.

x-axis = reward gap (1 - oracle-normalized return), what a behavioral diagnostic sees.
y-axis = probe gap (recoverable latent state), what only the exact instrument sees.
Tasks at the SAME large reward gap span the whole probe range: a perception gap
(reward, no state -- bottom right) is behaviorally indistinguishable from a planning
gap (state present, unused -- top right), yet they call for opposite fixes.
"""
import json
import os
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# The paper build reads the figure from paper_source/figs; in the review
# artifact the paper sources are stripped, so fall back to a local figs/ dir.
OUT = "paper_source/figs" if os.path.isdir("paper_source") else "figs"
os.makedirs(OUT, exist_ok=True)

r = json.load(open("runs/_diagnostics_summary.json"))
tasks = list(r)
x = [r[t]["reward_gap"] for t in tasks]
y = [r[t]["probe_gap"] for t in tasks]

fig, ax = plt.subplots(figsize=(6.2, 4.3))
ax.scatter(x, y, s=42, c="#1f4e79", zorder=3)
for t in tasks:
    dx, dy = 0.008, 0.006
    ha = "left"
    label = t.replace("workflow_", "wf_")
    ax.annotate(label, (r[t]["reward_gap"], r[t]["probe_gap"]),
                xytext=(r[t]["reward_gap"] + dx, r[t]["probe_gap"] + dy),
                fontsize=6.5, ha=ha)

# region guides
ax.axhline(0.15, color="gray", ls=":", lw=0.8)
ax.axvline(0.30, color="gray", ls=":", lw=0.8)
ax.text(0.82, 0.66, "planning gap\n(state present, unused)", fontsize=8,
        color="#2e6b2e", ha="center")
ax.text(0.82, 0.05, "perception gap\n(reward, no state)", fontsize=8,
        color="#a33", ha="center")

ax.set_xlabel("reward gap  $1-$ val$_n$   (what a reward-only auditor sees)")
ax.set_ylabel("probe gap   (recoverable latent state)")
ax.set_title("Behavior cannot separate what the probe separates", fontsize=10)
ax.set_xlim(-0.03, 1.0)
ax.set_ylim(-0.05, 0.75)
fig.tight_layout()
fig.savefig(f"{OUT}/behavioral_vs_probe.png", dpi=200)
print(f"wrote {OUT}/behavioral_vs_probe.png")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/fig_credit_decay.py <==
"""Exact acceptance-influence decay behind fig:creditdecay.

For each task, Delta_r is the spread over reachable states of the probability
of ending accepted after r uniformly random suffix steps, computed exactly
from the transition table (no training, no seeds). sigma is the one-step
contraction of the uniform random-symbol operator on mean-zero value
functions, the Proposition 2 rate. Writes runs/_credit_decay.json and prints
pgfplots coordinate blocks to paste into the figure in paper_body.tex.
"""
import json

import numpy as np

from hidden_automata_rl.dsa import DFA_CATALOG

TASKS = ["parity", "mod_5", "workflow_api"]
R_MAX = 12


def decay(name):
    d = DFA_CATALOG[name]()
    states = sorted(d.states)
    idx = {s: i for i, s in enumerate(states)}
    n = len(states)
    alpha = sorted(d.alphabet)
    reach = {d.start_state}
    frontier = [d.start_state]
    while frontier:
        s = frontier.pop()
        for a in alpha:
            t = d.transition[(s, a)]
            if t not in reach:
                reach.add(t)
                frontier.append(t)
    P = np.zeros((n, n))
    for s in states:
        for a in alpha:
            P[idx[s], idx[d.transition[(s, a)]]] += 1 / len(alpha)
    center = np.eye(n) - np.ones((n, n)) / n
    sigma = float(np.linalg.svd(center @ P @ center)[1][0])
    V = np.array([1.0 if s in d.accept_states else 0.0 for s in states])
    ri = [idx[s] for s in reach]
    deltas = []
    for _ in range(R_MAX + 1):
        deltas.append(float(V[ri].max() - V[ri].min()))
        V = P @ V
    return sigma, deltas


out = {}
for task in TASKS:
    sigma, deltas = decay(task)
    out[task] = {"sigma": sigma, "delta": deltas}
    coords = " ".join(f"({r},{v:.4f})" for r, v in enumerate(deltas))
    print(f"% {task}  sigma={sigma:.3f}\n{coords}")
sig5 = out["mod_5"]["sigma"]
print(f"% mod_5 sigma^r envelope\n" + " ".join(f"({r},{sig5**r:.4f})" for r in range(R_MAX + 1)))
json.dump(out, open("runs/_credit_decay.json", "w"), indent=1)
print("wrote runs/_credit_decay.json")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/fig_heldout_strata.py <==
"""Per-stratum outcome counts behind fig:strata, read from
runs/_randval_summary.json with the same labels as Table 5: perception (mean
probe recovery below 0.5), planning (state recovered, val_n below the reward
threshold), solved (the rest). Prints pgfplots coordinate blocks to paste into
the figure in paper_body.tex.
"""
import json

STRATA = [("hard", "perm-low-L"), ("easy_perm", "perm-high-L"), ("easy_synch", "non-perm")]

summary = json.load(open("runs/_randval_summary.json"))
thresh = summary["reward_hard_thresh"]
counts = {}
for r in summary["rows"]:
    if r["rec_frac"] < 0.5:
        kind = "perception"
    elif r["val_n"] < thresh:
        kind = "planning"
    else:
        kind = "solved"
    counts.setdefault(r["stratum"], {"perception": 0, "planning": 0, "solved": 0})[kind] += 1

for key, name in STRATA:
    c = counts[key]
    print(f"{name}: n={sum(c.values())} perception={c['perception']} planning={c['planning']} solved={c['solved']}")
print()
for kind in ("perception", "planning", "solved"):
    coords = " ".join(f"({counts[k][kind]},{name})" for k, name in STRATA)
    print(f"% {kind}")
    print(f"\\addplot coordinates {{{coords}}};")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/fig_shortcut_arc.py <==
"""Reward arcs of the shortcut-regime PPO runs (fig:llmarc): eval reward as a
fraction of the full-state optimum against iteration for the six seeds in
runs/llm/shortcut_ppo*_m7L8c8_s*, plus the decision-token linear probe at
every adapter probed in the second batch. Prints pgfplots coordinate blocks to
paste into the figure in paper_appendix.tex.
"""
import glob
import json
import os

for run in sorted(glob.glob("runs/llm/shortcut_ppo*_m7L8c8_s*")):
    seed = run.rsplit("_s", 1)[1]
    hist = json.load(open(os.path.join(run, "history.json")))
    pts = [(h["iter"], h["eval_reward_norm"]) for h in hist if h.get("eval_reward_norm") is not None]
    print(f"% seed {seed}")
    print("\\addplot coordinates {" + " ".join(f"({i},{r:.3f})" for i, r in pts) + "};")
print()
for run in sorted(glob.glob("runs/llm/shortcut_ppo2_m7L8c8_s*")):
    seed = run.rsplit("_s", 1)[1]
    probes = json.load(open(os.path.join(run, "adapter_probes_v2.json")))
    hist = {h["iter"]: h["eval_reward_norm"] for h in json.load(open(os.path.join(run, "history.json")))
            if h.get("eval_reward_norm") is not None}
    pts = []
    for key, e in probes.items():
        if key == "frozen":
            continue
        it = int(key[2:])
        pts.append((it, hist[it], e["decision_linear"]["bal_acc"]))
    pts.sort()
    print(f"% seed {seed} probes: (iter, concurrent reward, decision-token probe)")
    print("\\addplot[scatter, only marks, point meta=explicit] coordinates {"
          + " ".join(f"({i},{r:.3f}) [{p:.2f}]" for i, r, p in pts) + "};")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/gen_llmcap_table.py <==
"""Emit the LaTeX body of the LLM supervised-capacity table (tab:llmcap)
from runs/llm/supcap2_<size>_<task>_L<len>.json. Paste the output between the
\\midrule markers of the table in paper_appendix.tex after a rerun.
"""
import glob
import json
import re

SIZES = ["1.5b", "3b", "7b", "14b"]
TASKS = [("parity", 2), ("mod_3", 3), ("mod_5", 5), ("mod_7", 7)]
LENGTHS = [8, 16, 24]

grid = {}
for path in glob.glob("runs/llm/supcap2_*.json"):
    m = re.match(r"supcap2_([\d.]+b)_(\w+?)_L(\d+)\.json", path.split("/")[-1])
    if not m:
        continue
    grid[(m.group(1), m.group(2), int(m.group(3)))] = json.load(open(path))["capacity_frac"]

for task, k in TASKS:
    for i, size in enumerate(SIZES):
        label = rf"\texttt{{{task.replace('_', r'\_')}}} ($k{{=}}{k}$)" if i == 0 else ""
        cells = " & ".join(f"${grid[(size, task, L)]:.2f}$" for L in LENGTHS)
        print(f"{label} & {size.upper().replace('B', 'B')} & {cells}\\\\")
    if task != TASKS[-1][0]:
        print(r"\midrule")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/gen_panel_table.py <==
"""Emit the LaTeX body of the mod_5 causal-panel table (tab:panel) from the run
JSONs. Paste the output between the \\midrule markers in paper_appendix.tex
after a rerun. Cells are mean +- population s.d. over seeds of the final
val_success_norm and the probe gap.
"""
import glob
import json
import statistics as st

ROWS = [
    (r"\texttt{mod\_5} (hard baseline)", "---", "panel/mod_5/gru*_s*"),
    (r"\texttt{mod\_5\_hold}", "latchability (controllable hold)", "panel/mod_5_hold/gru*_s*"),
    (r"\texttt{mod\_5}, $\beta{=}0$", "observability (off)", "block68_b00/mod_5/gru*_s*"),
    (r"\texttt{mod\_5}, $\beta{=}0.1$, no aux", "observations alone", "b68f_b01_noaux/mod_5/gru*_s*"),
    (r"\texttt{mod\_5}, $\beta{\ge}0.1$", "observability (on)", "b68f_b01/mod_5/gru*_s*"),
]


def cell(pattern):
    vals, probes = [], []
    for d in sorted(glob.glob(f"runs/{pattern}")):
        try:
            m = json.load(open(d + "/metrics.json"))
            p = json.load(open(d + "/probe.json"))
        except FileNotFoundError:
            continue
        vals.append(m["val_success_norm"][-1])
        probes.append(p["probe_test_acc"] - p["majority_baseline"])
    if not vals:
        return None
    def fmt(xs):
        return f"{st.mean(xs):.2f}{{\\pm}}.{round(st.pstdev(xs) * 100):02d}"
    return len(vals), fmt(vals), fmt(probes), st.mean(probes)


for label, lever, pattern in ROWS:
    c = cell(pattern)
    if c is None:
        print(f"% {label}: no runs found ({pattern})")
        continue
    n, val, probe, pmean = c
    sign = "+" if pmean >= 0 else ""
    print(f"{label:<42} & {lever:<32} & ${val}$ & ${sign}{probe}$\\\\  % {n} seeds")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/gen_probe_ext_table.py <==
"""Emit the LaTeX body of the read-out robustness table (tab:readout) from
runs/_probe_ext_summary.json. Paste the output between the \\midrule markers
of the table in paper_body.tex after a rerun.
"""
import json

LABELS = {
    "onpolicy_linear": "linear, on-policy (main)",
    "onpolicy_mlp": "MLP, on-policy",
    "random_linear": "linear, random play",
    "random_mlp": "MLP, random play",
}

d = json.load(open("runs/_probe_ext_summary.json"))
for key, label in LABELS.items():
    v = d["variants"][key]
    print(f"{label} & {v['gaps']} & {v['linear_gaps_remaining']} & "
          f"${v['perm_precision']:.2f}$ & ${v['perm_recall']:.2f}$\\\\")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/gen_references.py <==
"""Emit paper_references.tex (an inline thebibliography) from paper_references.bib
in ACM Reference Format: full author names, year, title, venue in italics,
volume/number/pages, then the DOI or arXiv link. Entries are sorted by first
author surname as the ACM style does. Each bibitem keeps a natbib author-year
label so both the author-year and the numeric builds can cite it.

Usage:  python scripts/gen_references.py > paper_references.tex
"""
import re
import sys
from collections import Counter

BIB = "paper_references.bib"
PREAMBLE = "\\begin{thebibliography}{99}\n"
POSTAMBLE = "\\end{thebibliography}\n"


def parse_bib(text):
    entries = []
    pos = 0
    while True:
        m = re.search(r"@(\w+)\s*\{\s*([^,\s]+)\s*,", text[pos:])
        if not m:
            break
        kind, key = m.group(1).lower(), m.group(2)
        i = pos + m.end()
        depth, fields, buf = 1, {}, []
        while depth:
            c = text[i]
            if c == "{":
                depth += 1
            elif c == "}":
                depth -= 1
            if depth:
                buf.append(c)
            i += 1
        body = "".join(buf)
        for fm in re.finditer(r"(\w+)\s*=\s*\{", body):
            name = fm.group(1).lower()
            j, d, val = fm.end(), 1, []
            while d:
                c = body[j]
                if c == "{":
                    d += 1
                elif c == "}":
                    d -= 1
                if d:
                    val.append(c)
                j += 1
            fields[name] = " ".join("".join(val).split())
        entries.append((kind, key, fields))
        pos = i
    return entries


def split_authors(s):
    return [a.strip() for a in re.split(r"\s+and\s+", s) if a.strip()]


def surname(name):
    """Family name for sorting and labels; handles 'von'-style particles and
    protected corporate names like {Qwen Team}."""
    if name.startswith("{") and name.endswith("}"):
        return name[1:-1]
    if "," in name:
        return name.split(",")[0].strip()
    parts = name.split()
    # particles stay with the surname: "van Dongen", "de Haan", "De Giacomo"
    i = len(parts) - 1
    while i > 0 and parts[i - 1][0].islower():
        i -= 1
    return " ".join(parts[i:])


def display(name):
    if name.startswith("{") and name.endswith("}"):
        return name[1:-1]
    if "," in name:
        last, first = [p.strip() for p in name.split(",", 1)]
        return f"{first} {last}"
    return name


def author_string(authors):
    names = [display(a) for a in authors]
    if len(names) == 1:
        return names[0]
    if len(names) == 2:
        return f"{names[0]} and {names[1]}"
    return ", ".join(names[:-1]) + f", and {names[-1]}"


def label(authors, year, initial=False):
    first = authors[0]
    s = surname(first)
    if initial and not first.startswith("{"):
        given = display(first).replace(s, "").strip()
        s = f"{given[0]}. {s}" if given else s
    if len(authors) == 1:
        return f"{s}({year})"
    if len(authors) == 2:
        return f"{s} \\& {surname(authors[1])}({year})"
    return f"{s} et al.({year})"


def sort_key(entry):
    _, _, f = entry
    a = split_authors(f["author"])[0]
    s = surname(a)
    s = re.sub(r"[{}\\'\"`^~]", "", s)
    return (s.lower(), f.get("year", ""))


def link(f):
    if "doi" in f:
        return f" \\url{{https://doi.org/{f['doi']}}}"
    if "eprint" in f:
        return f" \\url{{https://arxiv.org/abs/{f['eprint']}}}"
    return ""


def render(kind, f):
    authors = author_string(split_authors(f["author"]))
    year = f["year"]
    title = f["title"]
    if kind == "article":
        vol = f.get("volume", "")
        num = f", {f['number']}" if "number" in f else ""
        pages = f", {f['pages']}" if "pages" in f else ""
        vn = f" {vol}{num} ({year})" if vol else f" ({year})"
        body = f"\\emph{{{f['journal']}}}{vn}{pages}."
    elif kind == "inproceedings":
        series = f" ({f['series']})" if "series" in f else ""
        tail = []
        if "publisher" in f:
            tail.append(f["publisher"])
        if "pages" in f:
            tail.append(f["pages"])
        body = f"In \\emph{{{f['booktitle']}}}{series}."
        if tail:
            body += " " + ", ".join(tail).rstrip(".") + "."
    elif kind == "incollection":
        eds = f" ({f['editor']} (Eds.))" if "editor" in f else ""
        tail = []
        if "publisher" in f:
            tail.append(f["publisher"])
        if "pages" in f:
            tail.append(f["pages"])
        body = f"In \\emph{{{f['booktitle']}}}{eds}."
        if tail:
            body += " " + ", ".join(tail).rstrip(".") + "."
    else:  # misc: arXiv preprints and datasets
        body = f.get("publisher", f.get("howpublished", f.get("note", "")))
        body = (body + ".") if body and not body.endswith(".") else body
    text = f"{authors}. {year}. {title}. {body}{link(f)}".strip()
    return re.sub(r"\.\.$", ".", text)


def main():
    entries = sorted(parse_bib(open(BIB).read()), key=sort_key)
    labels = [label(split_authors(f["author"]), f["year"]) for _, _, f in entries]
    dup = {l for l, n in Counter(labels).items() if n > 1}
    out = [PREAMBLE]
    for (kind, key, f), lab in zip(entries, labels):
        if lab in dup:
            lab = label(split_authors(f["author"]), f["year"], initial=True)
        out.append(f"\\bibitem[{lab}]{{{key}}} {render(kind, f)}\n")
    out.append(POSTAMBLE)
    sys.stdout.write("".join(out))


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/gen_shortcut_probe_table.py <==
"""Emit the LaTeX body of the shortcut-regime probe table (tab:llmarc) from
runs/llm/shortcut_ppo2_m7L8c8_s*/{history,adapter_probes_v2}.json. Each row is
one saved adapter: its phase by the concurrent eval reward (the classification
of docs/shortcut_regime_prereg2.md), the reward under re-evaluation, and the
decision-token linear, stream-token linear, and stream-token MLP probes. Paste
the output between the \\midrule markers of the table in paper_appendix.tex.
"""
import glob
import json
import os

BAND, PEAK, COLLAPSED = (0.40, 0.88), 0.90, 0.30


def phase(n):
    if n >= PEAK:
        return "peak"
    if n <= COLLAPSED:
        return "collapsed"
    if BAND[0] <= n <= BAND[1]:
        return "plateau"
    return "--"


for run in sorted(glob.glob("runs/llm/shortcut_ppo2_m7L8c8_s*")):
    seed = run.rsplit("_s", 1)[1]
    hist = {h["iter"]: h["eval_reward_norm"] for h in json.load(open(os.path.join(run, "history.json")))
            if h.get("eval_reward_norm") is not None}
    probes = json.load(open(os.path.join(run, "adapter_probes_v2.json")))
    keys = sorted(probes, key=lambda k: -1 if k == "frozen" else int(k[2:]))
    for i, key in enumerate(keys):
        e = probes[key]
        it = 0 if key == "frozen" else int(key[2:])
        label = "frozen" if it == 0 else str(it)
        ph = "base" if it == 0 else phase(hist[it])
        print(f"{seed if i == 0 else ''} & {label} & {ph} & ${e['eval_reward_norm']:.2f}$ & "
              f"${e['decision_linear']['bal_acc']:.2f}$ & ${e['stream_linear']['bal_acc']:.2f}$ & "
              f"${e['stream_mlp']['bal_acc']:.2f}$\\\\")
    if run != sorted(glob.glob("runs/llm/shortcut_ppo2_m7L8c8_s*"))[-1]:
        print(r"\midrule")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/gen_task_table.py <==
"""Generate the LaTeX rows of the task-catalog appendix table from the code.

Structural columns come straight from the DFA catalog and the oracle
(states, alphabet size, permutation property, control leverage at the
paper's T=32, p_control=0.5), so the table can never drift from the
implementation. Prints rows to paste between the table's \\midrule lines.
"""
from __future__ import annotations

from hidden_automata_rl.dsa import DFA_CATALOG
from hidden_automata_rl.predictor import control_leverage, is_permutation_automaton

TASKS = [
    "parity", "mod_2", "mod_3", "mod_5", "mod_7", "mod_9", "mod_11",
    "no_three_zeros", "ends_with_101", "ends_with_1000",
    "workflow_api", "workflow_longrange", "workflow_reconcile",
    "mined_div7", "mined_ean",
]

for t in TASKS:
    dfa = DFA_CATALOG[t]()
    n_states = len(dfa.states)
    n_sym = len(dfa.alphabet)
    perm = "yes" if is_permutation_automaton(dfa) else "no"
    lev = control_leverage(dfa, T=32, cp=0.5)
    name = t.replace("_", r"\_")
    print(f"\\texttt{{{name}}} & {n_states} & {n_sym} & {perm} & {lev:.2f}\\\\")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_a2c_long.sh <==
#!/usr/bin/env bash
# A2C at 5x budget (§5.2): is the chance probe just under-training?
# GRU + A2C broadcast (a2c-gamma 1.0, the default) on {parity, mod_3},
# 30k iters (5x the 6k ladder budget), 10 seeds, then probe every checkpoint.
# analyze_a2c_long.py reads the resulting runs/a2c_long trees.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASKS=(parity mod_3)
SEEDS=(1337 1338 1339 1340 1341 1342 1343 1344 1345 1346)
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=30000
EVAL_EVERY=2000
EPISODES=32
MAXJOBS=${MAXJOBS:-10}

mkdir -p logs
throttle(){ while [ "$(jobs -rp | wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }

echo "A2C long: ${#TASKS[@]} tasks x ${#SEEDS[@]} seeds, ${MAX_ITERS} iters"
for task in "${TASKS[@]}"; do
  for seed in "${SEEDS[@]}"; do
    throttle
    PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train \
      --train --algo a2c --model gru --task "$task" \
      --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" \
      --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY" \
      --episodes-per-update "$EPISODES" --seed "$seed" --device cpu \
      --runs-dir runs/a2c_long --no-skip \
      > "logs/a2clong_${task}_s${seed}.log" 2>&1 &
  done
done
wait

echo "Training done. Probing..."
for task in "${TASKS[@]}"; do
  for seed in "${SEEDS[@]}"; do
    d=$(ls -d "runs/a2c_long/${task}/gru"*"_k${WINDOW_K}_s${seed}" 2>/dev/null | head -1)
    [ -n "$d" ] || continue
    throttle
    OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
      --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 \
      --device cpu > "logs/a2clong_probe_${task}_s${seed}.log" 2>&1 &
  done
done
wait
echo "A2C long complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_aux_experiment.sh <==
#!/usr/bin/env bash
# Auxiliary-loss experiment: does a self-supervised DFA-state-prediction loss make
# the agent actually learn the latent state (probe up) AND get more reward?
#
# aux=1 arm only; the aux=0 baseline is the existing runs/deepdive_fixed_cp50 runs
# (identical K / iters / seed / control_prob), so this is an apples-to-apples A/B.
#
# Hypothesis:
#   GRU (capacity exists, supervised OOD=1.0): aux -> probe jumps, reward improves.
#   window_mlp (window-bounded): aux can fit short prefixes but cannot fix long-horizon
#     counting -> probe up in-window, still chance OOD, reward gated by representation.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASKS=(parity mod_3)
MODELS=(gru window_mlp)
SEED=1337
WINDOW_K=8
CONTROL_PROB=0.5
AUX_COEF=1.0
MAX_ITERS=6000
EVAL_EVERY=500
EPISODES=32
ROOT=runs/aux_on_cp50

mkdir -p logs
echo "Auxiliary-loss experiment (aux_coef=${AUX_COEF}): ${#TASKS[@]}x${#MODELS[@]} runs -> ${ROOT}"
pids=()
for task in "${TASKS[@]}"; do
  for model in "${MODELS[@]}"; do
    log="logs/aux_${task}_${model}.log"
    echo "  -> ${task}/${model} (log: ${log})"
    OMP_NUM_THREADS=1 MKL_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train \
      --train --model "$model" --task "$task" \
      --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --aux-coef "$AUX_COEF" \
      --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY" --episodes-per-update "$EPISODES" \
      --seed "$SEED" --device cpu --runs-dir "$ROOT" --no-skip \
      > "$log" 2>&1 &
    pids+=($!)
  done
done

fail=0
for pid in "${pids[@]}"; do wait "$pid" || fail=1; done
[ "$fail" -eq 0 ] || { echo "a run failed; see logs/"; exit 1; }
echo "Training done. Probing..."

for task in "${TASKS[@]}"; do
  for model in "${MODELS[@]}"; do
    ckpt=$(ls "${ROOT}/${task}/${model}"*"_k${WINDOW_K}_s${SEED}/checkpoint.pt" 2>/dev/null | head -1)
    [ -n "$ckpt" ] || { echo "no ckpt ${task}/${model}"; continue; }
    OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe \
      --checkpoint "$ckpt" --episodes-per-length 60 --lengths 16 32 64 --device cpu \
      > "logs/aux_probe_${task}_${model}.log" 2>&1 &
  done
done
wait
echo "Auxiliary-loss experiment complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_aux_multiseed.sh <==
#!/usr/bin/env bash
# §5.3 multi-seed: the auxiliary-coupling claim, firmed to 5 seeds.
# GRU + batched PPO on {parity, mod_3} x {no-aux, privileged-state, label-free-next-symbol} x 5 seeds.
# Consistent optimizer (batched PPO) with the scaling and diagnostics blocks (§5.4-§5.5).

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASKS=(parity mod_3)
SEEDS=(1337 1338 1339 1340 1341)
MODEL=gru
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=6000
EVAL_EVERY=1000
EPISODES=64
mkdir -p logs

common=(--train --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K"
        --control-prob "$CONTROL_PROB" --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY"
        --episodes-per-update "$EPISODES" --device cpu --no-skip)

# arm: name | extra args
run_arm() { # task seed armname extra...
  local task="$1" seed="$2" arm="$3"; shift 3
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
    --task "$task" --seed "$seed" "$@" --runs-dir "runs/aux64_${arm}" \
    > "logs/aux64_${arm}_${task}_s${seed}.log" 2>&1
}

for seed in "${SEEDS[@]}"; do
  echo "=== seed $seed ==="
  pids=()
  for task in "${TASKS[@]}"; do
    run_arm "$task" "$seed" none & pids+=($!)
    run_arm "$task" "$seed" state --aux-coef 1.0 --aux-type state & pids+=($!)
    run_arm "$task" "$seed" nextsym --aux-coef 1.0 --aux-type next_symbol & pids+=($!)
  done
  fail=0; for p in "${pids[@]}"; do wait "$p" || fail=1; done
  [ "$fail" -eq 0 ] || { echo "run failed seed $seed"; exit 1; }
done

echo "Probing..."
for arm in none state nextsym; do
  for seed in "${SEEDS[@]}"; do
    for task in "${TASKS[@]}"; do
      d=$(ls -d "runs/aux64_${arm}/${task}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null | head -1)
      [ -n "$d" ] || continue
      OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe --checkpoint "$d/checkpoint.pt" \
        --episodes-per-length 60 --lengths 16 32 64 --device cpu \
        > "logs/aux64_probe_${arm}_${task}_s${seed}.log" 2>&1 &
    done
  done
  wait
done
echo "§5.3 multi-seed complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_b68_obs_only.sh <==
#!/usr/bin/env bash
# Observation-only control for the §5.3 threshold claim: mod_5 at beta=0.10 with
# the informative emission channel but NO auxiliary loss, matched to the
# b68f_b01 cells (same seeds, budget, and batched PPO settings). Separates what
# the occasional state-identifying observation buys on its own from what the
# next-emission prediction loss adds on top of it.
set -euo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
WK=8; CP=0.5; MAXIT=6000; EV=1000; EP=64
mkdir -p logs

pids=()
for s in 1337 1338 1339 1340 1341; do
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.train --train --algo ppo --batched \
    --model gru --task mod_5 --window-k $WK --control-prob $CP --obs-info 0.1 \
    --max-iters $MAXIT --eval-every $EV --episodes-per-update $EP --seed $s --device cpu --no-skip \
    --runs-dir runs/b68f_b01_noaux > "logs/b68f_b01_noaux_s${s}.log" 2>&1 &
  pids+=($!)
done
fail=0; for p in "${pids[@]}"; do wait "$p" || fail=1; done
[ "$fail" -eq 0 ] || { echo "a training run failed; see logs/"; exit 1; }

echo "training done; probing..."
for d in runs/b68f_b01_noaux/mod_5/gru*_s*; do
  [ -d "$d" ] || continue
  OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.probe_batched --checkpoint "$d/checkpoint.pt" \
    --lengths 16 32 64 --episodes-per-length 120 --device cpu \
    > "logs/b68f_noaux_probe_$(basename "$d").log" 2>&1 &
done
wait
echo "observation-only control complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_block_68.sh <==
#!/usr/bin/env bash
# §5.3: can a LABEL-FREE auxiliary recover latent state when observations are
# state-informative? Sweep emission informativeness beta with GRU + batched PPO +
# next_emission (label-free) auxiliary. Prediction: probe gap rises monotonically
# with beta, from ~0 (beta=0, reproducing §5.3 vacuity) toward the privileged level.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASKS=(mod_3 mod_5)
SEEDS=(1337 1338 1339)
BETAS=(0.0 0.25 0.5 1.0)
MODEL=gru
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=6000
EVAL_EVERY=1000
EPISODES=64
MAXJOBS=5
mkdir -p logs

beta_dir() { case "$1" in 0.0) echo b00;; 0.25) echo b25;; 0.5) echo b50;; 1.0) echo b100;; *) echo "b_$1";; esac; }
throttle() { while [ "$(jobs -rp | wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }

for beta in "${BETAS[@]}"; do
  bd=$(beta_dir "$beta")
  for seed in "${SEEDS[@]}"; do
    for task in "${TASKS[@]}"; do
      throttle
      PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train \
        --train --algo ppo --batched --model "$MODEL" --task "$task" \
        --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" \
        --obs-info "$beta" --aux-coef 1.0 --aux-type next_emission \
        --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY" --episodes-per-update "$EPISODES" \
        --seed "$seed" --device cpu --runs-dir "runs/block68_${bd}" --no-skip \
        > "logs/b68_${bd}_${task}_s${seed}.log" 2>&1 &
    done
  done
done
wait
echo "Training done. Probing (batched, emission-aware)..."
for beta in "${BETAS[@]}"; do
  bd=$(beta_dir "$beta")
  for seed in "${SEEDS[@]}"; do
    for task in "${TASKS[@]}"; do
      d=$(ls -d "runs/block68_${bd}/${task}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null | head -1)
      [ -n "$d" ] || continue
      throttle
      OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
        --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
        > "logs/b68_probe_${bd}_${task}_s${seed}.log" 2>&1 &
    done
  done
done
wait
echo "§5.3 complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_block_c.sh <==
#!/usr/bin/env bash
# Block C (§5.2): the optimizer control + multi-seed.
# A2C (REINFORCE+baseline) vs PPO+GAE, on {window_mlp, gru} x {parity, mod_3},
# p_control=0.5, K=8, 6000 iters, 5 seeds. Decides H_opt vs H_signal:
#   does a stronger optimizer drag the probe up with reward, or does reward rise
#   while the probe stays at chance (the decoupling)?
# Transformer + dense-shaping arms have their own drivers (transformer PPO is slow
# at batch-1). Probes run per checkpoint at the end.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASKS=(parity mod_3)
MODELS=(window_mlp gru)
ALGOS=(a2c ppo)
SEEDS=(1337 1338 1339 1340 1341)
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=6000
EVAL_EVERY=1000
EPISODES=32

mkdir -p logs
root_for_algo() { echo "runs/blockc_$1"; }

echo "Block C: ${#ALGOS[@]} algos x ${#MODELS[@]} models x ${#TASKS[@]} tasks x ${#SEEDS[@]} seeds"

# Wave by seed: 2x2x2 = 8 concurrent jobs per wave (<= 12 perf cores).
for seed in "${SEEDS[@]}"; do
  echo "=== seed $seed ==="
  pids=()
  for algo in "${ALGOS[@]}"; do
    root="$(root_for_algo "$algo")"
    for task in "${TASKS[@]}"; do
      for model in "${MODELS[@]}"; do
        log="logs/bc_${algo}_${task}_${model}_s${seed}.log"
        PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 MKL_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train \
          --train --algo "$algo" --model "$model" --task "$task" \
          --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" \
          --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY" --episodes-per-update "$EPISODES" \
          --seed "$seed" --device cpu --runs-dir "$root" --no-skip \
          > "$log" 2>&1 &
        pids+=($!)
      done
    done
  done
  fail=0
  for pid in "${pids[@]}"; do wait "$pid" || fail=1; done
  [ "$fail" -eq 0 ] || { echo "a run failed in seed $seed; see logs/"; exit 1; }
done

echo "Training done. Probing all checkpoints..."
for algo in "${ALGOS[@]}"; do
  root="$(root_for_algo "$algo")"
  for seed in "${SEEDS[@]}"; do
    for task in "${TASKS[@]}"; do
      for model in "${MODELS[@]}"; do
        ckpt=$(ls "${root}/${task}/${model}"*"_k${WINDOW_K}_s${seed}/checkpoint.pt" 2>/dev/null | head -1)
        [ -n "$ckpt" ] || continue
        OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe \
          --checkpoint "$ckpt" --episodes-per-length 60 --lengths 16 32 64 --device cpu \
          > "logs/bc_probe_${algo}_${task}_${model}_s${seed}.log" 2>&1 &
      done
    done
    wait  # cap probe concurrency per (algo, seed)
  done
done
echo "Block C complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_block_e.sh <==
#!/usr/bin/env bash
# Block E (breadth): does the reward<->state story hold beyond counting?
# Best triple (GRU + batched PPO, with/without privileged state aux) on the
# non-counting diagnostic tasks:
#   no_three_zeros  - safety / absorbing-reject, optimum DROPS with length (memory over time)
#   ends_with_101   - decide-late suffix (state is local: last few symbols)
#   ends_with_1000  - decide-late suffix (harder)
# Prediction: aux benefit tracks how much genuine memory the task needs (large for
# the safety task, small for suffix tasks whose state fits the window).
# cp=0.5, 5 seeds. Concurrency throttled so it coexists with a running Block F.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASKS=(no_three_zeros ends_with_101 ends_with_1000)
SEEDS=(1337 1338 1339 1340 1341)
MODEL=gru
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=6000
EVAL_EVERY=1000
EPISODES=64
MAXJOBS=6           # cap our own concurrency (shares cores with Block F)
mkdir -p logs

common=(--train --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K"
        --control-prob "$CONTROL_PROB" --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY"
        --episodes-per-update "$EPISODES" --device cpu --no-skip)

throttle() { while [ "$(jobs -rp | wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }

# Supervised capacity bound per task (off-policy ceiling).
for t in "${TASKS[@]}"; do
  throttle
  OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.supervised --model "$MODEL" --task "$t" \
    --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --epochs 40 --device cpu \
    > "logs/be_supervised_${t}.log" 2>&1 &
done
wait

for seed in "${SEEDS[@]}"; do
  for t in "${TASKS[@]}"; do
    throttle
    PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
      --task "$t" --seed "$seed" --runs-dir runs/blocke_ppo \
      > "logs/be_ppo_${t}_s${seed}.log" 2>&1 &
    throttle
    PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
      --task "$t" --seed "$seed" --aux-coef 1.0 --aux-type state --runs-dir runs/blocke_aux \
      > "logs/be_aux_${t}_s${seed}.log" 2>&1 &
  done
done
wait
echo "Training done. Probing..."

for arm in ppo aux; do
  for seed in "${SEEDS[@]}"; do
    for t in "${TASKS[@]}"; do
      d=$(ls -d "runs/blocke_${arm}/${t}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null | head -1)
      [ -n "$d" ] || continue
      throttle
      OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe --checkpoint "$d/checkpoint.pt" \
        --episodes-per-length 60 --lengths 16 32 64 --device cpu \
        > "logs/be_probe_${arm}_${t}_s${seed}.log" 2>&1 &
    done
  done
done
wait
echo "Block E complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_block_f.sh <==
#!/usr/bin/env bash
# Block F (§ scaling): does the reward<->latent-state story change with automaton
# complexity? Sweep mod_k counting DFAs (k = 2,3,5,7 latent states) with batched PPO,
# with and without the privileged state auxiliary, on the capable GRU.
#
# Per (k, arm, seed) we get reward (val_n/OOD_n) and probe gap; the supervised
# capacity bound per k gives the ceiling. The headline plots:
#   (i) PPO probe-gap shortfall from ceiling vs k  (does sparse-reward state-learning
#       degrade as tasks get more stateful?)
#   (ii) aux benefit (reward and probe, aux - no-aux) vs k.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASKS=(mod_2 mod_3 mod_5 mod_7)
SEEDS=(1337 1338 1339)
MODEL=gru
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=6000
EVAL_EVERY=1000
EPISODES=64   # n_envs per batched update
mkdir -p logs

common=(--train --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K"
        --control-prob "$CONTROL_PROB" --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY"
        --episodes-per-update "$EPISODES" --device cpu)

# Supervised capacity bound per k (off-policy ceiling), once.
echo "Supervised capacity bound per k..."
for t in "${TASKS[@]}"; do
  OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.supervised --model "$MODEL" --task "$t" \
    --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --epochs 40 --device cpu \
    > "logs/bf_supervised_${t}.log" 2>&1 &
done
wait

# Batched PPO, wave by seed (4 tasks x 2 arms = 8 concurrent).
for seed in "${SEEDS[@]}"; do
  echo "=== seed $seed ==="
  pids=()
  for t in "${TASKS[@]}"; do
    PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
      --task "$t" --seed "$seed" --runs-dir runs/blockf_ppo --no-skip \
      > "logs/bf_ppo_${t}_s${seed}.log" 2>&1 &
    pids+=($!)
    PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
      --task "$t" --seed "$seed" --aux-coef 1.0 --aux-type state \
      --runs-dir runs/blockf_aux --no-skip \
      > "logs/bf_aux_${t}_s${seed}.log" 2>&1 &
    pids+=($!)
  done
  fail=0; for pid in "${pids[@]}"; do wait "$pid" || fail=1; done
  [ "$fail" -eq 0 ] || { echo "run failed seed $seed"; exit 1; }
done

echo "Probing..."
for arm in ppo aux; do
  for seed in "${SEEDS[@]}"; do
    for t in "${TASKS[@]}"; do
      ckpt=$(ls "runs/blockf_${arm}/${t}/${MODEL}"*"_k${WINDOW_K}_s${seed}/checkpoint.pt" 2>/dev/null | head -1)
      [ -n "$ckpt" ] || continue
      OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe --checkpoint "$ckpt" \
        --episodes-per-length 60 --lengths 16 32 64 --device cpu \
        > "logs/bf_probe_${arm}_${t}_s${seed}.log" 2>&1 &
    done
    wait
  done
done
echo "Block F complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_block_f_ext.sh <==
#!/usr/bin/env bash
# Block F extension: 5 seeds, larger k. Reuses the 24 completed 3-seed runs via
# skip-if-done (NO --no-skip), so only the new cells compute:
#   k in {9,11} x 5 seeds, and k in {2,3,5,7} x seeds {1340,1341}.
# Writes into the same runs/blockf_ppo|aux dirs as the 3-seed run.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASKS=(mod_2 mod_3 mod_5 mod_7 mod_9 mod_11)
SEEDS=(1337 1338 1339 1340 1341)
MODEL=gru
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=6000
EVAL_EVERY=1000
EPISODES=64
mkdir -p logs

common=(--train --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K"
        --control-prob "$CONTROL_PROB" --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY"
        --episodes-per-update "$EPISODES" --device cpu)   # note: no --no-skip => skip done

# Supervised capacity bound for the new k's.
for t in mod_9 mod_11; do
  OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.supervised --model "$MODEL" --task "$t" \
    --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --epochs 40 --device cpu \
    > "logs/bf_supervised_${t}.log" 2>&1 &
done
wait

# Wave by seed (6 tasks x 2 arms = 12 concurrent; done cells skip instantly).
for seed in "${SEEDS[@]}"; do
  echo "=== seed $seed ==="
  pids=()
  for t in "${TASKS[@]}"; do
    PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
      --task "$t" --seed "$seed" --runs-dir runs/blockf_ppo \
      > "logs/bf_ppo_${t}_s${seed}.log" 2>&1 &
    pids+=($!)
    PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
      --task "$t" --seed "$seed" --aux-coef 1.0 --aux-type state --runs-dir runs/blockf_aux \
      > "logs/bf_aux_${t}_s${seed}.log" 2>&1 &
    pids+=($!)
  done
  fail=0; for pid in "${pids[@]}"; do wait "$pid" || fail=1; done
  [ "$fail" -eq 0 ] || { echo "run failed seed $seed"; exit 1; }
done

echo "Probing all cells (only those missing a probe)..."
for arm in ppo aux; do
  for seed in "${SEEDS[@]}"; do
    for t in "${TASKS[@]}"; do
      d=$(ls -d "runs/blockf_${arm}/${t}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null | head -1)
      [ -n "$d" ] || continue
      [ -f "$d/probe.json" ] && continue
      OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe --checkpoint "$d/checkpoint.pt" \
        --episodes-per-length 60 --lengths 16 32 64 --device cpu \
        > "logs/bf_probe_${arm}_${t}_s${seed}.log" 2>&1 &
    done
    wait
  done
done
echo "Block F extension complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_capacity.sh <==
#!/usr/bin/env bash
# Supervised-capacity control for the catalog tasks behind §5.1-§5.2:
# GRU/window-MLP/plain-transformer on parity, GRU on mod_3. Writes one JSON per
# (task, model) into runs/_capacity/ so the numbers ship with the runs tree
# (the per-k mod_k capacities are refreshed by run_block_f{,_ext}.sh, and the
# randval-suite capacities by run_randval*.sh).

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
WINDOW_K=8
CONTROL_PROB=0.5

mkdir -p logs runs/_capacity
cap(){ # task model
  SUPERVISED_OUT="runs/_capacity/$1_$2.json" OMP_NUM_THREADS=2 "$PY" \
    -m hidden_automata_rl.supervised --model "$2" --task "$1" \
    --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --epochs 40 --device cpu \
    > "logs/capacity_$1_$2.log" 2>&1
}

for spec in "parity gru" "parity window_mlp" "parity plain" "mod_3 gru"; do
  set -- $spec
  echo "capacity: $1 / $2"
  cap "$1" "$2" &
done
wait
echo "capacity JSONs written to runs/_capacity/"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_finalitems.sh <==
#!/usr/bin/env bash
# Two arms: (a) finer-β §5.3 grid (locate the label-free threshold on mod_5);
# (b) looped-transformer 5-seed (§5.2 architecture row). Both batched PPO, throttled.
set -euo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
WK=8; CP=0.5; MAXIT=6000; EV=1000; EP=64; MAXJOBS=10
mkdir -p logs
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }
# (a) finer beta on mod_5, label-free next_emission aux, 5 seeds
for b in 0.1 0.15 0.2; do bd="b$(echo $b|tr -d .)"; for s in 1337 1338 1339 1340 1341; do
  throttle; PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train --algo ppo --batched \
    --model gru --task mod_5 --window-k $WK --control-prob $CP --obs-info $b --aux-coef 1.0 --aux-type next_emission \
    --max-iters $MAXIT --eval-every $EV --episodes-per-update $EP --seed $s --device cpu --no-skip \
    --runs-dir "runs/b68f_$bd" > "logs/b68f_${bd}_s${s}.log" 2>&1 &
done; done
# (b) looped transformer, parity + mod_3, 5 seeds
for t in parity mod_3; do for s in 1337 1338 1339 1340 1341; do
  throttle; PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train --algo ppo --batched \
    --model looped --task $t --window-k $WK --control-prob $CP \
    --max-iters $MAXIT --eval-every $EV --episodes-per-update $EP --seed $s --device cpu --no-skip \
    --runs-dir runs/looped5 > "logs/looped_${t}_s${s}.log" 2>&1 &
done; done
wait
echo "training done; probing..."
for d in runs/b68f_*/*/gru*_s* runs/looped5/*/looped*_s*; do
  [ -d "$d" ] || continue; throttle
  OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched --checkpoint "$d/checkpoint.pt" \
    --lengths 16 32 64 --episodes-per-length 120 --device cpu > "logs/fiprobe_$(echo $d|tr / _).log" 2>&1 &
done; wait
echo "final items (finer-β + looped) complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_followups.sh <==
#!/usr/bin/env bash
# Credit-scheme bridging arms + plain-transformer 5-seed.
# The bridging arms complete the 2x2 (optimizer x credit-scheme) on {parity,mod_3}, 5 seeds:
#   A2C x broadcast  -> runs/blockc_a2c     (run_block_c.sh)
#   PPO x discounted -> runs/blockc_ppo     (run_block_c.sh)
#   A2C x discounted-RTG  -> runs/credit_a2crtg   [--algo a2c --a2c-gamma 0.99]
#   PPO x broadcast/g=1   -> runs/credit_ppobcast [--algo ppo --gamma 1 --gae-lambda 1]
# The plain-transformer arm gives the §5.2 architecture row five seeds.
set -euo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
TASKS=(parity mod_3); SEEDS=(1337 1338 1339 1340 1341)
WK=8; CP=0.5; MAXIT=6000; EV=1000; EP=64; MAXJOBS=10
mkdir -p logs
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }
run(){ # root extra... (task/seed appended by caller via env T,S)
  local root="$1"; shift
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train \
    --task "$T" --seed "$S" --model "$MODEL" --window-k "$WK" --control-prob "$CP" \
    --max-iters "$MAXIT" --eval-every "$EV" --episodes-per-update "$EP" --device cpu --no-skip \
    "$@" --runs-dir "$root" > "logs/fu_$(basename $root)_${MODEL}_${T}_s${S}.log" 2>&1; }
for T in "${TASKS[@]}"; do for S in "${SEEDS[@]}"; do
  MODEL=gru;   throttle; run runs/credit_a2crtg  --algo a2c --a2c-gamma 0.99 &
  MODEL=gru;   throttle; run runs/credit_ppobcast --algo ppo --batched --gamma 1.0 --gae-lambda 1.0 &
  MODEL=plain; throttle; run runs/tf5            --algo ppo --batched &
done; done
wait
echo "training done; probing..."
probe(){ local d="$1"; [ -n "$d" ] || return 0; throttle
  OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched --checkpoint "$d/checkpoint.pt" \
    --lengths 16 32 64 --episodes-per-length 150 --device cpu > "logs/fu_probe_$(echo $d|tr / _).log" 2>&1; }
for T in "${TASKS[@]}"; do for S in "${SEEDS[@]}"; do
  probe "$(ls -d runs/credit_a2crtg/$T/gru*_s${S} 2>/dev/null|head -1)" &
  probe "$(ls -d runs/credit_ppobcast/$T/gru*_s${S} 2>/dev/null|head -1)" &
  probe "$(ls -d runs/tf5/$T/plain*_s${S} 2>/dev/null|head -1)" &
done; done
wait
echo "bridging arms + transformer 5-seed complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_interventional.sh <==
#!/usr/bin/env bash
# Interventional (causal-use) probe over the checkpoints reported in §4/§6:
# edit the hidden state along the decoded-state direction and test whether the
# greedy action follows delta. Aggregates one JSON per checkpoint into
# runs/_interventional.json. Needs the ladder/modk/aux/pilot checkpoints, so
# run it after those stages. The rollout stream depends on the installed torch
# build, so regenerated values move by a few points around the tracked JSON.

set -euo pipefail
cd "$(dirname "$0")/.."

.venv/bin/python - <<'EOF'
import json
from pathlib import Path
from hidden_automata_rl.interventional import run_intervention

RUNS = [
    "runs/blockf_aux/mod_2/gru_k8_s1337",   "runs/blockf_aux/mod_3/gru_k8_s1337",
    "runs/blockf_aux/mod_5/gru_k8_s1337",   "runs/blockf_aux/mod_7/gru_k8_s1337",
    "runs/blockf_aux/mod_9/gru_k8_s1337",   "runs/blockf_aux/mod_11/gru_k8_s1337",
    "runs/blockc_ppo/mod_3/gru_k8_s1337",   "runs/blockc_ppo/parity/gru_k8_s1337",
    "runs/blockf_ppo/mod_3/gru_k8_s1337",   "runs/blockf_ppo/mod_5/gru_k8_s1337",
    "runs/rl/ends_with_101/gru_k16_s1337",  "runs/rl/no_three_zeros/gru_k16_s1337",
    "runs/shaping5/mod_3/gru_k8_s1337",     "runs/shaping5/parity/gru_k8_s1337",
    "runs/aux64_state/mod_3/gru_k8_s1337",  "runs/aux64_state/parity/gru_k8_s1337",
]

out = {}
for d in RUNS:
    ckpt = Path(d) / "checkpoint.pt"
    if not ckpt.exists():
        print(f"skip (no checkpoint): {d}")
        continue
    out[d] = run_intervention(ckpt)
    print(f"{d}: {out[d]}")

if out:
    json.dump(out, open("runs/_interventional.json", "w"), indent=1)
    print(f"wrote runs/_interventional.json ({len(out)} checkpoints)")
else:
    print("no checkpoints found; runs/_interventional.json left untouched")
EOF


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_interventional_e101.py <==
"""Null-intervention check on ends_with_101 across the five Block-E PPO seeds.

The main-text intervention on this planning-gap task used the single pilot
checkpoint (runs/rl). This reruns the same patch-and-read test on every
blocke_ppo seed so the non-use claim rests on more than one policy. Additive
output: runs/_interventional_e101.json, one entry per checkpoint.
"""
import json
from pathlib import Path

from hidden_automata_rl.interventional import run_intervention

RUNS = [f"runs/blocke_ppo/ends_with_101/gru_k8_s{s}" for s in range(1337, 1342)]

out = {}
for d in RUNS:
    ckpt = Path(d) / "checkpoint.pt"
    if not ckpt.exists():
        print(f"skip (no checkpoint): {d}")
        continue
    out[d] = run_intervention(ckpt)
    print(f"{d}: {out[d]}")

if out:
    json.dump(out, open("runs/_interventional_e101.json", "w"), indent=1)
    print(f"wrote runs/_interventional_e101.json ({len(out)} checkpoints)")


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_llm_probes.sh <==
#!/usr/bin/env bash
# Frozen-model probes and the post-PPO cell quoted in the LLM appendix.
# Frozen: Qwen2.5-3B/7B on mod_5 at L=24 and 3B on mod_5 and parity at L=8,
# on-policy and random-play (capacity) probes, 120 episodes each. Post-PPO:
# PPO+GAE on 3B in the mod_5, L=8, p_control=0.5 cell for three seeds with
# in-training probes and saved adapters. Needs a GPU plus transformers and
# peft. Resumable: an existing output is skipped.
set -euo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
export PYTHONUNBUFFERED=1

FZ() { out=$1; shift
       [ -f "$out" ] || "$PY" -m hidden_automata_rl.llm.probe \
         --episodes 120 --cap-episodes 120 --device cuda --out "$out" "$@"; }
FZ runs/llm/frozen_mod5_3b_v2.json     --model Qwen/Qwen2.5-3B-Instruct --task mod_5  --length 24 --control-prob 0.5
FZ runs/llm/frozen_mod5_7b_v2.json     --model Qwen/Qwen2.5-7B-Instruct --task mod_5  --length 24 --control-prob 0.5
FZ runs/llm/frozen_mod5L8_3b_v2.json   --model Qwen/Qwen2.5-3B-Instruct --task mod_5  --length 8  --control-prob 0.5
FZ runs/llm/frozen_parityL8_3b_v2.json --model Qwen/Qwen2.5-3B-Instruct --task parity --length 8  --control-prob 0.5

for SEED in 1337 1338 1339; do
  out=runs/llm/ppo_mod5c5_v2_s${SEED}
  [ -f "$out/final.json" ] && continue
  "$PY" -m hidden_automata_rl.llm.ppo --model Qwen/Qwen2.5-3B-Instruct \
    --task mod_5 --length 8 --control-prob 0.5 --iters 300 \
    --probe-every 15 --probe-episodes 60 --save-adapters \
    --seed "$SEED" --out "$out" --device cuda
done
echo "LLM PROBES DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_llm_shortcut.sh <==
#!/usr/bin/env bash
# Shortcut-regime experiment behind the LLM appendix (tab:llmarc): the exact
# finite-memory ceiling ladder for mod_7 at L=8, p_control=0.8, then PPO+GAE
# on Qwen2.5-3B in that cell for two batches of three seeds (the second with
# in-training probes and adapters saved every eval), then the post-hoc
# two-position probes over the saved adapters. Needs a GPU plus transformers
# and peft. Each PPO seed takes a few hours; a seed whose final.json exists is
# skipped and the adapter probes resume per adapter, so the script is
# resumable. Regenerate the paper table with scripts/gen_shortcut_probe_table.py.
set -euo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
export PYTHONUNBUFFERED=1
CELL=(--model Qwen/Qwen2.5-3B-Instruct --task mod_7 --length 8 --control-prob 0.8)

[ -f runs/_shortcut_ceiling.json ] || "$PY" scripts/shortcut_ceiling.py

for SEED in 1337 1338 1339; do
  out=runs/llm/shortcut_ppo_m7L8c8_s${SEED}
  [ -f "$out/final.json" ] && continue
  "$PY" -m hidden_automata_rl.llm.ppo "${CELL[@]}" --iters 300 \
    --seed "$SEED" --out "$out" --device cuda
done

for SEED in 1340 1341 1342; do
  out=runs/llm/shortcut_ppo2_m7L8c8_s${SEED}
  [ -f "$out/final.json" ] && continue
  "$PY" -m hidden_automata_rl.llm.ppo "${CELL[@]}" --iters 300 \
    --probe-every 15 --probe-episodes 60 --save-adapters \
    --seed "$SEED" --out "$out" --device cuda
done

PA() { "$PY" -m hidden_automata_rl.llm.probe_adapters --task mod_7 --length 8 \
         --control-prob 0.8 --episodes 120 --device cuda "$@"; }
PA --run runs/llm/shortcut_ppo2_m7L8c8_s1342 --iters 0,135,195,210,225,300
PA --run runs/llm/shortcut_ppo2_m7L8c8_s1341 --iters 105,240,285,300
PA --run runs/llm/shortcut_ppo2_m7L8c8_s1340 --iters 135,225
echo "SHORTCUT REGIME DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_llm_supcap.sh <==
#!/usr/bin/env bash
# LLM supervised-capacity grid behind tab:llmcap: Qwen2.5-Instruct size x task
# x counting horizon, one LoRA fine-tune per cell. Needs a GPU (14B wants
# ~30 GB in bf16) plus transformers and peft, which are not project
# dependencies. Cells run serially, minutes to tens of minutes each, and a
# cell whose output JSON exists is skipped, so the sweep is resumable.
# Regenerate the paper table from the outputs with scripts/gen_llmcap_table.py.
set -euo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
for M in 1.5B 3B 7B 14B; do
  for T in parity mod_3 mod_5 mod_7; do
    for L in 8 16 24; do
      tag=$(echo "$M" | tr 'A-Z' 'a-z')
      out=runs/llm/supcap2_${tag}_${T}_L${L}.json
      [ -f "$out" ] && continue
      PYTHONUNBUFFERED=1 "$PY" -m hidden_automata_rl.llm.supcap \
        --model "Qwen/Qwen2.5-${M}-Instruct" --task "$T" --length "$L" \
        --out "$out" --device cuda
    done
  done
done
echo "SUPCAP GRID DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_mined.sh <==
#!/usr/bin/env bash
# §5.7: full instrument on hidden automata MINED from real checksum logic.
# mined_div7 (7-state, divisibility-by-7) and mined_ean (20-state EAN checksum) — both
# oracle-gated hard. GRU + batched PPO, 4 arms, 5 seeds, throttled at 10.
set -euo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
TASKS=(mined_div7 mined_ean)
SEEDS=(1337 1338 1339 1340 1341)
MODEL=gru; WINDOW_K=8; CONTROL_PROB=0.5; MAX_ITERS=6000; EVAL_EVERY=1000; EPISODES=64; MAXJOBS=10
mkdir -p logs
common=(--train --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K"
        --control-prob "$CONTROL_PROB" --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY"
        --episodes-per-update "$EPISODES" --device cpu --no-skip)
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }
for t in "${TASKS[@]}"; do
  throttle; OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.supervised --model "$MODEL" --task "$t" \
    --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --epochs 40 --device cpu > "logs/mined_supervised_${t}.log" 2>&1 &
done
# mined_ean's 10-symbol alphabet underfits at the default sample; its reported
# capacity bound uses the 10x set (saturates at val/ood 1.0).
throttle; OMP_NUM_THREADS=2 SUPERVISED_OUT=runs/_capacity/mined_ean_gru_big.json \
  "$PY" -m hidden_automata_rl.supervised --model "$MODEL" --task mined_ean \
  --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --epochs 120 --episodes-per-length 200 \
  --device cpu > "logs/mined_supervised_mined_ean_big.log" 2>&1 &
run(){ local task="$1" seed="$2" arm="$3"; shift 3
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
    --task "$task" --seed "$seed" "$@" --runs-dir "runs/mined_${arm}" > "logs/mined_${arm}_${task}_s${seed}.log" 2>&1; }
for t in "${TASKS[@]}"; do for seed in "${SEEDS[@]}"; do
  throttle; run "$t" "$seed" none &
  throttle; run "$t" "$seed" priv --aux-coef 1.0 --aux-type state &
  throttle; run "$t" "$seed" lfb0 --aux-coef 1.0 --aux-type next_emission --obs-info 0.0 &
  throttle; run "$t" "$seed" lfb1 --aux-coef 1.0 --aux-type next_emission --obs-info 1.0 &
done; done
wait
echo "Probing..."
for arm in none priv lfb0 lfb1; do for t in "${TASKS[@]}"; do for seed in "${SEEDS[@]}"; do
  d=$(ls -d "runs/mined_${arm}/${t}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null|head -1)
  [ -n "$d" ] || continue
  throttle; OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
    --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
    > "logs/mined_probe_${arm}_${t}_s${seed}.log" 2>&1 &
done; done; done
wait
echo "mined instrument complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_parity_deepdive.sh <==
#!/usr/bin/env bash
# Deep-dive: can recurrence (GRU) track counting state when the window CANNOT?
#
# Design: window_k=8 with train lengths up to 32 makes the fixed window the binding
# constraint. parity / mod_3 depend on the ENTIRE history, so a window-MLP that only
# sees the last 8 symbols structurally cannot track state past the window; a GRU can.
# Sweep control_prob in {0.25, 0.5}: lower control => passive state-tracking matters more.
#
# Grid: 2 tasks x 2 models x 2 control_probs = 8 runs. Longer training (6000 iters).
# Separate runs-dir per control_prob because control_prob is not in the run-dir name.
# CPU + process parallelism (see finite-automata-design-decisions memory).

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASKS=(parity mod_3)
MODELS=(window_mlp gru plain)   # fixed-window vs recurrence vs attention (all full-prefix post-refactor)
CONTROL_PROBS=(0.25 0.5)
SEED=1337
WINDOW_K=8
MAX_ITERS=6000
EVAL_EVERY=500
EPISODES=32

mkdir -p logs

# bash 3.2 (macOS default) has no associative arrays; map control_prob -> runs root here.
# *_fixed dirs keep these (full-prefix policy) results separate from the pre-refactor runs.
root_for_cp() {
  case "$1" in
    0.25) echo "runs/deepdive_fixed_cp25" ;;
    0.5)  echo "runs/deepdive_fixed_cp50" ;;
    *)    echo "runs/deepdive_fixed_cp_$1" ;;
  esac
}

echo "Launching parity/mod_3 deep-dive: K=${WINDOW_K}, iters=${MAX_ITERS}, 8 runs."
pids=()
for cp in "${CONTROL_PROBS[@]}"; do
  root="$(root_for_cp "$cp")"
  for task in "${TASKS[@]}"; do
    for model in "${MODELS[@]}"; do
      log="logs/dd_${task}_${model}_cp${cp}.log"
      echo "  -> ${task}/${model} cp=${cp} -> ${root} (log: ${log})"
      OMP_NUM_THREADS=1 MKL_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train \
        --train --model "$model" --task "$task" \
        --window-k "$WINDOW_K" --control-prob "$cp" --max-iters "$MAX_ITERS" \
        --eval-every "$EVAL_EVERY" --episodes-per-update "$EPISODES" \
        --seed "$SEED" --device cpu --runs-dir "$root" --no-skip \
        > "$log" 2>&1 &
      pids+=($!)
    done
  done
done

echo "Waiting on ${#pids[@]} training processes..."
fail=0
for pid in "${pids[@]}"; do
  if ! wait "$pid"; then fail=1; fi
done
[ "$fail" -eq 0 ] || { echo "A training run failed; see logs/."; exit 1; }
echo "Training done. Probing..."

for cp in "${CONTROL_PROBS[@]}"; do
  root="$(root_for_cp "$cp")"
  for task in "${TASKS[@]}"; do
    for model in "${MODELS[@]}"; do
      # plain/looped run dirs carry a model_size suffix (e.g. plain_small_k8_s1337); glob it.
      ckpt=$(ls "${root}/${task}/${model}"*"_k${WINDOW_K}_s${SEED}/checkpoint.pt" 2>/dev/null | head -1)
      [ -n "$ckpt" ] || { echo "no checkpoint for ${task}/${model} cp=${cp}"; continue; }
      OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe \
        --checkpoint "$ckpt" --episodes-per-length 60 --lengths 16 32 64 --device cpu \
        > "logs/dd_probe_${task}_${model}_cp${cp}.log" 2>&1 &
    done
  done
done
wait
echo "Deep-dive complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_pilot.sh <==
#!/usr/bin/env bash
# Phase-1 pilot: 3 diagnostic tasks x 2 architectures, control_prob=0.5, 1 seed.
#
# Tasks chosen from the oracle analysis:
#   parity         - pure state tracking, optimal flat in length (clean length-gen probe)
#   no_three_zeros - safety; optimal drops with length, big random->optimal gap
#   ends_with_101  - decide-late suffix; window models should be competitive (control task)
#
# CPU + process-level parallelism: rollouts are batch-1 sequential, so MPS would be
# slower. We run all configs concurrently, 2 threads each (<= 12 performance cores).

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
RUNS_DIR=runs/rl
TASKS=(parity no_three_zeros ends_with_101)
MODELS=(window_mlp gru)
SEED=1337
MAX_ITERS=2000
EVAL_EVERY=200
EPISODES=32
CONTROL_PROB=0.5

mkdir -p logs
echo "Launching pilot: ${#TASKS[@]} tasks x ${#MODELS[@]} models = $(( ${#TASKS[@]} * ${#MODELS[@]} )) runs"

pids=()
for task in "${TASKS[@]}"; do
  for model in "${MODELS[@]}"; do
    log="logs/${task}_${model}_s${SEED}.log"
    echo "  -> ${task}/${model} (log: ${log})"
    OMP_NUM_THREADS=2 MKL_NUM_THREADS=2 "$PY" -m hidden_automata_rl.train \
      --train --model "$model" --task "$task" \
      --control-prob "$CONTROL_PROB" --max-iters "$MAX_ITERS" \
      --eval-every "$EVAL_EVERY" --episodes-per-update "$EPISODES" \
      --seed "$SEED" --device cpu --runs-dir "$RUNS_DIR" --no-skip \
      > "$log" 2>&1 &
    pids+=($!)
  done
done

echo "Waiting on ${#pids[@]} training processes..."
fail=0
for pid in "${pids[@]}"; do
  if ! wait "$pid"; then fail=1; fi
done
[ "$fail" -eq 0 ] || { echo "A training run failed; see logs/."; exit 1; }
echo "All training runs finished."

echo "Probing checkpoints..."
for task in "${TASKS[@]}"; do
  for model in "${MODELS[@]}"; do
    if [ "$model" = "gru" ]; then sub="gru_k16_s${SEED}"; else sub="window_mlp_k16_s${SEED}"; fi
    ckpt="${RUNS_DIR}/${task}/${sub}/checkpoint.pt"
    OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.probe \
      --checkpoint "$ckpt" --episodes-per-length 60 --lengths 16 32 64 --device cpu \
      > "logs/probe_${task}_${model}.log" 2>&1 &
  done
done
wait
echo "Pilot complete. Summaries in ${RUNS_DIR}/<task>/<run>/{metrics,probe}.json"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_plateau.sh <==
#!/usr/bin/env bash
# #2(a): does sparse-PPO state recovery PLATEAU below the ceiling as we add data
# at a FIXED hard k? Vary the compute budget at k=7; existing blockf_ppo/mod_7 is
# the 6000-iter point (ceiling = blockf_aux/mod_7 ~ +0.49). If the extended-budget
# probe gap stays ~ the 6000 value, the gap is structural, not a budget artifact.
set -u
cd "$(dirname "$0")/.."
PY=.venv/bin/python
export OMP_NUM_THREADS=2
TASK=mod_7
pids=()
for ITERS in 3000 12000 18000; do
  for SEED in 1337 1338 1339; do
    OUT=runs/plateau_ppo/iters${ITERS}
    $PY hidden_automata_rl/train.py --train --model gru --task $TASK \
      --algo ppo --batched --control-prob 0.5 --window-k 8 \
      --max-iters $ITERS --episodes-per-update 64 \
      --seed $SEED --runs-dir $OUT > /dev/null 2>&1 &
    pids+=($!)
  done
done
echo "launched ${#pids[@]} runs: pids ${pids[*]}"
wait
echo "PLATEAU_DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_probe_ext.sh <==
#!/usr/bin/env bash
# Extended probes (MLP + off-policy random-play + visitation) over every
# checkpoint behind the held-out validation and the curated no-aux diagnostics.
# Resumable: checkpoints with an existing probe_ext.json are skipped.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
MAXJOBS=${MAXJOBS:-10}
mkdir -p logs
throttle(){ while [ "$(jobs -rp | wc -l)" -ge "$MAXJOBS" ]; do sleep 2; done; }

for d in runs/randval/*/gru*_k8_s* \
         runs/blockc_ppo/*/gru*_s* runs/blockf_ppo/*/gru*_s* runs/blocke_ppo/*/gru*_s* \
         runs/wf_none/*/gru*_s* runs/wflr_none/*/gru*_s* runs/wfrc_none/*/gru*_s* \
         runs/mined_none/*/gru*_s* runs/rl/*/gru*_s*; do
  [ -f "$d/checkpoint.pt" ] || continue
  [ -f "$d/probe_ext.json" ] && continue
  throttle
  OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_ext --checkpoint "$d/checkpoint.pt" \
    > "logs/probe_ext_$(echo "$d" | tr / _).log" 2>&1 &
done
wait
echo "probe_ext complete: $(ls runs/*/*/*/probe_ext.json 2>/dev/null | wc -l | tr -d ' ') outputs"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_randval.sh <==
#!/usr/bin/env bash
# Held-out validation of the §5.6 predictor on FRESH random DFAs (rand_000..).
# The predictor (permutation ∧ L≤τ) was computed from δ alone, before any RL; here we run
# the full instrument and compare the RL-measured hard/easy label to the prediction.
# no-aux sparse PPO, 2500 iters (easy tasks converge ~0.9, hard plateau ~0.6 by 2500; see
# convergence curves), eval only at end, 1 seed, probe after. 12-way parallel, 1 thread each.
set -uo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
MODEL=gru; WINDOW_K=8; CP=0.5; ITERS=2500; SEED=1337; MAXJOBS=12
mkdir -p logs
TASKS=()
while IFS= read -r line; do TASKS+=("$line"); done < <($PY -c "import json,os; print('\n'.join(e['name'] for e in json.load(open('hidden_automata_rl/randdfa/suite.json'))['entries']))")
echo "tasks: ${#TASKS[@]}"
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }

for t in "${TASKS[@]}"; do
  throttle
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train \
    --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K" --control-prob "$CP" \
    --max-iters "$ITERS" --eval-every "$ITERS" --episodes-per-update 64 --device cpu --no-skip \
    --task "$t" --seed "$SEED" --runs-dir runs/randval > "logs/randval_${t}.log" 2>&1 &
done
wait
echo "Training done. Probing..."
for t in "${TASKS[@]}"; do
  d=$(ls -d "runs/randval/${t}/${MODEL}"*"_k${WINDOW_K}_s${SEED}" 2>/dev/null|head -1)
  [ -n "$d" ] || { echo "MISSING $t"; continue; }
  throttle
  OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
    --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
    > "logs/randval_probe_${t}.log" 2>&1 &
done
wait
echo "RANDVAL_DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_randval_extend.sh <==
#!/usr/bin/env bash
# Train + probe ONLY the newly-appended held-out DFAs (rand_033..), reusing the
# original 33's cached runs. Same protocol as the seed drivers (gru, k=8, cp=0.5,
# sparse PPO, 6000 iters, eval at end, probe after), s1337, parallel on CPU.
set -uo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
MODEL=gru; WINDOW_K=8; CP=0.5; ITERS=6000; SEED=1337; MAXJOBS=${MAXJOBS:-14}
mkdir -p logs
TASKS=()
while IFS= read -r line; do TASKS+=("$line"); done < <($PY -c "import json; print('\n'.join(e['name'] for e in json.load(open('hidden_automata_rl/randdfa/suite.json'))['entries'] if int(e['name'].split('_')[1])>=33))")
echo "new tasks: ${#TASKS[@]}  (maxjobs $MAXJOBS)"
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }

for t in "${TASKS[@]}"; do
  throttle
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train \
    --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K" --control-prob "$CP" \
    --max-iters "$ITERS" --eval-every "$ITERS" --episodes-per-update 64 --device cpu --no-skip \
    --task "$t" --seed "$SEED" --runs-dir runs/randval > "logs/randval_${t}.log" 2>&1 &
done
wait
echo "Training done. Probing..."
for t in "${TASKS[@]}"; do
  d=$(ls -d "runs/randval/${t}/${MODEL}"*"_k${WINDOW_K}_s${SEED}" 2>/dev/null|head -1)
  [ -n "$d" ] || { echo "MISSING $t"; continue; }
  throttle
  OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
    --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
    > "logs/randval_probe_${t}.log" 2>&1 &
done
wait
echo "EXTEND_DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_randval_extend_seeds.sh <==
#!/usr/bin/env bash
# Bring the NEW held-out DFAs (rand_033..) to the 5-seed protocol matching the original 33:
# seeds 1338-1341 at 6000 iters. Coexists with the s1337 runs already in runs/randval.
# Train then probe; analyze_randval.py averages over seeds, and run_probe_ext.sh adds the
# extended read-outs afterwards.
set -uo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
MODEL=gru; WINDOW_K=8; CP=0.5; ITERS=6000; MAXJOBS=${MAXJOBS:-14}
mkdir -p logs
TASKS=()
while IFS= read -r line; do TASKS+=("$line"); done < <($PY -c "import json; print('\n'.join(e['name'] for e in json.load(open('hidden_automata_rl/randdfa/suite.json'))['entries'] if int(e['name'].split('_')[1])>=33))")
echo "new tasks: ${#TASKS[@]}  seeds: 1338 1339 1340 1341  iters $ITERS  (maxjobs $MAXJOBS)"
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }

for seed in 1338 1339 1340 1341; do
  for t in "${TASKS[@]}"; do
    throttle
    PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train \
      --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K" --control-prob "$CP" \
      --max-iters "$ITERS" --eval-every "$ITERS" --episodes-per-update 64 --device cpu --no-skip \
      --task "$t" --seed "$seed" --runs-dir runs/randval > "logs/val_${t}_s${seed}_randval.log" 2>&1 &
  done
done
wait
echo "Training done. Probing..."
for seed in 1338 1339 1340 1341; do
  for t in "${TASKS[@]}"; do
    d=$(ls -d "runs/randval/${t}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null|head -1)
    [ -n "$d" ] || continue
    throttle
    OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
      --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
      > "logs/valprobe_${t}_s${seed}_randval.log" 2>&1 &
  done
done
wait
echo "EXTEND_SEEDS_DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_randval_one_seed.sh <==
#!/usr/bin/env bash
# Train + probe the NEW held-out DFAs (rand_033..) for a SINGLE seed, parallel.
# Env: SEED (required), ITERS (default 6000), MAXJOBS (default = cores-ish).
set -uo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
MODEL=gru; WINDOW_K=8; CP=0.5; ITERS=${ITERS:-6000}; MAXJOBS=${MAXJOBS:-14}; SEED=${SEED:?set SEED}
mkdir -p logs
TASKS=()
while IFS= read -r line; do TASKS+=("$line"); done < <($PY -c "import json; print('\n'.join(e['name'] for e in json.load(open('hidden_automata_rl/randdfa/suite.json'))['entries'] if int(e['name'].split('_')[1])>=33))")
echo "seed $SEED  new tasks: ${#TASKS[@]}  iters $ITERS  maxjobs $MAXJOBS"
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }

for t in "${TASKS[@]}"; do
  throttle
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train \
    --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K" --control-prob "$CP" \
    --max-iters "$ITERS" --eval-every "$ITERS" --episodes-per-update 64 --device cpu --no-skip \
    --task "$t" --seed "$SEED" --runs-dir runs/randval > "logs/val_${t}_s${SEED}_randval.log" 2>&1 &
done
wait
echo "Training done (seed $SEED). Probing..."
for t in "${TASKS[@]}"; do
  d=$(ls -d "runs/randval/${t}/${MODEL}"*"_k${WINDOW_K}_s${SEED}" 2>/dev/null|head -1)
  [ -n "$d" ] || continue
  throttle
  OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
    --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
    > "logs/valprobe_${t}_s${SEED}_randval.log" 2>&1 &
done
wait
echo "SEED_${SEED}_DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_randval_seeds.sh <==
#!/usr/bin/env bash
# Firm up the held-out validation: 2 more seeds (1338,1339) on the 33 fresh DFAs, 6000 iters.
# Lets us report majority-vote labels and a multi-seed ROC so the negative generalization result
# is robust to seed noise. Coexists with the s1337 runs already in runs/randval.
set -uo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
MODEL=gru; WINDOW_K=8; CP=0.5; ITERS=6000; MAXJOBS=12
mkdir -p logs
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }
TASKS=()
while IFS= read -r line; do TASKS+=("$line"); done < <($PY -c "import json; print('\n'.join(e['name'] for e in json.load(open('hidden_automata_rl/randdfa/suite.json'))['entries']))")
for seed in 1338 1339; do
  for t in "${TASKS[@]}"; do
    throttle
    PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train \
      --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K" --control-prob "$CP" \
      --max-iters "$ITERS" --eval-every "$ITERS" --episodes-per-update 64 --device cpu --no-skip \
      --task "$t" --seed "$seed" --runs-dir runs/randval > "logs/val_${t}_s${seed}_randval.log" 2>&1 &
  done
done
wait
echo "Training done. Probing..."
for seed in 1338 1339; do
  for t in "${TASKS[@]}"; do
    d=$(ls -d "runs/randval/${t}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null|head -1)
    [ -n "$d" ] || continue
    throttle
    OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
      --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
      > "logs/valprobe_${t}_s${seed}_randval.log" 2>&1 &
  done
done
wait
echo "RANDVAL_SEEDS_DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_shaping.sh <==
#!/usr/bin/env bash
set -euo pipefail; cd "$(dirname "$0")/.."
PY=.venv/bin/python; MAXJOBS=10; mkdir -p logs
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }
for t in parity mod_3; do for s in 1337 1338 1339 1340 1341; do
  throttle; PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train --algo ppo --batched --shaping \
    --model gru --task $t --window-k 8 --control-prob 0.5 --max-iters 6000 --eval-every 1000 --episodes-per-update 64 \
    --seed $s --device cpu --no-skip --runs-dir runs/shaping5 > "logs/shaping_${t}_s${s}.log" 2>&1 &
done; done; wait
echo "probing..."; for d in runs/shaping5/*/gru*_s*; do [ -d "$d" ] || continue; throttle
  OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu > "logs/shprobe_$(echo $d|tr / _).log" 2>&1 &
done; wait; echo "dense-shaping complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_validation.sh <==
#!/usr/bin/env bash
# Two experiments for the §5.6 held-out validation + App. D causal panel.
#
# PHASE 1 (held-out predictor validation): full instrument on 33 FRESH random DFAs (rand_000..),
#   no-aux sparse PPO, 2500 iters (easy converge ~0.9, hard plateau ~0.6 by 2500), 1 seed, probe.
#   Compare RL-measured hard/easy label to the prediction computed from delta alone before RL.
#
# PHASE 2 (predict -> fix -> measure, latchability): mod_5 (predicted HARD) vs mod_5_hold (a
#   controllable stabilizer added; predictor flips to easy, L 0.433->0.523), matched 3000-iter
#   budget, no-aux sparse PPO, 3 seeds. Does the prescribed fix make sparse RL recover the state?
set -uo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
MODEL=gru; WINDOW_K=8; CP=0.5; MAXJOBS=12
mkdir -p logs
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }
train_one(){ # task seed iters runsdir extra...
  local task="$1" seed="$2" iters="$3" rd="$4"; shift 4
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train \
    --algo ppo --batched --model "$MODEL" --window-k "$WINDOW_K" --control-prob "$CP" \
    --max-iters "$iters" --eval-every "$iters" --episodes-per-update 64 --device cpu --no-skip \
    --task "$task" --seed "$seed" "$@" --runs-dir "$rd" > "logs/val_${task}_s${seed}_$(basename $rd).log" 2>&1; }
probe_one(){ # task seed runsdir
  local task="$1" seed="$2" rd="$3"
  local d; d=$(ls -d "${rd}/${task}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null|head -1)
  [ -n "$d" ] || { echo "MISSING probe $task s$seed"; return; }
  OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
    --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
    > "logs/valprobe_${task}_s${seed}_$(basename $rd).log" 2>&1; }

echo "=== PHASE 1: randval (33 DFAs, 6000 iters, seed 1337) ==="
TASKS=()
while IFS= read -r line; do TASKS+=("$line"); done < <($PY -c "import json; print('\n'.join(e['name'] for e in json.load(open('hidden_automata_rl/randdfa/suite.json'))['entries']))")
for t in "${TASKS[@]}"; do throttle; train_one "$t" 1337 6000 runs/randval & done
wait
for t in "${TASKS[@]}"; do throttle; probe_one "$t" 1337 runs/randval & done
wait
echo "=== PHASE 2: causal panel (mod_5 vs mod_5_hold, 6000 iters, seeds 1337-1339) ==="
for seed in 1337 1338 1339; do
  for t in mod_5 mod_5_hold; do throttle; train_one "$t" "$seed" 6000 runs/panel & done
done
wait
for seed in 1337 1338 1339; do
  for t in mod_5 mod_5_hold; do throttle; probe_one "$t" "$seed" runs/panel & done
done
wait
echo "VALIDATION_ALL_DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_validation_arch.sh <==
#!/usr/bin/env bash
# Firm up the held-out validation: (A) GRU to 5 seeds, (B) a 2nd architecture (LSTM, 3 seeds) to
# show permutation->perception is not a GRU artifact, (C) LSTM supervised capacity control.
set -uo pipefail
cd "$(dirname "$0")/.."
PY=.venv/bin/python
WINDOW_K=8; CP=0.5; ITERS=6000; MAXJOBS=12
mkdir -p logs runs/_capacity_lstm
throttle(){ while [ "$(jobs -rp|wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }
TASKS=()
while IFS= read -r line; do TASKS+=("$line"); done < <($PY -c "import json; print('\n'.join(e['name'] for e in json.load(open('hidden_automata_rl/randdfa/suite.json'))['entries']))")

train(){ local model="$1" task="$2" seed="$3"
  local d="runs/randval/${task}/${model}_k${WINDOW_K}_s${seed}"
  [ -f "$d/checkpoint.pt" ] && return
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train --train \
    --algo ppo --batched --model "$model" --window-k "$WINDOW_K" --control-prob "$CP" \
    --max-iters "$ITERS" --eval-every "$ITERS" --episodes-per-update 64 --device cpu --no-skip \
    --task "$task" --seed "$seed" --runs-dir runs/randval > "logs/val_${model}_${task}_s${seed}.log" 2>&1; }
probe(){ local model="$1" task="$2" seed="$3"
  local d="runs/randval/${task}/${model}_k${WINDOW_K}_s${seed}"
  [ -f "$d/checkpoint.pt" ] || return
  [ -f "$d/probe.json" ] && return
  OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
    --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
    > "logs/valprobe_${model}_${task}_s${seed}.log" 2>&1; }

echo "=== A: GRU seeds 1340 1341 ==="
for seed in 1340 1341; do for t in "${TASKS[@]}"; do throttle; train gru "$t" "$seed" & done; done; wait
echo "=== B: LSTM seeds 1337 1338 1339 ==="
for seed in 1337 1338 1339; do for t in "${TASKS[@]}"; do throttle; train lstm "$t" "$seed" & done; done; wait
echo "=== probing ==="
for seed in 1340 1341; do for t in "${TASKS[@]}"; do throttle; probe gru "$t" "$seed" & done; done
for seed in 1337 1338 1339; do for t in "${TASKS[@]}"; do throttle; probe lstm "$t" "$seed" & done; done; wait
echo "=== C: LSTM supervised capacity ==="
for t in "${TASKS[@]}"; do
  throttle
  SUPERVISED_OUT="runs/_capacity_lstm/${t}.json" OMP_NUM_THREADS=2 "$PY" hidden_automata_rl/supervised.py \
    --model lstm --task "$t" --window-k "$WINDOW_K" --control-prob "$CP" --epochs 40 > /dev/null 2>&1 &
done; wait
echo "VALIDATION_ARCH_DONE"


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_workflow.sh <==
#!/usr/bin/env bash
# §5.6 workflow-shaped instance: run the full instrument on workflow_api (a semi-
# synthetic authenticated multi-step API/tool flow; 6 stages, 4 actions, ordered happy
# path + errors + retry-recovery + absorbing success/failure).
# GRU + batched PPO, control_prob 0.5, 5 seeds, four arms:
#   none      - sparse reward only
#   priv      - privileged DFA-state auxiliary (oracle upper bound)
#   lf_b0     - label-free next-emission aux, beta=0 (state-independent obs; control)
#   lf_b1     - label-free next-emission aux, beta=1 (state-informative obs, like return codes)
# Probes via probe_batched (emission-aware, works for beta=0 too).

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASK=workflow_api
SEEDS=(1337 1338 1339 1340 1341)
MODEL=gru
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=8000
EVAL_EVERY=1000
EPISODES=64
mkdir -p logs

common=(--train --algo ppo --batched --model "$MODEL" --task "$TASK"
        --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB"
        --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY" --episodes-per-update "$EPISODES"
        --device cpu --no-skip)

# Supervised capacity bound.
OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.supervised --model "$MODEL" --task "$TASK" \
  --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --epochs 40 --device cpu \
  > "logs/wf_supervised.log" 2>&1 &

run() { # seed armname extra...
  local seed="$1" arm="$2"; shift 2
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
    --seed "$seed" "$@" --runs-dir "runs/wf_${arm}" > "logs/wf_${arm}_s${seed}.log" 2>&1
}

for seed in "${SEEDS[@]}"; do
  echo "=== seed $seed ==="
  pids=()
  run "$seed" none & pids+=($!)
  run "$seed" priv --aux-coef 1.0 --aux-type state & pids+=($!)
  run "$seed" lfb0 --aux-coef 1.0 --aux-type next_emission --obs-info 0.0 & pids+=($!)
  run "$seed" lfb1 --aux-coef 1.0 --aux-type next_emission --obs-info 1.0 & pids+=($!)
  fail=0; for p in "${pids[@]}"; do wait "$p" || fail=1; done
  [ "$fail" -eq 0 ] || { echo "run failed seed $seed"; exit 1; }
done

echo "Probing..."
for arm in none priv lfb0 lfb1; do
  for seed in "${SEEDS[@]}"; do
    d=$(ls -d "runs/wf_${arm}/${TASK}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null | head -1)
    [ -n "$d" ] || continue
    OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
      --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
      > "logs/wf_probe_${arm}_s${seed}.log" 2>&1 &
  done
  wait
done
echo "§5.6 workflow instance complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_workflow_lr.sh <==
#!/usr/bin/env bash
# §5.6 long-range workflow: workflow_longrange (keyed submission — credential set by the
# FIRST auth must be carried across the whole episode to submit the matching action).
# Same four arms as run_workflow.sh; tests whether a REALISTIC task in the long-range regime shows
# the reward-vs-state gap and the auxiliary's benefit (unlike short-range workflow_api).
# GRU + batched PPO, control_prob 0.5, 5 seeds, throttled at 10 concurrent.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASK=workflow_longrange
SEEDS=(1337 1338 1339 1340 1341)
MODEL=gru
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=6000
EVAL_EVERY=1000
EPISODES=64
MAXJOBS=10
mkdir -p logs

common=(--train --algo ppo --batched --model "$MODEL" --task "$TASK"
        --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB"
        --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY" --episodes-per-update "$EPISODES"
        --device cpu --no-skip)
throttle() { while [ "$(jobs -rp | wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }

OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.supervised --model "$MODEL" --task "$TASK" \
  --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --epochs 40 --device cpu \
  > "logs/wflr_supervised.log" 2>&1 &

run() { local seed="$1" arm="$2"; shift 2
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
    --seed "$seed" "$@" --runs-dir "runs/wflr_${arm}" > "logs/wflr_${arm}_s${seed}.log" 2>&1
}

for seed in "${SEEDS[@]}"; do
  throttle; run "$seed" none &
  throttle; run "$seed" priv --aux-coef 1.0 --aux-type state &
  throttle; run "$seed" lfb0 --aux-coef 1.0 --aux-type next_emission --obs-info 0.0 &
  throttle; run "$seed" lfb1 --aux-coef 1.0 --aux-type next_emission --obs-info 1.0 &
done
wait
echo "Training done. Probing..."
for arm in none priv lfb0 lfb1; do
  for seed in "${SEEDS[@]}"; do
    d=$(ls -d "runs/wflr_${arm}/${TASK}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null | head -1)
    [ -n "$d" ] || continue
    throttle
    OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
      --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
      > "logs/wflr_probe_${arm}_s${seed}.log" 2>&1 &
  done
done
wait
echo "long-range workflow complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/run_workflow_reconcile.sh <==
#!/usr/bin/env bash
# §5.6 long-range workflow: workflow_reconcile (keyed submission — credential set by the
# FIRST auth must be carried across the whole episode to submit the matching action).
# Same four arms as run_workflow.sh; tests whether a REALISTIC task in the long-range regime shows
# the reward-vs-state gap and the auxiliary's benefit (unlike short-range workflow_api).
# GRU + batched PPO, control_prob 0.5, 5 seeds, throttled at 10 concurrent.

set -euo pipefail
cd "$(dirname "$0")/.."

PY=.venv/bin/python
TASK=workflow_reconcile
SEEDS=(1337 1338 1339 1340 1341)
MODEL=gru
WINDOW_K=8
CONTROL_PROB=0.5
MAX_ITERS=6000
EVAL_EVERY=1000
EPISODES=64
MAXJOBS=10
mkdir -p logs

common=(--train --algo ppo --batched --model "$MODEL" --task "$TASK"
        --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB"
        --max-iters "$MAX_ITERS" --eval-every "$EVAL_EVERY" --episodes-per-update "$EPISODES"
        --device cpu --no-skip)
throttle() { while [ "$(jobs -rp | wc -l)" -ge "$MAXJOBS" ]; do sleep 5; done; }

OMP_NUM_THREADS=2 "$PY" -m hidden_automata_rl.supervised --model "$MODEL" --task "$TASK" \
  --window-k "$WINDOW_K" --control-prob "$CONTROL_PROB" --epochs 40 --device cpu \
  > "logs/wfrc_supervised.log" 2>&1 &

run() { local seed="$1" arm="$2"; shift 2
  PYTHONUNBUFFERED=1 OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.train "${common[@]}" \
    --seed "$seed" "$@" --runs-dir "runs/wfrc_${arm}" > "logs/wfrc_${arm}_s${seed}.log" 2>&1
}

for seed in "${SEEDS[@]}"; do
  throttle; run "$seed" none &
  throttle; run "$seed" priv --aux-coef 1.0 --aux-type state &
  throttle; run "$seed" lfb0 --aux-coef 1.0 --aux-type next_emission --obs-info 0.0 &
  throttle; run "$seed" lfb1 --aux-coef 1.0 --aux-type next_emission --obs-info 1.0 &
done
wait
echo "Training done. Probing..."
for arm in none priv lfb0 lfb1; do
  for seed in "${SEEDS[@]}"; do
    d=$(ls -d "runs/wfrc_${arm}/${TASK}/${MODEL}"*"_k${WINDOW_K}_s${seed}" 2>/dev/null | head -1)
    [ -n "$d" ] || continue
    throttle
    OMP_NUM_THREADS=1 "$PY" -m hidden_automata_rl.probe_batched \
      --checkpoint "$d/checkpoint.pt" --lengths 16 32 64 --episodes-per-length 150 --device cpu \
      > "logs/wfrc_probe_${arm}_s${seed}.log" 2>&1 &
  done
done
wait
echo "long-range workflow complete."


==> anc/hidden-automata-rl/hidden-automata-rl/scripts/shortcut_ceiling.py <==
"""Exact finite-memory shortcut ceilings for the mod_k counters.

V_m is the best success probability achievable by a policy that sees only the
last m emitted symbols plus the time remaining. That is a finite-memory POMDP
policy, so plain backward DP is not exact: the belief over the hidden state
given a window depends on the policy's own earlier actions. We therefore
evaluate policies exactly by forward DP over the joint (state, window)
distribution and optimize by coordinate ascent against the induced beliefs,
with random restarts. At m=1, L=8 the deterministic policy space is small
enough to enumerate, which certifies the ascent.

Writes runs/_shortcut_ceiling.json and prints the grid with the
V_random << V_m < V_full sweet-spot cells flagged.
"""
import itertools
import json
import random

from hidden_automata_rl.dsa import DFA_CATALOG
from hidden_automata_rl.oracle import optimal_success, random_success

GRID_K = [5, 7]
GRID_L = [8, 12]
GRID_C = [0.5, 0.6, 0.7, 0.8]
GRID_M = [1, 2, 4]
RESTARTS = 24
MAX_SWEEPS = 200


def machine(k):
    d = DFA_CATALOG[f"mod_{k}"]()
    alpha = sorted(d.alphabet)
    return d, alpha


def windows(alpha, m, t):
    """All reachable windows at step t: the last min(m, t) symbols."""
    n = min(m, t)
    return [tuple(w) for w in itertools.product(alpha, repeat=n)]


def evaluate(d, alpha, m, T, c, policy):
    """Exact success probability of a deterministic window policy.

    policy maps (t, window) -> symbol for the controlled steps. Forward DP
    over the joint distribution of (hidden state, window).
    """
    mu = {(d.start_state, ()): 1.0}
    for t in range(T):
        nxt = {}
        for (q, w), p in mu.items():
            a_ctrl = policy[(t, w)]
            for a in alpha:
                pa = c * (1.0 if a == a_ctrl else 0.0) + (1 - c) / len(alpha)
                if pa == 0.0:
                    continue
                key = (d.transition[(q, a)], (w + (a,))[-m:])
                nxt[key] = nxt.get(key, 0.0) + p * pa
        mu = nxt
    return sum(p for (q, _), p in mu.items() if q in d.accept_states)


def ascend(d, alpha, m, T, c, rng):
    """Coordinate ascent: evaluate, improve each (t, w) decision against the
    induced occupancy and continuation values, keep only improving updates."""
    policy = {(t, w): rng.choice(alpha) for t in range(T) for w in windows(alpha, m, t)}
    best = evaluate(d, alpha, m, T, c, policy)
    for _ in range(MAX_SWEEPS):
        improved = False
        for t in range(T):
            for w in windows(alpha, m, t):
                cur = policy[(t, w)]
                for a in alpha:
                    if a == cur:
                        continue
                    policy[(t, w)] = a
                    v = evaluate(d, alpha, m, T, c, policy)
                    if v > best + 1e-12:
                        best, cur, improved = v, a, True
                    else:
                        policy[(t, w)] = cur
        if not improved:
            break
    return best


def ceiling(d, alpha, m, T, c, rng):
    return max(ascend(d, alpha, m, T, c, rng) for _ in range(RESTARTS))


def exhaustive(d, alpha, m, T, c):
    """Enumerate every deterministic window policy (feasible at m=1, L=8)."""
    keys = [(t, w) for t in range(T) for w in windows(alpha, m, t)]
    best = 0.0
    for assign in itertools.product(alpha, repeat=len(keys)):
        v = evaluate(d, alpha, m, T, c, dict(zip(keys, assign)))
        if v > best:
            best = v
    return best


def main():
    rng = random.Random(1337)
    out = []
    for k in GRID_K:
        d, alpha = machine(k)
        for T in GRID_L:
            for c in GRID_C:
                vfull = optimal_success(d, T, c)
                vrand = random_success(d, T)
                row = {"k": k, "L": T, "c": c, "v_full": vfull, "v_random": vrand,
                       "random_n": vrand / vfull}
                for m in GRID_M:
                    vm = ceiling(d, alpha, m, T, c, rng)
                    row[f"v_m{m}"] = vm
                    row[f"m{m}_n"] = vm / vfull
                if T == 8:
                    row["v_m1_exhaustive"] = exhaustive(d, alpha, 1, T, c)
                out.append(row)
                flags = " ".join(
                    "SWEET" if row["random_n"] <= 0.55 and 0.65 <= row[f"m{m}_n"] <= 0.92 else "     "
                    for m in GRID_M)
                print(f"k={k} L={T:2d} c={c:.1f}  rand_n={row['random_n']:.2f}  " +
                      "  ".join(f"m{m}_n={row[f'm{m}_n']:.2f}" for m in GRID_M) +
                      f"  [{flags}]")
    json.dump(out, open("runs/_shortcut_ceiling.json", "w"), indent=1)
    print("wrote runs/_shortcut_ceiling.json")


if __name__ == "__main__":
    main()


==> anc/hidden-automata-rl/requirements.txt <==
# Third-party dependencies for the artifact (the bundled local packages
# install from this tree -- see README.md, not from this file).
aalpy>=1.6.1
ijson>=3.5.0
matplotlib>=3.10
numpy>=2.4
torch~=2.11.0
tqdm>=4.67

